Efficient Cubature Rules

73 new cubature rules are found for three standard multidimensional integrals with spherically symmetric regions and weights, using direct search with a numerical zero-finder. All but four of the new rules have fewer integration points than known rules of the same degree, and twenty are within three points of M{\"o}ller's lower bound. Most have all positive coefficients and most have some symmetry, including some supported by one or two concentric spheres. They include degree 7 formulas for integration over the sphere and Gaussian-weighted integrals over all space, each in 6 and 7 dimensions, with 127 and 183 points, respectively.

==> anc/README <==
README
	This file.

double.txt
	Double precision plain text listing of rules, sorted by
	dimension then order.  To guard against blunders, every rule
	is checked (by the MATLAB function evaluate(), below) as it is
	added to this list, indentifying the integral, the order, and
	the number of constraints of the next higher order also
	satisfied.  These one-line assessments are printed together
	for related rules, followed by the rules themselves.  The
	order written here is a lower bound - in a few cases,
	evaluate() decides some constraints are not met, but the
	refinement to high precision succeeded.  In those cases, the
	order for the corresponding rule in quad.txt is authoritative.
	Some known rules are included, with sources.  For convenience,
	the radius from the origin to each point is listed, and the
	cosines of the point-origin-point angles for some pairs of
	points.  In some cases, the integrals are designated simply G,
	E2, E1, or S.

quad.txt
	Quad precision plain text listing of rules.  These listings
	are of three sorts, all generated by Maxima programs.  Where
	closed form expressions were found for the parameters of a
	rule, those expressions were evaluated with 64 digit precision
	and printed with 32 digit precision.  Otherwise, one of two
	simple root-finders was used to refine the double precision
	rule.  Programs with names begining "refine" call fsolv.mac,
	which calculates the Jacobian symbolically.  Those beginning
	with only "refi" call fsolv2.mac.  In either case, the
	constraint equations to the stated order were then evaluated.
	"error" is maximum of the residuals for all the constraints.
	It is zero where the parameters were expressed in closed form
	and Maxima was able to simplify the resulting equations.
	Otherwise "error" is the result of an extended precision
	calculation.  (However, a calculated error of 1e-324 or less
	is also printed as zero.)  The extended precision refinement
	failed to converge in some cases, but the double precision
	listing should still be correct.

m*.mac
	Maxima programs to evaluate the closed form expressions for
	integration rule parameters and verify the rule meets the
	constraints.  Hence, the expressions and point layouts in
	these programs are more authoritative than those in the paper.

refi*.mac
refiner*.mac
	Automatically generated Maxima programs to refine double
	precision rules to quad precision.  In addition to the
	constraints of the specified order, the refinement will also
	satisfy any additional constraints identified by evaluate().

refi.m
refine.m
	Matlab/Octave programs to read a double precision integration
	rule and construct a Maxima program to refine it.  refine()
	generates programs that use fsolv().  refi() generates
	programs that use fsolv2().

fsolv.mac
	Numeric root finder using Moore-Penrose pseudoinverse.  This
	calculates the Jacobian symbolically, and will find the root
	of n functions of m variables where n and m are unequal.

fsolv2.mac
	Numeric root finder using Moore-Penrose pseudoinverse.  This
	works only with integration rules, but uses less memory than fsolv.

moller.m
	Matlab/Octave program to calculate the Moller lower bound on
	the number of points in an integration formula

UDL.m
	Matlab/Octave numerical root finder written originally by
	Joseph Simonis, with minor revisions by J. R. Van Zandt.

c5_22_4.m
	Matlab program to generate the 22 point rules in 5 dimensions
	- an example of how knowing the relevant polytope simplifies
	using the rule.

plain.m
	Matlab program to display an integration rule in plain text.
	It does not verify the rule, but it does test for several
	kinds of symmetry.

evaluate.m
	A Matlab/Octave program which reads a plain text file in a
	simple format: one point on each line, with the coordinates
	first then the weight.  These may be followed by other numbers
	or other text.  The rows may have an unequal number of
	entries.  For any integration rule it finds, it identifies the
	integral, the dimensions, the number of points, its order, and
	the number of constraints of the next higher order it also
	satisfies.  This evaluation is optionally printed.  All rules
	are returned in an array of structs.  Optionally, the points
	are printed and/or plotted.

ex2.m
        Matlab code to use all the rules for S_n to evaluate an
	example integral with known value quoted by Stroud.

ex2.dat
	The calculated values of the example integral over the
	n-sphere. (The final table in the paper quotes the values for
	the four-dimensional integral.)

==> anc/UDL.m <==
function [x,fval,flag,output]=UDL(f,x,options)
% UDL - return a root of function f near x using the
%   Under-Determined Dogleg method.
% USAGE: [x,fval,flag,output]=UDL(f,x,options)
% INPUTS
%   f function with calling sequence
%     [F, B] = f(x);
%     F = function value
%     B = Jacobian
%   x            initial guess of solution
%   options      struct with optimization options (all optional)
%     TolFun       solution tolerance
%     MaxIter      maximum number of iterations
% OUTPUTS
%   x = final estimate of root
%   fval = residual vector at x
%   flag: 1 = converged to a solution (residual absolute error < TolFun)
%         0 = iterations exceeded MaxIter
%         3 = convergence too slow
%   output: struct with these elements:
%     funcCount = count of calls to f
%     iterations = count of iterations of the algorithm
%     resids = array of norm(F) on each iteration
%     funcalls = array of cumulative # function calls at end of each iteration

% Author: Joseph Simonis <joseph.simonis@gmail.com>
% Latest update: 03-01-2006
% 05-03-2017 Jim Van Zandt: f can return both the residuals and the Jacobian.
% 07-01-2017 Jim Van Zandt: Calling sequence matches fsolve().  
% 07-17-2017 Jim Van Zandt: Fail if norm of residual decreases by less
% than 5% over 5 iterations.
% 09-22-2015 Jim Van Zandt: Include Dogleg() locally.  Add self-test code for Octave.
% 10-04-2017 Jim Van Zandt: Fail if norm of residual decreases by less
% than 7% over 7 iterations.
if nargin<3, options=[]; end
maxits      = fetchOption(options, 'MaxIter',200);
tol         = fetchOption(options, 'TolFun',10*eps);

t=10^-4;
thetamin = 0.1;
thetamax = 0.5;
u=.75;
v=0.1;
inneritsmax=20;
%
evals=0;

% Algorithm
F=feval(f,x);
evals=evals+1;
residual = norm(F);
%fprintf('\nIt.No. ||F(u)|| GMRES Its. Lin Mod Norm Delta \n');
%fprintf(' %d %e %c %e %e\n', 0,residual,'*',0,0);
its=1;
innerits=0;
resids(its)=residual;
funcalls(its)=evals;
flag=0;                                 % assume we'll run out of iterations
while(residual > tol && its<maxits)
    [F,J]=feval(f,x);
    evals=evals+1;
    % Calculate the Moore-Penrose step.
    snewt=-pinv(full(J))*F;
    snewtnorm=norm(snewt);
    if (its==1)
        delta=snewtnorm;
    end
    % Calculate the dogleg_step.
    dogleg_step = Dogleg(F,J,snewt,snewtnorm,delta);
    Fpls = feval(f,x+dogleg_step);
    evals=evals+1;
    Fplsn = norm(Fpls);
    Js = J*dogleg_step;
    lin_res = norm(F+Js);
    ared = residual-Fplsn;
    pred = residual-lin_res;
    % Inner Dogleg loop.
    while (ared<t*pred && innerits < inneritsmax);
        if (snewtnorm < delta)
            delta = snewtnorm;
        end
        d = Fplsn^2-residual^2-2*F'*Js;
        if (d <= 0)
            theta = thetamax;
        else
            theta = -(F'*Js)./d;
            if (theta > thetamax)
                theta = thetamax;
            end
            if (theta < thetamin)
                theta = thetamin;
            end
        end
        delta = theta*delta; % Update Delta
                             % Recalculate dogleg_step.
        dogleg_step = Dogleg(F,J,snewt,snewtnorm,delta);
        Fpls = feval(f,x+dogleg_step);
        evals=evals+1;
        Fplsn = norm(Fpls);
        Js = J*dogleg_step;
        lin_res = norm(F+Js);
        ared = residual-Fplsn;
        pred = residual-lin_res;
        innerits=innerits+1;
    end
    innerits = 0;
    x=x+dogleg_step;
    F=Fpls;
    residual=Fplsn;
    %fprintf(' %d %e %c %e %e\n', its,residual,'*',lin_res,delta);
    its = its+1;
    resids(its)=residual;
    funcalls(its)=evals;
    if its>3 && resids(its-2)-residual<tol, flag=3; break; end % improvement too small
    if its>8 && resids(its-8)/residual < 1.07, flag=3; break; end  % improvement too slow

    % Update delta
    if (ared > u.*pred && snewtnorm > delta)
        delta = 2.*delta;
    elseif (ared < v.*pred)
        delta = .5.*delta;
    end
end

fval=F;
if residual<=tol; flag=1; end           % success!
output.funcCount=evals;
output.iterations=its;
output.resids=resids;
output.funcalls=funcalls;

% global diagnostics
% if ~isempty(diagnostics) && diagnostics
%     of=fopen([mfilename '.stats'],'a');
%     fprintf(of,'\n\n');
%     fprintf(of,'# %s %d equations  %d unknowns\n',mfilename,length(F),length(x));
%     for i=1:length(resids)
%         fprintf(of,'%d %g\n',funcalls(i),resids(i));
%     end
%     fclose(of);
%     %output.fnorms=resids;
% end


function opt=fetchOption(options,field,default)
if isa(options,'struct') && isfield(options,field)
    opt=getfield(options,field);
    if isempty(opt)
        opt=default;
    end
else
    opt=default;
end



function [dogleg_step]=Dogleg(F,J,snewt,snewtnorm,delta)
% Computes the dogleg_step
% Inputs:
%     F = F(xcurrent)
%     J = J(xcurrent)
%     snewt = Moore-Penrose Step
%     snewtnorm = norm of Step
%     delta = current trust region radius

if (snewtnorm <= delta)
    dogleg_step = snewt;
else
    JTF=J'*F;
    JTFnorm=norm(JTF);
    JJTFnorm=norm(J*JTF);
    sdescent = -(JTFnorm./JJTFnorm)^2.*JTF;
    sdescentnorm = norm(sdescent);
    if (sdescentnorm >= delta)
        dogleg_step = (delta./sdescentnorm).*sdescent;
    else
        sdiff = snewt-sdescent;
        a = norm(sdiff).^2;
        b = sdescent'*sdiff;
        c = sdescentnorm.^2-delta.^2;
        tao = -c./(b+sqrt(b.^2-a*c));
        dogleg_step = sdescent + tao.*sdiff;
    end
end


%  self-test code, exercised under Octave with:
%    test UDL
%
%!function [F,J]=fct(x)
%!  F=sin(x);
%!  J=cos(x);
%!endfunction
%!assert(UDL('fct',3),pi,eps)
%   Beal function, see: Jorge J. Moré, Burton S. Garbow, and Kenneth
%   E. Hillstrom. Testing unconstrained optimization software. ACM
%   Trans. Math. Softw., 7(1):17--41, March 1981.
%!function [F,J]=beale(x,flag)
%!  y=[1.5; 2.25; 2.625];
%!  F=[ y(1) - x(1)*(1 - x(2)^1)
%!      y(2) - x(1)*(1 - x(2)^2)
%!      y(3) - x(1)*(1 - x(2)^3) ];
%!  J=[ x(2)-1      x(1)	 
%!      0           3*x(2)**2-1 
%!      x(2)**3-1   3*x(1)*x(2)**2 ];
%!endfunction
%!assert(UDL('beale',[1;1]),[3;0.5],10*eps)


==> anc/c5_22_4.m <==
function c5_22_4
% c5_22_4 - construct 22 point integration rules with dimension 5
% and degree 4, and write them to c5_22_4.txt

%           r1         r2          W0           W1           W2
rule(  sqrt(5),   sqrt(8),        1/4,        1/18,        1/36,  'G');
rule(sqrt(5/2),         2, pi^(5/2)/4, pi^(5/2)/18, pi^(5/2)/36, 'E2');
rule(sqrt(5)/3, sqrt(8)/3, 2*pi^2/105,  4*pi^2/105,  2*pi^2/105,  'S');
rule( sqrt(40),         8,    pi^2*28,    8*pi^2/3,    4*pi^2/3, 'E1');

function x = rule(r1,r2,w0,w1,w2,problem)
% rule - construct a 22 point integration rule with dimension 5 and degree 4

if nargin<6
    problem='G';
end

n=5;
m=4;
x0=zeros(1,5);

a=(-1-(n-1)*sqrt(n+1))/n;
b=(-1+sqrt(n+1))/n;
% these nodes are at vertices of a regular 5-simplex
s=[1 1 1 1 1
   a b b b b
   b a b b b
   b b a b b
   b b b a b
   b b b b a];

x1=s*r1/sqrt(5);
k=0;
for i=2:n+1
    for j=1:i-1
        k=k+1;
        % these nodes are at the midpoint of
        % each edge of a 5-simplex
        x2(k,:)=-(s(i,:)+s(j,:))*r2/sqrt(8);
    end
end

x=[x0 w0
   x1 ones(6,1)*w1
   x2 ones(15,1)*w2];

plain(x,4,['integral ' problem],'c5_22_4.txt');

% err=verify(x,4,problem);
% fprintf('%d_%d_%d, %s: maximum error %15.12g\n',n, size(x,1), m, problem, err);


==> anc/evaluate.m <==
function rule=evaluate(name,verbose)
% evaluate - read a rule from a file, determine d, n, test whether it's a
% rule for any of five integrals (and to what order)
% USAGE: rule=evaluate(name,verbose)
% INPUTS
%   name = input filename
%   verbose = negative: don't print anything
%             0: print the integral and order for each rule, and a
%                summary of the number of rules for each integral 
%             1: also print each rule
%             2: also plot the points
%             3: also print the powers, actual moments, and correct moments
%                for that formula
%             4: also print details of determination of d
%             5: for each assumed d, print the calculated radii and the
%                values in the column that should contain the radii
% OUTPUTS
%   rule = the rules, as an array of structs

if nargin<2, verbose=3; end

ifile=fopen(name,'r');
if ifile==-1
    ifile=fopen([name '.txt'],'r');
    if ifile==-1
        error('cannot open %s or %s.txt',name,name);
    end
end

problems={'G','E2','E1','S','U','nothing'};
iline=0;
formula=0;
success=0;
rule=[];
np=length(problems);
found=zeros(1,np);
while 1                                 % find each rule in the file
    recognized=0;
    while 1
        tline=fgetl(ifile);
        iline=iline+1;
        if isempty(tline), continue, end
        if ~ischar(tline)
            if verbose>=0
                
                fprintf('--- summary ---\n');
                for ip=1:np, fprintf('%8s ', problems{ip}); end
                fprintf('\n');
                fprintf('%8d ', found); fprintf('\n');
            end
            return
        end
        vals = textscan(tline, '%f');
        row=vals{1};
        % Matlab's textscan stops scanning if it encounters a bad token.
        % Octave's textscan continues, but records the bad token as NaN.
        % We accommodate either.
        if length(row)>2 && ~any(isnan(row)), break, end
    end

    % we've found the beginning of a rule
    rline=iline;
    i=0;
    x=[];
    while 1
        i=i+1;
        for j=1:length(row)
            x(i,j)=row(j);
        end    
        tline=fgetl(ifile);
        iline=iline+1;
        if isempty(tline), break, end
        if ~ischar(tline), break; end
        vals=textscan(tline,'%f');
        row=vals{1};
        if length(row)<=2, break; end
    end

    formula=formula+1;
    n=size(x,1);                            % # integration points
    if verbose>0, fprintf('# evaluating formula %d with %d points\n', formula, n); end
    d=0;
    for j=3:size(x,2)
        d=j-1;                          % trial degree
        alpha=zeros(1,d);
        beta=(alpha+1)/2;
        wsum = sum(x(:,j));
        m = [2.^(sum(beta,2))/(2*pi)^(d/2).*prod(gamma(beta),2)                    % G volume
            prod(gamma(beta),2)                                                    % E2 volume, Stroud p. 222
            2*factorial(d-1+sum(alpha,2)).*prod(gamma(beta),2)./gamma(sum(beta,2)) % E1 volume, Stroud p. 223
            1./sum(beta,2)./gamma(sum(beta,2)).*prod(gamma(beta),2)                % S volume, Stroud p. 221
            2*pi^(d/2)/d*pi^(d/2)/gamma(d/2)                                       % U, Stroud p 221
            ];                
        if verbose>3 
            fprintf('d=%d? comparing sum of weights %13.6g\n      with: %10.6f %10.6f %10.6f %10.6f %10.6f\n', d, wsum, m);
            fprintf('difference: %10.6f %10.6f %10.6f %10.6f %10.6f\n', wsum-m);
        end 
        if abs(wsum-m(1)) < 1e-6, break; end % G 
        if abs(wsum-m(2)) < 1e-6, break; end % E2
        if abs(wsum-m(3)) < 1e-6, break; end % E1
        if abs(wsum-m(4)) < 1e-6, break; end % S 
        if abs(wsum-m(5)) < 1e-6, break; end % U
        if verbose>4, fprintf('checking whether rss of first %d cols equal col %d:\n',j-2,j); end
        rss=sqrt(sum(x(:,1:j-2).^2,2));
        if verbose>5, disp([rss, x(:,j)]); end
        d=0;
        if mean(abs(rss-x(:,j)))<.001
            d=j-2;
            break
        end
    end
    if d
        if verbose>3, fprintf('found d=%d\n', d); end
        x=x(:,1:d+1);                   % discard the extra columns
        
    else
        d=size(x,2)-1;                  % there are no extra columns
        if verbose>3, fprintf('trying d=%d (all columns)\n', d); end
    end


    for ip=1:np-1                       % check each of the integrals
        problem=problems{ip};
        switch problem
          case 'G'
            V=1;
          case 'E2'
            V=pi^(d/2); % Stroud, p, 222
          case 'E1'
            V=2*factorial(d-1)*pi^(d/2)/gamma(d/2);     % Stroud p 223
          case 'S'
            V=2/d*pi^(d/2)/gamma(d/2); % Stroud p 220
          case 'U'                      % the surface of S_n
            V=2*pi^(d/2)/d*pi^(d/2)/gamma(d/2); % Stroud p 221
        end
        ppp=[];
        w=x(:,d+1);
        stability=sum(abs(w))/sum(w);   % account for cancellation
        for o=0:19                      % try all the orders
            pp=nsumk(d,o);              % powers for all constraints of this order
            ix=1:(d+1)*n;
            e=mce(x',d,n,ix,pp,problem,verbose);
            lx=abs(e)<V*stability*1e-7;
            ppp=[ppp; pp(lx,:)];
            pass=sum(lx);
            if pass < length(e), 
                break; 
            end
        end
        
        if o>2
            o=o-1;
            if verbose >= 0
                fprintf('# %s:%d formula %-4d: problem %2s, %d_%d_%d  (d=%d n=%2d o=%d plus %d/%d of order %d)', ...
                        name, rline, formula, problem, d, n, o, d, n, o, pass, length(e), o+1);
                
                w=x(:,d+1);
                zer=sum(abs(w)<1e-10);
                if zer
                    if zer==1, plural=''; else plural='s'; end
                    fprintf(' (%d non-zero weight%s)', size(w,1)-zer, plural);
                end
                neg=sum(w<0);
                if neg
                    quality='N';
                else
                    if all(abs(w-w(1))<V*1e-7)
                        quality='E';
                    else
                        quality='P';
                    end
                end

                switch problem
                  case 'S'
                    r=sqrt(sum(x(:,1:d).^2,2));
                    if all(r<1-1e-7)
                        quality=[quality 'I'];
                    else
                        if any(r>1+1e-7)
                            quality=[quality 'O'];
                        else
                            if any(r>1-1e-7)
                                quality=[quality 'B'];
                            end
                        end
                    end
                end
                fprintf(' quality %s', quality);
                
                if neg
                    if neg==1, plural=''; else plural='s'; end
                    fprintf(' (%d negative weight%s, stability factor %f)', ...
                            neg, plural, sum(abs(w))/sum(w));
                end
                fprintf('\n');
            end
            if verbose>0, plain(x,o,'#'); end
            recognized=1;
            found(ip)=found(ip)+1;

            success=success+1;
            rule(success).x=x;
            rule(success).d=d;
            rule(success).n=n;
            rule(success).o=o;
            rule(success).problem=problem;
            rule(success).alpha=ppp;
            rule(success).filename=name;
            rule(success).line=rline;
            if verbose>1 
                if d>=3
                    plot3(x(:,1),x(:,2),x(:,3),'r*'); % for higher dimensions, we plot a projection
                    lim=max([x;-x])*1.05;
                    axis([-lim(1) lim(1) -lim(2) lim(2) -lim(3) lim(3)]);
                    axis equal;
                    xlabel('x');
                    ylabel('y');
                    zlabel('z');
                    grid on;
                    %if strcmp(problem,'S')
                    %    a=0:pi/30:2*pi;
                    %    hold on;
                    %    plot(sin(a),cos(a),'k--');
                    %    hold off;
                    %end
                else
                    plot(x(:,1),x(:,2),'r*'); % for 2 dimensions
                    lim=max([x;-x])*1.05;
                    axis([-lim(1) lim(1) -lim(2) lim(2)]);
                    axis equal;
                    if strcmp(problem,'S')
                        a=0:pi/30:2*pi;
                        hold on;
                        plot(sin(a),cos(a),'k--');
                        hold off;
                    end
                %else
                %    plot(sqrt(sum(x(:,1:d).^2,2)), x(:,d+1), 'b*');
                %    pause;
                input('hit ENTER to look for next rule');
                end
            end
        end
    end
    if ~recognized
        fprintf('# %s:%d formula %-4d:   nothing   %d_%d_*\n', ...
                            name, rline, formula, d, n); 
        if verbose>0, plain(x,0,sprintf('unrecognized formula %d:',formula)); end
        found(np)=found(np)+1;
            if verbose>1 
                if d>=3
                    plot3(x(:,1),x(:,2),x(:,3),'r*'); % for higher dimensions, we plot a projection
                    lim=max([x;-x])*1.05;
                    axis([-lim(1) lim(1) -lim(2) lim(2) -lim(3) lim(3)]);
                    axis equal;
                    xlabel('x');
                    ylabel('y');
                    zlabel('z');
                    grid on;
                    %if strcmp(problem,'S')
                    %    a=0:pi/30:2*pi;
                    %    hold on;
                    %    plot(sin(a),cos(a),'k--');
                    %    hold off;
                    %end
                else
                    plot(x(:,1),x(:,2),'r*'); % for 2 dimensions
                    lim=max([x;-x])*1.05;
                    axis([-lim(1) lim(1) -lim(2) lim(2)]);
                    axis equal;
                    if strcmp(problem,'S')
                        a=0:pi/30:2*pi;
                        hold on;
                        plot(sin(a),cos(a),'k--');
                        hold off;
                    end
                %else
                %    plot(sqrt(sum(x(:,1:d).^2,2)), x(:,d+1), 'b*');
                %    pause;
                end
                input('hit ENTER to look for the next rule');
            end
    end
end


function x = nsumk(n,k)
% nsumk - return an array of n columns, each row of which sums to k
x=zeros(1,n);
x(1,1)=k;
if n>1
    for kr=1:k
        xr=nsumk(n-1,kr);
        [r,c]=size(xr);
        x=[x;[(k-kr)*ones(r,1) xr]];
    end
end

function e = mce(x,d,n,ix,alpha,problem,verbose)

% moment(k+1) is the value of the integral when the integrated function
% is x^k.  The first element tells us that the weights sum to 1.
% moment = [1 0 1 0 3 0 15 0 105 0 945 0 ...
omax=max(sum(alpha,2));
moment = zeros(1,omax+1);
moment(1) = 1;
moment(3:2:omax+2) = cumprod(1:2:omax);

% The first d elements of each column are the coordinates of a
% sigma point.  The last element is the weight for that sigma point.
xx=zeros(d+1,n);
xx(ix)=x;
n=size(xx,2);
w=xx(end,:)';
K=size(alpha,1);
e=zeros(K,1);
P=zeros(d+1,n);
J=zeros(K,size(ix,1));
%w=2*xx(end,:)';
%if center(1), w(1)=w(1)/2; end
e=zeros(K,1);

% prepare an array with all the needed powers of all the point coordinates
%  xxx(i,j,k+2)=x_{i,j}^k where i=dimension, j=point
xxx=zeros(d+1,n,2+omax);
xxx(:,:,2)=1;
xxx(:,:,3)=xx;
for ip=2:omax+1
    xxx(:,:,ip+2)=xxx(:,:,ip+1).*xx;
end


v2=zeros(d,n);
ne=size(alpha,1);
v=zeros(ne,n);
for ie=1:ne
    for i=1:d
        v2(i,:)=xxx(i,:,alpha(ie,i)+2);
    end
    v(ie,:)=prod(v2);
end

m=zeros(K,1);
% the faster if more obscure expressions
switch problem
  case 'G'
    m=prod(moment(alpha+1),2);
  case 'E2'
    beta=(alpha+1)/2;
    m=(2*pi)^(d/2)./2.^sum(beta,2).*prod(moment(alpha+1),2);
  case 'E1'
    beta=(alpha+1)/2;
    m=pi^((d-1)/2)*2.^(sum(alpha,2)/2+d).*gamma(sum(beta,2)+.5).*prod(moment(alpha+1),2);
  case 'S'
    beta=(alpha+1)/2;
    m=(2*pi)^(d/2)./2.^(sum(beta,2))./gamma(sum(beta,2)+1).*prod(moment(alpha+1),2);
  case 'U'
    beta=(alpha+1)/2;
    m=2*(2*pi)^(d/2)./2.^(sum(beta,2)).*sum(beta,2)./gamma(sum(beta,2)+1).*prod(moment(alpha+1),2);
end

e=v*w-m; % evaluate all the constraints at once
if verbose>2
    fprintf('%s moment constraints of order %d\n',problem,max(max(alpha)));
    mm=v*w;
    for i=1:length(m)
        fprintf('%d ', alpha(i,:));
        fprintf('%9.6f %9.6f\n', mm(i), m(i));
    end%    disp([alpha v*w m]);
end
%if nargout>1  % caller wants the Jacobian?
%
%    J=zeros(K,size(ix,1)); % J(k,j) is the derivative of the kth constraint
%                           % with respect to the jth free parameter
%    P=zeros(d+1,n);
%    
%    v2=zeros(d+1,n);
%    for ie=1:ne                         % calculate row ie of the Jacobian 
%                                        % (derivatives of ieth constraint)
%        p=alpha(ie,:);
%        for jd=1:d                      % calculate the jth row of P
%                                        % (the derivatives with
%                                        % respect to the jdth coordinate)
%            v2(d+1,:)=p(jd)*w;
%            
%            p(jd)=p(jd)-1;
%            for i=1:d
%                v2(i,:)=xxx(i,:,p(i)+2);
%            end
%            p(jd)=p(jd)+1;
%            
%            P(jd,:)=prod(v2);
%        end
%        %fprintf('ie=%d  p=[',ie); fprintf('%d ',p); fprintf(']\n')
%        %fprintf('P=\n'); disp(P);
%        P(d+1,:)=2*v(ie,:);             % the last row of P has the derivatives
%                                        % with respect to the weights
%        %if center(1)
%        %    P(d+1,1)=P(d+1,1)/2;
%        %end
%        J(ie,:)=P(ix)';                 % select the derivatives
%                                        % for one row of the Jacobian
%    end
%end




==> anc/ex2.dat <==

                            < M A T L A B (R) >
                  Copyright 1984-2008 The MathWorks, Inc.
                         Version 7.7.0.471 (R2008b)
                             September 17, 2008

 
  To get started, type one of these: helpwin, helpdesk, or demo.
  For product information, visit www.mathworks.com.
 
>> 
iname =

double.txt

# double.txt:15 formula 1   : problem  G, 2_3_2  (d=2 n= 3 o=2 plus 0/4 of order 3) quality E
# double.txt:24 formula 2   : problem E2, 2_3_2  (d=2 n= 3 o=2 plus 0/4 of order 3) quality E
# double.txt:33 formula 3   : problem E1, 2_3_2  (d=2 n= 3 o=2 plus 0/4 of order 3) quality E
# double.txt:40 formula 4   : problem  S, 2_3_2  (d=2 n= 3 o=2 plus 0/4 of order 3) quality EI
# double.txt:57 formula 5   : problem  G, 2_4_3  (d=2 n= 4 o=3 plus 2/5 of order 4) quality E
# double.txt:65 formula 6   : problem E2, 2_4_3  (d=2 n= 4 o=3 plus 2/5 of order 4) quality E
# double.txt:73 formula 7   : problem E1, 2_4_3  (d=2 n= 4 o=3 plus 2/5 of order 4) quality E
# double.txt:81 formula 8   : problem  S, 2_4_3  (d=2 n= 4 o=3 plus 4/5 of order 4) quality EI
# double.txt:101 formula 9   : problem  G, 2_6_4  (d=2 n= 6 o=4 plus 3/6 of order 5) quality P
# double.txt:111 formula 10  : problem E2, 2_6_4  (d=2 n= 6 o=4 plus 3/6 of order 5) quality P
# double.txt:121 formula 11  : problem E1, 2_6_4  (d=2 n= 6 o=4 plus 3/6 of order 5) quality P
# double.txt:131 formula 12  : problem  S, 2_6_4  (d=2 n= 6 o=4 plus 3/6 of order 5) quality PI
# double.txt:149 formula 13  : problem  G, 2_7_5  (d=2 n= 7 o=5 plus 4/7 of order 6) quality P
# double.txt:161 formula 14  : problem E2, 2_7_5  (d=2 n= 7 o=5 plus 4/7 of order 6) quality P
# double.txt:173 formula 15  : problem  S, 2_7_5  (d=2 n= 7 o=5 plus 3/7 of order 6) quality PI
# double.txt:190 formula 16  : problem  G, 2_10_6  (d=2 n=10 o=6 plus 4/8 of order 7) quality P
# double.txt:203 formula 17  : problem E2, 2_10_6  (d=2 n=10 o=6 plus 4/8 of order 7) quality P
# double.txt:219 formula 18  : problem  S, 2_10_6  (d=2 n=10 o=6 plus 4/8 of order 7) quality PO
# double.txt:235 formula 19  : problem E1, 2_11_6  (d=2 n=11 o=6 plus 4/8 of order 7) quality P
# double.txt:256 formula 20  : problem  G, 2_12_7  (d=2 n=12 o=7 plus 4/9 of order 8) quality P
# double.txt:273 formula 21  : problem E2, 2_12_7  (d=2 n=12 o=7 plus 4/9 of order 8) quality P
# double.txt:289 formula 22  : problem  S, 2_12_7  (d=2 n=12 o=7 plus 4/9 of order 8) quality PI
# double.txt:313 formula 23  : problem  G, 2_17_8  (d=2 n=17 o=8 plus 5/10 of order 9) quality P
# double.txt:334 formula 24  : problem E2, 2_17_8  (d=2 n=17 o=8 plus 5/10 of order 9) quality P
# double.txt:355 formula 25  : problem E1, 2_17_8  (d=2 n=17 o=8 plus 0/10 of order 9) quality P
# double.txt:376 formula 26  : problem  S, 2_17_8  (d=2 n=17 o=8 plus 5/10 of order 9) quality PO
# double.txt:401 formula 27  : problem  G, 2_24_10  (d=2 n=24 o=10 plus 6/12 of order 11) quality N (2 negative weights, stability factor 16.286675)
# double.txt:429 formula 28  : problem E2, 2_24_10  (d=2 n=24 o=10 plus 6/12 of order 11) quality N (2 negative weights, stability factor 16.286675)
# double.txt:459 formula 29  : problem  S, 2_23_10  (d=2 n=23 o=10 plus 6/12 of order 11) quality PO
# double.txt:490 formula 30  : problem  G, 3_10_4  (d=3 n=10 o=4 plus 15/21 of order 5) quality P
# double.txt:504 formula 31  : problem E2, 3_10_4  (d=3 n=10 o=4 plus 15/21 of order 5) quality P
# double.txt:543 formula 32  : problem  S, 3_10_4  (d=3 n=10 o=4 plus 15/21 of order 5) quality PO
# double.txt:561 formula 33  : problem E1, 3_11_4  (d=3 n=11 o=4 plus 10/21 of order 5) quality P
# double.txt:576 formula 34  : problem E1, 3_11_4  (d=3 n=11 o=4 plus 10/21 of order 5) quality P
# double.txt:595 formula 35  : problem  G, 3_22_6  (d=3 n=22 o=6 plus 16/36 of order 7) quality P
# double.txt:621 formula 36  : problem E2, 3_22_6  (d=3 n=22 o=6 plus 16/36 of order 7) quality P
# double.txt:648 formula 37  : problem  S, 3_22_6  (d=3 n=22 o=6 plus 0/36 of order 7) quality PO
# double.txt:676 formula 38  : problem E1, 3_23_6  (d=3 n=23 o=6 plus 0/36 of order 7) quality P
# double.txt:704 formula 39  : problem  S, 3_42_8  (d=3 n=42 o=8 plus 0/55 of order 9) quality PO
# double.txt:753 formula 40  : problem  G, 3_43_8  (d=3 n=43 o=8 plus 0/55 of order 9) quality P
# double.txt:799 formula 41  : problem E2, 3_43_8  (d=3 n=43 o=8 plus 0/55 of order 9) quality P
# double.txt:852 formula 42  : problem  G, 3_45_9  (d=3 n=45 o=9 plus 0/66 of order 10) quality P
# double.txt:903 formula 43  : problem E2, 3_45_9  (d=3 n=45 o=9 plus 0/66 of order 10) quality P
# double.txt:953 formula 44  : problem  S, 3_182_14  (d=3 n=182 o=14 plus 102/136 of order 15) quality NO (26 negative weights, stability factor 6.458595)
# double.txt:1142 formula 45  : problem  G, 3_220_13  (d=3 n=220 o=13 plus 119/120 of order 14) quality N (81 negative weights, stability factor 59.098185)
# double.txt:1365 formula 46  : problem E2, 3_220_14  (d=3 n=220 o=14 plus 0/136 of order 15) quality N (81 negative weights, stability factor 59.098185)
# double.txt:1590 formula 47  : problem  S, 3_213_15  (d=3 n=213 o=15 plus 125/153 of order 16) quality NO (19 negative weights, stability factor 4.676882)
# double.txt:1808 formula 48  : problem E2, 3_234_15  (d=3 n=234 o=15 plus 0/153 of order 16) quality N (65 negative weights, stability factor 18.310337)
# double.txt:2054 formula 49  : problem  G, 4_16_4  (d=4 n=16 o=4 plus 0/56 of order 5) quality P
# double.txt:2074 formula 50  : problem E2, 4_16_4  (d=4 n=16 o=4 plus 0/56 of order 5) quality P
# double.txt:2094 formula 51  : problem E1, 4_16_4  (d=4 n=16 o=4 plus 0/56 of order 5) quality P
# double.txt:2114 formula 52  : problem  S, 4_16_4  (d=4 n=16 o=4 plus 0/56 of order 5) quality NO (1 negative weight, stability factor 1.444444)
# double.txt:2142 formula 53  : problem  G, 4_16_4  (d=4 n=16 o=4 plus 48/56 of order 5) quality P
# double.txt:2162 formula 54  : problem  S, 4_16_4  (d=4 n=16 o=4 plus 48/56 of order 5) (15 non-zero weight) quality PB
# double.txt:2182 formula 55  : problem E1, 4_16_4  (d=4 n=16 o=4 plus 48/56 of order 5) quality P
# double.txt:2202 formula 56  : problem E2, 4_16_4  (d=4 n=16 o=4 plus 48/56 of order 5) quality P
# double.txt:2224 formula 57  : problem  S, 4_16_4  (d=4 n=16 o=4 plus 46/56 of order 5) quality PB
# double.txt:2247 formula 58  : problem  S, 4_22_5  (d=4 n=22 o=5 plus 0/84 of order 6) quality PO
# double.txt:2280 formula 59  : problem  G, 4_23_5  (d=4 n=23 o=5 plus 3/84 of order 6) quality P
# double.txt:2307 formula 60  : problem  S, 4_23_5  (d=4 n=23 o=5 plus 3/84 of order 6) quality PI
# double.txt:2334 formula 61  : problem E1, 4_23_5  (d=4 n=23 o=5 plus 3/84 of order 6) quality P
# double.txt:2361 formula 62  : problem E2, 4_23_5  (d=4 n=23 o=5 plus 3/84 of order 6) quality P
# double.txt:2393 formula 63  : problem  S, 4_31_5  (d=4 n=31 o=5 plus 41/84 of order 6) quality PI
# double.txt:2431 formula 64  : problem  G, 4_43_6  (d=4 n=43 o=6 plus 50/120 of order 7) quality P
# double.txt:2478 formula 65  : problem E2, 4_43_6  (d=4 n=43 o=6 plus 50/120 of order 7) quality P
# double.txt:2527 formula 66  : problem  S, 4_43_6  (d=4 n=43 o=6 plus 50/120 of order 7) quality NO (2 negative weights, stability factor 1.000595)
# double.txt:2576 formula 67  : problem E1, 4_45_6  (d=4 n=45 o=6 plus 0/120 of order 7) quality P
# double.txt:2629 formula 68  : problem  S, 4_49_7  (d=4 n=49 o=7 plus 130/165 of order 8) quality PO
# double.txt:2684 formula 69  : problem  G, 4_105_8  (d=4 n=105 o=8 plus 0/220 of order 9) quality N (14 negative weights, stability factor 12.248673)
# double.txt:2792 formula 70  : problem E2, 4_105_8  (d=4 n=105 o=8 plus 0/220 of order 9) quality N (14 negative weights, stability factor 12.248673)
# double.txt:2903 formula 71  : problem E1, 4_103_7  (d=4 n=103 o=7 plus 161/165 of order 8) quality N (3 negative weights, stability factor 1.204165)
# double.txt:3011 formula 72  : problem  S, 4_105_8  (d=4 n=105 o=8 plus 0/220 of order 9) quality NO (12 negative weights, stability factor 1.392987)
# double.txt:3124 formula 73  : problem  G, 4_124_9  (d=4 n=124 o=9 plus 4/286 of order 10) quality N (6 negative weights, stability factor 15.378967)
# double.txt:3252 formula 74  : problem E2, 4_124_9  (d=4 n=124 o=9 plus 4/286 of order 10) quality N (6 negative weights, stability factor 15.378967)
# double.txt:3384 formula 75  : problem  G, 4_125_9  (d=4 n=125 o=9 plus 0/286 of order 10) quality N (6 negative weights, stability factor 8.129637)
# double.txt:3513 formula 76  : problem E2, 4_125_9  (d=4 n=125 o=9 plus 0/286 of order 10) quality N (6 negative weights, stability factor 8.129637)
# double.txt:3643 formula 77  : problem  S, 4_147_9  (d=4 n=147 o=9 plus 1/286 of order 10) quality NO (12 negative weights, stability factor 2.362126)
# double.txt:3794 formula 78  : problem E1, 4_154_9  (d=4 n=154 o=9 plus 0/286 of order 10) quality N (24 negative weights, stability factor 2.629341)
# double.txt:3954 formula 79  : problem  S, 4_208_10  (d=4 n=208 o=10 plus 178/364 of order 11) quality NO (15 negative weights, stability factor 4.452036)
# double.txt:4169 formula 80  : problem  G, 4_213_10  (d=4 n=213 o=10 plus 0/364 of order 11) quality N (31 negative weights, stability factor 42.062703)
# double.txt:4385 formula 81  : problem E2, 4_213_10  (d=4 n=213 o=10 plus 0/364 of order 11) quality N (31 negative weights, stability factor 42.062703)
# double.txt:4610 formula 82  : problem  G, 5_22_4  (d=5 n=22 o=4 plus 0/126 of order 5) quality P
# double.txt:4636 formula 83  : problem  S, 5_22_4  (d=5 n=22 o=4 plus 0/126 of order 5) quality PI
# double.txt:4662 formula 84  : problem E1, 5_22_4  (d=5 n=22 o=4 plus 0/126 of order 5) quality P
# double.txt:4688 formula 85  : problem E2, 5_22_4  (d=5 n=22 o=4 plus 0/126 of order 5) quality P
# double.txt:4718 formula 86  : problem  G, 5_80_6  (d=5 n=80 o=6 plus 0/330 of order 7) quality P
# double.txt:4802 formula 87  : problem E2, 5_80_6  (d=5 n=80 o=6 plus 0/330 of order 7) quality P
# double.txt:4887 formula 88  : problem E1, 5_80_6  (d=5 n=80 o=6 plus 0/330 of order 7) quality P
# double.txt:4973 formula 89  : problem  S, 5_80_6  (d=5 n=80 o=6 plus 0/330 of order 7) quality NO (5 negative weights, stability factor 1.048493)
# double.txt:5058 formula 90  : problem  S, 5_220_8  (d=5 n=220 o=8 plus 11/715 of order 9) quality NO (13 negative weights, stability factor 2.214220)
# double.txt:5285 formula 91  : problem  G, 5_224_8  (d=5 n=224 o=8 plus 0/715 of order 9) quality N (14 negative weights, stability factor 8.692041)
# double.txt:5512 formula 92  : problem E2, 5_224_8  (d=5 n=224 o=8 plus 0/715 of order 9) quality N (14 negative weights, stability factor 8.692041)
# double.txt:5742 formula 93  : problem E1, 5_230_7  (d=5 n=230 o=7 plus 494/495 of order 8) quality N (18 negative weights, stability factor 1.453426)
# double.txt:5984 formula 94  : problem  G, 6_28_4  (d=6 n=28 o=4 plus 219/252 of order 5) quality P
# double.txt:6016 formula 95  : problem  S, 6_28_4  (d=6 n=28 o=4 plus 219/252 of order 5) quality PI
# double.txt:6048 formula 96  : problem E1, 6_28_4  (d=6 n=28 o=4 plus 219/252 of order 5) quality P
# double.txt:6080 formula 97  : problem E2, 6_28_4  (d=6 n=28 o=4 plus 219/252 of order 5) quality P
# double.txt:6114 formula 98  : problem E1, 6_44_5  (d=6 n=44 o=5 plus 405/462 of order 6) quality P
# double.txt:6168 formula 99  : problem  G, 6_127_7  (d=6 n=127 o=7 plus 1155/1287 of order 8) quality P
# double.txt:6299 formula 100 : problem  S, 6_127_7  (d=6 n=127 o=7 plus 1160/1287 of order 8) quality PB
# double.txt:6430 formula 101 : problem E2, 6_127_7  (d=6 n=127 o=7 plus 1155/1287 of order 8) quality P
# double.txt:6566 formula 102 : problem  G, 7_38_4  (d=7 n=38 o=4 plus 0/462 of order 5) quality N (2 negative weights, stability factor 7.180984)
# double.txt:6608 formula 103 : problem E2, 7_38_4  (d=7 n=38 o=4 plus 0/462 of order 5) quality N (2 negative weights, stability factor 7.180984)
# double.txt:6650 formula 104 : problem  S, 7_38_4  (d=7 n=38 o=4 plus 0/462 of order 5) quality NO (2 negative weights, stability factor 8.554536)
# double.txt:6694 formula 105 : problem E1, 7_46_4  (d=7 n=46 o=4 plus 2/462 of order 5) quality P
# double.txt:6750 formula 106 : problem  G, 7_57_5  (d=7 n=57 o=5 plus 263/924 of order 6) quality P
# double.txt:6811 formula 107 : problem E2, 7_57_5  (d=7 n=57 o=5 plus 263/924 of order 6) quality P
# double.txt:6872 formula 108 : problem  S, 7_57_5  (d=7 n=57 o=5 plus 242/924 of order 6) quality PI
# double.txt:6934 formula 109 : problem E1, 7_223_6  (d=7 n=223 o=6 plus 0/1716 of order 7) quality P
# double.txt:7167 formula 110 : problem  G, 7_183_7  (d=7 n=183 o=7 plus 2702/3003 of order 8) quality P
# double.txt:7354 formula 111 : problem  S, 7_183_7  (d=7 n=183 o=7 plus 2702/3003 of order 8) quality PI
# double.txt:7541 formula 112 : problem E2, 7_183_7  (d=7 n=183 o=7 plus 2702/3003 of order 8) quality P
# double.txt:7734 formula 113 : problem  G, 8_57_4  (d=8 n=57 o=4 plus 0/792 of order 5) quality N (1 negative weight, stability factor 5.000000)
# double.txt:7795 formula 114 : problem E2, 8_57_4  (d=8 n=57 o=4 plus 0/792 of order 5) quality N (1 negative weight, stability factor 5.000000)
# double.txt:7856 formula 115 : problem  S, 8_57_4  (d=8 n=57 o=4 plus 0/792 of order 5) quality NO (1 negative weight, stability factor 6.200000)
# double.txt:7917 formula 116 : problem E1, 8_59_4  (d=8 n=59 o=4 plus 0/792 of order 5) quality P
# double.txt:7983 formula 117 : problem E2, 8_339_6  (d=8 n=339 o=6 plus 0/3432 of order 7) quality N (3 negative weights, stability factor 1.323508)
# double.txt:8325 formula 118 : problem  G, 8_339_6  (d=8 n=339 o=6 plus 0/3432 of order 7) quality N (3 negative weights, stability factor 1.323508)
# double.txt:8670 formula 119 : problem  S, 8_325_6  (d=8 n=325 o=6 plus 64/3432 of order 7) quality NO (19 negative weights, stability factor 4.109882)
# double.txt:9003 formula 120 : problem  G, 9_76_4  (d=9 n=76 o=4 plus 9/1287 of order 5) quality P
# double.txt:9083 formula 121 : problem E2, 9_76_4  (d=9 n=76 o=4 plus 9/1287 of order 5) quality P
# double.txt:9165 formula 122 : problem E1, 9_78_4  (d=9 n=78 o=4 plus 2/1287 of order 5) quality P
# double.txt:9249 formula 123 : problem  S, 9_78_4  (d=9 n=78 o=4 plus 11/1287 of order 5) quality NO (4 negative weights, stability factor 2.139121)
# double.txt:9331 formula 124 : problem  S, 10_96_4  (d=10 n=96 o=4 plus 2/2002 of order 5) quality NO (2 negative weights, stability factor 1.372597)
# double.txt:9434 formula 125 : problem E2, 10_96_4  (d=10 n=96 o=4 plus 0/2002 of order 5) quality P
# double.txt:9533 formula 126 : problem  G, 10_96_4  (d=10 n=96 o=4 plus 0/2002 of order 5) quality P
# double.txt:9634 formula 127 : problem E1, 10_107_4  (d=10 n=107 o=4 plus 0/2002 of order 5) quality P
# double.txt:9748 formula 128 : problem E2, 11_119_4  (d=11 n=119 o=4 plus 0/3003 of order 5) quality N (1 negative weight, stability factor 1.002626)
# double.txt:9870 formula 129 : problem  G, 11_119_4  (d=11 n=119 o=4 plus 0/3003 of order 5) quality N (1 negative weight, stability factor 1.002626)
# double.txt:9994 formula 130 : problem  S, 11_123_4  (d=11 n=123 o=4 plus 0/3003 of order 5) quality NO (6 negative weights, stability factor 6.057536)
# double.txt:10122 formula 131 : problem E1, 11_133_4  (d=11 n=133 o=4 plus 0/3003 of order 5) quality P
--- summary ---
       G       E2       E1        S        U  nothing 
      34       35       25       37        0        0 
2  2.4189843142
3  3.0595620577
4  3.4823322817
5  3.6261047014
6  3.4975310332
7  3.1549078045
8  2.6815798267
9  2.1607872137
  d   N   o        estimate             true                 error
  2   3   2  2.4038078711798621   2.4189843142349550  -0.0151764430550929
  2   4   3  2.3883788411041320   2.4189843142349550  -0.0306054731308230
  2   6   4  2.4192701030019155   2.4189843142349550   0.0002857887669605
  2   7   5  2.4192701029887611   2.4189843142349550   0.0002857887538061
  2  10   6  2.4189918733881708   2.4189843142349550   0.0000075591532158
  2  12   7  2.4189862986000286   2.4189843142349550   0.0000019843650736
  2  17   8  2.4189843047947952   2.4189843142349550  -0.0000000094401598
  2  23  10  2.4189843143322012   2.4189843142349550   0.0000000000972462
  3  10   4  3.0575224160776457   3.0595620576503872  -0.0020396415727415
  3  22   6  3.0595920894985671   3.0595620576503872   0.0000300318481798
  3  42   8  3.0595620512401678   3.0595620576503872  -0.0000000064102195
  3 182  14  3.0595620576503868   3.0595620576503872  -0.0000000000000004
  3 213  15  3.0595620576503921   3.0595620576503872   0.0000000000000049
  4  16   4  3.4511488638321506   3.4823322816789868  -0.0311834178468362
  4  15   4  3.4818127308678450   3.4823322816789868  -0.0005195508111417
  4  16   4  3.4828928258891434   3.4823322816789868   0.0005605442101566
  4  22   5  3.4403244866135254   3.4823322816789868  -0.0420077950654614
  4  23   5  3.4838622251893345   3.4823322816789868   0.0015299435103477
  4  31   5  3.4827186239554351   3.4823322816789868   0.0003863422764483
  4  43   6  3.4823547183438230   3.4823322816789868   0.0000224366648363
  4  49   7  3.4823164472100019   3.4823322816789868  -0.0000158344689849
  4 105   8  3.4823287423172813   3.4823322816789868  -0.0000035393617055
  4 147   9  3.4823311981956722   3.4823322816789868  -0.0000010834833146
  4 208  10  3.4823322804438335   3.4823322816789868  -0.0000000012351533
  5  22   4  3.6269729958577734   3.6261047014151875   0.0008682944425860
  5  80   6  3.6260326282068998   3.6261047014151875  -0.0000720732082877
  5 220   8  3.6261055660795165   3.6261047014151875   0.0000008646643290
  6  28   4  3.5018468148324855   3.4975310331811507   0.0043157816513348
  6 127   7  3.4975140820146122   3.4975310331811507  -0.0000169511665384
  7  38   4  3.1667262678638171   3.1549078044520877   0.0118184634117293
  7  57   5  3.1584535480757414   3.1549078044520877   0.0035457436236537
  7 183   7  3.1551362717460698   3.1549078044520877   0.0002284672939821
  8  57   4  2.6437302151055597   2.6815798266685147  -0.0378496115629550
  8 325   6  2.6816025605154654   2.6815798266685147   0.0000227338469507
  9  78   4  2.1797937144873112   2.1607872136658202   0.0190065008214910
>> 

==> anc/ex2.m <==
function ex2(iname)
% ex2 - example of an integral over the n-sphere
%
% \int_{r<1} cos(sum(x))   
%  see: A. H. Stroud "Some Fifth Degree Integration Formulas for
%  Symmetric Regions", Mathematics of Computation, 20 (1966), pp. 90-97.


if nargin<1
    iname='double.txt'
end

rule=evaluate(iname);

% calculate accurate values of the integral in dimensions 2 through 9
M=17;
int=zeros(1,M);
for n=2:9
    V=2/n*pi^(n/2)/gamma(n/2); % volume of n-sphere, Stroud p 220
    k=4/n*[1:M].^2+2*[1:M];
    sgn=-1;
    for i=M:-1:1
        int(n)=(sgn+int(n))/k(i);
        sgn=-sgn;
    end
    int(n)=(1+int(n))*V;
fprintf('%d %13.10f\n', n, int(n));
end

fprintf('  d   N   o        estimate             true                 error\n');
for d=2:9
    for k=1:length(rule)
        
        x=rule(k).x;
        if d==rule(k).d;
            if strcmp(rule(k).problem,'S')
                est=integrate(@(x) cos(sum(x)),rule(k).x);
                true=int(d);
                x=rule(k).x;
                N=sum(x(:,d+1)~=0);
                fprintf('%3d %3d %3d %19.16f  %19.16f  %19.16f\n', ...
                        d, N, rule(k).o, est, true, est-true);
            end
        end
    end
end

function est = integrate(fun, x)

[N,d]=size(x);
d=d-1;
v=zeros(1,N);
for i=1:N
    v(i)=fun(x(i,1:d));
end
w=x(:,d+1);
est=v*w;



==> anc/fsolv.mac <==
/*
zero finder, adapted from
Newton's method, courtesy of
https://sourceforge.net/p/maxima/mailman/message/7797666/

exp = list of expressions
var = list of variables
x0 = list of bigfloats which are initial values for the variables
eps = desired total absolute error (sum of absolute values of errors in all variables)

EXAMPLE
underdetermined:
  fpprec:66$
  fsolv([sqrt((x3-3)^2+(x2-2)^2+(x1-1)^2)-5,x3+x2-5],[x1,x2,x3],bfloat([2,3,1]),10**(4-fpprec));

overdetermined:
  fsolv([x1^2+x2^2-2,x2-x1,x1*x2-1],[x1,x2],bfloat([.9,.8]),10**(4-fpprec));
*/
load("lapack");
fsolv(exp,var,x0,eps):=      /* omit err from the list, so it's global */
block([numer:true,bftorat:true,ratprint:false,sub1,value,i,Js,J,sigma,U,VT,S,USVT,m,n,dx,iter:0],
  x:bfloat(x0),
  Js:jacobian(exp,var), /* print("Js =",Js), symbolic Jacobian */
  while (
    sub1:map("=",var,x), /* print("sub1 =",sub1), */
    value:bfloat(subst(sub1,exp)), print("residuals calculated"),/* evaluate the expressions */
    /* print("expression values =",float(value)), */
    err:0,
    n:length(value),
    for i:1 thru n do (
      /* print("  account for value[",i,"]"), */
      err:max(err,abs(value[i]))
      ),
    print("err =",float(err)),
    abs(err) > eps and iter < 22
    )
  do (
    if mod(iter,12)<1 then ( /* every twelfth iteration, update the Jacobian */
      /* print("evaluating the Jacobian..."), */
      J:bfloat(subst(sub1,Js)), /* bigfloat Jacobian */
      [sigma,U,VT]:bfloat(dgesvd(J,true,true)),
      m:length(U), n:length(VT),
      /* construct the pseudo-inverse of the middle factor */
      S:genmatrix(lambda([i,j],if i=j then (if abs(sigma[i])>1e-13 then 1/sigma[i] else 0) else 0),m,n) ,print("Jacobian updated."),
      USVT: bfloat(U.S.VT) /*,print("USVT updated")*/
      ),
    iter:iter+1,
    /*
    We could left-multiply a column vector by the pseudo inverse of the Jacobian like this:
    dx:transpose(VT).(ST.(transpose(U).transpose(matrix(value)))),

    However we avoid several transposes by starting instead with a row
    vector, and right-multiplying it by the transpose of the pseudo
    inverse of the Jacobian:
    */
    /* print("updating dx..."), */
    dx:matrix(value).USVT, /*print("dx updated"),*/
    /* x is a list, while dx is a row vector.  We convert dx to a list, then do the subtraction. */
    x:map("-",x,first(dx)) /*,print("x updated")*/
    ),
  return(map("=",var,x))
  ) $


==> anc/fsolv2.mac <==
/*
refine an integration rule using Newton's rule

USAGE: [x,err] : fsolv2(x0,pp,omax,problem,digits)

INPUTS
  x0 = n*(d+1) matrix of bigfloats which are initial values for the variables - 
       with weights in the last column
  pp = ne*d array of powers.  Each row gives the powers for one constraint which the integration rule satisfies.
  omax = maximum power for any one element in pp
  problem = indicator for the integral
          1 =        G_n Gaussian weighted   
          2 =  E_n^{r^2}  
          3 =      E_n^r  
          4 =        S_n the n-sphere
          5 =        U_n the surface of the n-sphere
  digits: eps = 10^(-digits) desired total absolute error (sum of absolute values of errors in all variables)

OUTPUTS
  x = refined rule
  err = max(abs(residual vector))

To exercise:
in shell window:
   start maxima
   load("refi2_6_4g.mac");
in Matlab window:
   dbstop in sigma8r
   ssigma('r2_6_4.txt')
   set breakpoint in mse() in sigma8r.m
*/
load("lapack");
load("demo.mac");

fsolv2(x0,pp,omax,problem,digits):=      /* omit err and x from the list, so they're global */
block([J,Js,P,S,U,USVT,VT,alpha,beta,bftorat:true,d,dx,e,eps:10^(-digits),errprev:1e3,i,
  ie,ip,iter:0,ix,j,jd,k,m,n,ne,numer:true,ratprint:false,sigma,sub1,v,v2,value,w,x,xx,xxx],
  print("goal is ",digits," digits of precision"),
  /*print("on entry, x0=",x0),*/
  
  /* print(length(x0),"points, ", length(first(x0))-1,"dimensions"),*/
  n:length(x0),        /* # points */
  x0:transpose(x0),    /* weights are now in the last row */
  d:length(x0)-1,      /* dimensions */
  /*  print(n,"points, ",d,"dimensions"),*/
  ix:find(x0),         /* list of row-wise linear indices of nonzero elements */
  /*print("ix=",ix),*/
  x:bfloat(select(x0,ix)),/* current best set of nonzero parameters for the rule, as a flat list */
  /*print("x=",x),*/
  xx:bfloat(zeros(d+1,n)),/* rule as a matrix with weights in the last row */
    /*print("xx initialized as",xx),*/
  xxx:bfloat(zeros(d*(omax+2),n)),

  while (      /* main loop begins ----------------------- */
    /*print("iter=",iter,"d=",d,"n=",n,"omax=",omax), */
    distribute(xx,ix,x),   /* indexed assignment, like Matlab xx(ix)=x */
    /*print("xx=",xx),*/
    w:transpose(row(xx,d+1)),/*print("extracted weights"),*//* weights as a column vector */
    /* xxx is an array with all the needed powers of all the point coordinates
    xxx(i,k+2,j)=xx[i,j]^k where i=dimension, j=point */
    for i:1 thru d do (
      for j:1 thru n do 
        xxx[(i-1)*(omax+2)+2,j]:1b0,
      for ip:3 thru omax+2 do 
        xxx[(i-1)*(omax+2)+ip]:xxx[(i-1)*(omax+2)+ip-1]*xx[i]
      ),/*print("built xxx"),*/
    /*print("xxx=",xxx),*/
    ne:length(pp), 
    v:bfloat(zeros(ne,n)), 
    /*printf(true," d=~d n=~d ne=~d~%",d,n,ne),*/
    m:bfloat(zeros(ne,1)),
    for ie:1 thru ne do ( /* evaluate each constraint integral */
      /*print("pp[",ie,"]=",pp[ie]),*/
      v[ie]:      xxx[(1-1)*(omax+2)+(pp[ie,1]+2)],
      /*print("v[ie]=",v[ie]),*/
      for i:2 thru d do 
        v[ie]:v[ie]*xxx[(i-1)*(omax+2)+(pp[ie,i]+2)],
      /*print("v[",ie,"]=",v[ie]),*/
      alpha:pp[ie], /*print("alpha=",alpha), */
      beta:(alpha+1)/2, /*print("beta=",beta), */
      isodd:false,
      for i:1 thru d do isodd:isodd or oddp(alpha[i]), /* printf(false,"isodd=~d",if isodd then 1 else 0), */
      m[ie,1]:0, /* print("m[ie] set...alpha[1]=",alpha[1]," beta[1]=",beta[1]," problem=",problem), */
      
      m[ie,1]: if isodd then 0                                                                                                                              else 
        if problem=1 then           2^sum(beta[ii],ii,1,d)*product(gamma(beta[ii]),ii,1,d)/(2*%pi)^(d/2)                                    /* G_n       */ else   
        if problem=2 then                                  product(gamma(beta[ii]),ii,1,d)                                                  /* E_n^{r^2} */ else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,d)+d)*product(gamma(beta[ii]),ii,1,d)/gamma(sum(beta[ii],ii,1,d))                      /* E_n^r     */ else 
        if problem=4 then                                  product(gamma(beta[ii]),ii,1,d)/gamma(sum(beta[ii],ii,1,d))/sum(beta[ii],ii,1,d) /* S_n       */ else 
        if problem=5 then                                2*product(gamma(beta[ii]),ii,1,d)/gamma(sum(beta[ii],ii,1,d))                      /* U_n       */

      /*,printf(true,"m[~d,1]=~f~%",ie,m[ie,1]) */
      ),
    /*print("v=",v),*/
    /*print("w=",w),*/
    /*print("m=",m),*/
    e:v.w-m,  /*print("calculated residual"),*/
    /*print("residual: e=",float(e)),*/
    
    err:0,
    for i:1 thru ne do (
      /* print("  account for value[",i,"]"), */
      err:max(err,abs(e[i,1]))
      ),
    print("err =",err),
    err > eps and (iter < 5 or (err*2 < errprev and iter < digits*1.5))
    )  /* end of main loop condition --------------------- */
  do (
    if mod(iter,28)<1 /*and (err*2 > errprev)*/ then ( /* every 28th iteration, update the Jacobian */
      /*print("must update Jacobian"),*/
      J:genmatrix(lambda([i,j],0),ne,length(x)), /* print("J=",J), */
      P:genmatrix(lambda([i,j],0),d+1,n), /* print("P=",P), */
      v2:genmatrix(lambda([i,j],0),d+1,n), /* print("v2=",v2), */
      
      for ie:1 thru ne do ( /*print("ie=",ie),*//* calculate row ie of the Jacobian
                          (gradient of the ieth constraint) */
        p:pp[ie],
        for jd:1 thru d do ( /* derivatives along each coordinate direction */
          P[jd]:list_matrix_entries(p[jd]*w),
          p[jd]:p[jd]-1,
          for i:1 thru d do
            P[jd]:P[jd]*xxx[(i-1)*(omax+2)+(p[i]+2)],
          /*print("v2=",v2),print("P[",jd,"]=",P[jd]),*/
          p[jd]:p[jd]+1
          ),
        P[d+1]:v[ie],  /*print("v=",v), print("P=",P),*/
        J[ie]:select(P,ix)
      ), print("Jacobian updated"),/*print("J=",float(J)),*/

      [sigma,U,VT]:dgesvd(J,true,true),
      m:length(U), nv:length(VT),
      /* construct the pseudo-inverse of the middle factor */
      S:genmatrix(lambda([i,j],if i=j then (if abs(sigma[i])>1e-13 then 1/sigma[i] else 0) else 0),m,nv), 
      print("Jacobian factors updated."),
      USVT: U.S.VT
      ,print("multiplier updated")
      ),
    errprev:err,
    iter:iter+1,
    /*
    if iter>2 then do error("ABORTING"),
    We could left-multiply a column vector by the pseudo inverse of the Jacobian like this:
    dx:transpose(VT).(ST.(transpose(U).transpose(matrix(value)))),

    However we avoid several transposes by starting instead with a row
    vector, and right-multiplying it by the transpose of the pseudo
    inverse of the Jacobian:
    */
    dx:transpose(e).USVT, 
    /* x is a list, while dx is a row vector.  We convert dx to a list, then do the subtraction. */
    /*print("dx=",float(first(dx))),*/
    x:x-first(dx) /*,print("updated x=",float(x))*/
/*
    ,if err<1e-32 then (
      xli:list_matrix_entries(xx),
      str:    if problem=1 then "G_n"       else   
              if problem=2 then "E_n^{r^2}" else 
              if problem=3 then "E_n^r"     else 
              if problem=4 then "S_n"       else 
              if problem=5 then "U_n",
      plain(xli,d,n,omax,str," numerically refined to high precision,",err,"sigma.dat")
      )
*/
    ),  /*  end of main loop ---------------------- */
/*  print("xx'=",transpose(xx),"err=",err), */
  return([transpose(xx),err])
) $


==> anc/m2_6_4.mac <==
rule:"2_6_4";    /* 2 dimensions, 6 points, degree 4 */

/*               G_n                  E_n^{r^2}                E1                      S          */
a_vals:[2                   , sqrt(2)                    ,2*sqrt(5)               ,sqrt(6)/3     ];
b_vals:[(sqrt(5)-1)/2       ,(sqrt(5)-1)/2      /sqrt(2) ,sqrt((15-5^(3/2))/2)   ,sqrt((3-sqrt(5))/12) ];
c_vals:[sqrt((5+sqrt(5))/2) ,sqrt((5+sqrt(5))/2)/sqrt(2) ,sqrt((5^(3/2) + 25)/2) ,sqrt((5+sqrt(5))/12) ];
e_vals:[(sqrt(5)+1)/2       ,(sqrt(5)+1)/2      /sqrt(2) ,sqrt((5^(3/2)+15)/2)    ,sqrt((3+sqrt(5))/12) ];
f_vals:[sqrt((5-sqrt(5))/2) ,sqrt((5-sqrt(5))/2)/sqrt(2) ,sqrt((25-5^(3/2))/2)    ,sqrt((5-sqrt(5))/12) ];
w0vals:[1/2                 ,%pi/2                       ,%pi*7/5                 ,%pi/4                ];
w1vals:[1/10                ,%pi/10                      ,%pi*3/25                ,%pi*3/20             ];

n:2;        /* dimensions */
N:6;        /* # points */
deg:4;      /* degree */

fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

remvalues(x,a,b,c,e,f,g,w1,w2,w3,w4);

for problem in [3] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),

x:matrix([ 0, 0, w0],
         [-a, 0, w1],
         [-b, c, w1],
         [-b,-c, w1],
         [ e, f, w1],
         [ e,-f, w1]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(float(x)),	

ex(a,p) := if p=0 then 1 else a^p,

alpha:makelist(0,i,n),
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
        if sum(alpha[i],i,1,n)<=deg then 
        (beta:(alpha+makelist(1,i,n))/2,
          odd:false,
          for i:1 thru n do odd:odd or oddp(alpha[i]),
          m: if odd then 0                                                                                                  else 
          if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                            else   
          if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                 else 
          if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))    else 
          if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                else 
          if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
          /* radcan can return an incorrect result, so we use ratsimp instead */
          value:ratsimp(sum(  product(ex(x[i,j],alpha[j]),j,1,n)  *x[i,n+1],i,1,N)),
          subtest:value=m,
          maxerr:max(maxerr,abs(bfloat(value-m))),
/*
          print(alpha," result: ",value=m," numerically:",bfloat(value)=bfloat(m)),
          for i:1 thru N do print(alpha,"x powers",product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],"value",bfloat(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1])),
          print("1st column sum",float(sum(x[i,1],i,1,N))),
          print("1st column sum",float(sum(ex(x[i,1],1),i,1,N))),
          print("1st column sum times weight",float(sum(ex(x[i,1],1)*x[i,n+1],i,1,N))),
          print("newly calculated monomial",float(radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)))),
*/
          /* if not subtest then 
          (print("failed for alpha=",alpha),
            print("value=",value),
            print("m=",m))$*/
          pass:pass and subtest))),

/* print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL" , if maxerr>0 then sconcat(", maximum error=",maxerr) else "") */
print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass, " else "FAIL, ", "maximum error=",maxerr),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m2_6_4.mac",maxerr,"eval2_6_4.txt")
)$


==> anc/m3_10_4.mac <==
rule:"3_10_4";    /* 3 dimensions, 10 points, degree 4 */

n:3;         /* dimensions */
deg:4;       /* degree */
N:10;        /* # points */

fpprintprec:32;
fpprec:64;   /* else Maxima will discard digits when reading the following table */
bftorat:true; /* else conversions to rational will lose precision */


/*            G_n                           E_n^{r^2}                     S_n */

a_vals:[(sqrt(6)-sqrt(2))/2   , (sqrt(6)-sqrt(2))/sqrt(8)   , 0 ,  (2*sqrt(3)-1)/sqrt(77)               ];
b_vals:[(sqrt(14)-sqrt(2))/2  , (sqrt(14)-sqrt(2))/sqrt(8)  , 0 ,  (2*sqrt(203)-sqrt(77))/35            ];
c_vals:[sqrt(6 - 2*sqrt(3))   , sqrt((6 - 2*sqrt(3))/2)     , 0 ,  sqrt((48-8*sqrt(3))/77)              ];
e_vals:[(sqrt(6)+sqrt(2))/2   , (1+sqrt(3))/2               , 0 ,  (2*sqrt(3)+1)/sqrt(77)               ];
f_vals:[sqrt(sqrt(3)+3)       , sqrt((sqrt(3)+3)/2)         , 0 ,  sqrt((24+4*sqrt(3))/77)              ];
g_vals:[(1+sqrt(7))/sqrt(2)   , (1+sqrt(7))/2               , 0 ,  (2*sqrt(203)+sqrt(77))/35            ];
w1vals:[ (7+2*sqrt(7))/42     , %pi^(3/2)*(2*sqrt(7)+7)/42  , 0 ,  %pi*(841+32*sqrt(11)*sqrt(29))/5220  ];
w2vals:[ (sqrt(3)+2)/24       , %pi^(3/2)*(sqrt(3)+2)/24    , 0 ,  %pi*(13+4*sqrt(3))*7/720             ];
w3vals:[ (7-2*sqrt(7))/42     , %pi^(3/2)*(7-2*sqrt(7))/42  , 0 ,  %pi*(841-32*sqrt(11)*sqrt(29))/5220  ];
w4vals:[ (2-sqrt(3))/24       , %pi^(3/2)*(2-sqrt(3))/24    , 0 ,  %pi*(13-4*sqrt(3))*7/720             ];


remvalues(x,a,b,c,e,f,g,w1,w2,w3,w4);

plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

/*for problem in [1,2,4] do block(*/
for problem in [1,2,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
g: g_vals[problem], if quiet='quiet then print(" g=",bfloat(g)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),
w2:w2vals[problem], if quiet='quiet then print("w2=",bfloat(w2)),
w3:w3vals[problem], if quiet='quiet then print("w3=",bfloat(w3)),
w4:w4vals[problem], if quiet='quiet then print("w4=",bfloat(w4)),

x:matrix([ g, 0, 0, w3],
         [ a, c, 0, w2],
         [ a,-c, 0, w2],
         [ a, 0, c, w2],
         [ a, 0,-c, w2],
         [-b, 0, 0, w1],
         [-e, f, f, w4],
         [-e, f,-f, w4],
         [-e,-f, f, w4],
         [-e,-f,-f, w4]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(float(x)),	

ex(a,p) := if p=0 then 1 else a^p,

alpha:makelist(0,i,n),
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
        if sum(alpha[i],i,1,n)<=deg then 
        (beta:(alpha+makelist(1,i,n))/2,
          odd:false,
          for i:1 thru n do odd:odd or oddp(alpha[i]),
          m: if odd then 0                                                                                                  else 
          if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                            else   
          if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                 else 
          if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))    else 
          if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                else 
          if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
          value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)),
          subtest:value=m,
          maxerr:max(maxerr,abs(bfloat(value-m))),
          /* print(alpha," result: ",value=m," numerically:",bfloat(value)=bfloat(m)), */
          /* if not subtest then 
          (print("failed for alpha=",alpha),
            print("value=",value),
            print("m=",m))$*/
          pass:pass and subtest)))),

/* print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL" , if maxerr>0 then sconcat(", maximum error=",maxerr) else "") */
print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass, " else "FAIL, ", "maximum error=",maxerr),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m3_10_4.mac",maxerr,"eval3_10_4.txt")
)$


==> anc/m4_16_4a.mac <==
rule:"4_16_4a";    /* 4 dimensions, 16 points, degree 4, first rule */

/*            G_n                               E_n^{r^2}                  E_n                             S_n     */
a_vals:[ (3*sqrt(3)-sqrt(15))/(6*sqrt(2)) , (3*sqrt(3)-sqrt(15))/12 , (3*sqrt(42)-sqrt(210))/12 , (3*sqrt(3)-sqrt(15))/24 ];
b_vals:[ (sqrt(15)-sqrt(3))/(3*sqrt(2))   , (sqrt(15)-sqrt(3))/6    , (sqrt(210)-sqrt(42))/6    , (sqrt(15)-sqrt(3))/12   ];
c_vals:[ (sqrt(15)+sqrt(3))/(3*sqrt(2))   , (sqrt(15)+sqrt(3))/6    , (sqrt(210)+sqrt(42))/6    , (sqrt(15)+sqrt(3))/12   ];
e_vals:[ (sqrt(15)+sqrt(3))/(2*sqrt(2))   , (sqrt(15)+sqrt(3))/4    , (sqrt(210)+sqrt(42))/4    , (sqrt(15)+sqrt(3))/8    ];
f_vals:[ sqrt(6)                          , sqrt(3)                 , sqrt(42)                  , sqrt(3)/2               ];
g_vals:[ (3*sqrt(15)-sqrt(3))/(2*sqrt(2)) , (3*sqrt(15)-sqrt(3))/4  , (3*sqrt(210)-sqrt(42))/4  , (3*sqrt(15)-sqrt(3))/8  ]; 
w0vals:[ 1/12                             , %pi^2/12                , 29/7*%pi^2                , -%pi^2/9                ];
w1vals:[ 9/100                            , 9*%pi^2/100             , 27/35*%pi^2               , 3*%pi^2/50              ];
w2vals:[ 1/300                            , %pi^2/300               , %pi^2/35                  , %pi^2/450               ];


fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn",
        "       Un"];

for problem in [1,2,3,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
g: g_vals[problem], if quiet='quiet then print(" g=",bfloat(g)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),
w2:w2vals[problem], if quiet='quiet then print("w2=",bfloat(w2)),

x:matrix([ 0, 0, 0, 0, w0],
         [ c, c,-b,-b, w1],
         [ c,-b, c,-b, w1],
         [ c,-b,-b, c, w1],
         [-b,-b, c, c, w1],
         [-b, c,-b, c, w1],
         [-b, c, c,-b, w1],
         [-e,-a,-a,-a, w1],
         [-a,-e,-a,-a, w1],
         [-a,-a,-e,-a, w1],
         [-a,-a,-a,-e, w1],
         [ f, f, f, f, w2],
         [ g,-e,-e,-e, w2],
         [-e, g,-e,-e, w2],
         [-e,-e, g,-e, w2],
         [-e,-e,-e, g, w2]),

linel:222,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(bfloat(x)),

ex(a,p) := if p=0 then 1 else a^p,

n:4,      /* dimensions */
deg:4,    /* degree */
N:16,     /* # points */
alpha:[0,0,0,0],
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
        if sum(alpha[i],i,1,4)<=deg then 
          (beta:(alpha+[1,1,1,1])/2,
          m: if oddp(alpha[1]) or oddp(alpha[2]) or oddp(alpha[3]) or oddp(alpha[4]) then 0                                 else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                                  else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                       else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))          else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                      else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
          value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,5],i,1,N)),
          subtest:value=m,
          maxerr:max(maxerr,abs(bfloat(value-m))),
          /* print(alpha," result: ",value=m," numerically:",float(value)=float(m)), */
          /* if not subtest then 
          (print("failed for alpha=",alpha),
            print("value=",value),
            print("m=",m))$*/
          pass:pass and subtest))))),

/* print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass" else sconcat("FAIL, maximum error=",maxerr)) */
print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass, " else "FAIL, ", "maximum error=",maxerr),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m4_16_4a.mac",maxerr,"eval4_16_4a.txt")
)$


==> anc/m4_16_4b.mac <==
rule:"4_16_4b";    /* 4 dimensions, 16 points, degree 4, second rule */

/* Gn            E_n^{r^2}       En            Sn */    
a_vals:[1,       sqrt(1/2),    sqrt(7),     sqrt(1/8)];
b_vals:[sqrt(3), sqrt(3/2),    sqrt(21),    sqrt(3/8)];
c_vals:[2,       sqrt(2),      sqrt(28),    sqrt(1/2)];
w0vals:[1/4,     %pi^2/4,      39*%pi^2/7,  0        ];
w1vals:[1/12,    %pi^2/12,     5*%pi^2/7,   %pi^2/18 ];
w2vals:[1/36,    %pi^2/36,     5*%pi^2/21,  %pi^2/54 ];
fpprintprec:32;
fpprec:64;
plabel:["       Gn","E_n^{r^2}","      E_n","       Sn"];
for problem:1 thru 4 do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),
w2:w2vals[problem], if quiet='quiet then print("w2=",bfloat(w2)),

x:matrix([ 0, 0, 0, 0, w0], 
         [ 0, 0, 0,-c, w1], 
         [ 0, 0, c, 0, w1], 
         [ b, 0,-a, 0, w1], 
         [-b, 0,-a, 0, w1], 
         [ 0, b, 0, a, w1], 
         [ 0,-b, 0, a, w1], 
         [ b, b, a,-a, w2], 
         [-b, b, a,-a, w2], 
         [ b,-b, a,-a, w2], 
         [-b,-b, a,-a, w2], 
         [ 0, b,-c,-a, w2], 
         [ 0,-b,-c,-a, w2], 
         [ b, 0, a, c, w2], 
         [-b, 0, a, c, w2], 
         [ 0, 0,-c, c, w2]),

linel:244,
if quiet='quiet then disp(x),
if quiet='quiet then disp(bfloat(x)),	
	
ex(a,p) := if p=0 then 1 else a^p,
n:4,      /* dimensions */
N:16,     /* # points */
deg:4,    /* degree */
alpha:[0,0,0,0],
pass:true,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
        if sum(alpha[i],i,1,4)<=deg then 
          (beta:(alpha+[1,1,1,1])/2,
          m: if oddp(alpha[1]) or oddp(alpha[2]) or oddp(alpha[3]) or oddp(alpha[4]) then 0                            else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                         else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                              else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)) else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))             else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
          value:sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,5],i,1,16),
          subtest:value=m,
          /*print(alpha," result: ",value=m),*/
          /* if not subtest then 
          (print("failed for alpha=",alpha),
            print("value=",value),
            print("m=",m))$*/
          pass:pass and subtest))))),

print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL"),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form",if pass then 0 else 1,"eval4_16_4b.txt")
 )$


==> anc/m5_22_4.mac <==
rule:"5_22_4";    /* 5 dimensions, 22 points, degree 4 */

/*            G_n                      E_n^{r^2}            E_n^r                              S_n     */
a_vals:[1/(1+sqrt(6))    , (2*sqrt(3)-sqrt(2))/10   , ( 4*sqrt(3) - 2*sqrt(2))/5 , (  sqrt(6) - 1)/15    ];
b_vals:[(2*sqrt(6)-2)/5  , (2*sqrt(3)-sqrt(2))/5    , ( 8*sqrt(3) - 4*sqrt(2))/5 , (2*sqrt(6) - 2)/15    ];
c_vals:[1                , sqrt(1/2)                , sqrt(8)                    , 1/3                   ];
e_vals:[(4*sqrt(6)-4)/5  , (4*sqrt(3)-2*sqrt(2))/5  , (16*sqrt(3) - 8*sqrt(2))/5 , (4*sqrt(6) - 4)/15    ];
f_vals:[(sqrt(6)+4)/5    , (sqrt(3)+2*sqrt(2))/5    , ( 4*sqrt(3) + 8*sqrt(2))/5 , (  sqrt(6) + 4)/15    ];
g_vals:[(3*sqrt(6)+2)/5  , (3*sqrt(3)+sqrt(2))/5    , (12*sqrt(3) + 4*sqrt(2))/5 , (3*sqrt(6) + 2)/15    ];
h_vals:[(4*sqrt(6)+1)/5  , (8*sqrt(3)+sqrt(2))/10   , (16*sqrt(3) + 2*sqrt(2))/5 , (4*sqrt(6) + 1)/15    ];
w0vals:[1/4              , %pi^(5/2)/4              ,  28*%pi^2                 , 2*%pi^2/105            ];
w1vals:[1/18             , %pi^(5/2)/18             ,  8/3*%pi^2                , 4*%pi^2/105            ];
w2vals:[1/36             , %pi^(5/2)/36             ,  4/3*%pi^2                , 2*%pi^2/105            ];
r1vals:[sqrt(5)          , sqrt(5/2)                ,  sqrt(40)                 , sqrt(5)/3              ];
r2vals:[sqrt(8)          , 2                        ,    8                      , sqrt(8)/3              ];

/*
a=[
  0.8199552211059,   =(sqrt(48)-sqrt(8))/5               =   (sqrt(6)-1)*sqrt(8)/5
  1.6399104422117,   =2*(sqrt(48)-sqrt(8))/5             = 2*(sqrt(6)-1)*sqrt(8)/5
  2.8284271247462,   =sqrt(8)                            =               sqrt(8)
  3.2798208844235,   =4*(sqrt(48)-sqrt(8))/5             = 4*(sqrt(6)-1)*sqrt(8)/5
  3.6483823458521,   =(sqrt(6)+2)*(sqrt(48)-sqrt(8))/5   =   (4+sqrt(6))*sqrt(8)/5
  5.2882927880638,   =(sqrt(6)+4)*(sqrt(48)-sqrt(8))/5   = (2+3*sqrt(6))*sqrt(8)/5
  6.1082480091696 ]; =(sqrt(6)+5)*(sqrt(48)-sqrt(8))/5   = (1+4*sqrt(6))*sqrt(8)/5
276.3489232305021    = 28*pi^2 
 26.3189450695716    = 8/3*pi^2
 13.1594725347858    = 4/3*pi^2
                       sqrt(40)
                         8

*/                           

fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

for problem in [1,2,3,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
g: g_vals[problem], if quiet='quiet then print(" g=",bfloat(g)),
h: h_vals[problem], if quiet='quiet then print(" h=",bfloat(h)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),
w2:w2vals[problem], if quiet='quiet then print("w2=",bfloat(w2)),

x:matrix([ 0, 0, 0, 0, 0, w0],
  [ c, c, c, c, c, w1],
  [-h, a, a, a, a, w1],
  [ a,-h, a, a, a, w1],
  [ a, a,-h, a, a, w1],
  [ a, a, a,-h, a, w1],
  [ a, a, a, a,-h, w1],
  [-b,-b,-b, g, g, w2],
  [-b,-b, g,-b, g, w2],
  [-b, g,-b,-b, g, w2],
  [ g,-b,-b,-b, g, w2],
  [-b,-b, g, g,-b, w2],
  [-b, g,-b, g,-b, w2],
  [ g,-b,-b, g,-b, w2],
  [-b, g, g,-b,-b, w2],
  [ g,-b, g,-b,-b, w2],
  [ g, g,-b,-b,-b, w2],
  [ e,-f,-f,-f,-f, w2],
  [-f, e,-f,-f,-f, w2],
  [-f,-f, e,-f,-f, w2],
  [-f,-f,-f, e,-f, w2],
  [-f,-f,-f,-f, e, w2]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(bfloat(x)),	

ex(a,p) := if p=0 then 1 else a^p,

n:5,         /* dimensions */
deg:4,       /* degree */
N:22,        /* # points */
alpha:[0,0,0,0,0],
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
          for i5:0 thru deg-i1-i2-i3-i4 do 
          (alpha[5]:i5,
            if sum(alpha[i],i,1,n)<=deg then 
            (beta:(alpha+[1,1,1,1,1])/2,
              m: if oddp(alpha[1]) or oddp(alpha[2]) or oddp(alpha[3]) or oddp(alpha[4]) or oddp(alpha[5]) then 0                                 else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                                  else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                       else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))          else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                      else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
              value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)),
              subtest:value=m,
              maxerr:max(maxerr,abs(bfloat(value-m))),
              /* print(alpha," result: ",value=m," numerically:",float(value)=float(m)), */
              /* if not subtest then 
              (print("failed for alpha=",alpha),
                print("value=",value),
                print("m=",m))$*/
              pass:pass and subtest)))))),
  
print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL" , if maxerr>0 then sconcat(", maximum error=",maxerr) else ""),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m5_22_4.mac",maxerr,"eval5_22_4.txt")
)$


==> anc/m6_127_7.mac <==
rule:"6_127_7";    /* 6 dimensions, 1+54+72=127 points, degree 7 */

/*             G_n                      E_n^{r^2}             E_n^r   S_n     */
g_vals:[ sqrt((4-sqrt(6))*4)    ,sqrt((4-sqrt(6))*2)         , 0    ,sqrt(2/3) ];
c_vals:[ sqrt(4-sqrt(6))        ,sqrt((4-sqrt(6))/2)         , 0    ,sqrt(1/6) ];
f_vals:[ sqrt((4-sqrt(6))*3)    ,sqrt((4-sqrt(6))*3/2)       , 0    ,sqrt(1/2) ];
a_vals:[ sqrt((4-sqrt(6))/4)    ,sqrt((4-sqrt(6))/8)         , 0    ,sqrt(1/24)];
b_vals:[ sqrt((4-sqrt(6))*3/4)  ,sqrt((4-sqrt(6))*3/8)       , 0    ,sqrt(1/8) ];
e_vals:[ sqrt((sqrt(6)+6)/4)    ,sqrt((sqrt(6)+6)/8)         , 0    ,sqrt(1/8) ];
h_vals:[ sqrt((sqrt(6)+6)*3/4)  ,sqrt((sqrt(6)+6)*3/8)       , 0    ,sqrt(3/8) ];
i_vals:[ sqrt(sqrt(6)+6)        ,sqrt((sqrt(6)+6)/2)         , 0    ,sqrt(1/2) ];
w0vals:[ (16-sqrt(6))/100       ,(16-sqrt(6))*%pi^3/100      , 0    ,%pi^3/240 ];
w1vals:[ (27*sqrt(6)+68)/9000   ,(27*sqrt(6)+68)*%pi^3/9000  , 0    ,%pi^3/480 ];
w2vals:[ (54-19*sqrt(6))/9000   ,(54-19*sqrt(6))*%pi^3/9000  , 0    ,%pi^3/1440];

n:6;         /* dimensions */
deg:7;       /* degree */
N:127;       /* # points */

fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

remvalues(x,a,b,c,e,f,g,h,i,w0,w1);

for problem in [1,2,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
g: g_vals[problem], if quiet='quiet then print(" g=",bfloat(g)),
h: h_vals[problem], if quiet='quiet then print(" h=",bfloat(h)),
i: i_vals[problem], if quiet='quiet then print(" i=",bfloat(i)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),
w2:w2vals[problem], if quiet='quiet then print("w2=",bfloat(w2)),

x:matrix([ 0, 0, 0, 0, 0, 0, w0],
         [ g, 0, 0, 0, 0, 0, w1],
         [-g, 0, 0, 0, 0, 0, w1],
         [ c, f, 0, 0, 0, 0, w1],
         [ c, 0, f, 0, 0, 0, w1],
         [ c, 0, 0, f, 0, 0, w1],
         [ c, 0, 0, 0, f, 0, w1],
         [ c, 0, 0, 0, 0, f, w1],
         [-c, f, 0, 0, 0, 0, w1],
         [-c, 0, f, 0, 0, 0, w1],
         [-c, 0, 0, f, 0, 0, w1],
         [-c, 0, 0, 0, f, 0, w1],
         [-c, 0, 0, 0, 0, f, w1],
         [ c,-f, 0, 0, 0, 0, w1],
         [ c, 0,-f, 0, 0, 0, w1],
         [ c, 0, 0,-f, 0, 0, w1],
         [ c, 0, 0, 0,-f, 0, w1],
         [ c, 0, 0, 0, 0,-f, w1],
         [-c,-f, 0, 0, 0, 0, w1],
         [-c, 0,-f, 0, 0, 0, w1],
         [-c, 0, 0,-f, 0, 0, w1],
         [-c, 0, 0, 0,-f, 0, w1],
         [-c, 0, 0, 0, 0,-f, w1],
         [ a, b, b, b, b, b, w1],
         [-a,-b,-b,-b,-b,-b, w1],
         [ a, b, b, b,-b,-b, w1],
         [ a, b, b,-b, b,-b, w1],
         [ a, b,-b, b, b,-b, w1],
         [ a,-b, b, b, b,-b, w1],
         [ a, b, b,-b,-b, b, w1],
         [ a, b,-b, b,-b, b, w1],
         [ a,-b, b, b,-b, b, w1],
         [ a, b,-b,-b, b, b, w1],
         [ a,-b, b,-b, b, b, w1],
         [ a,-b,-b, b, b, b, w1],
         [-a,-b,-b,-b, b, b, w1],
         [-a,-b,-b, b,-b, b, w1],
         [-a,-b, b,-b,-b, b, w1],
         [-a, b,-b,-b,-b, b, w1],
         [-a,-b,-b, b, b,-b, w1],
         [-a,-b, b,-b, b,-b, w1],
         [-a, b,-b,-b, b,-b, w1],
         [-a,-b, b, b,-b,-b, w1],
         [-a, b,-b, b,-b,-b, w1],
         [-a, b, b,-b,-b,-b, w1],
         [ a, b,-b,-b,-b,-b, w1],
         [ a,-b, b,-b,-b,-b, w1],
         [ a,-b,-b, b,-b,-b, w1],
         [ a,-b,-b,-b, b,-b, w1],
         [ a,-b,-b,-b,-b, b, w1],
         [-a,-b, b, b, b, b, w1],
         [-a, b,-b, b, b, b, w1],
         [-a, b, b,-b, b, b, w1],
         [-a, b, b, b,-b, b, w1],
         [-a, b, b, b, b,-b, w1],
         [ h, e, e, e, e,-e, w2],
         [ h, e, e, e,-e, e, w2],
         [ h, e, e,-e, e, e, w2],
         [ h, e,-e, e, e, e, w2],
         [ h,-e, e, e, e, e, w2],
         [ h, e, e,-e,-e,-e, w2],
         [ h, e,-e, e,-e,-e, w2],
         [ h, e,-e,-e, e,-e, w2],
         [ h, e,-e,-e,-e, e, w2],
         [ h,-e, e, e,-e,-e, w2],
         [ h,-e, e,-e, e,-e, w2],
         [ h,-e, e,-e,-e, e, w2],
         [ h,-e,-e, e, e,-e, w2],
         [ h,-e,-e, e,-e, e, w2],
         [ h,-e,-e,-e, e, e, w2],
         [ h,-e,-e,-e,-e,-e, w2],
         [-h,-e,-e,-e,-e, e, w2],
         [-h,-e,-e,-e, e,-e, w2],
         [-h,-e,-e, e,-e,-e, w2],
         [-h,-e, e,-e,-e,-e, w2],
         [-h, e,-e,-e,-e,-e, w2],
         [-h,-e,-e, e, e, e, w2],
         [-h,-e, e,-e, e, e, w2],
         [-h,-e, e, e,-e, e, w2],
         [-h,-e, e, e, e,-e, w2],
         [-h, e,-e,-e, e, e, w2],
         [-h, e,-e, e,-e, e, w2],
         [-h, e,-e, e, e,-e, w2],
         [-h, e, e,-e,-e, e, w2],
         [-h, e, e,-e, e,-e, w2],
         [-h, e, e, e,-e,-e, w2],
         [-h, e, e, e, e, e, w2],
         [ 0, 0, 0, 0, i, i, w2],
         [ 0, 0, 0, i, 0, i, w2],
         [ 0, 0, 0, i, i, 0, w2],
         [ 0, 0, i, 0, 0, i, w2], 
         [ 0, 0, i, 0, i, 0, w2],
         [ 0, 0, i, i, 0, 0, w2],
         [ 0, i, 0, 0, 0, i, w2],
         [ 0, i, 0, 0, i, 0, w2], 
         [ 0, i, 0, i, 0, 0, w2],
         [ 0, i, i, 0, 0, 0, w2],
         [ 0, 0, 0, 0,-i, i, w2],
         [ 0, 0, 0, 0, i,-i, w2],
         [ 0, 0, 0,-i, 0, i, w2], 
         [ 0, 0, 0,-i, i, 0, w2],
         [ 0, 0, 0, i, 0,-i, w2],
         [ 0, 0, 0, i,-i, 0, w2],
         [ 0, 0,-i, 0, 0, i, w2], 
         [ 0, 0,-i, 0, i, 0, w2],
         [ 0, 0,-i, i, 0, 0, w2],
         [ 0, 0, i, 0, 0,-i, w2],
         [ 0, 0, i, 0,-i, 0, w2], 
         [ 0, 0, i,-i, 0, 0, w2],
         [ 0,-i, 0, 0, 0, i, w2],
         [ 0,-i, 0, 0, i, 0, w2],
         [ 0,-i, 0, i, 0, 0, w2], 
         [ 0,-i, i, 0, 0, 0, w2],
         [ 0, i, 0, 0, 0,-i, w2],
         [ 0, i, 0, 0,-i, 0, w2],
         [ 0, i, 0,-i, 0, 0, w2], 
         [ 0, i,-i, 0, 0, 0, w2],
         [ 0, 0, 0, 0,-i,-i, w2],
         [ 0, 0, 0,-i, 0,-i, w2],
         [ 0, 0, 0,-i,-i, 0, w2], 
         [ 0, 0,-i, 0, 0,-i, w2],
         [ 0, 0,-i, 0,-i, 0, w2],
         [ 0, 0,-i,-i, 0, 0, w2], 
         [ 0,-i, 0, 0, 0,-i, w2],
         [ 0,-i, 0, 0,-i, 0, w2],
         [ 0,-i, 0,-i, 0, 0, w2], 
         [ 0,-i,-i, 0, 0, 0, w2]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(float(x)),	

ex(a,p) := if p=0 then 1 else a^p,

alpha:makelist(0,i,n),
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
          for i5:0 thru deg-i1-i2-i3-i4 do 
          (alpha[5]:i5,
            for i6:0 thru deg-i1-i2-i3-i4-i5 do 
            (alpha[6]:i6,
                if sum(alpha[i],i,1,n)<=deg then 
                (beta:(alpha+makelist(1,i,n))/2,
                  odd:false,
                  for i:1 thru n do odd:odd or oddp(alpha[i]),
                  m: if odd then 0                                                                                                  else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                                  else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                       else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))          else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                      else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
                  value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)),
                  subtest:value=m,
                  maxerr:max(maxerr,abs(bfloat(value-m))),
                  /* print(alpha," result: ",value=m," numerically:",bfloat(value)=bfloat(m)), */
                  /* if not subtest then 
                  (print("failed for alpha=",alpha),
                    print("value=",value),
                    print("m=",m))$*/
                  pass:pass and subtest))))))),

/* print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL" , if maxerr>0 then sconcat(", maximum error=",maxerr) else "") */
print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass, " else "FAIL, ", "maximum error=",maxerr),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m6_127_7.mac",maxerr,"eval6_127_7.txt")

)$


==> anc/m6_28_4.mac <==
rule:"6_28_4";    /* 6 dimensions, 28 points, degree 4 */

/*            G_n        E_n^{r^2}       E_n^r        S_n     */
a_vals:[   sqrt(1/2) ,        1/2 ,   sqrt(9/2) ,  sqrt(1/20)]$
b_vals:[   sqrt(3/2) ,  sqrt(3/4) ,  sqrt(27/2) ,  sqrt(3/20)]$
c_vals:[     sqrt(2) ,          1 ,    sqrt(18) ,   sqrt(1/5)]$
e_vals:[     sqrt(6) ,    sqrt(3) ,    sqrt(54) ,   sqrt(3/5)]$
f_vals:[     sqrt(8) ,          2 ,    sqrt(72) ,   sqrt(4/5)]$
w0vals:[         1/4 ,    %pi^3/4 ,    50*%pi^3 ,    %pi^3/96]$
w1vals:[        1/36 ,   %pi^3/36 , 70*%pi^3/27 , 5*%pi^3/864]$
fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

for problem in [1,2,3,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),

x:matrix([ 0, 0, 0, 0, 0, 0, w0],
         [-c, e, 0, 0, 0, 0, w1],
         [-c,-e, 0, 0, 0, 0, w1],
         [-c, 0, b, b, b,-b, w1],
         [-c, 0, b, b,-b, b, w1],
         [-c, 0, b,-b, b, b, w1],
         [-c, 0,-b, b, b, b, w1],
         [-c, 0,-b,-b,-b, b, w1],
         [-c, 0,-b,-b, b,-b, w1],
         [-c, 0,-b, b,-b,-b, w1],
         [-c, 0, b,-b,-b,-b, w1],
         [ a,-b, b, b, b, b, w1],
         [ a,-b,-b,-b,-b,-b, w1],
         [ a,-b, b, b,-b,-b, w1],
         [ a,-b, b,-b, b,-b, w1],
         [ a,-b, b,-b,-b, b, w1],
         [ a,-b,-b,-b, b, b, w1],
         [ a,-b,-b, b,-b, b, w1],
         [ a,-b,-b, b, b,-b, w1],
         [ f, 0, 0, 0, 0, 0, w1],
         [ a, b, e, 0, 0, 0, w1],
         [ a, b, 0, e, 0, 0, w1],
         [ a, b, 0, 0, e, 0, w1],
         [ a, b, 0, 0, 0, e, w1],
         [ a, b,-e, 0, 0, 0, w1],
         [ a, b, 0,-e, 0, 0, w1],
         [ a, b, 0, 0,-e, 0, w1],
         [ a, b, 0, 0, 0,-e, w1]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(float(x)),	

ex(a,p) := if p=0 then 1 else a^p,

n:6,         /* dimensions */
deg:4,       /* degree */
N:28,        /* # points */
alpha:makelist(0,i,n),
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
          for i5:0 thru deg-i1-i2-i3-i4 do 
          (alpha[5]:i5,
            for i6:0 thru deg-i1-i2-i3-i4-i5 do 
            (alpha[6]:i6,
              if sum(alpha[i],i,1,n)<=deg then 
              (beta:(alpha+makelist(1,i,n))/2,
                odd:false,
                for i:1 thru n do odd:odd or oddp(alpha[i]),
                m: if odd then 0                                                                                                  else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                                  else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                       else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))          else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                      else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
                value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)),
                subtest:value=m,
                maxerr:max(maxerr,abs(bfloat(value-m))),
                /* print(alpha," result: ",value=m," numerically:",float(value)=float(m)), */
                /* if not subtest then 
                (print("failed for alpha=",alpha),
                  print("value=",value),
                  print("m=",m))$*/
                pass:pass and subtest))))))),

print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL" , if maxerr>0 then sconcat(", maximum error=",maxerr) else ""),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m6_28_4.mac",maxerr,"eval6_28_4.txt")
)$


==> anc/m7_183_7.mac <==
rule:"7_183_7";    /* 7 dimensions, 1+54+72=127 points, degree 7 */

/*            G_n                     E_n^{r^2}         E_n^r     S_n     */
a_vals:[sqrt((9-4*sqrt(3))/6)  ,sqrt((9-4*sqrt(3))/12)  , 0 ,sqrt((117-4*sqrt(78))/2262)   ];
b_vals:[sqrt((sqrt(3)+6)/12)   ,sqrt((sqrt(3)+6)/24)    , 0 ,sqrt((sqrt(78)+78)/2184)      ];
c_vals:[sqrt((9-4*sqrt(3))/3)  ,sqrt((9-4*sqrt(3))/6)   , 0 ,sqrt((117-4*sqrt(78))/1131)   ];
e_vals:[sqrt((9-4*sqrt(3))/2)  ,sqrt((9-4*sqrt(3))/4)   , 0 ,sqrt((117-4*sqrt(78))/754)    ];
f_vals:[sqrt((9-4*sqrt(3))*2/3),sqrt((9-4*sqrt(3))/3)   , 0 ,sqrt((117-4*sqrt(78))*2/1131) ];
g_vals:[sqrt((sqrt(3)+6)/4)    ,sqrt((sqrt(3)+6)/8)     , 0 ,sqrt((sqrt(78)+78)/728)       ];
h_vals:[sqrt((sqrt(3)+6)/3)    ,sqrt((sqrt(3)+6)/6)     , 0 ,sqrt((sqrt(78)+78)/546)       ];
i_vals:[sqrt((9-4*sqrt(3))*2)  ,sqrt((9-4*sqrt(3)))     , 0 ,sqrt((117-4*sqrt(78))*2/377)  ];
j_vals:[sqrt((sqrt(3)+6)*2/3)  ,sqrt((sqrt(3)+6)/3)     , 0 ,sqrt((sqrt(78)+78)/273)       ];
k_vals:[sqrt((9-4*sqrt(3))*8/3),sqrt((9-4*sqrt(3))*4/3) , 0 ,sqrt((117-4*sqrt(78))*8/1131) ];
l_vals:[sqrt((sqrt(3)+6)*3/4)  ,sqrt((sqrt(3)+6)*3/8)   , 0 ,sqrt((sqrt(78)+78)*3/728)     ];
m_vals:[sqrt((9-4*sqrt(3))*3)  ,sqrt((9-4*sqrt(3))*3/2) , 0 ,sqrt((117-4*sqrt(78))*3/377)  ];
o_vals:[sqrt(sqrt(3)+6)        ,sqrt((sqrt(3)+6)/2)     , 0 ,sqrt((sqrt(78)+78)/182)       ];
p_vals:[sqrt((sqrt(3)+6)*4/3)  ,sqrt((sqrt(3)+6)*2/3)   , 0 ,sqrt((sqrt(78)+78)*2/273)     ];

W0vals:[  (144-35*sqrt(3))/1089  ,%pi^(7/2)*(144-35*sqrt(3))/1089  , 0 ,((6912-7*2^(11/2)*sqrt(39))*%pi^3)/2264031      ];
W1vals:[  (675+388*sqrt(3))/95832,%pi^(7/2)*(675+388*sqrt(3))/95832, 0 ,((104598+1085*2^(7/2)*sqrt(39))*%pi^3)/124521705];
W2vals:[  (90-37*sqrt(3))/23958  ,%pi^(7/2)*(90-37*sqrt(3))/23958  , 0 ,((101088-235*2^(9/2)*sqrt(39))*%pi^3)/124521705 ];
/*
W0vals:[(144-35*sqrt(3))/1089, -(sqrt(%pi)*(35*sqrt(3)*%pi^3-144*%pi^3))/1089, 0,-((7*2^(11/2)*sqrt(3)*sqrt(13)-6912)*%pi^3)/2264031     ];
W1vals:[(388*sqrt(3)+675)/95832,(sqrt(%pi)*(388*sqrt(3)*%pi^3+675*%pi^3))/95832,0,((1085*2^(7/2)*sqrt(3)*sqrt(13)+104598)*%pi^3)/124521705];
W2vals:[-(37*sqrt(3)-90)/23958, -(sqrt(%pi)*(37*sqrt(3)*%pi^3-90*%pi^3))/23958, 0,-((235*2^(9/2)*sqrt(3)*sqrt(13)-101088)*%pi^3)/124521705];
*/


n:7;         /* dimensions */
deg:7;       /* degree */
N:183;       /* # points */

fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

remvalue(x,a,b,c,e,f,g,h,i,j,k,l,m,o,p,W0,W1,W2);

for problem in [1,2,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
g: g_vals[problem], if quiet='quiet then print(" g=",bfloat(g)),
h: h_vals[problem], if quiet='quiet then print(" h=",bfloat(h)),
i: i_vals[problem], if quiet='quiet then print(" i=",bfloat(i)),
j: j_vals[problem], if quiet='quiet then print(" j=",bfloat(j)),
k: k_vals[problem], if quiet='quiet then print(" k=",bfloat(k)),
l: l_vals[problem], if quiet='quiet then print(" l=",bfloat(l)),
m: m_vals[problem], if quiet='quiet then print(" m=",bfloat(m)),
o: o_vals[problem], if quiet='quiet then print(" o=",bfloat(o)),
p: p_vals[problem], if quiet='quiet then print(" p=",bfloat(p)),
W0:W0vals[problem], if quiet='quiet then print("w0=",bfloat(W0)),
W1:W1vals[problem], if quiet='quiet then print("w1=",bfloat(W1)),
W2:W2vals[problem], if quiet='quiet then print("w2=",bfloat(W2)),


x:matrix(
      [  0,  0,  0,  0,  0,  0,  0, W0],
      [  m,  0,  0,  0,  0,  0,  0, W1],
      [ -m,  0,  0,  0,  0,  0,  0, W1],
      [ -c,  k,  0,  0,  0,  0,  0, W1],
      [  c, -k,  0,  0,  0,  0,  0, W1],
      [ -c, -f,  i,  0,  0,  0,  0, W1],
      [ -c, -f,  0,  i,  0,  0,  0, W1],
      [ -c, -f,  0,  0,  i,  0,  0, W1],
      [ -c, -f,  0,  0,  0,  i,  0, W1],
      [ -c, -f,  0,  0,  0,  0,  i, W1],
      [ -c, -f, -i,  0,  0,  0,  0, W1],
      [ -c, -f,  0, -i,  0,  0,  0, W1],
      [ -c, -f,  0,  0, -i,  0,  0, W1],
      [ -c, -f,  0,  0,  0, -i,  0, W1],
      [ -c, -f,  0,  0,  0,  0, -i, W1],
      [  c,  f, -i,  0,  0,  0,  0, W1],
      [  c,  f,  0, -i,  0,  0,  0, W1],
      [  c,  f,  0,  0, -i,  0,  0, W1],
      [  c,  f,  0,  0,  0, -i,  0, W1],
      [  c,  f,  0,  0,  0,  0, -i, W1],
      [  c,  f,  i,  0,  0,  0,  0, W1],
      [  c,  f,  0,  i,  0,  0,  0, W1],
      [  c,  f,  0,  0,  i,  0,  0, W1],
      [  c,  f,  0,  0,  0,  i,  0, W1],
      [  c,  f,  0,  0,  0,  0,  i, W1],
      [ -c,  a,  e,  e,  e,  e,  e, W1],
      [  c, -a, -e, -e, -e, -e, -e, W1],
      [ -c,  a, -e, -e,  e,  e,  e, W1],
      [ -c,  a, -e,  e, -e,  e,  e, W1],
      [ -c,  a, -e,  e,  e, -e,  e, W1],
      [ -c,  a, -e,  e,  e,  e, -e, W1],
      [ -c,  a,  e, -e, -e,  e,  e, W1],
      [ -c,  a,  e, -e,  e, -e,  e, W1],
      [ -c,  a,  e, -e,  e,  e, -e, W1],
      [ -c,  a,  e,  e, -e, -e,  e, W1],
      [ -c,  a,  e,  e, -e,  e, -e, W1],
      [ -c,  a,  e,  e,  e, -e, -e, W1],
      [  c, -a,  e,  e, -e, -e, -e, W1],
      [  c, -a,  e, -e,  e, -e, -e, W1],
      [  c, -a,  e, -e, -e,  e, -e, W1],
      [  c, -a,  e, -e, -e, -e,  e, W1],
      [  c, -a, -e,  e,  e, -e, -e, W1],
      [  c, -a, -e,  e, -e,  e, -e, W1],
      [  c, -a, -e,  e, -e, -e,  e, W1],
      [  c, -a, -e, -e,  e,  e, -e, W1],
      [  c, -a, -e, -e,  e, -e,  e, W1],
      [  c, -a, -e, -e, -e,  e,  e, W1],
      [ -c,  a,  e, -e, -e, -e, -e, W1],
      [ -c,  a, -e,  e, -e, -e, -e, W1],
      [ -c,  a, -e, -e,  e, -e, -e, W1],
      [ -c,  a, -e, -e, -e,  e, -e, W1],
      [ -c,  a, -e, -e, -e, -e,  e, W1],
      [  c, -a, -e,  e,  e,  e,  e, W1],
      [  c, -a,  e, -e,  e,  e,  e, W1],
      [  c, -a,  e,  e, -e,  e,  e, W1],
      [  c, -a,  e,  e,  e, -e,  e, W1],
      [  c, -a,  e,  e,  e,  e, -e, W1],
      [  j,  p,  0,  0,  0,  0,  0, W2],
      [ -j, -p,  0,  0,  0,  0,  0, W2],
      [  j,  b,  g,  g,  g,  g,  g, W2],
      [ -j, -b, -g, -g, -g, -g, -g, W2],
      [  j,  b, -g, -g,  g,  g,  g, W2],
      [  j,  b, -g,  g, -g,  g,  g, W2],
      [  j,  b, -g,  g,  g, -g,  g, W2],
      [  j,  b, -g,  g,  g,  g, -g, W2],
      [  j,  b,  g, -g, -g,  g,  g, W2],
      [  j,  b,  g, -g,  g, -g,  g, W2],
      [  j,  b,  g, -g,  g,  g, -g, W2],
      [  j,  b,  g,  g, -g, -g,  g, W2],
      [  j,  b,  g,  g, -g,  g, -g, W2],
      [  j,  b,  g,  g,  g, -g, -g, W2],
      [ -j, -b,  g,  g, -g, -g, -g, W2],
      [ -j, -b,  g, -g,  g, -g, -g, W2],
      [ -j, -b,  g, -g, -g,  g, -g, W2],
      [ -j, -b,  g, -g, -g, -g,  g, W2],
      [ -j, -b, -g,  g,  g, -g, -g, W2],
      [ -j, -b, -g,  g, -g,  g, -g, W2],
      [ -j, -b, -g,  g, -g, -g,  g, W2],
      [ -j, -b, -g, -g,  g,  g, -g, W2],
      [ -j, -b, -g, -g,  g, -g,  g, W2],
      [ -j, -b, -g, -g, -g,  g,  g, W2],
      [  j,  b,  g, -g, -g, -g, -g, W2],
      [  j,  b, -g,  g, -g, -g, -g, W2],
      [  j,  b, -g, -g,  g, -g, -g, W2],
      [  j,  b, -g, -g, -g,  g, -g, W2],
      [  j,  b, -g, -g, -g, -g,  g, W2],
      [ -j, -b, -g,  g,  g,  g,  g, W2],
      [ -j, -b,  g, -g,  g,  g,  g, W2],
      [ -j, -b,  g,  g, -g,  g,  g, W2],
      [ -j, -b,  g,  g,  g, -g,  g, W2],
      [ -j, -b,  g,  g,  g,  g, -g, W2],
      [  j, -h,  o,  0,  0,  0,  0, W2],
      [  j, -h,  0,  o,  0,  0,  0, W2],
      [  j, -h,  0,  0,  o,  0,  0, W2],
      [  j, -h,  0,  0,  0,  o,  0, W2],
      [  j, -h,  0,  0,  0,  0,  o, W2],
      [  j, -h, -o,  0,  0,  0,  0, W2],
      [  j, -h,  0, -o,  0,  0,  0, W2],
      [  j, -h,  0,  0, -o,  0,  0, W2],
      [  j, -h,  0,  0,  0, -o,  0, W2],
      [  j, -h,  0,  0,  0,  0, -o, W2],
      [ -j,  h, -o, -0, -0, -0, -0, W2],
      [ -j,  h, -0, -o, -0, -0, -0, W2],
      [ -j,  h, -0, -0, -o, -0, -0, W2],
      [ -j,  h, -0, -0, -0, -o, -0, W2],
      [ -j,  h, -0, -0, -0, -0, -o, W2],
      [ -j,  h,  o, -0, -0, -0, -0, W2],
      [ -j,  h, -0,  o, -0, -0, -0, W2],
      [ -j,  h, -0, -0,  o, -0, -0, W2],
      [ -j,  h, -0, -0, -0,  o, -0, W2],
      [ -j,  h, -0, -0, -0, -0,  o, W2],
      [  0,  l, -g,  g,  g,  g,  g, W2],
      [  0,  l,  g, -g,  g,  g,  g, W2],
      [  0,  l,  g,  g, -g,  g,  g, W2],
      [  0,  l,  g,  g,  g, -g,  g, W2],
      [  0,  l,  g,  g,  g,  g, -g, W2],
      [  0, -l,  g, -g, -g, -g, -g, W2],
      [  0, -l, -g,  g, -g, -g, -g, W2],
      [  0, -l, -g, -g,  g, -g, -g, W2],
      [  0, -l, -g, -g, -g,  g, -g, W2],
      [  0, -l, -g, -g, -g, -g,  g, W2],
      [  0,  l, -g, -g, -g,  g,  g, W2],
      [  0,  l, -g, -g,  g, -g,  g, W2], 
      [  0,  l, -g, -g,  g,  g, -g, W2],
      [  0,  l, -g,  g, -g, -g,  g, W2], 
      [  0,  l, -g,  g, -g,  g, -g, W2],
      [  0,  l, -g,  g,  g, -g, -g, W2],
      [  0,  l,  g, -g, -g, -g,  g, W2], 
      [  0,  l,  g, -g, -g,  g, -g, W2],
      [  0,  l,  g, -g,  g, -g, -g, W2],
      [  0,  l,  g,  g, -g, -g, -g, W2],
      [  0, -l, -g, -g,  g,  g,  g, W2], 
      [  0, -l, -g,  g, -g,  g,  g, W2], 
      [  0, -l, -g,  g,  g, -g,  g, W2], 
      [  0, -l, -g,  g,  g,  g, -g, W2],
      [  0, -l,  g, -g, -g,  g,  g, W2], 
      [  0, -l,  g, -g,  g, -g,  g, W2], 
      [  0, -l,  g, -g,  g,  g, -g, W2],
      [  0, -l,  g,  g, -g, -g,  g, W2], 
      [  0, -l,  g,  g, -g,  g, -g, W2],
      [  0, -l,  g,  g,  g, -g, -g, W2],
      [  0,  l, -g, -g, -g, -g, -g, W2],
      [  0, -l,  g,  g,  g,  g,  g, W2],
      [  0,  0,  0,  0,  0,  o,  o, W2],
      [  0,  0,  0,  0,  o,  0,  o, W2],  
      [  0,  0,  0,  0,  o,  o,  0, W2],  
      [  0,  0,  0,  o,  0,  0,  o, W2],  
      [  0,  0,  0,  o,  0,  o,  0, W2],  
      [  0,  0,  0,  o,  o,  0,  0, W2],  
      [  0,  0,  o,  0,  0,  0,  o, W2],  
      [  0,  0,  o,  0,  0,  o,  0, W2],  
      [  0,  0,  o,  0,  o,  0,  0, W2],  
      [  0,  0,  o,  o,  0,  0,  0, W2],
      [  0,  0,  0,  0,  0, -o,  o, W2],  
      [  0,  0,  0,  0,  0,  o, -o, W2],  
      [  0,  0,  0,  0, -o,  0,  o, W2],  
      [  0,  0,  0,  0, -o,  o,  0, W2],  
      [  0,  0,  0,  0,  o,  0, -o, W2],  
      [  0,  0,  0,  0,  o, -o,  0, W2],  
      [  0,  0,  0, -o,  0,  0,  o, W2],  
      [  0,  0,  0, -o,  0,  o,  0, W2],  
      [  0,  0,  0, -o,  o,  0,  0, W2],  
      [  0,  0,  0,  o,  0,  0, -o, W2],  
      [  0,  0,  0,  o,  0, -o,  0, W2],  
      [  0,  0,  0,  o, -o,  0,  0, W2],  
      [  0,  0, -o,  0,  0,  0,  o, W2],  
      [  0,  0, -o,  0,  0,  o,  0, W2],  
      [  0,  0, -o,  0,  o,  0,  0, W2],  
      [  0,  0, -o,  o,  0,  0,  0, W2],  
      [  0,  0,  o,  0,  0,  0, -o, W2],  
      [  0,  0,  o,  0,  0, -o,  0, W2],  
      [  0,  0,  o,  0, -o,  0,  0, W2],  
      [  0,  0,  o, -o,  0,  0,  0, W2],
      [  0,  0,  0,  0,  0, -o, -o, W2],  
      [  0,  0,  0,  0, -o,  0, -o, W2],  
      [  0,  0,  0,  0, -o, -o,  0, W2],  
      [  0,  0,  0, -o,  0,  0, -o, W2],  
      [  0,  0,  0, -o,  0, -o,  0, W2],  
      [  0,  0,  0, -o, -o,  0,  0, W2],  
      [  0,  0, -o,  0,  0,  0, -o, W2],  
      [  0,  0, -o,  0,  0, -o,  0, W2],  
      [  0,  0, -o,  0, -o,  0,  0, W2],  
      [  0,  0, -o, -o,  0,  0,  0, W2]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(float(x)),	

ex(a,p) := if p=0 then 1 else a^p,

alpha:makelist(0,i,n),
pass:true,
maxerr:0,
for i1:0 thru deg do 
  (alpha[1]:i1,
    for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
          for i5:0 thru deg-i1-i2-i3-i4 do 
          (alpha[5]:i5,
            for i6:0 thru deg-i1-i2-i3-i4-i5 do 
            (alpha[6]:i6,
                if sum(alpha[i],i,1,n)<=deg then 
                (
                  beta:(alpha+makelist(1,i,n))/2,
                  odd:false,
                  for i:1 thru n do odd:odd or oddp(alpha[i]),
                  m: if odd then 0                                                                                                  else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                                  else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                       else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))          else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                      else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
                  value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)),
                  maxerr:max(maxerr,abs(bfloat(value-m))),
                  /* print(alpha," result: ",value=m," numerically:",bfloat(value)=bfloat(m)), */
                  /* if not subtest then 
                  (print("failed for alpha=",alpha),
                    print("value=",value),
                    print("m=",m))$*/
                  pass:pass and subtest))))))),
 print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass, " else "FAIL, ", "maximum error=",maxerr),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m7_183_7.mac",maxerr,"eval7_183_7.txt")
)$


==> anc/m7_57_5.mac <==
rule:"7_57_5";    /* 7 dimensions, 57 points, degree 5 */

/*            G_n                  E_n^{r^2}            E_n^r        S_n     */
a_vals:[(3*sqrt(2)-sqrt(6))/6   ,1/(sqrt(3)+3)          , 0  ,(3*sqrt(2)-sqrt(6))/(6*sqrt(11))   ];
b_vals:[sqrt(6)/3               ,1/sqrt(3)              , 0  ,2/sqrt(66)                         ];
c_vals:[1                       ,sqrt(1/2)              , 0  ,1/sqrt(11)                         ];
e_vals:[(sqrt(6)+3*sqrt(2))/6   ,(sqrt(3)+2)/(sqrt(3)+3), 0  ,sqrt(sqrt(3)+2)/sqrt(33)           ];
f_vals:[(5*sqrt(6)-3*sqrt(2))/6 ,(5*sqrt(3)-3)/6        , 0  ,(5*sqrt(6)-3*sqrt(2))/(6*sqrt(11)) ];
g_vals:[2*sqrt(6)/3             ,2/sqrt(3)              , 0  ,4/sqrt(66)                         ];
h_vals:[(sqrt(3)+5)/sqrt(6)     ,(5*sqrt(3)+3)/6        , 0  ,(5*sqrt(6)+3*sqrt(2))/(6*sqrt(11)) ];
i_vals:[3                       ,3/sqrt(2)              , 0  ,sqrt(9/11)                         ];
w0vals:[2/9                     ,2*%pi^(7/2)/9          , 0  ,64*%pi^3/8505                      ];
w1vals:[1/72                    ,%pi^(7/2)/72           , 0  ,22*%pi^3/8505                      ];

n:7;         /* dimensions */
deg:5;       /* degree */
N:57;        /* # points */

fpprintprec:32;
fpprec:64;
plabel:["       Gn",
        "E_n^{r^2}",
        "      E_n",
        "       Sn"];

remvalues(x,a,b,c,e,f,g,h,i,w0,w1);

for problem in [1,2,4] do block(
if quiet='quiet then print("-------------  ",plabel[problem],"  ---------------"),

a: a_vals[problem], if quiet='quiet then print(" a=",bfloat(a)),
b: b_vals[problem], if quiet='quiet then print(" b=",bfloat(b)),
c: c_vals[problem], if quiet='quiet then print(" c=",bfloat(c)),
e: e_vals[problem], if quiet='quiet then print(" e=",bfloat(e)),
f: f_vals[problem], if quiet='quiet then print(" f=",bfloat(f)),
g: g_vals[problem], if quiet='quiet then print(" g=",bfloat(g)),
h: h_vals[problem], if quiet='quiet then print(" h=",bfloat(h)),
i: i_vals[problem], if quiet='quiet then print(" i=",bfloat(i)),
w0:w0vals[problem], if quiet='quiet then print("w0=",bfloat(w0)),
w1:w1vals[problem], if quiet='quiet then print("w1=",bfloat(w1)),

x:matrix([ 0, 0, 0, 0, 0, 0, 0, w0],
         [ i, 0, 0, 0, 0, 0, 0, w1],
         [-i, 0, 0, 0, 0, 0, 0, w1],
         [ c, f,-e,-e,-e,-e,-e, w1],
         [ c,-e, f,-e,-e,-e,-e, w1],
         [ c,-e,-e, f,-e,-e,-e, w1],
         [ c,-e,-e,-e, f,-e,-e, w1],
         [ c,-e,-e,-e,-e, f,-e, w1],
         [ c,-e,-e,-e,-e,-e, f, w1],
         [-c,-f, e, e, e, e, e, w1],
         [-c, e,-f, e, e, e, e, w1],
         [-c, e, e,-f, e, e, e, w1],
         [-c, e, e, e,-f, e, e, w1],
         [-c, e, e, e, e,-f, e, w1],
         [-c, e, e, e, e, e,-f, w1],
         [ c,-g,-g, b, b, b, b, w1],
         [ c,-g, b,-g, b, b, b, w1],
         [ c,-g, b, b,-g, b, b, w1],
         [ c,-g, b, b, b,-g, b, w1],
         [ c,-g, b, b, b, b,-g, w1],
         [ c, b,-g,-g, b, b, b, w1],
         [ c, b,-g, b,-g, b, b, w1],
         [ c, b,-g, b, b,-g, b, w1],
         [ c, b,-g, b, b, b,-g, w1],
         [ c, b, b,-g,-g, b, b, w1],
         [ c, b, b,-g, b,-g, b, w1],
         [ c, b, b,-g, b, b,-g, w1],
         [ c, b, b, b,-g,-g, b, w1],
         [ c, b, b, b,-g, b,-g, w1],
         [ c, b, b, b, b,-g,-g, w1],
         [-c, g, g,-b,-b,-b,-b, w1],
         [-c, g,-b, g,-b,-b,-b, w1],
         [-c, g,-b,-b, g,-b,-b, w1],
         [-c, g,-b,-b,-b, g,-b, w1],
         [-c, g,-b,-b,-b,-b, g, w1],
         [-c,-b, g, g,-b,-b,-b, w1],
         [-c,-b, g,-b, g,-b,-b, w1],
         [-c,-b, g,-b,-b, g,-b, w1],
         [-c,-b, g,-b,-b,-b, g, w1],
         [-c,-b,-b, g, g,-b,-b, w1],
         [-c,-b,-b, g,-b, g,-b, w1],
         [-c,-b,-b, g,-b,-b, g, w1],
         [-c,-b,-b,-b, g, g,-b, w1],
         [-c,-b,-b,-b, g,-b, g, w1],
         [-c,-b,-b,-b,-b, g, g, w1],
         [ c, h, a, a, a, a, a, w1],
         [ c, a, h, a, a, a, a, w1],
         [ c, a, a, h, a, a, a, w1],
         [ c, a, a, a, h, a, a, w1],
         [ c, a, a, a, a, h, a, w1],
         [ c, a, a, a, a, a, h, w1],
         [-c,-h,-a,-a,-a,-a,-a, w1],
         [-c,-a,-h,-a,-a,-a,-a, w1],
         [-c,-a,-a,-h,-a,-a,-a, w1],
         [-c,-a,-a,-a,-h,-a,-a, w1],
         [-c,-a,-a,-a,-a,-h,-a, w1],
         [-c,-a,-a,-a,-a,-a,-h, w1]),

linel:244,
if quiet='quiet then disp(x),	
if quiet='quiet then disp(float(x)),	

ex(a,p) := if p=0 then 1 else a^p,

alpha:makelist(0,i,n),
pass:true,
maxerr:0,
for i1 : 0 thru deg do 
  (alpha[1] : i1,
  for i2:0 thru deg-i1 do 
    (alpha[2]:i2,
    for i3:0 thru deg-i1-i2 do 
      (alpha[3]:i3,
      for i4:0 thru deg-i1-i2-i3 do 
        (alpha[4]:i4,
          for i5:0 thru deg-i1-i2-i3-i4 do 
          (alpha[5]:i5,
            for i6:0 thru deg-i1-i2-i3-i4-i5 do 
            (alpha[6]:i6,
              for i7:0 thru deg-i1-i2-i3-i4-i5-i6 do 
              (alpha[7]:i7,
                if sum(alpha[i],i,1,n)<=deg then 
                (beta:(alpha+makelist(1,i,n))/2,
                  odd:false,
                  for i:1 thru n do odd:odd or oddp(alpha[i]),
                  m: if odd then 0                                                                                                  else 
        if problem=1 then 2^sum(beta[ii],ii,1,n)*product(gamma(beta[ii]),ii,1,n)/(2*%pi)^(n/2)                                  else   
        if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                                       else 
        if problem=3 then 2*gamma(sum(alpha[ii],ii,1,n)+n)*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))          else 
        if problem=4 then product(gamma(beta[ii]),ii,1,n)/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))                      else 
        if problem=5 then 2*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n)),    
                  value:radcan(sum(product(ex(x[i,j],alpha[j]),j,1,n)*x[i,n+1],i,1,N)),
                  subtest:value=m,
                  maxerr:max(maxerr,abs(bfloat(value-m))),
                  /* print(alpha," result: ",value=m," numerically:",bfloat(value)=bfloat(m)), */
                  /* if not subtest then 
                  (print("failed for alpha=",alpha),
                    print("value=",value),
                    print("m=",m))$*/
                  pass:pass and subtest)))))))),

/* print(plabel[problem],":",rule,"...", if pass then "pass" else "FAIL" , if maxerr>0 then sconcat(", maximum error=",maxerr) else "") */
print(plabel[problem],":",rule,"...", if maxerr<1e-55 then "pass, " else "FAIL, ", "maximum error=",maxerr),
load("plain.mac"),
plain(list_matrix_entries(transpose(bfloat(x))),n,N,deg,plabel[problem]," evaluation of closed form by m7_57_5.mac",maxerr,"eval7_57_5.txt")

)$


==> anc/moller.m <==
function nmin=moller(n,d)
% moller - calculate Moller's lower bound on the number of points
% in an integration formula with a spherically symmetric weight and
% region
% USAGE: nmin = moller(n,d)
%        moller
% INPUT: 
%   n = dimensions
%   d = degree
% OUTPUT
%   nmin = lower bound on the number of points in an integration formula
% If no parameters are supplied, a table is printed.

% see: Bo Houd, Panpan Shen, Ran Zhang, Suogang Gao, "On the
% non-existence of tight Gaussian 6-designs on two concentric
% spheres", Discrete Mathematics 313 (2013) 1002-1010.

if nargin>1
    nmin=bound(n,d);
else

    nmin=zeros(20,10);
    for n=1:20
        for d=1:10

            nmin(n,d)=bound(n,d);

        end
    end

    fprintf('  d=');
    for d=1:10
        fprintf(' %7d', d);
    end
    fprintf('\n');
    for n=1:20
        fprintf('n=%2d',n);
        for d=1:10
            fprintf(' %7d', nmin(n,d));
        end
        fprintf('\n');
    end
end


function nmin=bound(n,d)
if ~bitand(d,1) % even degree?
    e=d/2;
    nmin=nchoosek(n+e,e);
else
    s=(d+1)/2;
    nmin=nchoosek(n+s-1,n);
    if bitand(s,1)                      % s is odd?
        for k=1:n-1
            if k+s-2>=k
                nmin=nmin+(1-2^(k-n))*nchoosek(k+s-2,k);
            end
        end
    else                                % s is even
        for k=1:n-1
            if k+s-1>=k
                nmin=nmin+2^(k-n)*nchoosek(k+s-1,k);
            end
        end
    end
end


==> anc/plain.m <==
function plain(x,o,text,oname)
% plain - display an integration rule in plain text
%   x = n * d+1 array.  The first d elements of each row are the
%       coordinates of one integration point.  The last element is the
%       weight for that point.
%   o = the degree or order of the integration rule.  Any
%       polynomial of degree o or less is integrated exactly.
%   text = optional text string to head the written output
%   oname = optional name of the output file.  By default, output
%       is to the display

if nargin<4
    of=1;
else
    of=fopen(oname,'a');
end
if nargin<3; text=''; end

d=size(x,2)-1;                          % dimension
n=size(x,1);                            % # points

radius=sort(round(sqrt(sum(x(:,1:d).^2,2))*1e10)/1e10);
ix = find(diff([-1; radius; 999])); % indices of 1st member of each shell 
count=diff(ix);                         % # members of each shell
shells = length(count);                 % # shells
[foo,jx]=sort(count);
%find(count(jx)>3);
jx=find(count>3);                       % these shells have >3 members
kx=ix(jx);                              % indices of 1st member of each large shell
if length(kx)>3, kx=kx(end-2:end); end  % ...but no more than three of them

y=round(x(:,end)*1e7)/1e7;              % the rounded weights
iy=find(y);                             % indexes of the nonzero weights
y=y(iy);                                % the nonzero weights
yy=round(x(iy,1:d)*1e7)/1e7;            % points with nonzero weights, rounded

central=all(all(matsort(yy)==matsort(-yy)));

baxes=[];
for k=1:d
    [foo,ix]=sort(x(:,k));
    xs=x(ix,:);
    m=sum(xs(:,k)>1e-11);           % count the points on one side
    if m<=n/2
        sign=ones(1,d+1); sign(k)=-1; % reverse sign of kth coordinate
        for i=1:m % look for a mirror image of the ith point
            found=0;
            for i2=n-m+1:n-i+1
                dif=sum((xs(i,:).*sign-xs(i2,:)).^2);
                if dif<1e-11          % found image?
                    temp=xs(n-i+1,:); % swap to end of unmatched points
                    xs(n-i+1,:)=xs(i2,:);
                    xs(i2,:)=temp;
                    found=1;
                    break;
                end
            end
            if ~found; break; end
        end
        if found
            baxes=[baxes k];
        end
    end
end
if length(baxes)==d && central
    symmetry='fully symmetric';
else
    
    if ~isempty(baxes)
    if central 
        symmetry='centrally and ';
    else
        symmetry='';
    end
        symmetry=[symmetry sprintf('bilaterally symmetric (axis %d',baxes(1))];
        for k=2:length(baxes)
            symmetry=[symmetry sprintf(',%d',baxes(k))];
        end
        symmetry=[symmetry ')'];
    elseif central
            symmetry='centrally symmetric';
    else
        symmetry='asymmetric';
    end
end        

if shells>1, rad='radii'; else rad='radius'; end
fprintf(of, '%s %d dimensions, degree %d, %s %d point rule with points at %d distinct %s', ...
        text, d, o, symmetry, n, shells, rad);
if shells<n
    fprintf(of,': %d',count(1));
    for i=2:shells; fprintf(of, '+%d', count(i)); end
    fprintf(of, '=%d\n', n);
end

y=x(:,d+1);
if any(y<0)
    neg=sum(y<0);
    if neg==1, plural=''; else plural='s'; end
    fprintf(of,' (%d negative weight%s, stability factor %f)', ...
            neg, plural, sum(abs(y))/sum(y));
end
fprintf(of,'\n');

%z=sharpen(x);
z=x;

% recalculate with different rules (center point doesn't count as a shell)
%ix = find(diff([0; round(sum(x(:,1:d).^2,2)*1e10); 999])); % indices of 1st member of each shell 
%count=diff(ix);                         % # members of each shell
shells = length(find(count>1));         % # shells


fprintf(of,'#');
for j=1:d; fprintf(of, '                %3s ',sprintf('x%d',j)); end
fprintf(of, '             Weight     Radius');
for i=1:length(kx); fprintf(of,'     cos%d',i); end
fprintf(of,'\n');

for i=1:size(z,1)
    for j=1:size(z,2)
        fprintf(of, ' %19.15f', z(i,j));
    end
    ri=sqrt(sum(z(i,1:d).^2));  % radius to ith point
    fprintf(of, '   %8.5f', ri);
    for ik=1:length(kx)
        k=kx(ik);
        ca = dot(z(i,1:d),z(k,1:d))/sqrt(1.e-10+dot(z(i,1:d),z(i,1:d))*dot(z(k,1:d),z(k,1:d)));
        fprintf(of, ' %8.5f', ca);
    end
    fprintf(of, '\n');
end
fprintf(of, '\n');

if of~=1
    fclose(of);
end


        
function s=matsort(x)
% sort the matrix by rows - i.e. exchange the rows of the matrix so they
% are in order by their first elements, with ties broken by the second
% elements, etc.
[n,m]=size(x);
s=x;
for j=m:-1:1
    [junk,ix]=sort(s(:,j));
    s=s(ix,:);
end


==> anc/refi.m <==
function refi(iname, oname, tname)
% refi - read rules from a plain text file.  For each rule, generate
% a Maxima progam that will refine that rule - calculating its
% coefficients and weights to a precision of 36 decimal digits.
% USAGE: refi(iname, oname, tname)
%        refi(iname, deg)
% INPUTS
%   iname = name of input file
%   deg = desired degree
%   oname = optional name of the Maxima program, default "refiXXX.mac",
%           where XXX is the root name of the input file.
%   tname = optional name of file written by the Maxima program, default "refiXXX.txt"
% OUTPUTS
%   refiXXX.mac - the Maxima program,
% where XXX is the root of the input file name

ix=regexp(iname,'\..*$');
if ~isempty(ix)
    root=iname(1:ix-1);
end

desired=0;
if nargin<2
    oname = sprintf('refi%s.mac',root);% Maxima program
elseif ~ischar(oname)
    desired=oname;
    oname = sprintf('refi%s.mac',root);% Maxima program
end

if nargin<3
        tname = sprintf('refi%s.txt',root);% file to collect all the refined rules
end

rules=evaluate(iname);

if length(rules)<1
    fprintf('no valid rules found\n');
    return
end

fprintf('%s creating %s\n',iname,oname);
of=fopen(oname,'w');

for ir=1:length(rules)
    rule=rules(ir);

    x=rule.x;
    n=rule.d;                           % dimensions
    N=rule.n;                           % # points
    if desired>0
        pp=[];
        for o=0:desired
            pp=[pp; nsumk(n,o)];
        end
        deg=desired;
    else
        deg=rule.o;                         % degree
        pp = rule.alpha;                    % powers for monomials correctly integrated
    end

    pstring=rule.problem;
    problems={'G','E2','E1','S','U'};
    for ip=1:length(problems)
        if strcmp(pstring,problems(ip))
            found=1;
            break;
        end
    end
    if ~found
        error('unrecognized problem string "%s"\n', pstring);
        return
    end

    fprintf('formula %d, rule: "%s %d_%d_%d";\n', ir, rule.problem, n, N, deg);

    fprintf(of, '/* %s:%d formula %d */\n', iname, rule.line, ir);
    fprintf(of, 'rule:"%d_%d_%d";\n', n, N, deg);
    fprintf(of, 'n:%d;\n',n);
    fprintf(of, 'N:%d;\n',N);
    fprintf(of, 'deg:%d;\n',deg);

    fprintf(of, 'fpprintprec:32;\n');
    fprintf(of, 'fpprec:fpprintprec*deg+10;\n');

    fprintf(of,'pp:matrix(\n');
    for i=1:size(pp,1)
        fprintf(of, '  [');
        for j=1:n-1
            fprintf(of, '%d, ',pp(i,j));
        end

        if i<size(pp,1), 
            fprintf(of,'%d],\n', pp(i,n));
        else
            fprintf(of, '%d]\n', pp(i,n));
        end
    end
    omax=max(sum(pp,2));
    fprintf(of, ');\n');

    fprintf(of, 'for problem in [%d] do block(\n', ip);
    fprintf(of,'x0:matrix(\n');
    for i=1:N
        fprintf(of,'  [');
        for j=1:n
            fprintf(of,'%18.15f,',x(i,j));
        end
        if i<N
            fprintf(of,'%18.15f],\n', x(i,n+1));
        else
            fprintf(of,'%18.15f]\n', x(i,n+1));
        end
    end
    fprintf(of,'),\n');
    
    fprintf(of, 'load("fsolv2.mac"),\n');
    fprintf(of, 'load("plain.mac"),\n');

    fprintf(of, 'print("%s %d_%d_%d"),\n',problems{ip},n,N,deg);
    fprintf(of, 'print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=%d"),\n',deg);
    fprintf(of, 'print(%d,"equations, ",%d,"unknowns"),\n',size(pp,1),length(find(x)));
    fprintf(of, '[x,err]:fsolv2(x0,pp,%d,problem,fpprec),\n',omax);
    %fprintf(of, 'print("solution is",solution))$\n');
    %print("have solution, err=",err),
    %fprintf(of, 'print("x=",x),\n');
    fprintf(of, 'print("n=",n,"N=",N,"deg=",deg),\n');
    fprintf(of, 'xli:list_matrix_entries(transpose(x)),\n');
    fprintf(of, 'plain(xli,n,N,deg,"%s"," numerically refined by %s",err,"%s")\n',...
            problems{ip}, oname, tname);

    fprintf(of, ')$\n');
end
fclose(of);



function x = nsumk(n,k)
% nsumk - return an array of n columns, each row of which sums to k
x=zeros(1,n);
x(1,1)=k;
if n>1
    for kr=1:k
        xr=nsumk(n-1,kr);
        [r,c]=size(xr);
        x=[x;[(k-kr)*ones(r,1) xr]];
    end
end


==> anc/refine.m <==
function refine(iname, oname, tname)
% refine - read rules from a plain text file.  For each rule, generate
% a Maxima progam that will refine that rule - calculating its
% coefficients and weights to a precision of 36 decimal digits.
% USAGE: refine(iname, oname, tname)
% INPUTS
%   iname = name of input file
%   oname = optional name of the Maxima program, default "refineXXX.mac",
%           where XXX is the root name of the input file.
%   tname = optional name of file written by the Maxima program, default "refinedXXX.txt"
% OUTPUTS
%   refineXXX.mac - the Maxima program,
% where XXX is the root of the input file name

ix=regexp(iname,'\..*$');
if ~isempty(ix)
    root=iname(1:ix-1);
end

if nargin<2
        oname = sprintf('refine%s.mac',root);% Maxima program
end

if nargin<3
        tname = sprintf('refined%s.txt',root);% file to collect all the refined rules
end

rules=evaluate(iname,-1);

fprintf('%s creating %s\n',iname,oname);
of=fopen(oname,'w');

for ir=1:length(rules)
    rule=rules(ir);

    x=rule.x;
    n=rule.d;                           % dimensions
    N=rule.n;                           % # points
    deg=rule.o;                         % degree
    pp = rule.alpha;                    % powers for monomials correctly integrated

    pstring=rule.problem;
    problems={'G','E2','E1','S','U'};
    for ip=1:length(problems)
        if strcmp(pstring,problems(ip))
            found=1;
            break;
        end
    end
    if ~found
        error('unrecognized problem string "%s"\n', pstring);
        return
    end

    fprintf('formula %d, rule: "%s %d_%d_%d";\n', ir, rule.problem, n, N, deg);

    fprintf(of, '/* %s:%d formula %d */\n', iname, rule.line, ir);
    fprintf(of, 'rule:"%d_%d_%d";\n', n, N, deg);
    fprintf(of, 'n:%d;\n',n);
    fprintf(of, 'N:%d;\n',N);
    fprintf(of, 'deg:%d;\n',deg);

    fprintf(of, 'fpprintprec:32;\n');
    fprintf(of, 'fpprec:fpprintprec*deg+10;\n');

    fprintf(of, 'remvalue(a,p,');
    for i=1:N*(n+1)
        fprintf(of,'x%d',i);
        if i==N*(n+1), break; end
        fprintf(of, ',');
        if mod(i,10)==9, fprintf(of, '\n'); end
    end
    fprintf(of, ');\n');

    fprintf(of, 'x:[');
    for i=1:N*(n+1)
        fprintf(of,'x%d',i);
        if i==N*(n+1), break; end
        fprintf(of, ',');
        if mod(i,10)==9, fprintf(of, '\n'); end
    end
    fprintf(of, '];\n');

    fprintf(of,'pp:matrix(\n');
    for i=1:size(pp,1)
        fprintf(of, '  [');
        for j=1:n-1
            fprintf(of, '%d, ',pp(i,j));
        end

        if i<size(pp,1), 
            fprintf(of,'%d],\n', pp(i,n));
        else
            fprintf(of, '%d]\n', pp(i,n));
        end
    end
    fprintf(of, ');\n');

    fprintf(of, 'for problem in [%d] do block(\n', ip);
    fprintf(of, 'ex(a,p) := if p=0 then 1 else a^p,\n');
    fprintf(of, 'eq:[],\n');
    %fprintf(of, 'alpha:makelist(0,i,n),\n');
    fprintf(of, 'for kk:1 step 1 thru length(pp) do block(\n');
    fprintf(of, '  alpha:list_matrix_entries(row(pp,kk)),\n');
    fprintf(of, '  beta:(alpha+makelist(1,ii,n))/2,\n');
    fprintf(of, '  odd:false,\n');
    fprintf(of, '  for ii:1 thru n do odd:odd or oddp(alpha[ii]),\n');
    fprintf(of, '  I: if odd then 0                                                                                                         else\n');
    fprintf(of, '  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else\n');
    fprintf(of, '  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else\n');
    fprintf(of, '  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else\n');
    fprintf(of, '  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else\n');
    fprintf(of, '  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     \n');
    fprintf(of, '  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),\n');
    %fprintf(of, '  print("alpha: ",alpha,"  appending e[",kk,"] =",[value-I]),\n');
    fprintf(of, '  eq:append(eq,[value-I])\n');
    fprintf(of,'),\n');
    fprintf(of,'x0:list_matrix_entries(transpose(matrix(\n');
    for i=1:N
        fprintf(of,'  [');
        for j=1:n
            fprintf(of,'%18.15f,',x(i,j));
        end
        if i<N
            fprintf(of,'%18.15f],\n', x(i,n+1));
        else
            fprintf(of,'%18.15f]\n', x(i,n+1));
        end
    end
    fprintf(of,'))),\n');
    ix=find(x==0);                      % indices of zero entries in x
    fprintf(of,'eq:append(eq,[');
    nz=length(ix);
    for i=1:nz
        fprintf(of,'x%d',ix(i));
        if i<nz, fprintf(of,','); end
    end
    fprintf(of,']), /* preserve %d zeros */\n',nz);
    
    fprintf(of, 'load("fsolv.mac"),\n');
    fprintf(of, 'load("plain.mac"),\n');

    fprintf(of, 'print("%s %d_%d_%d"),\n',problems{ip},n,N,deg);
    fprintf(of, 'print(length(x0),"variables, ", length(eq),"equations, %d zeros"),\n',nz);
    fprintf(of, 'solution:fsolv(eq,x,x0,10**(5-fpprec)),\n');
    %fprintf(of, 'print("solution is",solution))$\n');
    fprintf(of, 'plain(x,n,N,deg,"%s"," numerically refined to high precision by %s",err,"%s")\n',...
            problems{ip}, oname, tname);

    fprintf(of, ')$\n');
end
fclose(of);


==> anc/refiner2_10_6bg.mac <==
/* r2_10_6bg.txt:4 formula 1 */
rule:"2_10_6";
n:2;
N:10;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [5, 2],
  [3, 4],
  [1, 6]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 4.686722930843326, 2.848468363227852, 0.000241226029733],
  [ 1.996403631630725,-0.343045648164391, 0.075172676336501],
  [ 1.008381975331479,-2.025705761173867, 0.046499521029835],
  [ 0.978082566181896, 1.241246099452505, 0.154507383214213],
  [ 0.000000000000000,-0.369629844190682, 0.441628982762271],
  [ 0.000000000000000, 3.303365668574008, 0.005529404017163],
  [-0.978082566181896, 1.241246099452505, 0.154507383214213],
  [-1.008381975331479,-2.025705761173867, 0.046499521029835],
  [-1.996403631630725,-0.343045648164391, 0.075172676336501],
  [-4.686722930843326, 2.848468363227852, 0.000241226029733]
))),
eq:append(eq,[x5,x6]), /* preserve 2 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 2_10_6"),
print(length(x0),"variables, ", length(eq),"equations, 2 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner2_10_6bg.mac",err,"refinedr2_10_6bg.txt")
)$
/* r2_10_6bg.txt:17 formula 2 */
rule:"2_10_6";
n:2;
N:10;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [5, 2],
  [3, 4],
  [1, 6]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 3.314013565941806, 2.014171295633760, 0.000757833922865],
  [ 1.411670545911536,-0.242569904073576, 0.236161927729435],
  [ 0.713033732783175,-1.432390280414699, 0.146082553662775],
  [ 0.691608815107559, 0.877693534044218, 0.485399260031153],
  [ 0.000000000000000,-0.261367769356158, 1.387418367858287],
  [ 0.000000000000000, 2.335832264987514, 0.017371135039050],
  [-0.691608815107559, 0.877693534044218, 0.485399260031153],
  [-0.713033732783175,-1.432390280414699, 0.146082553662775],
  [-1.411670545911536,-0.242569904073576, 0.236161927729435],
  [-3.314013565941806, 2.014171295633760, 0.000757833922865]
))),
eq:append(eq,[x5,x6]), /* preserve 2 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 2_10_6"),
print(length(x0),"variables, ", length(eq),"equations, 2 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner2_10_6bg.mac",err,"refinedr2_10_6bg.txt")
)$
/* r2_10_6bg.txt:33 formula 3 */
rule:"2_10_6";
n:2;
N:10;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [5, 2],
  [3, 4],
  [1, 6]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.978839047064284, 0.662952453661044, 0.030327815305342],
  [ 0.802017004072344,-0.174207378839556, 0.340540094500688],
  [ 0.373683864304499,-0.770749853148807, 0.280075256745352],
  [ 0.458236515708685, 0.464889889783278, 0.502358408812314],
  [ 0.000000000000000,-0.206355543412215, 0.642883172453234],
  [ 0.000000000000000, 0.914874261544931, 0.192106330409168],
  [-0.458236515708685, 0.464889889783278, 0.502358408812314],
  [-0.373683864304499,-0.770749853148807, 0.280075256745352],
  [-0.802017004072344,-0.174207378839556, 0.340540094500688],
  [-0.978839047064284, 0.662952453661044, 0.030327815305342]
))),
eq:append(eq,[x5,x6]), /* preserve 2 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 2_10_6"),
print(length(x0),"variables, ", length(eq),"equations, 2 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner2_10_6bg.mac",err,"refinedr2_10_6bg.txt")
)$


==> anc/refiner2_17_8bg.mac <==
/* r2_17_8bg.txt:3 formula 1 */
rule:"2_17_8";
n:2;
N:17;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [8, 0],
  [7, 1],
  [6, 2],
  [5, 3],
  [4, 4],
  [3, 5],
  [2, 6],
  [1, 7],
  [0, 8],
  [9, 0],
  [7, 2],
  [5, 4],
  [3, 6],
  [1, 8]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 3.839126202782297,-1.218337884335873, 0.000431592279970],
  [ 2.451144193879220, 0.561269094229326, 0.020590840517219],
  [ 2.335448891647031, 2.672878706382640, 0.001545821843695],
  [ 1.841453240198956,-1.429221028883682, 0.026194435861368],
  [ 1.143415672756498,-0.261405173378543, 0.146389466420812],
  [ 1.009373181112184,-2.884016897708916, 0.005155278058968],
  [ 0.889895695823259, 1.419258507772975, 0.096007240219232],
  [-0.000000000000000, 0.231525997180044, 0.255531598724148],
  [-0.000000000000000,-1.406682847238773, 0.144297596441207],
  [-0.000000000000000, 2.933073560352805, 0.007541454432119],
  [-0.889895695823259, 1.419258507772975, 0.096007240219232],
  [-1.009373181112184,-2.884016897708916, 0.005155278058968],
  [-1.143415672756498,-0.261405173378543, 0.146389466420812],
  [-1.841453240198956,-1.429221028883682, 0.026194435861368],
  [-2.335448891647031, 2.672878706382640, 0.001545821843695],
  [-2.451144193879220, 0.561269094229326, 0.020590840517219],
  [-3.839126202782297,-1.218337884335873, 0.000431592279970]
))),
eq:append(eq,[x8,x9,x10]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 2_17_8"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner2_17_8bg.mac",err,"refinedr2_17_8bg.txt")
)$
/* r2_17_8bg.txt:23 formula 2 */
rule:"2_17_8";
n:2;
N:17;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [8, 0],
  [7, 1],
  [6, 2],
  [5, 3],
  [4, 4],
  [3, 5],
  [2, 6],
  [1, 7],
  [0, 8],
  [9, 0],
  [7, 2],
  [5, 4],
  [3, 6],
  [1, 8]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 2.714672171818323,-0.861494979790368, 0.001355887136101],
  [ 1.733220681158030, 0.396877182599988, 0.064688033300133],
  [ 1.651411748398222, 1.890010658572292, 0.004856342547909],
  [ 1.302104073382622,-1.010611881338067, 0.082292247267002],
  [ 0.808516975921098,-0.184841370733214, 0.459896072270554],
  [ 0.713734621112261,-2.039307905426564, 0.016195783677265],
  [ 0.629251281065348, 1.003567315102971, 0.301615640564169],
  [-0.000000000000000, 0.163713602626987, 0.802776193311839],
  [-0.000000000000000,-0.994674980261336, 0.453324268910362],
  [-0.000000000000000, 2.073996204244438, 0.023692177841326],
  [-0.629251281065348, 1.003567315102971, 0.301615640564169],
  [-0.713734621112261,-2.039307905426564, 0.016195783677265],
  [-0.808516975921098,-0.184841370733214, 0.459896072270554],
  [-1.302104073382622,-1.010611881338067, 0.082292247267002],
  [-1.651411748398222, 1.890010658572292, 0.004856342547909],
  [-1.733220681158030, 0.396877182599988, 0.064688033300133],
  [-2.714672171818323,-0.861494979790368, 0.001355887136101]
))),
eq:append(eq,[x8,x9,x10]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 2_17_8"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner2_17_8bg.mac",err,"refinedr2_17_8bg.txt")
)$
/* r2_17_8bg.txt:43 formula 3 */
rule:"2_17_6";
n:2;
N:17;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [13.087599464393126,-3.963206091511494, 0.000168227506192],
  [ 6.795458144761521, 1.649491157111796, 0.030528423993413],
  [ 7.889615388752650, 9.170838262532785, 0.000556328651167],
  [ 5.074381863716978,-3.970712658503059, 0.041268009008701],
  [ 2.536773387206653,-0.565313238956398, 0.837872550446505],
  [ 2.849472746636518,-8.442667594858294, 0.005709611823308],
  [ 2.156178882768709, 3.536296401319255, 0.312039989391137],
  [-0.000000000000000, 0.462791270517147, 3.010940376103248],
  [-0.000000000000000,-2.946367516760714, 0.810493151124228],
  [-0.000000000000000, 9.059578167478360, 0.005465498249776],
  [-2.156178881736899, 3.536296400716634, 0.312039989613050],
  [-2.849472744054055,-8.442667595284940, 0.005709611825178],
  [-2.536773387590507,-0.565313239608582, 0.837872550337023],
  [-5.074381865394596,-3.970712660752309, 0.041268008931096],
  [-7.889615384955978, 9.170838258638437, 0.000556328653107],
  [-6.795458143584531, 1.649491157422246, 0.030528424016267],
  [-13.087599464881972,-3.963206086353544, 0.000168227506192]
))),
eq:append(eq,[x8,x9,x10]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E1 2_17_6"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner2_17_8bg.mac",err,"refinedr2_17_8bg.txt")
)$
/* r2_17_8bg.txt:63 formula 4 */
rule:"2_17_8";
n:2;
N:17;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [8, 0],
  [7, 1],
  [6, 2],
  [5, 3],
  [4, 4],
  [3, 5],
  [2, 6],
  [1, 7],
  [0, 8],
  [9, 0],
  [7, 2],
  [5, 4],
  [3, 6],
  [1, 8]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.924204103000013,-0.536702248453869, 0.026051164407523],
  [ 0.882431001156510, 0.152671797804067, 0.166978382257658],
  [ 0.572847133901906, 0.687878351638215, 0.167375513378793],
  [ 0.645571872546675,-0.370048566419432, 0.281744217502566],
  [ 0.402549655361155, 0.234371526321925, 0.274898569485503],
  [ 0.307601423469295,-0.837902557176851, 0.171344652387992],
  [ 0.228745204690786, 0.123678705584366, 0.139891892829112],
  [-0.000000000000000, 0.749953071443029, 0.284355418360726],
  [-0.000000000000000,-0.417861709897310, 0.378664261236954],
  [-0.000000000000000, 1.085429230646537, 0.022004189493819],
  [-0.228745204690786, 0.123678705584366, 0.139891892829112],
  [-0.307601423469295,-0.837902557176851, 0.171344652387992],
  [-0.402549655361155, 0.234371526321925, 0.274898569485503],
  [-0.645571872546675,-0.370048566419432, 0.281744217502566],
  [-0.572847133901906, 0.687878351638215, 0.167375513378793],
  [-0.882431001156510, 0.152671797804067, 0.166978382257658],
  [-0.924204103000013,-0.536702248453869, 0.026051164407523]
))),
eq:append(eq,[x8,x9,x10]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 2_17_8"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner2_17_8bg.mac",err,"refinedr2_17_8bg.txt")
)$


==> anc/refiner2_4_3g.mac <==
/* r2_4_3g.txt:6 formula 1 */
rule:"2_4_3";
n:2;
N:4;
deg:3;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [3, 1],
  [1, 3]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 12 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 1.414213562373095,-0.000000000000000, 0.250000000000000],
  [-1.414213562373095,-0.000000000000000, 0.250000000000000],
  [-0.000000000000000, 1.414213562373095, 0.250000000000000],
  [-0.000000000000000,-1.414213562373095, 0.250000000000000]
))),
print("G 2_4_3"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner2_4_3g.mac",err,"refinedr2_4_3g.txt")
)$
/* r2_4_3g.txt:14 formula 2 */
rule:"2_4_3";
n:2;
N:4;
deg:3;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [3, 1],
  [1, 3]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 12 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 1.000000000000000,-0.000000000000000, 0.785398163397448],
  [-1.000000000000000,-0.000000000000000, 0.785398163397448],
  [-0.000000000000000, 1.000000000000000, 0.785398163397448],
  [-0.000000000000000,-1.000000000000000, 0.785398163397448]
))),
print("E2 2_4_3"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner2_4_3g.mac",err,"refinedr2_4_3g.txt")
)$
/* r2_4_3g.txt:22 formula 3 */
rule:"2_4_3";
n:2;
N:4;
deg:3;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [3, 1],
  [1, 3]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 12 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 2.449489742783179,-0.000000000000000, 1.570796326794897],
  [-2.449489742783179,-0.000000000000000, 1.570796326794897],
  [-0.000000000000000, 2.449489742783179, 1.570796326794897],
  [-0.000000000000000,-2.449489742783179, 1.570796326794897]
))),
print("E1 2_4_3"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner2_4_3g.mac",err,"refinedr2_4_3g.txt")
)$
/* r2_4_3g.txt:30 formula 4 */
rule:"2_4_3";
n:2;
N:4;
deg:3;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [1, 3],
  [0, 4]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 14 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.707106781186547,-0.000000000000000, 0.785398163397448],
  [-0.707106781186547,-0.000000000000000, 0.785398163397448],
  [-0.000000000000000, 0.707106781186547, 0.785398163397448],
  [-0.000000000000000,-0.707106781186547, 0.785398163397448]
))),
print("S 2_4_3"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner2_4_3g.mac",err,"refinedr2_4_3g.txt")
)$


==> anc/refiner2_6_4g.mac <==
/* r2_6_4g.txt:8 formula 1 */
rule:"2_6_4";
n:2;
N:6;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [4, 1],
  [2, 3],
  [0, 5]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000, 0.500000000000000],
  [-2.000000000000000,-0.000000000000000, 0.100000000000000],
  [-0.618033988749895,-1.902113032590307, 0.100000000000000],
  [-0.618033988749895, 1.902113032590307, 0.100000000000000],
  [ 1.618033988749895, 1.175570504584946, 0.100000000000000],
  [ 1.618033988749895,-1.175570504584946, 0.100000000000000]
))),
eq:append(eq,[x1,x7,x8]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 2_6_4"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner2_6_4g.mac",err,"refinedr2_6_4g.txt")
)$
/* r2_6_4g.txt:18 formula 2 */
rule:"2_6_4";
n:2;
N:6;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [4, 1],
  [2, 3],
  [0, 5]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000, 1.570796326794897],
  [-1.414213562373095,-0.000000000000000, 0.314159265358979],
  [-0.437016024448821,-1.344997023927915, 0.314159265358979],
  [-0.437016024448821, 1.344997023927915, 0.314159265358979],
  [ 1.144122805635369, 0.831253875554907, 0.314159265358979],
  [ 1.144122805635369,-0.831253875554907, 0.314159265358979]
))),
eq:append(eq,[x1,x7,x8]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 2_6_4"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner2_6_4g.mac",err,"refinedr2_6_4g.txt")
)$
/* r2_6_4g.txt:28 formula 3 */
rule:"2_6_4";
n:2;
N:6;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [4, 1],
  [2, 3],
  [0, 5]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000, 4.398229715025709],
  [-4.472135954999579,-0.000000000000000, 0.376991118430775],
  [-1.381966011250105,-4.253254041760200, 0.376991118430775],
  [-1.381966011250105, 4.253254041760200, 0.376991118430775],
  [ 3.618033988749894, 2.628655560595668, 0.376991118430775],
  [ 3.618033988749894,-2.628655560595668, 0.376991118430775]
))),
eq:append(eq,[x1,x7,x8]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E1 2_6_4"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner2_6_4g.mac",err,"refinedr2_6_4g.txt")
)$
/* r2_6_4g.txt:38 formula 4 */
rule:"2_6_4";
n:2;
N:6;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18];
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [4, 1],
  [2, 3],
  [0, 5]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000, 0.785398163397448],
  [-0.816496580927726,-0.000000000000000, 0.471238898038469],
  [-0.252311319355707,-0.776534393824027, 0.471238898038469],
  [-0.252311319355707, 0.776534393824027, 0.471238898038469],
  [ 0.660559609819570, 0.479924648816545, 0.471238898038469],
  [ 0.660559609819570,-0.479924648816545, 0.471238898038469]
))),
eq:append(eq,[x1,x7,x8]), /* preserve 3 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 2_6_4"),
print(length(x0),"variables, ", length(eq),"equations, 3 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner2_6_4g.mac",err,"refinedr2_6_4g.txt")
)$


==> anc/refiner3_10_4g.mac <==
/* r3_10_4g.txt:4 formula 1 */
rule:"3_10_4";
n:3;
N:10;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40];
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [4, 1, 0],
  [4, 0, 1],
  [3, 1, 1],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 3, 1],
  [1, 1, 3],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 50 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-2.577935474573518, 0.000000000000000,-0.000000000000000, 0.040678508996924],
  [-0.517638090205042, 1.592450434036252, 0.000000000000000, 0.155502116982037],
  [-0.517638090205042,-0.000000000000000, 1.592450434036252, 0.155502116982037],
  [-0.517638090205042, 0.000000000000000,-1.592450434036252, 0.155502116982037],
  [-0.517638090205042,-1.592450434036252,-0.000000000000000, 0.155502116982037],
  [ 1.163721912200423, 0.000000000000000, 0.000000000000000, 0.292654824336409],
  [ 1.931851652578137,-2.175327747161075, 2.175327747161075, 0.011164549684630],
  [ 1.931851652578137, 2.175327747161075, 2.175327747161075, 0.011164549684630],
  [ 1.931851652578137,-2.175327747161075,-2.175327747161075, 0.011164549684630],
  [ 1.931851652578137, 2.175327747161075,-2.175327747161075, 0.011164549684630]
))),
print("G 3_10_4"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner3_10_4g.mac",err,"refinedr3_10_4g.txt")
)$
/* r3_10_4g.txt:18 formula 2 */
rule:"3_10_4";
n:3;
N:10;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40];
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [4, 1, 0],
  [4, 0, 1],
  [3, 1, 1],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 3, 1],
  [1, 1, 3],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 50 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-1.822875655532295, 0.000000000000000,-0.000000000000000, 0.226511280516944],
  [-0.366025403784439, 1.126032500610494, 0.000000000000000, 0.865886791557674],
  [-0.366025403784439,-0.000000000000000, 1.126032500610494, 0.865886791557674],
  [-0.366025403784439, 0.000000000000000,-1.126032500610494, 0.865886791557674],
  [-0.366025403784439,-1.126032500610494,-0.000000000000000, 0.865886791557674],
  [ 0.822875655532295, 0.000000000000000, 0.000000000000000, 1.629598051760292],
  [ 1.366025403784439,-1.538189001320851, 1.538189001320851, 0.062167874580944],
  [ 1.366025403784439, 1.538189001320851, 1.538189001320851, 0.062167874580944],
  [ 1.366025403784439,-1.538189001320851,-1.538189001320851, 0.062167874580944],
  [ 1.366025403784439, 1.538189001320851,-1.538189001320851, 0.062167874580944]
))),
print("E2 3_10_4"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner3_10_4g.mac",err,"refinedr3_10_4g.txt")
)$


==> anc/refiner3_45_9S.mac <==
/* r3_45_9S.txt:8 formula 1 */
rule:"3_45_9";
n:3;
N:45;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180];
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [9, 1, 0],
  [9, 0, 1],
  [8, 1, 1],
  [7, 2, 1],
  [7, 0, 3],
  [6, 3, 1],
  [6, 1, 3],
  [5, 4, 1],
  [5, 2, 3],
  [5, 0, 5],
  [4, 5, 1],
  [4, 3, 3],
  [4, 1, 5],
  [3, 6, 1],
  [3, 4, 3],
  [3, 2, 5],
  [3, 0, 7],
  [2, 7, 1],
  [2, 5, 3],
  [2, 3, 5],
  [2, 1, 7],
  [1, 8, 1],
  [1, 6, 3],
  [1, 4, 5],
  [1, 2, 7],
  [1, 0, 9],
  [0, 9, 1],
  [0, 7, 3],
  [0, 5, 5],
  [0, 3, 7],
  [0, 1, 9]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000001,-0.000000000000001,-0.000000000000001, 0.206459829964310],
  [-0.117651144067002, 0.616029387965442,-0.000000000000001, 0.157466415156284],
  [ 0.117651144067002, 0.308014693982723,-0.533497099455854, 0.157466415156284],
  [ 0.117651144067002, 0.308014693982723, 0.533497099455854, 0.157466415156284],
  [-0.498378243898444, 0.190363549915720,-0.329719340363201, 0.157466415156284],
  [-0.498378243898444, 0.190363549915720, 0.329719340363201, 0.157466415156284],
  [ 0.498378243898444, 0.380727099831439,-0.000000000000001, 0.157466415156284],
  [-0.498378243898444,-0.380727099831439, 0.000000000000001, 0.157466415156284],
  [ 0.498378243898444,-0.190363549915720,-0.329719340363201, 0.157466415156284],
  [ 0.498378243898444,-0.190363549915720, 0.329719340363201, 0.157466415156284],
  [-0.117651144067002,-0.308014693982723,-0.533497099455854, 0.157466415156284],
  [-0.117651144067002,-0.308014693982723, 0.533497099455854, 0.157466415156284],
  [ 0.117651144067002,-0.616029387965442, 0.000000000000001, 0.157466415156284],
  [ 0.301511344577764, 0.789366948098266, 0.322757724187595, 0.081941207562767],
  [ 0.674199862463242, 0.301511344577764, 0.522232967867094, 0.081941207562767],
  [ 0.301511344577764, 0.789366948098266,-0.322757724187595, 0.081941207562767],
  [-0.301511344577764, 0.674199862463242, 0.522232967867094, 0.081941207562767],
  [-0.301511344577764, 0.115167085635025, 0.844990692054689, 0.081941207562767],
  [ 0.301511344577764,-0.115167085635025, 0.844990692054689, 0.081941207562767],
  [ 0.904534033733292, 0.000000000000001, 0.000000000000001, 0.081941207562767],
  [-0.301511344577764, 0.674199862463242,-0.522232967867094, 0.081941207562767],
  [-0.674199862463242, 0.603022689155527,-0.000000000000001, 0.081941207562767],
  [ 0.674199862463242, 0.301511344577764,-0.522232967867094, 0.081941207562767],
  [ 0.674199862463242,-0.603022689155527, 0.000000000000001, 0.081941207562767],
  [ 0.301511344577764,-0.674199862463242, 0.522232967867094, 0.081941207562767],
  [-0.301511344577764, 0.115167085635025,-0.844990692054689, 0.081941207562767],
  [-0.674199862463242,-0.301511344577764, 0.522232967867094, 0.081941207562767],
  [ 0.301511344577764,-0.115167085635025,-0.844990692054689, 0.081941207562767],
  [-0.904534033733292,-0.000000000000001, 0.000000000000001, 0.081941207562767],
  [ 0.301511344577764,-0.674199862463242,-0.522232967867094, 0.081941207562767],
  [-0.301511344577764,-0.789366948098266, 0.322757724187595, 0.081941207562767],
  [-0.674199862463242,-0.301511344577764,-0.522232967867094, 0.081941207562767],
  [-0.301511344577764,-0.789366948098266,-0.322757724187595, 0.081941207562767],
  [-0.182409830328822, 0.955110271365912,-0.000000000000001, 0.037825770140944],
  [ 0.772700441037092, 0.590290610708270,-0.000000000000001, 0.037825770140944],
  [-0.772700441037092, 0.295145305354136,-0.511206664488793, 0.037825770140944],
  [-0.772700441037092, 0.295145305354136, 0.511206664488793, 0.037825770140944],
  [ 0.182409830328822, 0.477555135682956, 0.827149758418330, 0.037825770140944],
  [ 0.182409830328822, 0.477555135682956,-0.827149758418330, 0.037825770140944],
  [-0.182409830328822,-0.477555135682956, 0.827149758418330, 0.037825770140944],
  [-0.182409830328822,-0.477555135682956,-0.827149758418330, 0.037825770140944],
  [ 0.772700441037092,-0.295145305354136, 0.511206664488793, 0.037825770140944],
  [-0.772700441037092,-0.590290610708270, 0.000000000000001, 0.037825770140944],
  [ 0.772700441037092,-0.295145305354136,-0.511206664488793, 0.037825770140944],
  [ 0.182409830328822,-0.955110271365912, 0.000000000000001, 0.037825770140944]
))),
eq:append(eq,[]), /* preserve 0 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 3_45_9"),
print(length(x0),"variables, ", length(eq),"equations, 0 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner3_45_9S.mac",err,"refinedr3_45_9S.txt")
)$


==> anc/refiner3_45_9g.mac <==
/* r3_45_9g.txt:6 formula 1 */
rule:"3_45_9";
n:3;
N:45;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180];
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 220 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.207407407407410],
  [ 0.063860838773439,-1.223912127824363,-1.223912127824363, 0.057870370370370],
  [-1.223912127824363, 0.063860838773439,-1.223912127824363, 0.057870370370370],
  [-1.223912127824363,-1.223912127824363, 0.063860838773439, 0.057870370370370],
  [ 1.576699427250769,-0.506961002497765,-0.506961002497765, 0.057870370370370],
  [-0.506961002497765, 1.576699427250769,-0.506961002497765, 0.057870370370370],
  [-0.506961002497765,-0.506961002497765, 1.576699427250769, 0.057870370370370],
  [ 0.506961002497765, 0.506961002497765,-1.576699427250769, 0.057870370370370],
  [ 0.506961002497765,-1.576699427250769, 0.506961002497765, 0.057870370370370],
  [-1.576699427250769, 0.506961002497765, 0.506961002497765, 0.057870370370370],
  [ 1.223912127824363, 1.223912127824363,-0.063860838773439, 0.057870370370370],
  [ 1.223912127824363,-0.063860838773439, 1.223912127824363, 0.057870370370370],
  [-0.063860838773439, 1.223912127824363, 1.223912127824363, 0.057870370370370],
  [ 2.923987610591249, 0.474497867808079, 0.474497867808079, 0.004629629629630],
  [ 0.474497867808079, 2.923987610591249, 0.474497867808079, 0.004629629629630],
  [ 0.474497867808079, 0.474497867808079, 2.923987610591249, 0.004629629629630],
  [ 1.732050807568873, 1.732050807568873, 1.732050807568873, 0.004629629629630],
  [ 2.403092127540170, 0.889224211405935,-1.560265531377233, 0.004629629629630],
  [ 2.403092127540170,-1.560265531377233, 0.889224211405935, 0.004629629629630],
  [ 1.560265531377233,-0.889224211405935,-2.403092127540170, 0.004629629629630],
  [ 1.560265531377233,-2.403092127540170,-0.889224211405935, 0.004629629629630],
  [ 0.889224211405935, 2.403092127540170,-1.560265531377233, 0.004629629629630],
  [ 0.889224211405935,-1.560265531377233, 2.403092127540170, 0.004629629629630],
  [-0.889224211405935, 1.560265531377233,-2.403092127540170, 0.004629629629630],
  [-0.889224211405935,-2.403092127540170, 1.560265531377233, 0.004629629629630],
  [-1.560265531377233, 2.403092127540170, 0.889224211405935, 0.004629629629630],
  [-1.560265531377233, 0.889224211405935, 2.403092127540170, 0.004629629629630],
  [-2.403092127540170, 1.560265531377233,-0.889224211405935, 0.004629629629630],
  [-2.403092127540170,-0.889224211405935, 1.560265531377233, 0.004629629629630],
  [-1.732050807568873,-1.732050807568873,-1.732050807568873, 0.004629629629630],
  [-0.474497867808079,-0.474497867808079,-2.923987610591249, 0.004629629629630],
  [-0.474497867808079,-2.923987610591249,-0.474497867808079, 0.004629629629630],
  [-2.923987610591249,-0.474497867808079,-0.474497867808079, 0.004629629629630],
  [ 2.736750716301690, 2.736750716301690,-0.142797176597565, 0.000462962962963],
  [ 2.736750716301690,-0.142797176597565, 2.736750716301690, 0.000462962962963],
  [-0.142797176597565, 2.736750716301690, 2.736750716301690, 0.000462962962963],
  [-3.525607099417704, 1.133599263526443, 1.133599263526443, 0.000462962962963],
  [ 1.133599263526443,-3.525607099417704, 1.133599263526443, 0.000462962962963],
  [ 1.133599263526443, 1.133599263526443,-3.525607099417704, 0.000462962962963],
  [-1.133599263526443,-1.133599263526443, 3.525607099417704, 0.000462962962963],
  [-1.133599263526443, 3.525607099417704,-1.133599263526443, 0.000462962962963],
  [ 3.525607099417704,-1.133599263526443,-1.133599263526443, 0.000462962962963],
  [ 0.142797176597565,-2.736750716301690,-2.736750716301690, 0.000462962962963],
  [-2.736750716301690, 0.142797176597565,-2.736750716301690, 0.000462962962963],
  [-2.736750716301690,-2.736750716301690, 0.142797176597565, 0.000462962962963]
))),
print("G 3_45_9"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner3_45_9g.mac",err,"refinedr3_45_9g.txt")
)$
/* r3_45_9g.txt:57 formula 2 */
rule:"3_45_9";
n:3;
N:45;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180];
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 220 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.154912473416940],
  [ 0.045156432148960,-0.865436565161066,-0.865436565161066, 0.322241203520354],
  [-0.865436565161066, 0.045156432148960,-0.865436565161066, 0.322241203520354],
  [-0.865436565161066,-0.865436565161066, 0.045156432148960, 0.322241203520354],
  [ 1.114894856901968,-0.358475562663301,-0.358475562663301, 0.322241203520354],
  [-0.358475562663301, 1.114894856901968,-0.358475562663301, 0.322241203520354],
  [-0.358475562663301,-0.358475562663301, 1.114894856901968, 0.322241203520354],
  [ 0.358475562663301, 0.358475562663301,-1.114894856901968, 0.322241203520354],
  [ 0.358475562663301,-1.114894856901968, 0.358475562663301, 0.322241203520354],
  [-1.114894856901968, 0.358475562663301, 0.358475562663301, 0.322241203520354],
  [ 0.865436565161066, 0.865436565161066,-0.045156432148960, 0.322241203520354],
  [ 0.865436565161066,-0.045156432148960, 0.865436565161066, 0.322241203520354],
  [-0.045156432148960, 0.865436565161066, 0.865436565161066, 0.322241203520354],
  [ 2.067571467554528, 0.335520659985651, 0.335520659985651, 0.025779296281628],
  [ 0.335520659985651, 2.067571467554528, 0.335520659985651, 0.025779296281628],
  [ 0.335520659985651, 0.335520659985651, 2.067571467554528, 0.025779296281628],
  [ 1.224744871391590, 1.224744871391590, 1.224744871391590, 0.025779296281628],
  [ 1.699242739199667, 0.628776469880398,-1.103274337688476, 0.025779296281628],
  [ 1.699242739199667,-1.103274337688476, 0.628776469880398, 0.025779296281628],
  [ 1.103274337688476,-0.628776469880398,-1.699242739199667, 0.025779296281628],
  [ 1.103274337688476,-1.699242739199667,-0.628776469880398, 0.025779296281628],
  [ 0.628776469880398, 1.699242739199667,-1.103274337688476, 0.025779296281628],
  [ 0.628776469880398,-1.103274337688476, 1.699242739199667, 0.025779296281628],
  [-0.628776469880398, 1.103274337688476,-1.699242739199667, 0.025779296281628],
  [-0.628776469880398,-1.699242739199667, 1.103274337688476, 0.025779296281628],
  [-1.103274337688476, 1.699242739199667, 0.628776469880398, 0.025779296281628],
  [-1.103274337688476, 0.628776469880398, 1.699242739199667, 0.025779296281628],
  [-1.699242739199667, 1.103274337688476,-0.628776469880398, 0.025779296281628],
  [-1.699242739199667,-0.628776469880398, 1.103274337688476, 0.025779296281628],
  [-1.224744871391590,-1.224744871391590,-1.224744871391590, 0.025779296281628],
  [-0.335520659985651,-0.335520659985651,-2.067571467554528, 0.025779296281628],
  [-0.335520659985651,-2.067571467554528,-0.335520659985651, 0.025779296281628],
  [-2.067571467554528,-0.335520659985651,-0.335520659985651, 0.025779296281628],
  [ 1.935174989914068, 1.935174989914068,-0.100972851906431, 0.002577929628163],
  [ 1.935174989914068,-0.100972851906431, 1.935174989914068, 0.002577929628163],
  [-0.100972851906431, 1.935174989914068, 1.935174989914068, 0.002577929628163],
  [-2.492980687797695, 0.801575726387625, 0.801575726387625, 0.002577929628163],
  [ 0.801575726387625,-2.492980687797695, 0.801575726387625, 0.002577929628163],
  [ 0.801575726387625, 0.801575726387625,-2.492980687797695, 0.002577929628163],
  [-0.801575726387625,-0.801575726387625, 2.492980687797695, 0.002577929628163],
  [-0.801575726387625, 2.492980687797695,-0.801575726387625, 0.002577929628163],
  [ 2.492980687797695,-0.801575726387625,-0.801575726387625, 0.002577929628163],
  [ 0.100972851906431,-1.935174989914068,-1.935174989914068, 0.002577929628163],
  [-1.935174989914068, 0.100972851906431,-1.935174989914068, 0.002577929628163],
  [-1.935174989914068,-1.935174989914068, 0.100972851906431, 0.002577929628163]
))),
print("E2 3_45_9"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner3_45_9g.mac",err,"refinedr3_45_9g.txt")
)$


==> anc/refiner4_124_9pcacg.mac <==
/* r4_124_9pcacg.txt:4 formula 1 */
rule:"4_124_9";
n:4;
N:124;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304,x305,x306,x307,x308,x309,
x310,x311,x312,x313,x314,x315,x316,x317,x318,x319,
x320,x321,x322,x323,x324,x325,x326,x327,x328,x329,
x330,x331,x332,x333,x334,x335,x336,x337,x338,x339,
x340,x341,x342,x343,x344,x345,x346,x347,x348,x349,
x350,x351,x352,x353,x354,x355,x356,x357,x358,x359,
x360,x361,x362,x363,x364,x365,x366,x367,x368,x369,
x370,x371,x372,x373,x374,x375,x376,x377,x378,x379,
x380,x381,x382,x383,x384,x385,x386,x387,x388,x389,
x390,x391,x392,x393,x394,x395,x396,x397,x398,x399,
x400,x401,x402,x403,x404,x405,x406,x407,x408,x409,
x410,x411,x412,x413,x414,x415,x416,x417,x418,x419,
x420,x421,x422,x423,x424,x425,x426,x427,x428,x429,
x430,x431,x432,x433,x434,x435,x436,x437,x438,x439,
x440,x441,x442,x443,x444,x445,x446,x447,x448,x449,
x450,x451,x452,x453,x454,x455,x456,x457,x458,x459,
x460,x461,x462,x463,x464,x465,x466,x467,x468,x469,
x470,x471,x472,x473,x474,x475,x476,x477,x478,x479,
x480,x481,x482,x483,x484,x485,x486,x487,x488,x489,
x490,x491,x492,x493,x494,x495,x496,x497,x498,x499,
x500,x501,x502,x503,x504,x505,x506,x507,x508,x509,
x510,x511,x512,x513,x514,x515,x516,x517,x518,x519,
x520,x521,x522,x523,x524,x525,x526,x527,x528,x529,
x530,x531,x532,x533,x534,x535,x536,x537,x538,x539,
x540,x541,x542,x543,x544,x545,x546,x547,x548,x549,
x550,x551,x552,x553,x554,x555,x556,x557,x558,x559,
x560,x561,x562,x563,x564,x565,x566,x567,x568,x569,
x570,x571,x572,x573,x574,x575,x576,x577,x578,x579,
x580,x581,x582,x583,x584,x585,x586,x587,x588,x589,
x590,x591,x592,x593,x594,x595,x596,x597,x598,x599,
x600,x601,x602,x603,x604,x605,x606,x607,x608,x609,
x610,x611,x612,x613,x614,x615,x616,x617,x618,x619,
x620);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304,x305,x306,x307,x308,x309,
x310,x311,x312,x313,x314,x315,x316,x317,x318,x319,
x320,x321,x322,x323,x324,x325,x326,x327,x328,x329,
x330,x331,x332,x333,x334,x335,x336,x337,x338,x339,
x340,x341,x342,x343,x344,x345,x346,x347,x348,x349,
x350,x351,x352,x353,x354,x355,x356,x357,x358,x359,
x360,x361,x362,x363,x364,x365,x366,x367,x368,x369,
x370,x371,x372,x373,x374,x375,x376,x377,x378,x379,
x380,x381,x382,x383,x384,x385,x386,x387,x388,x389,
x390,x391,x392,x393,x394,x395,x396,x397,x398,x399,
x400,x401,x402,x403,x404,x405,x406,x407,x408,x409,
x410,x411,x412,x413,x414,x415,x416,x417,x418,x419,
x420,x421,x422,x423,x424,x425,x426,x427,x428,x429,
x430,x431,x432,x433,x434,x435,x436,x437,x438,x439,
x440,x441,x442,x443,x444,x445,x446,x447,x448,x449,
x450,x451,x452,x453,x454,x455,x456,x457,x458,x459,
x460,x461,x462,x463,x464,x465,x466,x467,x468,x469,
x470,x471,x472,x473,x474,x475,x476,x477,x478,x479,
x480,x481,x482,x483,x484,x485,x486,x487,x488,x489,
x490,x491,x492,x493,x494,x495,x496,x497,x498,x499,
x500,x501,x502,x503,x504,x505,x506,x507,x508,x509,
x510,x511,x512,x513,x514,x515,x516,x517,x518,x519,
x520,x521,x522,x523,x524,x525,x526,x527,x528,x529,
x530,x531,x532,x533,x534,x535,x536,x537,x538,x539,
x540,x541,x542,x543,x544,x545,x546,x547,x548,x549,
x550,x551,x552,x553,x554,x555,x556,x557,x558,x559,
x560,x561,x562,x563,x564,x565,x566,x567,x568,x569,
x570,x571,x572,x573,x574,x575,x576,x577,x578,x579,
x580,x581,x582,x583,x584,x585,x586,x587,x588,x589,
x590,x591,x592,x593,x594,x595,x596,x597,x598,x599,
x600,x601,x602,x603,x604,x605,x606,x607,x608,x609,
x610,x611,x612,x613,x614,x615,x616,x617,x618,x619,
x620];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [0, 10, 0, 0],
  [0, 0, 10, 0],
  [0, 0, 0, 10]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 719 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-1.003171385581765, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.089258193216936],
  [ 1.003171385581765, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.089258193216936],
  [-0.368489903210367, 1.593564323950286, 0.000000000000000, 0.000000000000000, 1.315589333970517],
  [ 0.368489903210367,-1.593564323950286, 0.000000000000000, 0.000000000000000, 1.315589333970517],
  [ 0.474905134791107,-1.608926921223814, 0.041482650760168, 0.000000000000000,-1.900897408326932],
  [-0.474905134791107, 1.608926921223814,-0.041482650760168, 0.000000000000000,-1.900897408326932],
  [-0.599060904739653, 1.319007128457579,-0.463452481324583,-0.773250112223656, 0.058684571308040],
  [ 0.599060904739653,-1.319007128457579, 0.463452481324583, 0.773250112223656, 0.058684571308040],
  [ 0.329385872350136,-0.533178828999469, 1.873555475665041,-0.258498189685281,-1.692291607289385],
  [-0.329385872350136, 0.533178828999469,-1.873555475665041, 0.258498189685281,-1.692291607288887],
  [ 0.653811724144578,-1.652367928554599, 0.097320111001739,-0.047623285429909, 0.612532302444208],
  [-0.653811724144578, 1.652367928554599,-0.097320111001739, 0.047623285429909, 0.612532302444208],
  [-0.151362935118168, 0.196126817257689, 1.555373432490109, 0.748459494400577, 0.039595772817669],
  [ 0.151362935118168,-0.196126817257689,-1.555373432490109,-0.748459494400577, 0.039595772817669],
  [-0.005771283655567,-0.405426912643060,-0.126897985312159,-1.606135612207448, 0.042239933768101],
  [ 0.005771283655567, 0.405426912643060, 0.126897985312159, 1.606135612207448, 0.042239933768101],
  [ 0.284646222178194,-0.540035849113396, 1.758463680452738,-0.305291381374908, 0.875255553406926],
  [-0.284646222178194, 0.540035849113396,-1.758463680452738, 0.305291381374908, 0.875255553406737],
  [-0.841685168376396, 0.945546931499350, 0.881991786644233,-0.870571470721751, 0.034700115812166],
  [ 0.841685168376396,-0.945546931499350,-0.881991786644233, 0.870571470721751, 0.034700115812166],
  [-1.761337395918505, 0.572213034157575, 0.289840549735276, 1.268542062545995, 0.013112936574830],
  [ 1.761337395918505,-0.572213034157575,-0.289840549735276,-1.268542062545995, 0.013112936574830],
  [ 0.635097482999637, 0.269848493411912, 1.968589068690007,-0.501977868660329, 0.031817503272878],
  [-0.635097482999637,-0.269848493411912,-1.968589068690007, 0.501977868660329, 0.031817503272878],
  [ 0.367966478759102,-0.550602280498941, 1.953248288184231,-0.219350317597210, 0.847759573220562],
  [-0.367966478759102, 0.550602280498941,-1.953248288184231, 0.219350317597210, 0.847759573220254],
  [ 1.130016041508878, 0.932870279404981, 0.490994175837837,-1.566882691237867, 0.017117780069906],
  [-1.130016041508878,-0.932870279404981,-0.490994175837837, 1.566882691237867, 0.017117780069906],
  [ 1.564424187475478, 0.786898589417963, 1.216169511903867, 0.961711161091520, 0.012622553142006],
  [-1.564424187475478,-0.786898589417963,-1.216169511903867,-0.961711161091520, 0.012622553142006],
  [ 1.382105254479588, 1.300805629774458,-1.249395587463160,-0.924912897312779, 0.013001589486706],
  [-1.382105254479588,-1.300805629774458, 1.249395587463160, 0.924912897312779, 0.013001589486706],
  [-1.005252099344836, 1.844673471072762, 1.829613817651442, 0.490590320071158, 0.004258115241204],
  [ 1.005252099344836,-1.844673471072762,-1.829613817651442,-0.490590320071158, 0.004258115241204],
  [ 2.131537850237212, 1.217166484115125,-0.319866651001613, 0.393968059491377, 0.007391001672592],
  [-2.131537850237212,-1.217166484115125, 0.319866651001613,-0.393968059491377, 0.007391001672592],
  [-1.391188363962224,-1.057042799170948, 1.093933254169020,-1.532785563346768, 0.007862863524909],
  [ 1.391188363962224, 1.057042799170948,-1.093933254169020, 1.532785563346768, 0.007862863524909],
  [-0.987064132505403,-0.289094640304148, 2.414018224153061,-0.420045072631628, 0.008708801273160],
  [ 0.987064132505403, 0.289094640304148,-2.414018224153061, 0.420045072631628, 0.008708801273160],
  [-1.776623420060432, 0.211146864891873,-0.163768807181658,-2.162769031871039, 0.005421201673462],
  [ 1.776623420060432,-0.211146864891873, 0.163768807181658, 2.162769031871039, 0.005421201673462],
  [ 0.014866558086627,-0.136719336921899, 1.630816997617840,-2.342127969044730, 0.004617845596675],
  [-0.014866558086627, 0.136719336921899,-1.630816997617840, 2.342127969044730, 0.004617845596675],
  [-2.302358354859969, 0.678443308441652, 1.555359184780202, 0.260893728814662, 0.003950234901141],
  [ 2.302358354859969,-0.678443308441652,-1.555359184780202,-0.260893728814662, 0.003950234901141],
  [-2.672515440085048, 0.439898054817325,-1.084560031839180,-0.129959912155263, 0.003916045412310],
  [ 2.672515440085048,-0.439898054817325, 1.084560031839180, 0.129959912155263, 0.003916045412310],
  [ 0.232740885541704, 0.909562450216709,-1.283570346710776,-2.465048669021328, 0.004420566463324],
  [-0.232740885541704,-0.909562450216709, 1.283570346710776, 2.465048669021328, 0.004420566463324],
  [ 2.202400015604034, 1.501764984695092, 1.254987803812897,-0.596111776969196, 0.002978607811643],
  [-2.202400015604034,-1.501764984695092,-1.254987803812897, 0.596111776969196, 0.002978607811643],
  [-0.176595533114029, 2.761376952613131,-0.662848807063256,-0.994505589352590, 0.003194806833057],
  [ 0.176595533114029,-2.761376952613131, 0.662848807063256, 0.994505589352590, 0.003194806833057],
  [ 2.012927867391067,-0.717989804921034, 1.605514710959735,-1.458388177859602, 0.003053388530457],
  [-2.012927867391067, 0.717989804921034,-1.605514710959735, 1.458388177859602, 0.003053388530457],
  [ 0.514853493087923, 2.516702167134769,-1.606038035849456, 0.667745976280477, 0.002754191060084],
  [-0.514853493087923,-2.516702167134769, 1.606038035849456,-0.667745976280477, 0.002754191060084],
  [ 1.006098063178377, 2.117897761235724, 0.357988625272452, 1.896121140162817, 0.003120078736560],
  [-1.006098063178377,-2.117897761235724,-0.357988625272452,-1.896121140162817, 0.003120078736560],
  [-0.853368478231815, 1.651607958154165, 1.311448579049113, 2.232063409156895, 0.002215445826020],
  [ 0.853368478231815,-1.651607958154165,-1.311448579049113,-2.232063409156895, 0.002215445826020],
  [-0.733378610120093, 1.991263877521042,-0.919377603837381, 2.174792004491012, 0.002397036769544],
  [ 0.733378610120093,-1.991263877521042, 0.919377603837381,-2.174792004491012, 0.002397036769544],
  [ 0.565141487756058, 2.645835072884623, 1.232030389743641,-1.184188929842737, 0.001912629145274],
  [-0.565141487756058,-2.645835072884623,-1.232030389743641, 1.184188929842737, 0.001912629145274],
  [-2.884588631253524,-0.090368597972500, 0.845089466737416,-0.754455676624675, 0.001853644064459],
  [ 2.884588631253524, 0.090368597972500,-0.845089466737416, 0.754455676624675, 0.001853644064459],
  [ 0.850342816844730, 2.275875160792616, 2.106805862375714, 0.671522842480479, 0.001706165485654],
  [-0.850342816844730,-2.275875160792616,-2.106805862375714,-0.671522842480479, 0.001706165485654],
  [-1.669730299914548, 0.885490857494445,-2.075564351206090,-1.464453257204635, 0.002061428838536],
  [ 1.669730299914548,-0.885490857494445, 2.075564351206090, 1.464453257204635, 0.002061428838536],
  [-2.825102240392934, 1.586629424549324, 0.014158045737753,-0.921293768312748, 0.001118983074093],
  [ 2.825102240392934,-1.586629424549324,-0.014158045737753, 0.921293768312748, 0.001118983074093],
  [-0.304436342538283, 1.566690683089989, 0.678143235613070,-2.719540176278652, 0.001974517711964],
  [ 0.304436342538283,-1.566690683089989,-0.678143235613070, 2.719540176278652, 0.001974517711964],
  [-0.175818637555203, 1.506140750108340, 2.812861443133926,-1.256238811774602, 0.001077177304179],
  [ 0.175818637555203,-1.506140750108340,-2.812861443133926, 1.256238811774602, 0.001077177304179],
  [-1.520676298167696, 2.662677388182751, 1.044167202494776,-0.995622581064745, 0.001170211825719],
  [ 1.520676298167696,-2.662677388182751,-1.044167202494776, 0.995622581064745, 0.001170211825719],
  [-1.828712150078592,-0.308634900634798, 2.193206309982631, 2.044134324919008, 0.001126315397349],
  [ 1.828712150078592, 0.308634900634798,-2.193206309982631,-2.044134324919008, 0.001126315397349],
  [-0.156137103454183, 0.586332445802596, 3.490207480888186, 1.127106968544137, 0.000522454553060],
  [ 0.156137103454183,-0.586332445802596,-3.490207480888186,-1.127106968544137, 0.000522454553060],
  [ 1.873827694496361, 2.949672346514661,-0.043659759043380, 0.093253194097010, 0.000974928575487],
  [-1.873827694496361,-2.949672346514661, 0.043659759043380,-0.093253194097010, 0.000974928575487],
  [ 0.232542008102945,-1.198390061671204, 3.311651673396159,-1.572021893175423, 0.000384873091505],
  [-0.232542008102945, 1.198390061671204,-3.311651673396159, 1.572021893175423, 0.000384873091505],
  [ 0.886974718578745, 0.717496414003429, 2.140839813308244, 2.586689729083613, 0.000815674683419],
  [-0.886974718578745,-0.717496414003429,-2.140839813308244,-2.586689729083613, 0.000815674683419],
  [ 1.672601680282656,-0.148920117320421, 0.074661112549413,-3.168571313758540, 0.000794747921550],
  [-1.672601680282656, 0.148920117320421,-0.074661112549413, 3.168571313758540, 0.000794747921550],
  [ 3.444140477374587, 0.651542894458644,-0.137193024439136,-1.331922749291780, 0.000559134376097],
  [-3.444140477374587,-0.651542894458644, 0.137193024439136, 1.331922749291780, 0.000559134376097],
  [-3.305929904071852, 2.506663310043678, 0.320994868281707, 1.559397923592992, 0.000129573521813],
  [ 3.305929904071852,-2.506663310043678,-0.320994868281707,-1.559397923592992, 0.000129573521813],
  [-2.103942999895554, 0.796485496050983, 2.057686019955306,-2.208973107295402, 0.000524872993558],
  [ 2.103942999895554,-0.796485496050983,-2.057686019955306, 2.208973107295402, 0.000524872993558],
  [-0.499786576104967, 3.947934387509878, 0.492075315319781, 0.984737394820741, 0.000233802948929],
  [ 0.499786576104967,-3.947934387509878,-0.492075315319781,-0.984737394820741, 0.000233802948929],
  [-0.578338661303021,-0.629605397353512,-0.024543177121715,-3.758155985464380, 0.000396577997632],
  [ 0.578338661303021, 0.629605397353512, 0.024543177121715, 3.758155985464380, 0.000396577997632],
  [-1.935605356897258, 2.513960350712880,-1.008434005930953,-2.851781310718311, 0.000110987884716],
  [ 1.935605356897258,-2.513960350712880, 1.008434005930953, 2.851781310718311, 0.000110987884716],
  [-1.994639465467040, 2.848435657643772,-2.170536221308767, 0.120193952322765, 0.000269498164487],
  [ 1.994639465467040,-2.848435657643772, 2.170536221308767,-0.120193952322765, 0.000269498164487],
  [ 0.617831848067343, 1.882295802287879,-2.645921147955000,-1.553198971389861, 0.001130390998483],
  [-0.617831848067343,-1.882295802287879, 2.645921147955000, 1.553198971389861, 0.001130390998483],
  [ 2.184211936845214, 1.432950017591872, 2.721650511346093,-3.138012969555080, 0.000044425763049],
  [-2.184211936845214,-1.432950017591872,-2.721650511346093, 3.138012969555080, 0.000044425763049],
  [ 1.845359382865253, 2.600457081157037,-0.843626635150063,-2.532464345395754, 0.000242176801955],
  [-1.845359382865253,-2.600457081157037, 0.843626635150063, 2.532464345395754, 0.000242176801955],
  [ 1.165805263043866, 1.571156224317206,-2.103256795089229,-1.845045760759430,-0.001552848289753],
  [-1.165805263043866,-1.571156224317206, 2.103256795089229, 1.845045760759430,-0.001552848289753],
  [-2.594042787310671,-2.771070186278672, 2.745864046989544,-4.302404074151996, 0.000003377904693],
  [ 2.594042787310671, 2.771070186278672,-2.745864046989544, 4.302404074151996, 0.000003377904693],
  [ 3.263700451196720, 0.874011514077258, 4.497698912662958, 0.189151997365458, 0.000014427347411],
  [-3.263700451196720,-0.874011514077258,-4.497698912662958,-0.189151997365458, 0.000014427347411],
  [-3.428675721894808,-2.158740897158547, 3.074111468160210,-0.181242546660453, 0.000034736259751],
  [ 3.428675721894808, 2.158740897158547,-3.074111468160210, 0.181242546660453, 0.000034736259751],
  [-4.015584681714537, 2.927585955357756, 5.995867926288754, 0.270974126197024, 0.000000546932949],
  [ 4.015584681714537,-2.927585955357756,-5.995867926288754,-0.270974126197024, 0.000000546932949],
  [ 5.157671015960664, 2.030864515229603, 1.228613648293242, 2.807615858847580, 0.000005638500706],
  [-5.157671015960664,-2.030864515229603,-1.228613648293242,-2.807615858847580, 0.000005638500706]
))),
print("G 4_124_9"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner4_124_9pcacg.mac",err,"refinedr4_124_9pcacg.txt")
)$
/* r4_124_9pcacg.txt:132 formula 2 */
rule:"4_124_9";
n:4;
N:124;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304,x305,x306,x307,x308,x309,
x310,x311,x312,x313,x314,x315,x316,x317,x318,x319,
x320,x321,x322,x323,x324,x325,x326,x327,x328,x329,
x330,x331,x332,x333,x334,x335,x336,x337,x338,x339,
x340,x341,x342,x343,x344,x345,x346,x347,x348,x349,
x350,x351,x352,x353,x354,x355,x356,x357,x358,x359,
x360,x361,x362,x363,x364,x365,x366,x367,x368,x369,
x370,x371,x372,x373,x374,x375,x376,x377,x378,x379,
x380,x381,x382,x383,x384,x385,x386,x387,x388,x389,
x390,x391,x392,x393,x394,x395,x396,x397,x398,x399,
x400,x401,x402,x403,x404,x405,x406,x407,x408,x409,
x410,x411,x412,x413,x414,x415,x416,x417,x418,x419,
x420,x421,x422,x423,x424,x425,x426,x427,x428,x429,
x430,x431,x432,x433,x434,x435,x436,x437,x438,x439,
x440,x441,x442,x443,x444,x445,x446,x447,x448,x449,
x450,x451,x452,x453,x454,x455,x456,x457,x458,x459,
x460,x461,x462,x463,x464,x465,x466,x467,x468,x469,
x470,x471,x472,x473,x474,x475,x476,x477,x478,x479,
x480,x481,x482,x483,x484,x485,x486,x487,x488,x489,
x490,x491,x492,x493,x494,x495,x496,x497,x498,x499,
x500,x501,x502,x503,x504,x505,x506,x507,x508,x509,
x510,x511,x512,x513,x514,x515,x516,x517,x518,x519,
x520,x521,x522,x523,x524,x525,x526,x527,x528,x529,
x530,x531,x532,x533,x534,x535,x536,x537,x538,x539,
x540,x541,x542,x543,x544,x545,x546,x547,x548,x549,
x550,x551,x552,x553,x554,x555,x556,x557,x558,x559,
x560,x561,x562,x563,x564,x565,x566,x567,x568,x569,
x570,x571,x572,x573,x574,x575,x576,x577,x578,x579,
x580,x581,x582,x583,x584,x585,x586,x587,x588,x589,
x590,x591,x592,x593,x594,x595,x596,x597,x598,x599,
x600,x601,x602,x603,x604,x605,x606,x607,x608,x609,
x610,x611,x612,x613,x614,x615,x616,x617,x618,x619,
x620);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304,x305,x306,x307,x308,x309,
x310,x311,x312,x313,x314,x315,x316,x317,x318,x319,
x320,x321,x322,x323,x324,x325,x326,x327,x328,x329,
x330,x331,x332,x333,x334,x335,x336,x337,x338,x339,
x340,x341,x342,x343,x344,x345,x346,x347,x348,x349,
x350,x351,x352,x353,x354,x355,x356,x357,x358,x359,
x360,x361,x362,x363,x364,x365,x366,x367,x368,x369,
x370,x371,x372,x373,x374,x375,x376,x377,x378,x379,
x380,x381,x382,x383,x384,x385,x386,x387,x388,x389,
x390,x391,x392,x393,x394,x395,x396,x397,x398,x399,
x400,x401,x402,x403,x404,x405,x406,x407,x408,x409,
x410,x411,x412,x413,x414,x415,x416,x417,x418,x419,
x420,x421,x422,x423,x424,x425,x426,x427,x428,x429,
x430,x431,x432,x433,x434,x435,x436,x437,x438,x439,
x440,x441,x442,x443,x444,x445,x446,x447,x448,x449,
x450,x451,x452,x453,x454,x455,x456,x457,x458,x459,
x460,x461,x462,x463,x464,x465,x466,x467,x468,x469,
x470,x471,x472,x473,x474,x475,x476,x477,x478,x479,
x480,x481,x482,x483,x484,x485,x486,x487,x488,x489,
x490,x491,x492,x493,x494,x495,x496,x497,x498,x499,
x500,x501,x502,x503,x504,x505,x506,x507,x508,x509,
x510,x511,x512,x513,x514,x515,x516,x517,x518,x519,
x520,x521,x522,x523,x524,x525,x526,x527,x528,x529,
x530,x531,x532,x533,x534,x535,x536,x537,x538,x539,
x540,x541,x542,x543,x544,x545,x546,x547,x548,x549,
x550,x551,x552,x553,x554,x555,x556,x557,x558,x559,
x560,x561,x562,x563,x564,x565,x566,x567,x568,x569,
x570,x571,x572,x573,x574,x575,x576,x577,x578,x579,
x580,x581,x582,x583,x584,x585,x586,x587,x588,x589,
x590,x591,x592,x593,x594,x595,x596,x597,x598,x599,
x600,x601,x602,x603,x604,x605,x606,x607,x608,x609,
x610,x611,x612,x613,x614,x615,x616,x617,x618,x619,
x620];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [0, 10, 0, 0],
  [0, 0, 10, 0],
  [0, 0, 0, 10]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 719 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.709349289437159, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.880943056607167],
  [ 0.709349289437159, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.880943056607167],
  [-0.260561709358811, 1.126820139722181, 0.000000000000000, 0.000000000000000,12.984346280581612],
  [ 0.260561709358811,-1.126820139722181, 0.000000000000000, 0.000000000000000,12.984346280581612],
  [ 0.335808641231090,-1.137683136430929, 0.029332663654108, 0.000000000000000,-18.761105427242939],
  [-0.335808641231090, 1.137683136430929,-0.029332663654108, 0.000000000000000,-18.761105427242793],
  [-0.423600028085139, 0.932678884965733,-0.327710392302349,-0.546770397906598, 0.579193503257907],
  [ 0.423600028085139,-0.932678884965733, 0.327710392302349, 0.546770397906598, 0.579193503257907],
  [ 0.232910983965800,-0.377014365570642, 1.324803781771965,-0.182785822850923,-16.702248695229237],
  [-0.232910983965800, 0.377014365570642,-1.324803781771965, 0.182785822850923,-16.702248695225627],
  [ 0.462314703761890,-1.168400567296098, 0.068815710435158,-0.033674748069873, 6.045451508012783],
  [-0.462314703761890, 1.168400567296098,-0.068815710435158, 0.033674748069873, 6.045451508012783],
  [-0.107029757842373, 0.138682602455448, 1.099815101391154, 0.529240783934106, 0.390794613665792],
  [ 0.107029757842373,-0.138682602455448,-1.099815101391154,-0.529240783934106, 0.390794613665792],
  [-0.004080913809007,-0.286680119205445,-0.089730425933145,-1.135709382897097, 0.416891436219368],
  [ 0.004080913809007, 0.286680119205445, 0.089730425933145, 1.135709382897097, 0.416891436219368],
  [ 0.201275273941308,-0.381863010991931, 1.243421592918415,-0.215873606008020, 8.638426061984786],
  [-0.201275273941308, 0.381863010991931,-1.243421592918415, 0.215873606008020, 8.638426061979157],
  [-0.595161290183084, 0.668602647193325, 0.623662373286977,-0.615586990454902, 0.342476415738062],
  [ 0.595161290183084,-0.668602647193325,-0.623662373286977, 0.615586990454902, 0.342476415738062],
  [-1.245453616611431, 0.404615716736108, 0.204948218180634, 0.896994694646649, 0.129419496530145],
  [ 1.245453616611431,-0.404615716736108,-0.204948218180634,-0.896994694646649, 0.129419496530145],
  [ 0.449081736943549, 0.190811699584556, 1.392002679840440,-0.354951954935303, 0.314026170333636],
  [-0.449081736943549,-0.190811699584556,-1.392002679840440, 0.354951954935303, 0.314026170333636],
  [ 0.260191592379868,-0.389334606277592, 1.381155109916111,-0.155104097028424, 8.367051614920774],
  [-0.260191592379868, 0.389334606277592,-1.381155109916111, 0.155104097028424, 8.367051614922790],
  [ 0.799042005800504, 0.659638900534653, 0.347185311258037,-1.107953376298129, 0.168945717514818],
  [-0.799042005800504,-0.659638900534653,-0.347185311258037, 1.107953376298129, 0.168945717514818],
  [ 1.106214951616166, 0.556421328683581, 0.859961708939594, 0.680032483550612, 0.124579606043321],
  [-1.106214951616166,-0.556421328683581,-0.859961708939594,-0.680032483550612, 0.124579606043321],
  [ 0.977295997756097, 0.919808481819180,-0.883456092279764,-0.654012181696757, 0.128320544819145],
  [-0.977295997756097,-0.919808481819180, 0.883456092279764, 0.654012181696757, 0.128320544819145],
  [-0.710820576248721, 1.304381120470494, 1.293732337413941, 0.346899742106760, 0.042025912924929],
  [ 0.710820576248721,-1.304381120470494,-1.293732337413941,-0.346899742106760, 0.042025912924929],
  [ 1.507224868258553, 0.860666674750777,-0.226179877998609, 0.278577486437242, 0.072946262636276],
  [-1.507224868258553,-0.860666674750777, 0.226179877998609,-0.278577486437242, 0.072946262636276],
  [-0.983718726065551,-0.747442131298218, 0.773527622188337,-1.083843065947344, 0.077603352450610],
  [ 0.983718726065551, 0.747442131298218,-0.773527622188337, 1.083843065947344, 0.077603352450610],
  [-0.697959741560595,-0.204420780563752, 1.706968656206527,-0.297016719261839, 0.085952423373790],
  [ 0.697959741560595, 0.204420780563752,-1.706968656206527, 0.297016719261839, 0.085952423373790],
  [-1.256262467939568, 0.149303379991323,-0.115802034105006,-1.529308648576261, 0.053505115895597],
  [ 1.256262467939568,-0.149303379991323, 0.115802034105006, 1.529308648576261, 0.053505115895597],
  [ 0.010512244035939,-0.096675170256814, 1.153161757889841,-1.656134569318201, 0.045576309224499],
  [-0.010512244035939, 0.096675170256814,-1.153161757889841, 1.656134569318201, 0.045576309224499],
  [-1.628013205442950, 0.479731864049761, 1.099805026738871, 0.184479724813935, 0.038987255765640],
  [ 1.628013205442950,-0.479731864049761,-1.099805026738871,-0.184479724813935, 0.038987255765640],
  [-1.889753790509858, 0.311054897592066,-0.766899753117428,-0.091895535167374, 0.038649819036204],
  [ 1.889753790509858,-0.311054897592066, 0.766899753117428, 0.091895535167374, 0.038649819036204],
  [ 0.164572658425913, 0.643157776460884,-0.907621296289156,-1.743052629819844, 0.043629242221732],
  [-0.164572658425913,-0.643157776460884, 0.907621296289156, 1.743052629819844, 0.043629242221732],
  [ 1.557331985918947, 1.061908204426443, 0.887410386382540,-0.421514679840114, 0.029397680766910],
  [-1.557331985918947,-1.061908204426443,-0.887410386382540, 0.421514679840114, 0.029397680766910],
  [-0.124871898992197, 1.952588368604986,-0.468704886375843,-0.703221646159130, 0.031531479580171],
  [ 0.124871898992197,-1.952588368604986, 0.468704886375843, 0.703221646159130, 0.031531479580171],
  [ 1.423354945071583,-0.507695459882471, 1.135270339414403,-1.031236170166830, 0.030135736878430],
  [-1.423354945071583, 0.507695459882471,-1.135270339414403, 1.031236170166830, 0.030135736878430],
  [ 0.364056396280052, 1.779577168607883,-1.135640385992660, 0.472167707937978, 0.027182776208041],
  [-0.364056396280052,-1.779577168607883, 1.135640385992660,-0.472167707937978, 0.027182776208041],
  [ 0.711418763012061, 1.497579868829607, 0.253136184517842, 1.340760116160312, 0.030793942830096],
  [-0.711418763012061,-1.497579868829607,-0.253136184517842,-1.340760116160312, 0.030793942830096],
  [-0.603422637808597, 1.167863187072458, 0.927334183423119, 1.578307172653187, 0.021865573874861],
  [ 0.603422637808597,-1.167863187072458,-0.927334183423119,-1.578307172653187, 0.021865573874861],
  [-0.518576988393085, 1.408036190926948,-0.650098138144430, 1.537810174045886, 0.023657804650262],
  [ 0.518576988393085,-1.408036190926948, 0.650098138144430,-1.537810174045886, 0.023657804650262],
  [ 0.399615378322110, 1.870887921937936, 0.871177043215630,-0.837348022497851, 0.018876893029851],
  [-0.399615378322110,-1.870887921937936,-0.871177043215630, 0.837348022497851, 0.018876893029851],
  [-2.039712182092964,-0.063900248432599, 0.597568492639388,-0.533480725045924, 0.018294733616638],
  [ 2.039712182092964, 0.063900248432599,-0.597568492639388, 0.533480725045924, 0.018294733616638],
  [ 0.601283172124172, 1.609286759330483, 1.489736711929457, 0.474838355639602, 0.016839178386199],
  [-0.601283172124172,-1.609286759330483,-1.489736711929457,-0.474838355639602, 0.016839178386199],
  [-1.180677617822196, 0.626136590013027,-1.467645627526912,-1.035524828900115, 0.020345487137347],
  [ 1.180677617822196,-0.626136590013027, 1.467645627526912, 1.035524828900115, 0.020345487137347],
  [-1.997648951727168, 1.121916425328888, 0.010011250149425,-0.651453071038835, 0.011043920272818],
  [ 1.997648951727168,-1.121916425328888,-0.010011250149425, 0.651453071038835, 0.011043920272818],
  [-0.215269002248454, 1.107817606034708, 0.479519680517775,-1.923005300355903, 0.019487708700029],
  [ 0.215269002248454,-1.107817606034708,-0.479519680517775, 1.923005300355903, 0.019487708700029],
  [-0.124322550874294, 1.065002337823010, 1.988993400978194,-0.888294982595592, 0.010631313862080],
  [ 0.124322550874294,-1.065002337823010,-1.988993400978194, 0.888294982595592, 0.010631313862080],
  [-1.075280522424120, 1.882797237296080, 0.738337709576605,-0.704011478573351, 0.011549527785324],
  [ 1.075280522424120,-1.882797237296080,-0.738337709576605, 0.704011478573351, 0.011549527785324],
  [-1.293094762158839,-0.218237831149757, 1.550831054329850, 1.445421242806407, 0.011116287402688],
  [ 1.293094762158839, 0.218237831149757,-1.550831054329850,-1.445421242806407, 0.011116287402688],
  [-0.110405604647317, 0.414599648456716, 2.467949377484062, 0.796984980580161, 0.005156419756254],
  [ 0.110405604647317,-0.414599648456716,-2.467949377484062,-0.796984980580161, 0.005156419756254],
  [ 1.324996269553510, 2.085733318498963,-0.030872111684526, 0.065939965913320, 0.009622159359377],
  [-1.324996269553510,-2.085733318498963, 0.030872111684526,-0.065939965913320, 0.009622159359377],
  [ 0.164432030840313,-0.847389739114271, 2.341691355186185,-1.111587340838059, 0.003798545157776],
  [-0.164432030840313, 0.847389739114271,-2.341691355186185, 1.111587340838059, 0.003798545157776],
  [ 0.627185838248046, 0.507346579818841, 1.513802349424428, 1.829065848260622, 0.008050386445329],
  [-0.627185838248046,-0.507346579818841,-1.513802349424428,-1.829065848260622, 0.008050386445329],
  [ 1.182707990351877,-0.105302424812372, 0.052793378974615,-2.240518262631848, 0.007843847584282],
  [-1.182707990351877, 0.105302424812372,-0.052793378974615, 2.240518262631848, 0.007843847584282],
  [ 2.435375086910677, 0.460710398905619,-0.097010117912375,-0.941811608040859, 0.005518435099128],
  [-2.435375086910677,-0.460710398905619, 0.097010117912375, 0.941811608040859, 0.005518435099128],
  [-2.337645453296513, 1.772478624683311, 0.226977648088049, 1.102660846340767, 0.001278839401149],
  [ 2.337645453296513,-1.772478624683311,-0.226977648088049,-1.102660846340767, 0.001278839401149],
  [-1.487712362456130, 0.563200295374364, 1.455003738263114,-1.561979863627316, 0.005180288807230],
  [ 1.487712362456130,-0.563200295374364,-1.455003738263114, 1.561979863627316, 0.005180288807230],
  [-0.353402477109876, 2.791611177087749, 0.347949792317131, 0.696314489565697, 0.002307542613735],
  [ 0.353402477109876,-2.791611177087749,-0.347949792317131,-0.696314489565697, 0.002307542613735],
  [-0.408947189229726,-0.445198245940316,-0.017354646974659,-2.657417582078685, 0.003914067950807],
  [ 0.408947189229726, 0.445198245940316, 0.017354646974659, 2.657417582078685, 0.003914067950807],
  [-1.368679673563014, 1.777638411623156,-0.713070523972902,-2.016513903269959, 0.001095406515462],
  [ 1.368679673563014,-1.777638411623156, 0.713070523972902, 2.016513903269959, 0.001095406515462],
  [-1.410423092054024, 2.014148169293446,-1.534800880898419, 0.084989958745050, 0.002659840270309],
  [ 1.410423092054024,-2.014148169293446, 1.534800880898419,-0.084989958745050, 0.002659840270309],
  [ 0.436873089401503, 1.330984125996759,-1.870948786203858,-1.098277525201736, 0.011156511973582],
  [-0.436873089401503,-1.330984125996759, 1.870948786203858, 1.098277525201736, 0.011156511973582],
  [ 1.544471072091817, 1.013248674540582, 1.924497532592646,-2.218910250223778, 0.000438464706510],
  [-1.544471072091817,-1.013248674540582,-1.924497532592646, 2.218910250223778, 0.000438464706510],
  [ 1.304866133350235, 1.838800836270712,-0.596534114504214,-1.790722711742457, 0.002390189230414],
  [-1.304866133350235,-1.838800836270712, 0.596534114504214, 1.790722711742457, 0.002390189230414],
  [ 0.824348807041350, 1.110975220518211,-1.487227142384289,-1.304644369032442,-0.015325998314772],
  [-0.824348807041350,-1.110975220518211, 1.487227142384289, 1.304644369032442,-0.015325998314772],
  [-1.834265245595314,-1.959442519861471, 1.941619087842617,-3.042259096237514, 0.000033338583021],
  [ 1.834265245595314, 1.959442519861471,-1.941619087842617, 3.042259096237514, 0.000033338583021],
  [ 2.307784720802946, 0.618019468439198, 3.180353400879596, 0.133750660012100, 0.000142392211508],
  [-2.307784720802946,-0.618019468439198,-3.180353400879596,-0.133750660012100, 0.000142392211508],
  [-2.424439853441547,-1.526460327205561, 2.173725065259393,-0.128157833783164, 0.000342833142112],
  [ 2.424439853441547, 1.526460327205561,-2.173725065259393, 0.128157833783164, 0.000342833142112],
  [-2.839447158869286, 2.070115881539999, 4.239718869777685, 0.191607642159948, 0.000005398011845],
  [ 2.839447158869286,-2.070115881539999,-4.239718869777685,-0.191607642159948, 0.000005398011845],
  [ 3.647024150515224, 1.436038070389997, 0.868761042166480, 1.985284212758073, 0.000055649771384],
  [-3.647024150515224,-1.436038070389997,-0.868761042166480,-1.985284212758073, 0.000055649771384]
))),
print("E2 4_124_9"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner4_124_9pcacg.mac",err,"refinedr4_124_9pcacg.txt")
)$


==> anc/refiner4_16_4aS.mac <==
/* r4_16_4aS.txt:4 formula 1 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.096622711231854],
  [-0.178411044941358, 0.467086179435024,-0.178411044816524, 0.467086179441183, 0.592176264080081],
  [-0.178411044896402, 0.467086179471481, 0.467086179483846,-0.178411044896656, 0.592176264065329],
  [-0.178411044888215,-0.178411044888326, 0.467086179481853, 0.467086179479652, 0.592176264065329],
  [ 0.467086179418994, 0.467086179422256,-0.178411044810304,-0.178411044939144, 0.592176264104025],
  [ 0.467086179427207,-0.178411044937062,-0.178411044814329, 0.467086179436598, 0.592176264093547],
  [ 0.467086179468247,-0.178411044899790, 0.467086179484669,-0.178411044899936, 0.592176264065329],
  [-0.700629269178522,-0.055132044818981,-0.055132044921682,-0.055132044825048, 0.592176264050599],
  [-0.055132044816814,-0.700629269188478,-0.055132044922467,-0.055132044826052, 0.592176264037121],
  [-0.055132044872445,-0.055132044872445,-0.700629269217954,-0.055132044872260, 0.592176264065329],
  [-0.055132044825262,-0.055132044828461,-0.055132044922467,-0.700629269203185, 0.592176264026595],
  [ 0.866025403508006, 0.866025403507694, 0.866025403850051, 0.866025403507247, 0.021932454240991],
  [ 1.235862403881739,-0.700629269222194,-0.700629269222194,-0.700629269222194, 0.021932454224642],
  [-0.700629269222194, 1.235862403881739,-0.700629269222194,-0.700629269222194, 0.021932454224642],
  [-0.700629269222194,-0.700629269222194, 1.235862403881739,-0.700629269222194, 0.021932454208316],
  [-0.700629269222194,-0.700629269222194,-0.700629269222194, 1.235862403881739, 0.021932454224642]
))),
eq:append(eq,[x1,x17,x33,x49]), /* preserve 4 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 4 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner4_16_4aS.mac",err,"refinedr4_16_4aS.txt")
)$


==> anc/refiner4_16_4ag.mac <==
/* r4_16_4ag.txt:4 formula 1 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.083333333333333],
  [ 1.321119219639140, 1.321119219639140,-0.504622638711413,-0.504622638711413, 0.090000000000000],
  [ 1.321119219639140,-0.504622638711413, 1.321119219639140,-0.504622638711413, 0.090000000000000],
  [ 1.321119219639140,-0.504622638711413,-0.504622638711413, 1.321119219639140, 0.090000000000000],
  [-0.504622638711413, 1.321119219639140, 1.321119219639140,-0.504622638711413, 0.090000000000000],
  [-0.504622638711413, 1.321119219639140,-0.504622638711413, 1.321119219639140, 0.090000000000000],
  [-0.504622638711413,-0.504622638711413, 1.321119219639140, 1.321119219639140, 0.090000000000000],
  [-1.981678829458710,-0.155936971108157,-0.155936971108157,-0.155936971108157, 0.090000000000000],
  [-0.155936971108157,-1.981678829458710,-0.155936971108157,-0.155936971108157, 0.090000000000000],
  [-0.155936971108157,-0.155936971108157,-1.981678829458710,-0.155936971108157, 0.090000000000000],
  [-0.155936971108157,-0.155936971108157,-0.155936971108157,-1.981678829458710, 0.090000000000000],
  [ 2.449489742783180, 2.449489742783180, 2.449489742783180, 2.449489742783180, 0.003333333333333],
  [ 3.495546745592950,-1.981678829458710,-1.981678829458710,-1.981678829458710, 0.003333333333333],
  [-1.981678829458710, 3.495546745592950,-1.981678829458710,-1.981678829458710, 0.003333333333333],
  [-1.981678829458710,-1.981678829458710, 3.495546745592950,-1.981678829458710, 0.003333333333333],
  [-1.981678829458710,-1.981678829458710,-1.981678829458710, 3.495546745592950, 0.003333333333333]
))),
eq:append(eq,[x1,x17,x33,x49]), /* preserve 4 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 4 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner4_16_4ag.mac",err,"refinedr4_16_4ag.txt")
)$
/* r4_16_4ag.txt:24 formula 2 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.822467033424114],
  [ 0.934172358962716, 0.934172358962716,-0.356822089773090,-0.356822089773090, 0.888264396098042],
  [ 0.934172358962716,-0.356822089773090, 0.934172358962716,-0.356822089773090, 0.888264396098042],
  [ 0.934172358962716,-0.356822089773090,-0.356822089773090, 0.934172358962716, 0.888264396098042],
  [-0.356822089773090, 0.934172358962716, 0.934172358962716,-0.356822089773090, 0.888264396098042],
  [-0.356822089773090, 0.934172358962716,-0.356822089773090, 0.934172358962716, 0.888264396098042],
  [-0.356822089773090,-0.356822089773090, 0.934172358962716, 0.934172358962716, 0.888264396098042],
  [-1.401258538444074,-0.110264089708268,-0.110264089708268,-0.110264089708268, 0.888264396098042],
  [-0.110264089708268,-1.401258538444074,-0.110264089708268,-0.110264089708268, 0.888264396098042],
  [-0.110264089708268,-0.110264089708268,-1.401258538444074,-0.110264089708268, 0.888264396098042],
  [-0.110264089708268,-0.110264089708268,-0.110264089708268,-1.401258538444073, 0.888264396098042],
  [ 1.732050807568877, 1.732050807568877, 1.732050807568877, 1.732050807568878, 0.032898681336965],
  [ 2.471724807763345,-1.401258538444075,-1.401258538444075,-1.401258538444075, 0.032898681336964],
  [-1.401258538444075, 2.471724807763344,-1.401258538444074,-1.401258538444074, 0.032898681336964],
  [-1.401258538444075,-1.401258538444075, 2.471724807763345,-1.401258538444075, 0.032898681336964],
  [-1.401258538444075,-1.401258538444074,-1.401258538444075, 2.471724807763345, 0.032898681336964]
))),
eq:append(eq,[x1,x17,x33,x49]), /* preserve 4 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 4 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner4_16_4ag.mac",err,"refinedr4_16_4ag.txt")
)$
/* r4_16_4ag.txt:44 formula 3 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,40.888361090227292],
  [ 3.495352908115876, 3.495352904785498,-1.335106010502894,-1.335106010567142, 7.613694823697507],
  [ 3.495352907994936,-1.335106010728173, 3.495352904776393,-1.335106010682325, 7.613694823697505],
  [ 3.495352908065736,-1.335106010658474,-1.335106010552395, 3.495352904781845, 7.613694823697510],
  [-1.335106003680044, 3.495352908389807, 3.495352908494145,-1.335106006963473, 7.613694823697503],
  [-1.335106003609243, 3.495352908459505,-1.335106006834645, 3.495352908500696, 7.613694823697508],
  [-1.335106003730183,-1.335106007054165, 3.495352908444643, 3.495352908385514, 7.613694823697506],
  [-5.243029362088274,-0.412570441699426,-0.412570441860552,-0.412570441766189, 7.613694823697507],
  [-0.412570450413295,-5.243029360817405,-0.412570445578303,-0.412570445485041, 7.613694823697504],
  [-0.412570450292355,-0.412570445303734,-5.243029360857591,-0.412570445369859, 7.613694823697505],
  [-0.412570450363155,-0.412570445373433,-0.412570445528801,-5.243029360834027, 7.613694823697511],
  [ 6.480740713157078, 6.480740693193997, 6.480740693825246, 6.480740693455115, 0.281988697173982],
  [ 9.248347373107745,-5.243029368095719,-5.243029368243591,-5.243029368156550, 0.281988697173982],
  [-5.243029361917197, 9.248347389258218,-5.243029357090339,-5.243029356999995, 0.281988697173981],
  [-5.243029362280017,-5.243029357282798, 9.248347388747529,-5.243029357345542, 0.281988697173981],
  [-5.243029362067613,-5.243029357073696,-5.243029357238842, 9.248347389046964, 0.281988697173982]
))),
eq:append(eq,[x1,x17,x33,x49]), /* preserve 4 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E1 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 4 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner4_16_4ag.mac",err,"refinedr4_16_4ag.txt")
)$
/* r4_16_4ag.txt:64 formula 4 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.096622711232152],
  [ 0.467086179481367, 0.467086179481347,-0.178411044886541,-0.178411044886553, 0.592176264065362],
  [ 0.467086179481349,-0.178411044886548, 0.467086179481369,-0.178411044886535, 0.592176264065361],
  [ 0.467086179481356,-0.178411044886540,-0.178411044886537, 0.467086179481365, 0.592176264065361],
  [-0.178411044886548, 0.467086179481361, 0.467086179481350,-0.178411044886555, 0.592176264065361],
  [-0.178411044886541, 0.467086179481369,-0.178411044886556, 0.467086179481344, 0.592176264065362],
  [-0.178411044886559,-0.178411044886527, 0.467086179481354, 0.467086179481363, 0.592176264065362],
  [-0.700629269222036,-0.055132044854129,-0.055132044854146,-0.055132044854139, 0.592176264065361],
  [-0.055132044854139,-0.700629269222038,-0.055132044854127,-0.055132044854118, 0.592176264065362],
  [-0.055132044854121,-0.055132044854143,-0.700629269222037,-0.055132044854136, 0.592176264065362],
  [-0.055132044854128,-0.055132044854151,-0.055132044854131,-0.700629269222036, 0.592176264065362],
  [ 0.866025403784424, 0.866025403784461, 0.866025403784441, 0.866025403784429, 0.021932454224643],
  [ 1.235862403881684,-0.700629269222073,-0.700629269222003,-0.700629269222014, 0.021932454224643],
  [-0.700629269222006, 1.235862403881653,-0.700629269222060,-0.700629269222075, 0.021932454224643],
  [-0.700629269222060,-0.700629269222033, 1.235862403881670,-0.700629269222020, 0.021932454224643],
  [-0.700629269222041,-0.700629269222008,-0.700629269222047, 1.235862403881679, 0.021932454224643]
))),
eq:append(eq,[x1,x17,x33,x49]), /* preserve 4 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 4 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner4_16_4ag.mac",err,"refinedr4_16_4ag.txt")
)$


==> anc/refiner4_16_4g.mac <==
/* r4_16_4g.txt:4 formula 1 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 1, 1],
  [2, 0, 3, 0],
  [2, 0, 1, 2],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 1, 1],
  [0, 2, 3, 0],
  [0, 2, 1, 2],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.250000000000000],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-2.000000000000000, 0.083333333333333],
  [-0.000000000000000, 2.000000000000000,-0.000000000000000,-0.000000000000000, 0.083333333333333],
  [-1.732050807568877,-1.000000000000000,-0.000000000000000,-0.000000000000000, 0.083333333333333],
  [ 1.732050807568877,-1.000000000000000,-0.000000000000000,-0.000000000000000, 0.083333333333333],
  [-0.000000000000000,-0.000000000000000, 1.732050807568877, 1.000000000000000, 0.083333333333333],
  [-0.000000000000000,-0.000000000000000,-1.732050807568877, 1.000000000000000, 0.083333333333333],
  [ 1.732050807568877, 1.000000000000000, 1.732050807568877,-1.000000000000000, 0.027777777777778],
  [-1.732050807568877, 1.000000000000000, 1.732050807568877,-1.000000000000000, 0.027777777777778],
  [-0.000000000000000,-2.000000000000000, 1.732050807568877,-1.000000000000000, 0.027777777777778],
  [ 1.732050807568877, 1.000000000000000,-1.732050807568877,-1.000000000000000, 0.027777777777778],
  [-0.000000000000000,-2.000000000000000,-1.732050807568877,-1.000000000000000, 0.027777777777778],
  [-1.732050807568877, 1.000000000000000,-1.732050807568877,-1.000000000000000, 0.027777777777778],
  [-1.732050807568877, 1.000000000000000,-0.000000000000000, 2.000000000000000, 0.027777777777778],
  [ 1.732050807568877, 1.000000000000000,-0.000000000000000, 2.000000000000000, 0.027777777777778],
  [-0.000000000000000,-2.000000000000000,-0.000000000000000, 2.000000000000000, 0.027777777777778]
))),
eq:append(eq,[x1,x2,x3,x6,x7,x10,x12,x16,x17,x18,x22,x23,x33,x34,x35,x36,x37,x46,x47,x48,x49,x51,x52,x53]), /* preserve 24 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 24 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner4_16_4g.mac",err,"refinedr4_16_4g.txt")
)$
/* r4_16_4g.txt:24 formula 2 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 1, 1],
  [2, 0, 3, 0],
  [2, 0, 1, 2],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 1, 1],
  [0, 2, 3, 0],
  [0, 2, 1, 2],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.707106781186547, 0.548311355616076],
  [-0.000000000000000, 0.707106781186547,-0.000000000000000,-0.000000000000000, 0.548311355616076],
  [-0.612372435695794,-0.353553390593274,-0.000000000000000,-0.000000000000000, 0.548311355616076],
  [ 0.612372435695794,-0.353553390593274,-0.000000000000000,-0.000000000000000, 0.548311355616076],
  [-0.000000000000000,-0.000000000000000, 0.612372435695794, 0.353553390593274, 0.548311355616076],
  [-0.000000000000000,-0.000000000000000,-0.612372435695794, 0.353553390593274, 0.548311355616076],
  [ 0.612372435695794, 0.353553390593274, 0.612372435695794,-0.353553390593274, 0.182770451872025],
  [-0.612372435695794, 0.353553390593274, 0.612372435695794,-0.353553390593274, 0.182770451872025],
  [-0.000000000000000,-0.707106781186547, 0.612372435695794,-0.353553390593274, 0.182770451872025],
  [ 0.612372435695794, 0.353553390593274,-0.612372435695794,-0.353553390593274, 0.182770451872025],
  [-0.000000000000000,-0.707106781186547,-0.612372435695794,-0.353553390593274, 0.182770451872025],
  [-0.612372435695794, 0.353553390593274,-0.612372435695794,-0.353553390593274, 0.182770451872025],
  [-0.612372435695794, 0.353553390593274,-0.000000000000000, 0.707106781186547, 0.182770451872025],
  [ 0.612372435695794, 0.353553390593274,-0.000000000000000, 0.707106781186547, 0.182770451872025],
  [-0.000000000000000,-0.707106781186547,-0.000000000000000, 0.707106781186547, 0.182770451872025]
))),
eq:append(eq,[x1,x2,x3,x6,x7,x10,x12,x16,x17,x18,x22,x23,x33,x34,x35,x36,x37,x46,x47,x48,x49,x51,x52,x53,x65]), /* preserve 25 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 25 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner4_16_4g.mac",err,"refinedr4_16_4g.txt")
)$
/* r4_16_4g.txt:44 formula 3 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 1, 1],
  [2, 0, 3, 0],
  [2, 0, 1, 2],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 1, 1],
  [0, 2, 3, 0],
  [0, 2, 1, 2],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,54.987795948926397],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-5.291502622129182, 7.049717429349553],
  [-0.000000000000000, 5.291502622129182,-0.000000000000000,-0.000000000000000, 7.049717429349553],
  [-4.582575694955840,-2.645751311064591,-0.000000000000000,-0.000000000000000, 7.049717429349553],
  [ 4.582575694955840,-2.645751311064591,-0.000000000000000,-0.000000000000000, 7.049717429349553],
  [-0.000000000000000,-0.000000000000000, 4.582575694955840, 2.645751311064591, 7.049717429349553],
  [-0.000000000000000,-0.000000000000000,-4.582575694955840, 2.645751311064591, 7.049717429349553],
  [ 4.582575694955840, 2.645751311064591, 4.582575694955840,-2.645751311064591, 2.349905809783180],
  [-4.582575694955840, 2.645751311064591, 4.582575694955840,-2.645751311064591, 2.349905809783180],
  [-0.000000000000000,-5.291502622129182, 4.582575694955840,-2.645751311064591, 2.349905809783180],
  [ 4.582575694955840, 2.645751311064591,-4.582575694955840,-2.645751311064591, 2.349905809783180],
  [-0.000000000000000,-5.291502622129182,-4.582575694955840,-2.645751311064591, 2.349905809783180],
  [-4.582575694955840, 2.645751311064591,-4.582575694955840,-2.645751311064591, 2.349905809783180],
  [-4.582575694955840, 2.645751311064591,-0.000000000000000, 5.291502622129182, 2.349905809783180],
  [ 4.582575694955840, 2.645751311064591,-0.000000000000000, 5.291502622129182, 2.349905809783180],
  [-0.000000000000000,-5.291502622129182,-0.000000000000000, 5.291502622129182, 2.349905809783180]
))),
eq:append(eq,[x1,x2,x3,x6,x7,x10,x12,x16,x17,x18,x22,x23,x33,x34,x35,x36,x37,x46,x47,x48,x49,x51,x52,x53]), /* preserve 24 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E1 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 24 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner4_16_4g.mac",err,"refinedr4_16_4g.txt")
)$
/* r4_16_4g.txt:64 formula 4 */
rule:"4_16_4";
n:4;
N:16;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 1, 1],
  [2, 0, 3, 0],
  [2, 0, 1, 2],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 1, 1],
  [0, 2, 3, 0],
  [0, 2, 1, 2],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 2.467401100272339],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-1.414213562373095, 0.822467033424114],
  [-0.000000000000000, 1.414213562373095,-0.000000000000000,-0.000000000000000, 0.822467033424114],
  [-1.224744871391589,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.822467033424114],
  [ 1.224744871391589,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.822467033424114],
  [-0.000000000000000,-0.000000000000000, 1.224744871391589, 0.707106781186548, 0.822467033424114],
  [-0.000000000000000,-0.000000000000000,-1.224744871391589, 0.707106781186548, 0.822467033424114],
  [ 1.224744871391589, 0.707106781186548, 1.224744871391589,-0.707106781186548, 0.274155677808038],
  [-1.224744871391589, 0.707106781186548, 1.224744871391589,-0.707106781186548, 0.274155677808038],
  [-0.000000000000000,-1.414213562373095, 1.224744871391589,-0.707106781186548, 0.274155677808038],
  [ 1.224744871391589, 0.707106781186548,-1.224744871391589,-0.707106781186548, 0.274155677808038],
  [-0.000000000000000,-1.414213562373095,-1.224744871391589,-0.707106781186548, 0.274155677808038],
  [-1.224744871391589, 0.707106781186548,-1.224744871391589,-0.707106781186548, 0.274155677808038],
  [-1.224744871391589, 0.707106781186548,-0.000000000000000, 1.414213562373095, 0.274155677808038],
  [ 1.224744871391589, 0.707106781186548,-0.000000000000000, 1.414213562373095, 0.274155677808038],
  [-0.000000000000000,-1.414213562373095,-0.000000000000000, 1.414213562373095, 0.274155677808038]
))),
eq:append(eq,[x1,x2,x3,x6,x7,x10,x12,x16,x17,x18,x22,x23,x33,x34,x35,x36,x37,x46,x47,x48,x49,x51,x52,x53]), /* preserve 24 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 4_16_4"),
print(length(x0),"variables, ", length(eq),"equations, 24 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner4_16_4g.mac",err,"refinedr4_16_4g.txt")
)$


==> anc/refiner4_43_6Sba.mac <==
/* r4_43_6Sba.txt:4 formula 1 */
rule:"4_43_6";
n:4;
N:43;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-1.167281512418500,-1.006498780447378, 1.082711463927769,-0.077967497907586, 0.000777450616032],
  [-0.870201978349951, 0.085528724264383,-0.083451682837955, 0.157004751835775, 0.111544103132102],
  [-0.665828426091953, 0.618277410602523, 0.293144025526936,-0.344399652396703, 0.049786463718494],
  [-0.647901815239106,-0.259213759776813,-0.618307930846157,-0.335490356915604, 0.059056862864842],
  [-0.582897011676605,-0.156160809921786, 0.151957301455155,-0.621783800577997, 0.126021915355264],
  [-0.526870174277677,-0.227341186917065, 0.232978886692078, 0.689877161592786, 0.090387861504756],
  [-0.526171053552720,-0.590317397703037, 0.000000000000000,-0.000000000000000, 0.198151168112751],
  [-0.513678551079992, 0.002931911698409, 0.576894949574179, 0.000000000000000, 0.213812268025947],
  [-0.448098842039986, 0.386185933998481,-0.352710673471913,-0.322133504715338, 0.205403478703402],
  [-0.404743745889165, 0.592962607537870, 0.245001410340373, 0.466651679293803, 0.118818261533311],
  [-0.397542169650095,-0.241132188658009,-0.578385835123785, 0.468153501097876, 0.127915010426319],
  [-0.355057183750208, 0.460987028499151,-0.462699298397311, 0.362543784046788, 0.148611934826167],
  [ 0.000000000000000, 0.583100875503531,-0.711197970820345, 1.818486114523060, 0.000637894725578],
  [ 0.000000000000000,-0.732891074049596,-0.077969051490395, 0.544831145346821, 0.094230030176619],
  [ 0.000000000000000,-0.805557725293435,-0.513688749579881,-0.120423414473578, 0.069457946611192],
  [ 0.000000000000000, 0.064161516748775,-0.025910332464285, 0.710104318893556, 0.235742237598890],
  [ 0.000000000000000,-0.180916945101167,-0.629052683303985,-0.103806806103201, 0.218059861754219],
  [ 0.000000000000000, 0.316194387769280,-1.121407627682214,-0.125815553362861, 0.030255248537292],
  [ 0.000000000000000,-0.555497244031555, 0.572258205857253, 0.213029512878887, 0.167773977740544],
  [ 0.000000000000000, 0.096120288116151, 0.773362976203932, 0.536815259882271, 0.080851203429697],
  [ 0.000000000000000, 0.728617902515721,-2.079621090824714,-0.624815331449214,-0.000227950371588],
  [ 0.000000000000000,-0.068327109265359, 0.045258956709694,-0.088264679342198, 0.307352441403765],
  [ 0.000000000000000,-0.752272323566850, 0.231354937908897,-0.483393472178632, 0.095406990755454],
  [ 0.000000000000000,-0.281086928765509,-0.312086153804118,-0.725354050241737, 0.149613931785352],
  [ 0.000000000000000, 0.927039535016180,-0.164281311801578,-0.091192568145440, 0.084168425279192],
  [ 0.000000000000000, 0.544854785538305, 0.389645227951718,-0.111582780530918, 0.208173159294021],
  [ 0.000000000000000, 0.437807678560770,-0.577532528098455,-0.829847872873873, 0.026975634298501],
  [ 0.000000000000000,-0.253147398101131, 0.774700910684558,-0.583555215043472, 0.086807266772730],
  [ 0.000000000000000, 0.348290785547371, 0.216494325265701,-0.737481951000971, 0.149657425823797],
  [ 0.000000000000000, 0.502438997114945, 0.929621840054363,-0.158230623082574, 0.030533814333471],
  [ 0.000000000000000,-0.698575803227988, 1.227734234957057,-1.187480247633557,-0.001240897042823],
  [ 0.355057183750208, 0.460987028499151,-0.462699298397311, 0.362543784046788, 0.148611934826167],
  [ 0.397542169650095,-0.241132188658009,-0.578385835123785, 0.468153501097876, 0.127915010426320],
  [ 0.404743745889165, 0.592962607537870, 0.245001410340373, 0.466651679293803, 0.118818261533311],
  [ 0.448098842039986, 0.386185933998480,-0.352710673471913,-0.322133504715338, 0.205403478703402],
  [ 0.513678551079992, 0.002931911698409, 0.576894949574179, 0.000000000000000, 0.213812268025948],
  [ 0.526171053552719,-0.590317397703037, 0.000000000000000,-0.000000000000000, 0.198151168112751],
  [ 0.526870174277677,-0.227341186917065, 0.232978886692078, 0.689877161592786, 0.090387861504756],
  [ 0.582897011676605,-0.156160809921786, 0.151957301455155,-0.621783800577997, 0.126021915355264],
  [ 0.647901815239106,-0.259213759776812,-0.618307930846158,-0.335490356915604, 0.059056862864841],
  [ 0.665828426091953, 0.618277410602524, 0.293144025526936,-0.344399652396703, 0.049786463718494],
  [ 0.870201978349951, 0.085528724264383,-0.083451682837955, 0.157004751835775, 0.111544103132102],
  [ 1.167281512418497,-1.006498780447375, 1.082711463927766,-0.077967497907585, 0.000777450616032]
))),
eq:append(eq,[x13,x14,x15,x16,x17,x18,x19,x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,x30,x31,x93,x123,x136,x137,x165,x166]), /* preserve 25 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 4_43_6"),
print(length(x0),"variables, ", length(eq),"equations, 25 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner4_43_6Sba.mac",err,"refinedr4_43_6Sba.txt")
)$


==> anc/refiner4_43_6bg.mac <==
/* r4_43_6bg.txt:4 formula 1 */
rule:"4_43_6";
n:4;
N:43;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 260 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-4.005498341690290,-0.734623144971638, 0.530389301299374,-0.390121310259784, 0.000979985235819],
  [-2.259110522164485,-2.250678087672609,-2.330755804195401,-0.588605842047131, 0.001385073582390],
  [-2.201824119830292, 2.574184312136103,-1.697934389128880,-0.631536988941968, 0.001752947555763],
  [-1.826718539389831,-0.924939607715428,-0.135816152201344, 1.795967244650576, 0.012798998918690],
  [-1.806056816291788, 0.108089945824682,-1.421907382158588,-2.714314331771669, 0.002832032940712],
  [-1.773089416219244, 0.280328246376847,-2.442051294079424, 1.323088146235946, 0.004185000774394],
  [-1.744093114886252, 1.379747201372397, 0.248655936296692, 1.318941035517735, 0.017438979106455],
  [-1.682563507519514, 1.372746801623248, 0.957002998821395,-1.006132573135921, 0.017568473205710],
  [-1.541437771936959,-0.210648133384139, 1.866168449131238, 0.552759948463113, 0.021190481925126],
  [-1.537231915114044, 0.048913174322688,-0.659664803213914,-0.259733138876819, 0.077437605451596],
  [-1.431567923160785,-0.881242783198389, 0.975364500390827,-1.783966027779672, 0.014179380621390],
  [-1.053927154387063,-1.920821508423947, 0.292868777199585,-0.045862979677204, 0.034591536526672],
  [ 0.000000000000000, 0.308346213267512,-0.597919074270802, 3.046014838388997, 0.006453812200695],
  [ 0.000000000000000, 0.909689869851248, 1.714613908530340, 2.073173072631419, 0.010366478872022],
  [ 0.000000000000000,-1.602822962275993, 1.437122235956583, 1.911756845767055, 0.010208746425307],
  [ 0.000000000000000,-2.176419963963196,-1.275776833680554, 1.509521366518481, 0.008227634181943],
  [ 0.000000000000000, 1.672909243176292,-1.198250825228100, 1.085506682944407, 0.027768381515810],
  [ 0.000000000000000,-0.083795123852135, 0.122014245170761, 0.887900693182013, 0.151856390444488],
  [ 0.000000000000000,-0.489067988239011,-1.591667088045968, 0.790458950388538, 0.044396078981781],
  [ 0.000000000000000, 2.137858838938466, 0.825854782251165, 0.244440323893373, 0.027803772792399],
  [ 0.000000000000000, 1.326891057820803, 3.130478062886694,-0.211684377900050, 0.003359725127755],
  [ 0.000000000000000, 0.074149686937881, 0.997943077970066,-0.457934393587688, 0.124170467816352],
  [ 0.000000000000000,-1.761333522701865, 2.515834090527005,-0.542253679881469, 0.006218904649601],
  [ 0.000000000000000, 1.261821528685590,-0.773698307208464,-0.813113438852565, 0.067631055041226],
  [ 0.000000000000000,-1.307302119143762,-1.339505458006013,-0.838476445000374, 0.034081528993129],
  [ 0.000000000000000, 0.440193889723158,-2.716234522830002,-0.877346876498629, 0.009972575128059],
  [ 0.000000000000000,-0.694619983558608,-0.290271789188303,-1.732093708650069, 0.041955060013643],
  [ 0.000000000000000, 8.116098587968162,-0.367053633880515,-2.128146837242609, 0.000011151586284],
  [ 0.000000000000000, 1.352398840943804, 0.179660275265531,-2.406533885984697, 0.010376335817287],
  [ 0.000000000000000, 0.465136323788613, 2.447891314091191,-2.468606854596966, 0.002395528172207],
  [ 0.000000000000000,-5.282009301408198,-0.090529342739201,-3.985448382029300, 0.000065380550579],
  [ 1.053927154387063,-1.920821508423947, 0.292868777199585,-0.045862979677204, 0.034591536526672],
  [ 1.431567923160935,-0.881242783198389, 0.975364500390827,-1.783966027779554, 0.014179380621390],
  [ 1.537231915114044, 0.048913174322688,-0.659664803213914,-0.259733138876691, 0.077437605451596],
  [ 1.541437771936959,-0.210648133384139, 1.866168449131238, 0.552759948463241, 0.021190481925126],
  [ 1.682563507519514, 1.372746801623248, 0.957002998821395,-1.006132573135782, 0.017568473205710],
  [ 1.744093114886144, 1.379747201372397, 0.248655936296692, 1.318941035517879, 0.017438979106455],
  [ 1.773089416219128, 0.280328246376847,-2.442051294079424, 1.323088146236092, 0.004185000774394],
  [ 1.806056816292011, 0.108089945824682,-1.421907382158588,-2.714314331771519, 0.002832032940712],
  [ 1.826718539389683,-0.924939607715428,-0.135816152201344, 1.795967244650727, 0.012798998918690],
  [ 2.201824119830292, 2.574184312136103,-1.697934389128880,-0.631536988941786, 0.001752947555763],
  [ 2.259110522164485,-2.250678087672609,-2.330755804195401,-0.588605842046944, 0.001385073582390],
  [ 4.005498341690290,-0.734623144971638, 0.530389301299374,-0.390121310259452, 0.000979985235819]
))),
print("G 4_43_6"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner4_43_6bg.mac",err,"refinedr4_43_6bg.txt")
)$
/* r4_43_6bg.txt:51 formula 2 */
rule:"4_43_6";
n:4;
N:43;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru 260 do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                else
  if problem=1 then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-2.832315039440677,-0.519457007426036, 0.375041871617583,-0.275857423969957, 0.009672066596443],
  [-1.597432369672388,-1.591469738061275,-1.648093234436474,-0.416207182357479, 0.013670128324588],
  [-1.556924766112097, 1.820223183135464,-1.200620920562867,-0.446564087450934, 0.017300898911238],
  [-1.291685066521683,-0.654031068803605,-0.096036522216235, 1.269940617481395, 0.126321056057437],
  [-1.277075022008188, 0.076431133670720,-1.005440352143549,-1.919310070267526, 0.027951044775683],
  [-1.253763549858682, 0.198222003971201,-1.726791030048943, 0.935564600311027, 0.041304302061519],
  [-1.233260068556799, 0.975628602413583, 0.175826298737681, 0.932632150199849, 0.172115824939573],
  [-1.189752065944072, 0.970678572279942, 0.676703310082470,-0.711443165237030, 0.173393880471496],
  [-1.089961101313707,-0.148950723560214, 1.319580365217081, 0.390860307926639, 0.209141673669432],
  [-1.086987111433525, 0.034586837252932,-0.466453455662648,-0.183659063798621, 0.764278531574887],
  [-1.012271386196187,-0.623132747871287, 0.689686852354983,-1.261454475649393, 0.139944877385588],
  [-0.745239037743734,-1.358225914055547, 0.207089498355638,-0.032430023935172, 0.341404781144087],
  [ 0.000000000000000, 0.218033698354650,-0.422792632017667, 2.153857747819708, 0.063696573299787],
  [ 0.000000000000000, 0.643247875748525, 1.212415121838573, 1.465954738231026, 0.102313045499108],
  [ 0.000000000000000,-1.133366985666864, 1.016198878438873, 1.351816229621688, 0.100756288648818],
  [ 0.000000000000000,-1.538961315228155,-0.902110450376223, 1.067392794611200, 0.081203494532653],
  [ 0.000000000000000, 1.182925470159611,-0.847291284081165, 0.767569136533307, 0.274062940419562],
  [ 0.000000000000000,-0.059252100306211, 0.086277100161601, 0.627840601169239, 1.498762499464462],
  [ 0.000000000000000,-0.345823290945066,-1.125478591348749, 0.558938884069335, 0.438171736509692],
  [ 0.000000000000000, 1.511694482232989, 0.583967516805138, 0.172845410620439, 0.274412238318751],
  [ 0.000000000000000, 0.938253664880879, 2.213582266622907,-0.149683459084381, 0.033159157907339],
  [ 0.000000000000000, 0.052431746456634, 0.705652317670807,-0.323808515044402, 1.225513395645594],
  [ 0.000000000000000,-1.245450877833679, 1.778963345751935,-0.383431254167546, 0.061378128699660],
  [ 0.000000000000000, 0.892242559580754,-0.547087319619658,-0.574958026486560, 0.667491758485204],
  [ 0.000000000000000,-0.924402193506095,-0.947173392792442,-0.592892380124954, 0.336371208546443],
  [ 0.000000000000000, 0.311264084460129,-1.920667850386101,-0.620377925825017, 0.098425371374081],
  [ 0.000000000000000,-0.491170500721979,-0.205253150522199,-1.224775207037021, 0.414079844958622],
  [ 0.000000000000000, 5.738948348330854,-0.259546113576080,-1.504827059974959, 0.000110061745069],
  [ 0.000000000000000, 0.956290391300193, 0.127038998950097,-1.701676429934990, 0.102410329649481],
  [ 0.000000000000000, 0.328901048727110, 1.730920547801524,-1.745568646969104, 0.023642915391349],
  [ 0.000000000000000,-3.734944595316151,-0.064013912147252,-2.818137577001868, 0.000645280169744],
  [ 0.745239037743734,-1.358225914055547, 0.207089498355638,-0.032430023935172, 0.341404781144087],
  [ 1.012271386196187,-0.623132747871287, 0.689686852354983,-1.261454475649393, 0.139944877385588],
  [ 1.086987111433525, 0.034586837252932,-0.466453455662648,-0.183659063798621, 0.764278531574887],
  [ 1.089961101313707,-0.148950723560214, 1.319580365217081, 0.390860307926639, 0.209141673669432],
  [ 1.189752065944072, 0.970678572279942, 0.676703310082470,-0.711443165237030, 0.173393880471496],
  [ 1.233260068556799, 0.975628602413583, 0.175826298737681, 0.932632150199849, 0.172115824939573],
  [ 1.253763549858682, 0.198222003971201,-1.726791030048943, 0.935564600311027, 0.041304302061519],
  [ 1.277075022008188, 0.076431133670720,-1.005440352143549,-1.919310070267526, 0.027951044775683],
  [ 1.291685066521683,-0.654031068803605,-0.096036522216235, 1.269940617481395, 0.126321056057437],
  [ 1.556924766112097, 1.820223183135464,-1.200620920562867,-0.446564087450934, 0.017300898911238],
  [ 1.597432369672388,-1.591469738061275,-1.648093234436474,-0.416207182357479, 0.013670128324588],
  [ 2.832315039440677,-0.519457007426036, 0.375041871617583,-0.275857423969957, 0.009672066596443]
))),
print("E2 4_43_6"),
print(length(x0),"variables, ", length(eq),"equations"),
load("fsolv.mac"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
load("plain.mac"),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner4_43_6bg.mac",err,"refinedr4_43_6bg.txt")
)$


==> anc/refiner4_45_6E1a.mac <==
/* r4_45_6E1a.txt:4 formula 1 */
rule:"4_45_6";
n:4;
N:45;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225];
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-1.580014367811964,-0.000000000000000,-0.000000000000000, 0.000000000000000,33.131676190125951],
  [ 1.143989699581585, 2.231133412001415,-0.000000000000000,-0.000000000000000,17.915350200474386],
  [ 2.622546567675287,-1.635723161551501, 1.516814439029659,-0.000000000000000,12.994053176370793],
  [ 0.584625234169210,-3.209856593615266,-2.031726781458286, 2.249139437461329, 7.128905513749065],
  [ 0.152317097848113, 1.941817668108900,-4.228102992823627, 1.745082269693918, 4.858917352839078],
  [ 0.839014500584366,-2.343112403879817,-2.093985533261506,-3.169494697761218, 6.646442009781919],
  [-0.045984211332136,-1.124611245294550, 3.321917443110395, 4.345888111121615, 3.640960386025457],
  [ 0.183152708012812, 0.955310878841526, 1.630388620501219,-4.887195252886261, 4.570746429972354],
  [-2.247363249017907,-1.776127287697294, 4.928537362683238,-0.644105025951847, 3.452390066974404],
  [ 3.179574605222971, 1.156144323809069,-0.581280635833043, 4.762917620431319, 2.698833034892786],
  [ 4.854783112019280, 0.922185235887916,-2.549069471026253,-2.342541598934321, 2.597650531100785],
  [-3.194478508470068,-5.227270471624005,-0.175854503471945,-1.552036296294930, 2.175478534995899],
  [-4.471563801579701, 2.891488585665542, 1.876643264823342, 3.687950859318142, 1.577034566336214],
  [-4.065764903025386, 0.683839382208537,-3.219892738978984,-4.326848912933883, 1.533016054812401],
  [-2.955968762303473,-1.097587268382764,-2.178526838149088, 5.677889355534723, 1.407758750817020],
  [ 3.163333365734309, 1.233679555379470, 5.933954739206274,-1.702799171780787, 1.275001606623190],
  [ 0.328919028481288, 4.187556167775485, 4.477427200298155, 2.136954945122813, 1.773050568508936],
  [-3.941557997387075, 5.390247796815489, 0.440046298079007,-2.695281840294106, 1.107135068855621],
  [ 0.505480114415028, 4.462384989499864,-4.500062693700899,-4.088477754700813, 0.980491859492944],
  [-0.130256613475099,-1.547058037784525,-7.285817321661964,-1.262070100105589, 0.918922788254944],
  [-3.306430910708157, 3.915989282668998, 5.770397750006603,-2.537174881956323, 0.566180638247142],
  [-6.077462293901728,-2.221764297782452,-4.805683000785705, 0.888553118184294, 0.660231563150079],
  [ 0.269771706909130, 8.667277576603100,-0.558690539568566, 1.465397825850931, 0.400184733887869],
  [ 5.791884147246031,-1.734881380589748,-4.847645427135749, 2.483809816427842, 0.616970911342190],
  [ 1.416847675925724,-5.295357539436946, 3.699018367827697,-5.021309261117506, 0.606494524234911],
  [-5.246548141577474, 4.777571469604249,-4.407783522815121, 1.770240371719506, 0.501800916684640],
  [-8.993647931982002, 0.032815779453116, 1.710487230228053,-0.469552400910224, 0.348647510297023],
  [ 1.020268490499507,-7.634992340213018, 2.775023361199239, 2.052106458952347, 0.522008956695467],
  [-0.329014460620258, 4.872978139864806,-0.978471877244910, 7.500438038439133, 0.311127877591877],
  [ 7.522561265391727, 4.556661964515432, 1.583371903730805, 1.463973058564884, 0.372285976110160],
  [-5.960790979550677,-5.247286847141343, 2.382204862455764, 4.604584686846112, 0.285640871530872],
  [ 3.666558987073945, 6.910624877298243, 1.967055381494316,-5.093609067285237, 0.268854375500831],
  [-5.888571700289162,-1.977416182494094, 2.581502975418556,-7.194161640520134, 0.219304066974086],
  [ 9.248347563796134,-3.972822992920441, 2.395061191190509, 2.957444346073589, 0.128106820583716],
  [ 6.110480816089536, 1.075182397273967, 7.997639556055825, 6.697564281312418, 0.045995797682997],
  [ 9.477407113621402,-1.305316472666914, 2.751991541682789,-6.759154596502923, 0.073031779899831],
  [ 6.350934773042782,-8.961867582460213,-3.181159619663354,-2.758116871464581, 0.088680661643863],
  [ 8.337576196676356,10.296788984545204,-9.555038875317145, 3.153010967729304, 0.011021651843622],
  [-2.072628266761579,-12.825797830105722,-9.261575997513853, 2.979560435036615, 0.010806401983256],
  [ 5.419197744456431,-9.337276451499079,-0.709482005261682,15.641681192515867, 0.004938849899962],
  [ 5.581221169504939,-8.602853390520268,17.997714331288421, 2.372914081563659, 0.002442648791554],
  [-6.431123358451874,-14.450701205277692,-9.593535374399911,-15.032114640882991, 0.000971136950623],
  [ 3.801257196914396,-0.766173683409561,-5.106427383638199,-17.339859866821115, 0.005554938892954],
  [-19.103554061969859, 3.411053599164827,34.211316057694930,16.092915159637272, 0.000035725001851],
  [ 0.314709798462680,-1.199369493653011,-27.073912084892328,22.854272076607927, 0.000118786646754]
))),
eq:append(eq,[x46,x91,x92,x136,x137,x138]), /* preserve 6 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E1 4_45_6"),
print(length(x0),"variables, ", length(eq),"equations, 6 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner4_45_6E1a.mac",err,"refinedr4_45_6E1a.txt")
)$


==> anc/refiner5_22_4g.mac <==
/* r5_22_4g.txt:4 formula 1 */
rule:"5_22_4";
n:5;
N:22;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132];
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.250000000000000],
  [ 1.000000000000000, 1.000000000000000, 1.000000000000000, 1.000000000000000, 1.000000000000000, 0.055555555555556],
  [-2.159591794226542, 0.289897948556636, 0.289897948556636, 0.289897948556636, 0.289897948556636, 0.055555555555556],
  [ 0.289897948556636,-2.159591794226542, 0.289897948556636, 0.289897948556636, 0.289897948556636, 0.055555555555556],
  [ 0.289897948556636, 0.289897948556636,-2.159591794226542, 0.289897948556636, 0.289897948556636, 0.055555555555556],
  [ 0.289897948556636, 0.289897948556636, 0.289897948556636,-2.159591794226542, 0.289897948556636, 0.055555555555556],
  [ 0.289897948556636, 0.289897948556636, 0.289897948556636, 0.289897948556636,-2.159591794226542, 0.055555555555556],
  [-0.579795897113272,-0.579795897113272,-0.579795897113272, 1.869693845669907, 1.869693845669907, 0.027777777777778],
  [-0.579795897113272,-0.579795897113272, 1.869693845669907, 1.869693845669907,-0.579795897113272, 0.027777777777778],
  [-0.579795897113272,-0.579795897113272, 1.869693845669907,-0.579795897113272, 1.869693845669907, 0.027777777777778],
  [-0.579795897113272, 1.869693845669907, 1.869693845669907,-0.579795897113272,-0.579795897113272, 0.027777777777778],
  [-0.579795897113272, 1.869693845669907,-0.579795897113272, 1.869693845669907,-0.579795897113272, 0.027777777777778],
  [-0.579795897113272, 1.869693845669907,-0.579795897113272,-0.579795897113272, 1.869693845669907, 0.027777777777778],
  [ 1.869693845669907, 1.869693845669907,-0.579795897113272,-0.579795897113272,-0.579795897113272, 0.027777777777778],
  [ 1.869693845669907,-0.579795897113272, 1.869693845669907,-0.579795897113272,-0.579795897113272, 0.027777777777778],
  [ 1.869693845669907,-0.579795897113272,-0.579795897113272, 1.869693845669907,-0.579795897113272, 0.027777777777778],
  [ 1.869693845669907,-0.579795897113272,-0.579795897113272,-0.579795897113272, 1.869693845669907, 0.027777777777778],
  [ 1.159591794226543,-1.289897948556636,-1.289897948556636,-1.289897948556636,-1.289897948556636, 0.027777777777778],
  [-1.289897948556636, 1.159591794226543,-1.289897948556636,-1.289897948556636,-1.289897948556636, 0.027777777777778],
  [-1.289897948556636,-1.289897948556636, 1.159591794226543,-1.289897948556636,-1.289897948556636, 0.027777777777778],
  [-1.289897948556636,-1.289897948556636,-1.289897948556636, 1.159591794226543,-1.289897948556636, 0.027777777777778],
  [-1.289897948556636,-1.289897948556636,-1.289897948556636,-1.289897948556636, 1.159591794226543, 0.027777777777778]
))),
eq:append(eq,[x1,x23,x45,x67,x89]), /* preserve 5 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 5_22_4"),
print(length(x0),"variables, ", length(eq),"equations, 5 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner5_22_4g.mac",err,"refinedr5_22_4g.txt")
)$
/* r5_22_4g.txt:30 formula 2 */
rule:"5_22_4";
n:5;
N:22;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132];
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.187992464782654],
  [ 0.333333333333333, 0.333333333333333, 0.333333333333333, 0.333333333333333, 0.333333333333333, 0.375984929565309],
  [-0.719863931408847, 0.096632649518879, 0.096632649518879, 0.096632649518879, 0.096632649518879, 0.375984929565309],
  [ 0.096632649518879,-0.719863931408847, 0.096632649518879, 0.096632649518879, 0.096632649518879, 0.375984929565309],
  [ 0.096632649518879, 0.096632649518879,-0.719863931408847, 0.096632649518879, 0.096632649518879, 0.375984929565309],
  [ 0.096632649518879, 0.096632649518879, 0.096632649518879,-0.719863931408847, 0.096632649518879, 0.375984929565309],
  [ 0.096632649518879, 0.096632649518879, 0.096632649518879, 0.096632649518879,-0.719863931408847, 0.375984929565309],
  [-0.193265299037757,-0.193265299037757,-0.193265299037757, 0.623231281889969, 0.623231281889969, 0.187992464782654],
  [-0.193265299037757,-0.193265299037757, 0.623231281889969, 0.623231281889969,-0.193265299037757, 0.187992464782654],
  [-0.193265299037757,-0.193265299037757, 0.623231281889969,-0.193265299037757, 0.623231281889969, 0.187992464782654],
  [-0.193265299037757, 0.623231281889969, 0.623231281889969,-0.193265299037757,-0.193265299037757, 0.187992464782654],
  [-0.193265299037757, 0.623231281889969,-0.193265299037757, 0.623231281889969,-0.193265299037757, 0.187992464782654],
  [-0.193265299037757, 0.623231281889969,-0.193265299037757,-0.193265299037757, 0.623231281889969, 0.187992464782654],
  [ 0.623231281889969, 0.623231281889969,-0.193265299037757,-0.193265299037757,-0.193265299037757, 0.187992464782654],
  [ 0.623231281889969,-0.193265299037757, 0.623231281889969,-0.193265299037757,-0.193265299037757, 0.187992464782654],
  [ 0.623231281889969,-0.193265299037757,-0.193265299037757, 0.623231281889969,-0.193265299037757, 0.187992464782654],
  [ 0.623231281889969,-0.193265299037757,-0.193265299037757,-0.193265299037757, 0.623231281889969, 0.187992464782654],
  [ 0.386530598075514,-0.429965982852212,-0.429965982852212,-0.429965982852212,-0.429965982852212, 0.187992464782654],
  [-0.429965982852212, 0.386530598075514,-0.429965982852212,-0.429965982852212,-0.429965982852212, 0.187992464782654],
  [-0.429965982852212,-0.429965982852212, 0.386530598075514,-0.429965982852212,-0.429965982852212, 0.187992464782654],
  [-0.429965982852212,-0.429965982852212,-0.429965982852212, 0.386530598075514,-0.429965982852212, 0.187992464782654],
  [-0.429965982852212,-0.429965982852212,-0.429965982852212,-0.429965982852212, 0.386530598075514, 0.187992464782654]
))),
eq:append(eq,[x1,x23,x45,x67,x89]), /* preserve 5 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 5_22_4"),
print(length(x0),"variables, ", length(eq),"equations, 5 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner5_22_4g.mac",err,"refinedr5_22_4g.txt")
)$
/* r5_22_4g.txt:56 formula 3 */
rule:"5_22_4";
n:5;
N:22;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132];
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4]
);
for problem in [3] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,276.348923230502123],
  [ 2.828427124746191, 2.828427124746191, 2.828427124746191, 2.828427124746191, 2.828427124746191,26.318945069571608],
  [-6.108248009169646, 0.819955221105865, 0.819955221105865, 0.819955221105865, 0.819955221105865,26.318945069571608],
  [ 0.819955221105865,-6.108248009169646, 0.819955221105865, 0.819955221105865, 0.819955221105865,26.318945069571608],
  [ 0.819955221105865, 0.819955221105865,-6.108248009169646, 0.819955221105865, 0.819955221105865,26.318945069571608],
  [ 0.819955221105865, 0.819955221105865, 0.819955221105865,-6.108248009169646, 0.819955221105865,26.318945069571608],
  [ 0.819955221105865, 0.819955221105865, 0.819955221105865, 0.819955221105865,-6.108248009169646,26.318945069571608],
  [-1.639910442211728,-1.639910442211728,-1.639910442211728, 5.288292788063781, 5.288292788063781,13.159472534785820],
  [-1.639910442211728,-1.639910442211728, 5.288292788063781, 5.288292788063781,-1.639910442211728,13.159472534785820],
  [-1.639910442211728,-1.639910442211728, 5.288292788063781,-1.639910442211728, 5.288292788063781,13.159472534785820],
  [-1.639910442211728, 5.288292788063781, 5.288292788063781,-1.639910442211728,-1.639910442211728,13.159472534785820],
  [-1.639910442211728, 5.288292788063781,-1.639910442211728, 5.288292788063781,-1.639910442211728,13.159472534785820],
  [-1.639910442211728, 5.288292788063781,-1.639910442211728,-1.639910442211728, 5.288292788063781,13.159472534785820],
  [ 5.288292788063781, 5.288292788063781,-1.639910442211728,-1.639910442211728,-1.639910442211728,13.159472534785820],
  [ 5.288292788063781,-1.639910442211728, 5.288292788063781,-1.639910442211728,-1.639910442211728,13.159472534785820],
  [ 5.288292788063781,-1.639910442211728,-1.639910442211728, 5.288292788063781,-1.639910442211728,13.159472534785820],
  [ 5.288292788063781,-1.639910442211728,-1.639910442211728,-1.639910442211728, 5.288292788063781,13.159472534785820],
  [ 3.279820884423455,-3.648382345852054,-3.648382345852054,-3.648382345852054,-3.648382345852054,13.159472534785820],
  [-3.648382345852054, 3.279820884423455,-3.648382345852054,-3.648382345852054,-3.648382345852054,13.159472534785820],
  [-3.648382345852054,-3.648382345852054, 3.279820884423455,-3.648382345852054,-3.648382345852054,13.159472534785820],
  [-3.648382345852054,-3.648382345852054,-3.648382345852054, 3.279820884423455,-3.648382345852054,13.159472534785820],
  [-3.648382345852054,-3.648382345852054,-3.648382345852054,-3.648382345852054, 3.279820884423455,13.159472534785820]
))),
eq:append(eq,[x1,x23,x45,x67,x89]), /* preserve 5 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E1 5_22_4"),
print(length(x0),"variables, ", length(eq),"equations, 5 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E1"," numerically refined to high precision by refiner5_22_4g.mac",err,"refinedr5_22_4g.txt")
)$
/* r5_22_4g.txt:82 formula 4 */
rule:"5_22_4";
n:5;
N:22;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132];
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 4.373354581906217],
  [ 0.707106781186548, 0.707106781186548, 0.707106781186548, 0.707106781186548, 0.707106781186548, 0.971856573756937],
  [-1.527062002292411, 0.204988805276466, 0.204988805276466, 0.204988805276466, 0.204988805276466, 0.971856573756937],
  [ 0.204988805276466,-1.527062002292411, 0.204988805276466, 0.204988805276466, 0.204988805276466, 0.971856573756937],
  [ 0.204988805276466, 0.204988805276466,-1.527062002292411, 0.204988805276466, 0.204988805276466, 0.971856573756937],
  [ 0.204988805276466, 0.204988805276466, 0.204988805276466,-1.527062002292411, 0.204988805276466, 0.971856573756937],
  [ 0.204988805276466, 0.204988805276466, 0.204988805276466, 0.204988805276466,-1.527062002292411, 0.971856573756937],
  [-0.409977610552932,-0.409977610552932,-0.409977610552932, 1.322073197015945, 1.322073197015945, 0.485928286878469],
  [-0.409977610552932,-0.409977610552932, 1.322073197015945, 1.322073197015945,-0.409977610552932, 0.485928286878469],
  [-0.409977610552932,-0.409977610552932, 1.322073197015945,-0.409977610552932, 1.322073197015945, 0.485928286878469],
  [-0.409977610552932, 1.322073197015945, 1.322073197015945,-0.409977610552932,-0.409977610552932, 0.485928286878469],
  [-0.409977610552932, 1.322073197015945,-0.409977610552932, 1.322073197015945,-0.409977610552932, 0.485928286878469],
  [-0.409977610552932, 1.322073197015945,-0.409977610552932,-0.409977610552932, 1.322073197015945, 0.485928286878469],
  [ 1.322073197015945, 1.322073197015945,-0.409977610552932,-0.409977610552932,-0.409977610552932, 0.485928286878469],
  [ 1.322073197015945,-0.409977610552932, 1.322073197015945,-0.409977610552932,-0.409977610552932, 0.485928286878469],
  [ 1.322073197015945,-0.409977610552932,-0.409977610552932, 1.322073197015945,-0.409977610552932, 0.485928286878469],
  [ 1.322073197015945,-0.409977610552932,-0.409977610552932,-0.409977610552932, 1.322073197015945, 0.485928286878469],
  [ 0.819955221105864,-0.912095586463013,-0.912095586463013,-0.912095586463013,-0.912095586463013, 0.485928286878469],
  [-0.912095586463013, 0.819955221105864,-0.912095586463013,-0.912095586463013,-0.912095586463013, 0.485928286878469],
  [-0.912095586463013,-0.912095586463013, 0.819955221105864,-0.912095586463013,-0.912095586463013, 0.485928286878469],
  [-0.912095586463013,-0.912095586463013,-0.912095586463013, 0.819955221105864,-0.912095586463013, 0.485928286878469],
  [-0.912095586463013,-0.912095586463013,-0.912095586463013,-0.912095586463013, 0.819955221105864, 0.485928286878469]
))),
eq:append(eq,[x1,x23,x45,x67,x89]), /* preserve 5 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 5_22_4"),
print(length(x0),"variables, ", length(eq),"equations, 5 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner5_22_4g.mac",err,"refinedr5_22_4g.txt")
)$


==> anc/refiner7_38_4dg.mac <==
/* r7_38_4dg.txt:4 formula 1 */
rule:"7_38_4";
n:7;
N:38;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304];
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0],
  [1, 1, 0, 1, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0],
  [0, 2, 0, 1, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0],
  [0, 1, 0, 2, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 0, 1],
  [0, 1, 0, 1, 0, 2, 0],
  [0, 1, 0, 1, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0],
  [0, 0, 2, 1, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 0],
  [0, 0, 2, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0],
  [0, 0, 1, 0, 2, 1, 0],
  [0, 0, 1, 0, 2, 0, 1],
  [0, 0, 1, 0, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1],
  [0, 0, 1, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 4]
);
for problem in [1] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 1.088145887545156],
  [ 0.440920353809594, 0.440920353809594, 0.440920353809594, 0.440920353809594, 0.440920353809594, 0.440920353809594, 0.440920353809594,-1.454646247156015],
  [-0.366396933652386,-0.366396933652386,-0.366396933652386,-0.366396933652386,-0.366396933652386,-0.366396933652386,-0.366396933652386,-1.635845762853535],
  [ 0.637222908005327,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.212194672740512],
  [-0.625436431345467, 0.637222908005327,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.212194672740512],
  [-0.625436431345467,-0.625436431345467, 0.637222908005327,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.212194672740512],
  [-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.637222908005327,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.212194672740512],
  [-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.637222908005327,-0.625436431345467,-0.625436431345467, 0.212194672740512],
  [-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.637222908005327,-0.625436431345467, 0.212194672740512],
  [-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467,-0.625436431345467, 0.637222908005327, 0.212194672740512],
  [ 1.553072976400314, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.201409207764857],
  [ 0.323312790189201, 1.553072976400314, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.201409207764857],
  [ 0.323312790189201, 0.323312790189201, 1.553072976400314, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.201409207764857],
  [ 0.323312790189201, 0.323312790189201, 0.323312790189201, 1.553072976400314, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.201409207764857],
  [ 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 1.553072976400314, 0.323312790189201, 0.323312790189201, 0.201409207764857],
  [ 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 1.553072976400314, 0.323312790189201, 0.201409207764857],
  [ 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 0.323312790189201, 1.553072976400314, 0.201409207764857],
  [-2.676753314369268,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [-2.676753314369268, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [-2.676753314369268, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 0.005100902806039],
  [-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 0.005100902806039],
  [ 1.065112745681246,-2.676753314369268,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246,-2.676753314369268, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246,-2.676753314369268,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268,-2.676753314369268, 1.065112745681246, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246,-2.676753314369268, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246, 1.065112745681246,-2.676753314369268, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268,-2.676753314369268, 1.065112745681246, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268, 1.065112745681246,-2.676753314369268, 0.005100902806039],
  [ 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246, 1.065112745681246,-2.676753314369268,-2.676753314369268, 0.005100902806039]
))),
eq:append(eq,[x1,x39,x77,x115,x153,x191,x229]), /* preserve 7 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("G 7_38_4"),
print(length(x0),"variables, ", length(eq),"equations, 7 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"G"," numerically refined to high precision by refiner7_38_4dg.mac",err,"refinedr7_38_4dg.txt")
)$
/* r7_38_4dg.txt:46 formula 2 */
rule:"7_38_4";
n:7;
N:38;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304];
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0],
  [1, 1, 0, 1, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0],
  [0, 2, 0, 1, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0],
  [0, 1, 0, 2, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 0, 1],
  [0, 1, 0, 1, 0, 2, 0],
  [0, 1, 0, 1, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0],
  [0, 0, 2, 1, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 0],
  [0, 0, 2, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0],
  [0, 0, 1, 0, 2, 1, 0],
  [0, 0, 1, 0, 2, 0, 1],
  [0, 0, 1, 0, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1],
  [0, 0, 1, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 4]
);
for problem in [2] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,59.801445190807272],
  [ 0.311777772141935, 0.311777772141935, 0.311777772141935, 0.311777772141935, 0.311777772141935, 0.311777772141935, 0.311777772141935,-79.943276739814863],
  [-0.259081756391560,-0.259081756391560,-0.259081756391560,-0.259081756391560,-0.259081756391560,-0.259081756391560,-0.259081756391560,-89.901493768077330],
  [ 0.450584639377978,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,11.661623902563727],
  [-0.442250341805495, 0.450584639377978,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,11.661623902563727],
  [-0.442250341805495,-0.442250341805495, 0.450584639377978,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,11.661623902563727],
  [-0.442250341805495,-0.442250341805495,-0.442250341805495, 0.450584639377978,-0.442250341805495,-0.442250341805495,-0.442250341805495,11.661623902563727],
  [-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495, 0.450584639377978,-0.442250341805495,-0.442250341805495,11.661623902563727],
  [-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495, 0.450584639377978,-0.442250341805495,11.661623902563727],
  [-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495,-0.442250341805495, 0.450584639377978,11.661623902563727],
  [ 1.098188433290237, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128,11.068885006077970],
  [ 0.228616666387128, 1.098188433290237, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128,11.068885006077970],
  [ 0.228616666387128, 0.228616666387128, 1.098188433290237, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128,11.068885006077970],
  [ 0.228616666387128, 0.228616666387128, 0.228616666387128, 1.098188433290237, 0.228616666387128, 0.228616666387128, 0.228616666387128,11.068885006077970],
  [ 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 1.098188433290237, 0.228616666387128, 0.228616666387128,11.068885006077970],
  [ 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 1.098188433290237, 0.228616666387128,11.068885006077970],
  [ 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 0.228616666387128, 1.098188433290237,11.068885006077970],
  [-1.892750420154076,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [-1.892750420154076, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [-1.892750420154076, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.280331307658684],
  [-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.280331307658684],
  [ 0.753148445199432,-1.892750420154076,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432,-1.892750420154076, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432,-1.892750420154076,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076,-1.892750420154076, 0.753148445199432, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076,-1.892750420154076, 0.753148445199432, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076, 0.753148445199432,-1.892750420154076, 0.280331307658684],
  [ 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432, 0.753148445199432,-1.892750420154076,-1.892750420154076, 0.280331307658684]
))),
eq:append(eq,[x1,x39,x77,x115,x153,x191,x229]), /* preserve 7 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("E2 7_38_4"),
print(length(x0),"variables, ", length(eq),"equations, 7 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"E2"," numerically refined to high precision by refiner7_38_4dg.mac",err,"refinedr7_38_4dg.txt")
)$
/* r7_38_4dg.txt:88 formula 3 */
rule:"7_38_4";
n:7;
N:38;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
remvalue(a,p,x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304);
x:[x1,x2,x3,x4,x5,x6,x7,x8,x9,
x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,
x20,x21,x22,x23,x24,x25,x26,x27,x28,x29,
x30,x31,x32,x33,x34,x35,x36,x37,x38,x39,
x40,x41,x42,x43,x44,x45,x46,x47,x48,x49,
x50,x51,x52,x53,x54,x55,x56,x57,x58,x59,
x60,x61,x62,x63,x64,x65,x66,x67,x68,x69,
x70,x71,x72,x73,x74,x75,x76,x77,x78,x79,
x80,x81,x82,x83,x84,x85,x86,x87,x88,x89,
x90,x91,x92,x93,x94,x95,x96,x97,x98,x99,
x100,x101,x102,x103,x104,x105,x106,x107,x108,x109,
x110,x111,x112,x113,x114,x115,x116,x117,x118,x119,
x120,x121,x122,x123,x124,x125,x126,x127,x128,x129,
x130,x131,x132,x133,x134,x135,x136,x137,x138,x139,
x140,x141,x142,x143,x144,x145,x146,x147,x148,x149,
x150,x151,x152,x153,x154,x155,x156,x157,x158,x159,
x160,x161,x162,x163,x164,x165,x166,x167,x168,x169,
x170,x171,x172,x173,x174,x175,x176,x177,x178,x179,
x180,x181,x182,x183,x184,x185,x186,x187,x188,x189,
x190,x191,x192,x193,x194,x195,x196,x197,x198,x199,
x200,x201,x202,x203,x204,x205,x206,x207,x208,x209,
x210,x211,x212,x213,x214,x215,x216,x217,x218,x219,
x220,x221,x222,x223,x224,x225,x226,x227,x228,x229,
x230,x231,x232,x233,x234,x235,x236,x237,x238,x239,
x240,x241,x242,x243,x244,x245,x246,x247,x248,x249,
x250,x251,x252,x253,x254,x255,x256,x257,x258,x259,
x260,x261,x262,x263,x264,x265,x266,x267,x268,x269,
x270,x271,x272,x273,x274,x275,x276,x277,x278,x279,
x280,x281,x282,x283,x284,x285,x286,x287,x288,x289,
x290,x291,x292,x293,x294,x295,x296,x297,x298,x299,
x300,x301,x302,x303,x304];
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0],
  [1, 1, 0, 1, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0],
  [0, 2, 0, 1, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0],
  [0, 1, 0, 2, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 0, 1],
  [0, 1, 0, 1, 0, 2, 0],
  [0, 1, 0, 1, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0],
  [0, 0, 2, 1, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 0],
  [0, 0, 2, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0],
  [0, 0, 1, 0, 2, 1, 0],
  [0, 0, 1, 0, 2, 0, 1],
  [0, 0, 1, 0, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1],
  [0, 0, 1, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 4]
);
for problem in [4] do block(
ex(a,p) := if p=0 then 1 else a^p,
eq:[],
for kk:1 step 1 thru length(pp) do block(
  alpha:list_matrix_entries(row(pp,kk)),
  beta:(alpha+makelist(1,ii,n))/2,
  odd:false,
  for ii:1 thru n do odd:odd or oddp(alpha[ii]),
  I: if odd then 0                                                                                                         else
  if problem=1 /* G  */ then 2^sum(beta[ii],ii,1,n)/(2*%pi)^(n/2)*product(gamma(beta[ii]),ii,1,n)                          else
  if problem=2 /* E2 */ then product(gamma(beta[ii]),ii,1,n)                                                               else
  if problem=3 /* E1 */ then 2*gamma(n+sum(alpha[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)/gamma(sum(beta[ii],ii,1,n))  else
  if problem=4 /* S  */ then 1/sum(beta[ii],ii,1,n)/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n)            else
  if problem=5 /* U  */ then 2/gamma(sum(beta[ii],ii,1,n))*product(gamma(beta[ii]),ii,1,n),     
  value:radcan(sum(product(ex(x[ii+N*(jj-1)],alpha[jj]),jj,1,n)*x[ii+N*n],ii,1,N)),
  eq:append(eq,[value-I])
),
x0:list_matrix_entries(transpose(matrix(
  [-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 5.233783257984700],
  [ 0.132942488728833, 0.132942488728833, 0.132942488728833, 0.132942488728833, 0.132942488728833, 0.132942488728833, 0.132942488728833,-8.400165995751491],
  [-0.110472832114700,-0.110472832114700,-0.110472832114700,-0.110472832114700,-0.110472832114700,-0.110472832114700,-0.110472832114700,-9.446541369272817],
  [ 0.192129935788438,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889, 1.225363539705552],
  [-0.188576179362889, 0.192129935788438,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889, 1.225363539705552],
  [-0.188576179362889,-0.188576179362889, 0.192129935788438,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889, 1.225363539705552],
  [-0.188576179362889,-0.188576179362889,-0.188576179362889, 0.192129935788438,-0.188576179362889,-0.188576179362889,-0.188576179362889, 1.225363539705552],
  [-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889, 0.192129935788438,-0.188576179362889,-0.188576179362889, 1.225363539705552],
  [-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889, 0.192129935788438,-0.188576179362889, 1.225363539705552],
  [-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889,-0.188576179362889, 0.192129935788438, 1.225363539705552],
  [ 0.468269121341849, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 1.163080564505197],
  [ 0.097482474089135, 0.468269121341849, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 1.163080564505197],
  [ 0.097482474089135, 0.097482474089135, 0.468269121341849, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 1.163080564505197],
  [ 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.468269121341849, 0.097482474089135, 0.097482474089135, 0.097482474089135, 1.163080564505197],
  [ 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.468269121341849, 0.097482474089135, 0.097482474089135, 1.163080564505197],
  [ 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.468269121341849, 0.097482474089135, 1.163080564505197],
  [ 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.097482474089135, 0.468269121341849, 1.163080564505197],
  [-0.807071490918465,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [-0.807071490918465, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [-0.807071490918465, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.029456254661703],
  [-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.029456254661703],
  [ 0.321143576077267,-0.807071490918465,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267,-0.807071490918465, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267,-0.807071490918465,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465,-0.807071490918465, 0.321143576077267, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465,-0.807071490918465, 0.321143576077267, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465, 0.321143576077267,-0.807071490918465, 0.029456254661703],
  [ 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267, 0.321143576077267,-0.807071490918465,-0.807071490918465, 0.029456254661703]
))),
eq:append(eq,[x1,x39,x77,x115,x153,x191,x229]), /* preserve 7 zeros */
load("fsolv.mac"),
load("plain.mac"),
print("S 7_38_4"),
print(length(x0),"variables, ", length(eq),"equations, 7 zeros"),
solution:fsolv(eq,x,x0,10**(5-fpprec)),
plain(x,n,N,deg,"S"," numerically refined to high precision by refiner7_38_4dg.mac",err,"refinedr7_38_4dg.txt")
)$


==> anc/refir10_107_4E1a.mac <==
/* r10_107_4E1a.txt:3 formula 1 */
rule:"10_107_4";
n:10;
N:107;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [-0.434383071450982, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,742880.954487320268527],
  [-1.270605573096530,-3.042412591537708, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,326133.739455784554593],
  [ 1.553140672433129, 0.809919991523982,-3.525517654025670,-0.000000000000001, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,440371.676971009757835],
  [ 1.828514750989025,-1.422062670362334, 1.449157585547727, 3.353581337058738, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,229816.966722451325040],
  [-1.236392149409277, 3.202726094880199,-0.188334647541426,-1.498650602089990, 6.148173354146525, 0.000000000000000,-0.000000000000001, 0.000000000000000,-0.000000000000000, 0.000000000000000,343615.839785523305181],
  [-3.610461932555011, 1.863895550133837, 1.654459998350492, 2.173637776531523,-0.063613918247853,-6.278524900180521,-0.000000000000001,-0.000000000000000, 0.000000000000000, 0.000000000000000,225636.831872185808606],
  [ 1.310198500930178, 1.129693963051351, 2.208029193060769, 1.839022111920580,-4.180489397738389, 4.287428025176706, 5.318956638136453, 0.000000000000000, 0.000000000000001, 0.000000000000000,210295.774718123837374],
  [ 4.177014720728277,-1.272783028363006, 3.368882720306617,-0.894831839334352, 1.268183991128138, 2.173769856747501,-0.978384915022978, 6.278582357845393, 0.000000000000000,-0.000000000000002,163534.536990139022237],
  [-1.819951079396106, 2.879562965973435, 1.931891205533983,-0.123055081306244,-2.901665549158240,-0.432589495861447,-4.301175900662388, 3.668465239591264,-5.033238634223320, 0.000000000000001,229567.242460501089226],
  [-0.402666850934592,-0.794881322440536,-3.705743384543497, 0.830297110425005, 0.296595657673722,-3.221458790712476,-3.434043502384509, 5.345213569830552, 2.853757883048137, 2.750034976166964,164402.144888142705895],
  [ 0.371613624151364, 0.563438218891618,-0.482718090269040, 5.667786989274640, 0.338277197012773, 1.400102279089270, 0.503690483002804,-2.014228280137978,-2.558591753905084, 6.027378503201946,171418.394295689184219],
  [-2.063161869569987,-0.035829129743586, 2.120708057363865,-2.249555973926147,-2.071858675214557,-1.092067141894395, 4.268004493889368, 1.391324919186843,-2.961865347256448,-5.909360108521723,208083.299795933358837],
  [ 1.176049670428268,-3.621879281309127,-5.677937333364775,-2.610236635076028, 2.455936946058645,-3.116999222754511, 1.555401668923081,-1.192313924603165,-2.533551276075936,-2.151945776265450,126750.466306457718019],
  [ 5.312153887421321, 0.001827270572197, 1.305713802633579,-6.230851767059668, 0.741747747422897,-2.401315841044670,-3.016329001360731,-0.505071015121309, 0.931034853919323, 0.686734725723556,179483.961484604573343],
  [ 2.081745027740839, 0.932755794933883, 0.398491485988512,-4.282421402967389,-3.218859138936994,-4.207396118119999, 4.562920574490938,-1.081746764073296,-1.857445403405015, 2.953407884768448,168221.195326523971744],
  [ 4.058200067681616,-2.101385891909769, 0.245107988985656,-0.034223444116874,-0.430158301418989, 5.380072935349913,-0.391252615271187, 0.142745899260142, 4.613333326951100,-4.111684927195979,132565.804934042273089],
  [-3.630781576106695,-4.647991293455992,-0.371456803711308,-3.237269470140329,-0.741357438247597, 1.296980754639255,-1.577340582932497,-3.612869191923716,-1.669821933069166, 4.781512856983100,141082.545953149703564],
  [ 1.059826416389687, 1.596712804583674, 5.471717974200718, 2.584361411054203,-1.309819526536598,-3.546011530643219,-3.477771547298075, 1.534773332383458, 4.741185833455635,-0.344653113486635,99758.184472306384123],
  [ 3.443486161686500, 3.030764438171038,-0.094278098730747,-0.489409363113496,-2.395652031712883, 1.945560314283309,-1.664561803947177,-4.411447584447274,-4.780752885282589,-4.247882833070324,162289.377008256094996],
  [ 3.859082708517892, 3.972458310722100,-1.046502854659514,-2.408252741417162, 0.408052837547868, 0.941291574849138, 2.137079688076008,-4.452651184763185, 4.778198302815473, 3.543592126197495,129536.126539705132018],
  [-1.124292750372493, 1.968945415687690, 1.352154910744489,-0.009454556274088,-4.470755800208273, 0.622855659797978, 0.784938400793397,-8.128760417569046, 2.229208559860689, 2.998677375848426,74939.036699502379633],
  [-1.992093743978505,-1.958691509073576,-4.970028908656644,-5.192729933446709,-7.259572456427044, 0.397322617608669,-0.150239007779482,-0.223567294662900, 0.967442968557836,-0.461053609828463,116777.697458089925931],
  [-2.973609102253854, 2.179185243694282, 0.328889238875230,-5.249077599979087, 0.566721101303713, 2.423544567400416, 3.719988760311744, 5.967955157165418, 2.636154954248077, 3.296875115051586,112732.810891369677847],
  [ 0.843816489892316,-5.775945994149068, 4.004194125090324,-3.864573271243534,-0.741014547502853,-1.547912562129691, 0.265788221733473, 0.592195180891953, 6.822275015629333,-0.212954261539334,118413.289594277201104],
  [-3.585530183633319, 3.022956390719719,-4.386727912384318, 0.275641956113061,-2.078110317305361, 6.571708441769117,-2.635173079387103, 1.956011952028420,-0.027471281349177, 4.049871414677591,108861.539675265594269],
  [-4.359819420592827, 3.284188475870280,-0.675806919020701,-2.852074703838285, 0.194476236573067, 0.911936705072230,-5.919777965692813,-5.937672838451229, 2.088144455436090,-1.610979832023700,103354.433676002940047],
  [ 2.323333548788061,-4.770948065549189,-1.824025119077345,-1.386162170588206, 3.111475826634173, 0.582215460948313,-2.385012263383437,-0.472774556269583,-8.473634394693361,-1.180011237341661,82469.232345832089777],
  [-1.733042323653437,-1.192305513488989, 4.242682094334608, 1.714597073539480, 2.385484566661563, 8.849939302643371, 0.439076496826074,-3.796667112630998,-0.006426155133375, 0.693819730219202,103384.859827080974355],
  [-5.063065910028351, 3.201182577691021, 7.305920051438106,-4.280031684925435,-3.578259555407354,-0.285835310429753,-1.197474855416442,-1.288741636176747, 0.387666116316258, 1.513917619632301,101653.903878723504022],
  [-2.345408417833900, 2.692885047658252, 1.613024483255593, 2.991035546504792, 3.947892422379026, 0.732043791182528, 6.587676809280000, 0.303497399733771, 6.111051678310176,-2.285743401054714,105979.129817537846975],
  [ 1.075461667178072, 3.577661259798901,-5.747232340496669, 1.619857202929725,-0.811741062904981,-3.663484403282058, 3.183028934269112,-3.239793159270785, 0.968492432779483,-6.552246978838135,93537.574345187560539],
  [ 0.481471289052642,-1.377735249959689, 1.309796380606257, 3.531539790583313, 3.744481870910714,-4.905731424205903, 1.817145022350925,-8.548363427620981, 1.589979894242584, 1.231485389012123,92933.401299759891117],
  [ 3.623119179727845,-3.399590864367917, 1.959405401279332, 4.360414498607985, 2.388532396139443,-3.606967579083955,-2.775194134959070, 2.227692693220624,-1.626548890155204,-7.542687703898269,86066.063297940054326],
  [-1.691323517936646,-4.851407491587591,-0.661897850893690,-3.024442053356213, 3.162111220806518, 0.744017515612843, 0.069786665054884,-5.698286811214461, 2.923983047577751,-7.182556578696965,91061.908487617649371],
  [ 0.228772793040454, 2.149509106993925, 0.221861527030582, 6.969277798905643, 1.730161561151494, 0.383447575669248, 3.799849835258338, 8.419290415910806,-0.754976384302518,-0.332768342965496,68958.315783130499767],
  [-9.915508371491313,-2.124325182788902,-2.590524224703009,-0.019530753801502,-1.356381428082470, 1.828131626937017, 4.306090466082788,-2.455825097173525, 1.772015733274652,-0.726829921397710,72632.121984095196240],
  [ 2.055759485581741, 0.009479383835486, 5.111050372420677,-0.764679971099599, 5.712011873187080,-0.558005033806157,-8.109922662377409,-3.681590434391631,-1.059039253815004, 0.597615823267272,70084.547435834785574],
  [-3.634889859742163,-4.264942386465588, 7.925482890760319,-0.683478958610332, 6.329613282948798,-0.111633833648834, 0.777320250871085, 2.217928385270246,-0.857705942210326,-2.048280076331298,83522.734775226388592],
  [ 1.217794043828520, 5.859325480420487, 4.242108166781643, 8.392625776398823,-0.430890900518312, 1.094293385148723,-4.103376126138805,-0.538338788022940, 1.917330359867604, 0.848545497652274,70170.040175401372835],
  [-2.654705974690660,-6.366440065188842, 1.536107062888981, 1.874024806044601,-2.517902935519433,-2.696009160440454,-8.205313172471689,-0.097913467272215, 1.607626246542937, 3.226700343924878,75921.175036662170896],
  [-2.742470341048727,-0.166384481902138,-4.086124461972826,-0.425348793386435, 4.142226901145301, 7.464411273401156, 2.352707657763226, 3.648824675281412,-4.028036016808903,-4.345150631092796,85269.019896622208762],
  [-0.597132724097498, 2.402749559395477, 2.751948168551092,-1.837906869921475, 2.276048509505725, 5.896811906990875,-5.598925752418530, 2.518083881814444, 7.423092043548384, 1.489496221480877,65286.733429579726362],
  [-2.206296997240395,-0.736121296022164,-5.069749090802085, 4.091145398667564,-2.336644210392154, 1.730309618611567,-1.146162495961943,-2.216016174190226, 9.347966812403728, 1.469713612804903,79059.341203916323138],
  [ 4.558595198453884,-5.795701974497010,-2.593182221692711,-1.590585858813945,-2.412754522898939, 5.357154256376656, 0.294833726286948, 3.065218766153012,-0.083197613817887, 6.670531531783801,76649.893844014339265],
  [ 6.076792556403350, 6.659113451713632, 2.637553882738620, 0.597344931618052, 0.950142327177963,-6.482678455193590,-0.109732703192670,-2.239224224893795,-3.982239709161106,-0.501278226552368,58907.535244934522780],
  [-1.201131833159812,-7.273557635885845,-1.383307554204907, 7.089184321177463, 5.540252398243243, 2.768724523992967, 0.484507064452391, 1.824895828922240, 1.979072896736723, 1.447066150130819,74084.481589088551118],
  [ 1.780051087582495, 1.236706291744922,-0.192110356650313,-0.125264115688315,-6.600311029498519,-5.450274036242795,-4.653550704162665,-2.998993167013956, 3.774675258028648,-5.833798023080089,62523.729565390625794],
  [-0.971206152912854,-2.980978359144070, 2.966346231436574,-1.674319291256935, 5.743074046987954,-6.116295153566559, 0.294198225708457,-1.793692147809018,-3.308646850065782, 7.201176760915150,48679.532771886770206],
  [ 2.840698502514378, 9.150451224772006,-1.751557859304340,-1.179294777879080,-2.943399414291185,-1.679567072706066,-0.254408490989971, 5.694252808671266, 4.371425718143561,-0.782245248128980,71542.641515021925443],
  [ 1.953690913304557, 6.895587201849000, 5.285261250900843,-1.601750780874436, 2.968588915810844, 4.102212120438741, 2.931272076542956, 1.268838581113219,-4.188092949035744, 5.001890901832945,69366.423198694887105],
  [ 0.747818868873630, 0.317835558727549,-5.039862014955856, 8.327745231387631,-5.981852935030745, 2.705610676912214,-2.385832543068903, 2.584137420015705,-1.806240247032369,-2.620071793243310,65867.690175506446394],
  [-3.346346351841097,-4.291793069533296, 1.516618760178362,-0.139044081753939,-4.424343249998781, 6.857300020503978,-6.410454831591237,-0.751474580568971,-1.689437243711889,-4.246724344574202,57150.065928829266340],
  [-5.742870752482609, 1.205222248802501, 0.442785641851464, 2.672257798243781, 1.593629027544591, 0.241463149505570,-4.411464232512951, 4.301825336427729, 4.490707910625841,-7.668137333348854,63219.352837526435906],
  [ 8.078269999807308,-1.184485207723983,-0.543972707533933, 4.052434762012830,-4.331183361529422,-3.061792196410697, 5.181913983492745, 0.281906934708119, 4.670819524412028,-1.399933623962879,68902.900678467340185],
  [-0.936072394537454, 2.164963580545125,-8.335895182200774, 1.759047610785539, 2.920207854120703,-1.396894634757945, 6.702823588147305, 0.464579942382641, 0.031988339636714, 5.561735455863529,69350.643088302575052],
  [ 3.443838154520668,-0.275540944737460,-7.068861601861684,-3.563147359650412,-0.095479815509367, 1.341060072594289,-8.076078209742340, 2.531561887572796, 0.236934169953541,-4.082343055244738,63564.862442049685342],
  [-5.560845768482634, 9.384383748787823,-1.746916750099941, 1.583844872087974,-2.583898025016140, 4.404603172795508, 1.419391756113578,-1.276844828009040,-0.592054300725986,-3.229430564726266,54287.401794805780810],
  [-2.136094062759283,-8.027178391915964,-0.948222668346991, 2.965948449032870,-0.720666990537541,-7.380538479111694, 5.499409578390473, 0.740254534343534, 1.418861723188290, 0.370001561232706,56441.266147628346516],
  [-6.100060687741783,-2.772846050958345, 0.699324761622014, 1.360542606733164,-1.690993010322609, 0.983192277692416, 3.766538433142068, 2.928366141835531,-8.663623114109754, 4.274693841124309,61315.447487591081881],
  [-2.025328625899150,-0.042472647071361,-0.298522262000226, 2.330178515450929,-8.287257480855329,-3.239882093902157, 2.599613998328170, 3.254937321998711, 3.486333101134052, 7.093374479150899,56968.578488525687135],
  [-5.841184643464207,-2.051967748083242,-6.887887120850708, 4.901101973283029, 3.562425944654263,-1.964624062256286,-4.554903622238403,-3.143610450214871,-3.207616113911176,-1.729313291008589,64099.985329391245614],
  [ 4.065329852852186,-4.007880120170248, 9.146032724888700, 2.614457663813559,-3.158382453333883,-0.803454780387712,-0.056651624696920,-0.285842474326291,-4.984434021611120, 3.571907679733861,61812.924801571389253],
  [ 2.176737012185177, 2.521480016972892,-3.429286126896265,-2.018434027001600, 1.596519149872893, 4.270529743413281,-2.780575279229266,-6.310462646234589,-6.979918266719826, 5.236223728020466,49185.298653468897101],
  [ 0.842079982399423,-3.790575217470066,-1.251724367083095,-3.133996915948955, 4.680089723495498,-4.442590037452153, 1.988813191897004, 8.039233842647429,-4.414578658816914, 4.129284985398216,45039.329312531473988],
  [ 6.831599126470112,-5.146062949594011,-0.737812906060336, 3.997773586760789,-0.186384588805002, 2.352812122983071,-6.032834070568905,-6.099774770942584, 2.115825244171480, 0.396158390370488,52693.183469123723626],
  [ 6.944846070640626,-1.207716548912467,-3.476030641550031, 4.949375699750874,-1.870279244166067,-6.414116039523449,-2.472866534189798, 1.568731272387391,-4.795795395867769, 3.467776733682953,54065.423111105184944],
  [ 8.376066148282279,-3.367129512924723, 1.334642759104199,-0.795496385968433, 7.008701459857978, 2.395348559586751, 5.273795731920437,-2.321129733999609,-2.134232547561884,-0.219192231692498,59392.487528364363243],
  [-4.382803957067503,-3.135621527342940, 4.744462655310839, 7.614189338901177,-5.303545351701064,-0.756836594788918, 1.452115975310203,-4.218051267480760, 2.506323749193246,-4.233608765529375,49074.704622307050158],
  [-2.297575938026265, 1.854734693845385, 2.898211569946673,-3.844644092352406,-8.588020722647478, 2.865439320497258, 1.943204097468318, 2.772483942262665, 5.769365006074525,-5.793998302295130,33634.983057139623270],
  [-8.305710489268590,-5.066932863078950,-1.332831192633235,-6.086809225375750, 2.267971953291618,-1.428849183026711,-3.728794745179646, 6.364884336110162, 0.222097057615056,-1.545882492608659,41150.361058432943537],
  [ 3.754285623507714,-6.043040962429232, 5.506259338337655,-3.548889823907397,-4.932189816553399,-1.126270667266199, 2.623549645659732,-7.667287970775485,-2.906824068722744,-2.171349496816417,37392.511145795542689],
  [ 1.180196896315307,-10.835928933067756,-1.884081174081649, 1.729308026790648,-5.251313223176526, 1.630639754113942, 1.403538101615803, 2.733562812236270,-4.168480306566830,-4.181693462316543,36875.358268627634970],
  [-0.860789418832004,-5.794484764282810, 1.404667144709512,-3.659612927409242, 1.201087206936787, 2.564946713624893,11.222746763053431,-0.607694038744784, 1.820254655599167, 3.691492576882538,38040.414204573346069],
  [ 1.722154955437430, 0.296805110861870, 1.037918076936121, 7.668293078078168, 3.511041239762197,-1.211788636343223, 8.025792959038300,-1.662833484883844,-7.109552704480276,-2.776431215136562,39560.917542039533146],
  [ 2.709457841724709, 5.162996555982811,-3.615127777506930, 6.668275660315970, 6.599059040239748, 4.293802359790168,-1.868586062387398,-4.426685123791426, 2.252714950336467,-4.910055537926626,36257.184018403873779],
  [-2.768229425975453,-0.794026082918571,-2.697884195987438, 2.598567797828582,-9.069429699930785,-4.820892681550764,-1.623316938918757,-5.902940135370574,-6.408182590856841, 1.803196555453635,36300.276601299192407],
  [-5.979159237127800, 1.048126667334470, 5.320369622547753, 5.728682161987528, 2.246028532561780, 1.360928491573046,-2.412725774255234,-4.756905284720726,-7.745302083539815,-4.591145517594711,34464.496498456494010],
  [-6.483932821338270, 1.145324145641205,-5.925930725856634, 3.231032469139071,-3.870979923573551,-6.001600767559896, 2.539569812704487, 6.787469982891920,-1.837633435896729,-4.525063316356958,29473.772021383269021],
  [-5.322800966513714, 2.879617754102692, 0.721968097335871,-5.534266598489928, 4.241044178999856,-0.960132368777302, 6.413884419733414,-7.464836828786880,-5.906193405385035,-0.304818373909692,38517.065684872279235],
  [ 1.286102382731838,-4.442202469396008,-7.325827295889656,-0.890760785616710, 0.386779779291424, 2.359387513021382, 4.401154158719294, 7.469956783304998, 6.312101350194350,-4.686117355141852,33721.897867829116876],
  [ 5.979944771988383, 0.406949996914355, 3.969899988063672, 3.306451895939308, 4.559075602846887,-1.864179763538143, 1.620259062504490, 2.972654182907196, 6.156923341234899, 9.101732405740623,35657.881160904471471],
  [ 0.572769687378755,-2.697889797202445, 4.071417817072209,-11.405898370253059,-0.253079025250859, 6.648532231124443,-1.127159037200707, 0.768619727627195,-4.610576432253270,-0.378997435871202,37503.292912973731291],
  [-5.353066644659878, 2.368958555239414,-1.919418894681487,-6.726394208222348, 1.177722089122505,-8.337752787334500, 1.584800224363670,-1.364218007494818, 8.123708280834640, 0.301570381379893,38073.909977788222022],
  [ 5.516841659278877, 0.585882059129105,-1.159455933563418,-6.713960416735869, 4.931507594359188,-4.810918720900047, 6.728473597213799, 4.651575427434850, 1.409129744690505,-5.998907673319735,29172.721845974294411],
  [-0.962838054254637, 7.052950201732952, 1.477080487333032,-8.069075170895545, 4.258230143773426,-0.271452140598733,-4.098629653453669, 3.294258327886574,-0.894125014319353,-8.066941383536278,26670.420010311259830],
  [ 6.790968428571642, 3.973512277791083, 5.907540319899869, 1.541041813191494,-0.099692552922908, 6.129427982458697,-0.707198320507474, 4.456417789838192,-2.080903229552506,-8.439822913564017,25152.728147600551893],
  [10.066895773707465, 5.483325800528243,-6.450736989413219, 2.424952297022902, 4.623082732207321, 4.522821356094359,-1.190510139899958, 2.731141460214352, 0.313958211558964, 1.904262916338275,27807.191352299643768],
  [ 6.344224725985742, 3.163028179146405,-4.788097118483623,-2.753172968816754,-5.370027551202972, 2.127968873240346, 5.287003982439777, 5.459128218008506,-8.053612928848807, 0.423480392847671,33017.181144830756239],
  [-0.060844399442487, 7.423930026324769,-5.804749935017316, 2.128934228651483, 0.259690861203549,-5.578040453537747,-7.912253773287634,-4.469565119906214, 1.787552968645920, 5.454866546854441,26790.107574884426867],
  [-3.025245902251534,-2.306620613723664, 6.906619191007992,-0.426577187323565, 0.199950589644975, 2.364284693113043, 1.738368757258161,-5.126806132643926, 6.973408894998657, 9.774181461971827,20507.568640992729343],
  [ 0.304328350713913, 2.940672612694978, 9.214114575727093, 0.287249247198622, 0.159331502245371,-8.207757419171161, 6.831944554943491, 6.207824551329936, 0.061239688442847, 0.774426872873018,22593.124014858101873],
  [ 6.908357990796286, 3.255399472679880, 2.806176203062837,-1.032867668812524,-10.128097659041586, 4.788517413107630,-5.964983382909036,-1.172251653018963, 1.291324971977682, 4.595149082687279,31279.031992308926419],
  [ 0.083368632383591, 3.686845313353708, 0.591302696101212,-6.503950968174850,-0.908897376923738,-3.713017296468914,-6.127580386208317, 2.384997462020520,-1.275798439689992,12.174296678699111,21689.060905235197424],
  [-0.537619547786334, 7.559725738363687,-2.373383626350440, 2.743608857537188, 8.163215093308121,-5.988011991351434,-1.366048405950877, 5.084712006359015,-7.756631937838454,-1.822125946730723,20625.036305466554040],
  [-11.469983023701710, 3.713313048256603, 2.440185554854023, 4.827694127704197, 5.340395395675642,-0.768953860798998,-1.504667221674273, 1.752249102507709, 1.763938844818222, 7.333640784792058,25792.065674418026902],
  [-1.569027791828467,-4.403817236741700,-6.015373157540523,-5.705451102492832,10.100719272183802, 4.057366239475426,-2.148606125053904,-2.290135585923962, 4.745347535888921, 5.130714705771999,27592.851089268904616],
  [ 3.697151391844078, 5.763302917893991,10.811705153454641,-2.041358706839010, 2.235308560206347,-0.446518723386596, 2.873003045286144,-5.983686263255477, 4.709300853241128,-6.175975994727330,24208.553849171217735],
  [ 4.333146325581641,-4.244801812274105, 2.568403766282641,-4.260079871485230,-8.310158893048095,-5.955888058045376,-3.001377168281257, 9.500074483023900,-1.290448599154792,-3.304771652553458,20667.144092130183708],
  [-5.267467958775557, 6.304736772376354,-9.079874025233416,-8.639686949417076,-1.079738090752049,-3.506663330907498,-1.407986703882273, 0.687710045822541,-6.686014467986892, 1.716515757700219,19590.029535059897171],
  [ 2.845737658245445, 4.284955627837327,-4.983258339645477,-10.364779155814098,-0.908952818327903, 8.073918648686011, 4.608903539853338,-4.705208294561293, 3.957394724187143,-2.989368606344241,20702.931545253533841],
  [-6.112527855507540,-4.357979508649085, 6.740215521614382, 4.945108437584263,-5.945765963140766, 5.725873520210460, 0.590611738900455, 9.793870955305142, 2.877595472917445, 2.206022277925241,19007.829038323088753],
  [ 4.372218648905076,-1.193047070176406,-2.605753574643976, 2.722398070589902,10.336455294164249,-8.585264693935418,-3.756332384995951, 2.182364825306689, 7.981344956386000,-2.498061475350452,19818.027665329605952],
  [ 1.093774585157087,-0.709977575474973, 0.452358278984354, 3.951770084458327, 7.007925949817449, 5.534476669585562,-10.655976505668381, 6.846693053847034,-5.421813917023773, 4.221945742483272,18423.605499527635402],
  [ 1.214077877094235,-4.442639265078800,-8.506952784302150, 3.766621933963396,-3.735340164357826, 6.837354449848082, 6.958909484913574,-9.172044220651285,-2.496807124171197,-1.127959148785103,19714.808222577918059],
  [ 6.751314714138507,-7.562696440513560,-9.740442094031735,-3.593200959857239,-2.231641718136922,-6.593748055444901,-1.479799580484389,-6.835758551772916, 3.745945283484591, 5.050731960913208,12895.283749603881006],
  [-3.946941522035835,13.119995976937293,-0.151905165423270, 5.322405310493402,-6.418769427420301,-3.855682749180512, 8.076575662793005,-4.338246115223764,-2.034986342989008, 4.481741853047984,10233.536689870505143],
  [-3.571810151493566,-4.302184673561839, 2.714969424831731,-7.214514788816565, 0.347188146036387,-13.531526956116728,-6.757570867753943,-3.827553834261646,-7.157391143868824,-5.729980234449129,10760.348192457149707]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 10_107_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1001,"equations, ",1138,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir10_107_4E1a.mac",err,"refir10_107_4E1a.txt")
)$


==> anc/refir10_96_4E2ag.mac <==
/* r10_96_4E2ag.txt:3 formula 1 */
rule:"10_96_4";
n:10;
N:96;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [2] do block(
x0:matrix(
  [-1.064039763119015, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,16.482739297156982],
  [ 0.481290502434513,-1.546555080735425,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000,10.362398811648553],
  [ 0.038121167737312,-0.473079883426187, 1.672496824634022, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000001,-0.000000000000000, 0.000000000000000, 0.000000000000000, 8.979786648562458],
  [ 0.637310139510987, 0.245845560147705,-0.848295958395840, 1.394229950060948,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000, 7.463285969983167],
  [ 0.588526587331599, 0.150426840688415,-0.061996131598909,-0.661070384880104, 1.570549213904574, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000, 6.556832472791879],
  [-0.349437562671753,-0.439611449682297,-0.589557848096876, 0.217997175745575, 0.172587570011079,-1.616582223029459, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 6.911591698139998],
  [-0.490885992735187, 0.416658584006407, 0.531751656270270, 0.533698726388042,-0.337874711575387, 0.627062760233795,-1.366897002133831, 0.000000000000000, 0.000000000000000, 0.000000000000000, 7.015835409324611],
  [-0.012313431698968, 0.605840722251870,-0.758452831656091,-1.065756009728143, 0.265171190765119, 0.827633808835633, 0.146772636903308, 0.796369160809532,-0.000000000000000, 0.000000000000000, 5.846539309369049],
  [ 0.243423561528618, 1.087810342796267, 0.244163107123329, 0.088747926729941,-0.625781053133631,-1.022862419839925, 0.674072592092577, 0.702222706508452,-0.384858688758601, 0.000000000000000, 5.917278091017409],
  [ 1.399086503308206, 0.144558658748712, 0.493735795230337,-0.349932778113803,-0.474626162423738,-0.336402088354941,-0.113347397354096,-0.496037368396553,-0.115235951532930, 0.995562413370237, 5.892228633257950],
  [-0.503060760934478, 1.048947187476385,-0.673191491287202, 0.127166628687989,-0.122497519984228,-0.647163731034475, 0.763642581775872,-1.057237868057467,-0.153414679934835, 0.056555223955416, 4.822954885923378],
  [ 0.668670073877720, 0.068695679066274, 0.296223379123361,-0.661419260442233,-0.078015446774846,-0.071563725735107, 0.949162211633239,-0.837988812592935,-0.422910543558415,-1.108848774404342, 6.269863202577839],
  [-0.234789391066492, 0.481089704858354, 0.440730833708462,-0.349084781719889, 0.712136025591673,-1.049994875386891,-0.673463224490087,-0.759070684123845, 0.278070228086039,-0.829219463189554, 5.561095496490129],
  [ 0.508943999259812,-0.151642843828141, 0.050121618421068, 0.998376621298537,-0.631117620293353,-0.334513034116710,-0.286131765311638,-0.273568829125595,-1.445577020979008,-0.315253526483606, 5.364480451886298],
  [ 0.857858888187507, 0.819137040120359,-0.923141923434540,-0.335322718810957,-0.562874333127317,-0.316686470856382,-0.922172522796328,-0.308944461596827, 0.060998149779482,-0.727239123238836, 5.153155728202016],
  [-0.348640616065764, 0.046751885827911,-0.216611546358586, 0.958872697785367,-1.193120867540881,-0.294356604415747,-0.361233126750066,-0.661183521319933, 0.575170819414084, 0.952879385007950, 4.960203912990991],
  [-0.447868267365849,-0.055485230330898,-0.308001777402784, 0.050409774005278, 0.139130339045456, 0.031068586878986, 1.847699852404414, 0.786920132680600, 0.012992282896015,-0.287768931733302, 4.679276448619807],
  [ 0.753945784689135,-0.039303888586772, 0.491012684717545,-0.418127519606451, 0.004831917546584,-0.451276208171511, 0.498527742164853, 1.122291326022631, 1.022919617800444,-0.836112989692796, 4.832220138465215],
  [ 0.421663766372007,-0.543184505635180,-1.196283580104273, 0.205903350056625, 0.839528350947286, 0.569907980273283,-0.556641038582059, 0.660159442463087, 0.824714571163775, 0.314764725126334, 4.557745739224606],
  [ 0.445080121998888,-0.603303112248679,-0.558308619573187,-1.031274656825559,-0.883937930070172,-0.845053140314106,-0.029406696567604, 0.712575053776127,-0.731773259033129,-0.239444714497663, 4.627273842558250],
  [-0.531248280387387,-0.519003428072006, 0.451302676343577,-0.149765078603653,-0.684600282491560, 0.024335111721612, 0.068311574014043, 0.053177544117421,-1.125263602504966, 1.429369090142550, 4.517205194980041],
  [ 0.341685269232404, 0.547208088075360,-0.647043627004142, 0.164977122668019, 0.689436146569448,-0.627647872354085,-1.168655633830133,-0.242244954588739,-0.980199107455541, 0.672575663861611, 4.722984096276903],
  [-0.072616130268679, 0.261681176625337, 0.619780164532632,-0.185158512553283, 0.671266520587693, 0.441893584367573,-0.772575705997747,-0.608679906186401, 1.158655795082819, 1.115242260641404, 4.441726456220892],
  [-0.516362896490288, 0.990248238373252,-0.796850611920468,-0.002430215434821,-0.898109434453240, 0.228989110874359,-0.329037502301353, 0.970451923064905, 0.871125308559907,-0.457500183893259, 4.229519181686468],
  [-0.086159561114867,-0.749644632546481,-0.199706190653093, 0.016092243156291,-0.962573227524834, 0.059927776498911,-0.357787705169578,-1.101613362587142, 0.153921112624673,-1.381101007127580, 3.546258446209667],
  [-0.238079961366058, 0.747244001326729, 0.065622489631601,-1.114543331784379,-0.958951281930830, 0.846781925538687,-0.238956978056472,-1.048815320472544,-0.240035830888381, 0.382032970975036, 4.511129137617266],
  [-0.133001690947087,-0.200121961122286, 0.548894083656037, 1.440954842566304, 0.138280720251353, 0.968742567406013, 0.322190016980324, 0.947902746734255, 0.749708810796885, 0.038512412457686, 3.930361400209747],
  [ 0.084928472174212, 0.957703406298956, 0.641797901818515, 0.824067264937653,-0.377157785509087,-0.487516168405539, 0.132743124034352,-0.726832248286030, 1.290245261692121,-0.628316549776367, 3.444065632613767],
  [-1.252159609674184, 0.886738469069563,-0.234393837006149, 0.041476148531746, 0.987383230054162, 0.554129642822254,-0.010402921085348, 0.115409828590416,-0.922388909406964, 0.670083313354017, 3.609152475721553],
  [ 1.409616474843895, 1.244776198917224,-0.073227988722714, 0.184907318146952, 0.383080362980360, 0.365232812878141, 0.765019174381889,-0.335219882121892, 0.698310201456149, 0.119754359463433, 3.679319295113269],
  [ 0.932556638800338, 0.411527204038142, 0.007675313975094,-0.458879225585456,-0.187750293837628, 0.643723845848255,-0.660406520932585, 1.336656662163313,-0.672830648019731, 0.833230736676582, 3.318676329300485],
  [-0.015087552286049,-0.726563241626451, 0.242421544779146, 0.479760012796196, 0.854502371101830, 0.266864772008811, 0.618946419693252, 1.115602172539511,-1.380934142975072,-0.062178547822339, 3.474481052022977],
  [-0.091912036260564, 0.066794032996556, 0.558653249405015,-0.431101591327080,-0.598436404481706, 0.458931514698488, 0.286065319597261, 1.139694032916200, 0.970354992255374, 1.335765410038728, 3.603830324913226],
  [-0.671662604447238,-0.308126141788102, 0.831974921337456, 0.796053533169576,-0.421040950928041, 1.049945141765920, 0.567442479669506,-1.309226372425997, 0.052023895963713,-0.353625935353875, 3.058211405655527],
  [-0.754689420496244,-0.868084526127985,-0.022419097258770,-0.477076138929206,-0.399519022228038, 0.063823795341350,-0.919303155361911,-0.038379111424501, 1.565955966609703,-0.553108525643963, 3.461934214588307],
  [ 1.069621278077490,-0.131615282386242,-0.275805486446007, 0.106367026759982,-0.213490389231849, 1.152673869119926, 0.333338330583376, 0.810784296708726,-0.342565451096522,-1.374164039736611, 3.353164149806900],
  [ 0.598230076943904,-0.734601231902066,-0.730428420279826,-0.049605762630062, 0.131911592937279,-0.156720141825760,-0.237397551154925,-1.903781229016710, 0.122057213692122, 0.497719158007267, 3.663781293586753],
  [-0.815393084139381, 0.730529365810754,-0.222014761925463, 0.611916626359502, 1.343978384406174,-0.469593240658222,-0.031970138220509, 0.759222249023749, 1.106848633389016,-0.037941034784595, 3.466194416259452],
  [ 0.111957757548044, 0.606933385196555,-0.636495355849268,-0.203469444266203, 0.849948640251987, 1.299001462904733,-0.874024881904883,-0.950645629734074, 0.175060433676023,-0.733146781359409, 3.204928099458759],
  [-0.174437276965594,-0.408207096253848,-0.279478605435877, 0.133204004869064, 0.428670397879139,-0.246673711045867,-1.346025812816895, 1.097628100436036,-0.272753813401504,-1.366895850797611, 3.737477082114491],
  [-0.585148866376819, 0.345586520637350,-0.761521303053562, 0.015122273770289, 0.038870108859070, 0.951202827645073, 1.056815832554442,-0.746179854933799, 1.380385088748510,-0.077613693456599, 3.083576534529264],
  [ 0.767189190437354, 1.021944137579413, 1.029440294457774, 0.619485618418741, 0.892307532717885, 0.059670962141485,-0.640558134875654, 1.103849017865811,-0.186955923003990,-0.122922983162254, 3.031408069562009],
  [-0.087185668301108, 1.013704212944058, 0.383481281635093, 0.572817864464135,-1.232977363808094, 1.015586976209674, 0.943176740373717, 0.353559081880323,-0.646456041325499, 0.361383997892734, 3.089423873772167],
  [ 0.990922161012009,-0.136864152702431, 0.793841552927795, 0.290606377359113, 0.608214381043853, 1.505499192809639,-0.103650620877805,-0.509457579079931,-0.991356254097815, 0.173301284705626, 3.037310339097390],
  [-0.203349567079126, 0.978259869530526, 0.563901654226913,-1.121614263529208, 0.060146506582924,-0.106403253739404,-0.105107770413073, 0.426677365719242,-1.599377617014197,-0.549940284297154, 2.831391272066886],
  [-0.402053047247066,-0.916675344024727,-1.511022230157524,-0.447155517440331, 0.952914084400098,-0.151826357702880, 0.083061954957471,-0.156842526182136,-0.934740290552287,-0.622377325926426, 2.762703346416042],
  [-0.066143894816894,-0.453571267864835,-0.373812945371860, 0.798918765429517, 0.596854357650478, 1.122359859112731, 0.476507363368143,-0.472356883008105,-0.112109196741532, 1.632660705993004, 2.873099663022050],
  [-0.305112884802249, 0.520664963290948,-1.244087329141215,-0.353593072892358, 0.147388757484809,-0.601925187029906, 0.722526473876141, 0.072730609845129, 0.397294783048721, 1.634894420712596, 2.799807993876574],
  [-0.881626486174684,-0.690195312272676, 0.533991625688092,-0.618452551914778,-1.273756504385559, 0.842064059477859, 0.188403882122393, 0.765986604531875,-0.558047537124605,-0.783458176247168, 3.178379518355820],
  [-0.407211316854068,-0.001846749274915, 0.712979851891870,-1.127751302113427,-1.312533808019179,-0.817996399804320, 0.838638509220567,-0.405375805020513, 0.806037954026473, 0.123139272291636, 3.145642521973285],
  [-0.879679381391864,-0.527520521391088,-1.389523003862712, 0.584283958948547,-0.487420123526532, 1.378651170731331, 0.127688587122323,-0.230822952913786,-0.517270519569628,-0.369038911119017, 2.659505825433608],
  [-0.539213005936716, 1.227705398218883,-0.027440843552218, 1.006803369505086, 0.402456745021701, 0.509053468388460, 0.164918711710107,-0.092786824790788,-0.704906860988328,-1.473877260723640, 2.954141576370441],
  [-0.736195543261196,-0.508941069634337,-1.153106059377689,-1.204818598632029,-0.330684418133604,-0.078355156917582,-1.178158552194186,-0.076445204403960, 0.049071052879213, 0.945348259472858, 2.890443846101472],
  [-0.146767531869172, 0.932983171079497, 1.269250203155981,-0.559005329107411, 0.798322972888124, 0.593021815430117, 1.375418047990545, 0.003087302862999,-0.022777082417853, 0.562765241031972, 2.665088010804535],
  [ 1.102806627176388,-0.327281091974176, 0.166420792899362,-0.105239061907823,-0.927867023964928, 1.403959790981404,-0.077689599692996,-0.177653138795108, 1.337366199385454,-0.049412783515475, 2.684762220761276],
  [ 0.107799398507197,-0.811393403500788, 0.664029499839740, 0.285989792705829, 0.607436221767775,-0.994405861372889, 1.008705905709763,-0.583810950478746, 1.382269539286830, 0.603943642915558, 2.714672527998709],
  [-1.091733707844049, 0.653949363592295, 0.929224732578037,-0.336830670792194,-0.553234762928902,-1.027325039333714,-1.236033034584672, 0.812421802899987,-0.204282530023591, 0.432328332494140, 2.226408981242221],
  [ 0.127858023671492,-0.058200009392209,-0.173641164361539, 1.083658065877268, 1.704907258154687,-0.180531170807775, 1.056173931721749,-0.972448694008069,-0.432216093564153,-0.151550368829035, 2.274590554775639],
  [ 0.896513576634360,-0.444146405091778, 0.815955304047731,-1.773988482501318, 0.153047987071640, 0.200406405023809,-1.229860786458240, 0.148198797274765, 0.257965666986354,-0.317316382943734, 2.504404611428968],
  [ 1.493270708952994,-0.506598761004537,-0.640612987160433, 0.296850617625834, 0.454788035982429,-0.386781857028994, 1.017940354699958, 1.089252375236273,-0.128030806077599, 1.022556533524702, 2.083795579498678],
  [ 0.193110550001636,-1.181379975850657,-0.071164077103572,-1.493130582569284, 0.106108826494541, 1.200324417527054, 1.112861139614300,-0.193652451273447, 0.048348926838875, 0.524029269635180, 2.528898985905707],
  [-1.552476337057190,-0.585843083890886, 0.458735423608639,-1.069176578753061, 0.911274771853943,-0.037534716784689, 0.106038133291120,-1.323581554439756, 0.139598045220720, 0.389517505944342, 2.063183777753424],
  [-0.165021759319171, 0.529740018810095, 0.953920957298520, 1.496715046940785, 0.405492757354827,-1.103556347504849, 0.446058993537512, 0.307273824338754,-0.226476065607097, 1.301040096344758, 2.140940443342885],
  [ 0.590599687521435,-0.368329265318883,-1.384997054095641,-0.137495774693930,-1.928283538748136,-0.046266826491799, 0.787501946353452, 0.149132869301445, 0.364429933848607, 0.273201630981569, 2.032132593475224],
  [ 0.986048650732083, 0.008903011443164,-0.268119092251545, 0.411528642507169,-0.353383487712185,-1.358570058645759,-1.224957240603595, 0.700204959922521, 1.310007341659787, 0.645806985985849, 2.026055872245626],
  [-0.370035916991648,-1.092095367175353, 0.484749033691895, 0.036953777102523, 1.494160831269177, 0.804731537762880, 0.506470818322978,-0.110356781319063, 0.828173496297395,-1.439292628094765, 1.906339898186527],
  [-0.841025373744767,-0.667837361355918, 0.492684028873573,-1.268218724248052, 0.943843458690826,-0.944216680936182, 0.154110760885516, 1.708109631192032, 0.235129462246844, 0.363592671666995, 1.730542453334802],
  [ 0.863109281311006, 0.526679550342116,-1.536299148519813,-0.439793953946544,-0.216216068668457, 0.657478618736021, 0.881771171750108,-0.585493000205033,-1.620962636296004, 0.364663875540461, 1.668842122736711],
  [-0.381600393424879,-0.902421750083543, 0.484377172351190,-0.838597875639669, 0.487071410048817, 0.486712628540860,-1.169469080626992,-0.931896219313716,-1.747779996200002,-0.626272740108799, 1.583194186402574],
  [-0.751427239070526,-0.273429219474040, 0.384255495230895, 1.371975859362998,-1.146786264744684,-0.997717863919747, 0.503436635092382, 0.554658862229238, 0.434461513717202,-1.549935589387689, 1.408355715711149],
  [-1.292494784646643,-1.122655423233180, 0.113435591661632, 1.785186343997027, 0.748382218167931,-0.242378435456123,-1.007046272971559,-0.621468444568098,-0.269912880836566,-0.053405645894102, 1.621881276101417],
  [ 0.373927410426947,-0.712458013983301,-1.617376614092203, 0.969153156157966, 0.011496341052503,-0.659727366576085, 0.830493579026508,-0.136330105685734, 0.862712766128297,-1.488004921178099, 1.313064883249107],
  [ 0.396148120591945,-1.260844456890424, 0.766832064031085, 1.095732203568046,-1.318888935282198,-0.448330591995646,-0.631859593554325, 1.565825871122992, 0.090658948129070, 0.145678345918099, 1.300361288900271],
  [ 1.615660286331453,-0.410252679317069, 0.692639967936340, 0.399713628000642, 0.806250200222099,-1.667061411924802, 0.163826034662105, 0.073667157532672,-0.727578485701078,-0.995138049488626, 1.331492869338862],
  [-1.320159688046230,-0.285195664899462, 1.535201180690697, 0.384397728297313, 0.515860676728795,-0.997008759311736, 0.585021694063857, 0.324632747907871,-0.910117537235115,-1.240409086251862, 1.206463508326265],
  [ 0.352583734639928,-0.067938940957347, 0.418146687915708,-1.478444522217066, 0.846029935380348,-1.336669426246667, 0.865614932763703,-0.401084848617243,-1.130529698007894, 1.113694511469892, 1.364902774021572],
  [ 0.594422558708682,-1.031720263885267,-0.707945646958749, 0.398299687948123,-1.100819037175454, 1.316436026720503,-1.666933335422718, 0.115678554910070,-0.603862589085137, 0.626240630403114, 1.323881663204194],
  [-0.954829524309404,-1.003605231488875,-0.075105098715185, 0.256304081506511,-0.587436478962594,-0.761473346335454, 1.593525808040944,-1.028783889607330,-1.431056446676800, 0.237580033355900, 1.277092653034933],
  [-1.457558845947289, 0.311332522853192,-0.884039645894416,-1.621281049612656, 0.147365107089345,-0.420439056157260, 0.601722764128560, 0.030498492115336, 0.177323711823873,-1.553059984656775, 1.322839573551111],
  [-1.543875366474265,-1.798662018119288,-0.604491506832789, 0.504355430204059,-0.465972295442381,-0.168304846200260, 0.662816153505313, 0.656580770227263, 0.908219087027345, 0.722306651455643, 1.257075526694155],
  [ 0.940596538083672,-0.207964874770003,-1.252290267261182,-1.589637516691917, 0.454306556978252,-0.817523053233543, 0.438732578451598,-0.578639833862500, 1.599687249541514,-0.233749087424251, 1.249054818686892],
  [ 1.499279792363121,-0.607862210637759, 0.669301330391160, 1.443919308553367, 0.759217460585910, 0.060501602445298,-1.278835982090376,-0.851580120383019, 0.896157484702287,-0.832125888113285, 1.216304341247231],
  [ 0.045612574193791,-1.405796299664528, 0.672196000434031, 0.199780028443101, 1.524960303402302,-0.555183298200510,-1.368855580086112, 0.461600251963358,-0.274578768142352, 1.527305806330204, 1.104267068092351],
  [-0.121087550777240, 2.147164922773494, 0.125923337530310,-1.550345905872241, 0.197111289306914,-0.971097623581980,-0.564622765933440,-0.002428410061325, 0.844476674027835, 0.834636748110599, 0.982040179728510],
  [ 1.269000563985481,-0.894540220498349, 0.724929245158538, 1.261168701265921,-1.167436980441637, 0.001486517625081, 1.928020627289328,-0.581736972793342, 0.043527940238572, 0.234993695611444, 0.986595825516845],
  [-0.998154912209719, 0.159121283625018,-1.436264675095717, 1.079206352226228,-0.424891477598246,-0.357718022286595,-0.255144056298029, 2.033243859892377,-1.043735614143661, 0.563570969744077, 1.119833042864878],
  [ 1.169098406861780, 0.964576871407323, 1.423846381006114, 0.151580112283481,-2.028801948532445, 0.075910615955846,-0.907107204657693, 0.007374924863764,-0.241078032020276,-0.968821519326245, 0.927996401091501],
  [-0.038126834981785, 1.439684329963046, 1.470434698013179, 0.682718401053196, 0.278445216698312,-0.445644028578662,-0.362346874873962,-2.145791871055413,-0.992001788472750, 0.609252625309195, 0.884896349544344],
  [-0.623938809629234, 1.538532118173488, 1.577556177956103,-1.086125843348121, 0.159420979138566, 1.247350989129256,-0.026063602095279, 0.287832472738543, 1.094848555879812,-1.510050092076961, 0.814625450324082],
  [-0.120984388639277,-1.217697012018590, 1.119131628644113,-0.503409145150690,-1.381512142580385,-2.126903650768848,-1.468110163910303,-1.368952854955855,-0.275167546489779, 0.123246817334355, 0.540249567056094],
  [-1.673379635855015,-0.783721156483262, 0.727341313969274,-0.589442147196620, 1.136490382731701, 2.641962582600381,-0.974778608650669, 1.527693019548999, 0.003223730839388, 0.255215782874065, 0.433684104444119],
  [-2.085081851174209, 1.055784245132493,-1.322435132652821, 0.094526971912360,-2.027226347629931,-1.076091550330471,-0.953615864817949,-0.929077243294305,-1.660135043358673,-0.843938186401660, 0.333472147582003],
  [ 0.337871530557270, 3.296026469795223,-0.959717339146781, 1.534944913684706,-0.266643808371328, 1.649270398216641,-1.086742436016721, 0.062690669183125, 0.199378027611055, 1.961966442890251, 0.208012341153754],
  [ 1.214144945217617, 3.287361433855106,-3.053690144252095,-0.075000173515161, 2.450436269699139,-2.260734956702307, 1.196452704485166, 2.160754118758176,-1.173779000135877,-2.163708050229265, 0.053857565403476],
  [-3.228772751154547, 1.369522919422421,-4.227932747211863, 2.107597005619273, 1.542783091434428,-0.812398666145836,-3.096145857678958,-2.940453405521338, 2.669281262669844,-0.211689289303595, 0.026970944637336],
  [-8.232760072245810, 3.186682796893730, 3.409454180041581, 1.741604088429609,-1.954119550518665,-0.152378189108158, 2.350599251991209, 0.231945640060186, 2.512773872734346, 1.823378034140441, 0.008539832757489]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 10_96_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1001,"equations, ",1012,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir10_96_4E2ag.mac",err,"refir10_96_4E2ag.txt")
)$
/* r10_96_4E2ag.txt:102 formula 2 */
rule:"10_96_4";
n:10;
N:96;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [1] do block(
x0:matrix(
  [-1.504779463907167, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.053861696213177],
  [ 0.680647555984249,-2.187159170133055, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.033861870091525],
  [ 0.053911472427606,-0.669035987227196, 2.365267692423370, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.029343820332549],
  [ 0.901292642734327, 0.347678125410095,-1.199671649269680, 1.971738904442956, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.024388254550421],
  [ 0.832302281621501, 0.212735678246493,-0.087675770121844,-0.934894703980645, 2.221091998678252, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.021426178768181],
  [-0.494179340332992,-0.621704474315202,-0.833760704582099, 0.308294562498423, 0.244075682206684,-2.286192504499509, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.022585448066811],
  [-0.694217628505082, 0.589244220381030, 0.752010404111772, 0.754763977079217,-0.477826999492810, 0.886800659981741,-1.933084278784789, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.022926091876238],
  [-0.017413822108035, 0.856788166046506,-1.072614280948322,-1.507206603138172, 0.375008694330655, 1.170450957133854, 0.207567853693920, 1.126236067872521, 0.000000000000000, 0.000000000000000, 0.019105108592839],
  [ 0.344252902114933, 1.538396140072207, 0.345298777524967, 0.125508521613976,-0.884988052417699,-1.446545906579385, 0.953282601761310, 0.993092875350594,-0.544272377239539, 0.000000000000000, 0.019336266211663],
  [ 1.978607107911615, 0.204436815760893, 0.698247857843808,-0.494879680727435,-0.671222755956746,-0.475744395762190,-0.160297426597855,-0.701502773830265,-0.162968245530838, 1.407937867177079, 0.019254410504318],
  [-0.711435350811268, 1.483435338742217,-0.952036537052530, 0.179840770971818,-0.173237654118764,-0.915227725504928, 1.079953695953044,-1.495160131661287,-0.216961121030971, 0.079981164740797, 0.015760276628307],
  [ 0.945642287230891, 0.097150361011954, 0.418923120248244,-0.935388088532188,-0.110330502903584,-0.101206391508537, 1.342318072583769,-1.185095143885855,-0.598085826370888,-1.568148975383405, 0.020488431020302],
  [-0.332042341147553, 0.680363585328754, 0.623287522386508,-0.493680432726319, 1.007112425646218,-1.484916993194389,-0.952420825833397,-1.073488056287765, 0.393250687851456,-1.172693411026405, 0.018172345678978],
  [ 0.719755506241629,-0.214455366378582, 0.070882672539164, 1.411917758196618,-0.892535098071493,-0.473072869638425,-0.404651423129474,-0.386884748391944,-2.044354628523410,-0.445835812739061, 0.017529854184545],
  [ 1.213195674277077, 1.158434711580366,-1.305519828116312,-0.474217936714275,-0.796024515820363,-0.447862302105167,-1.304148888586379,-0.436913447610287, 0.086264410697809,-1.028471431172681, 0.016839294935611],
  [-0.493052287634315, 0.066117151004350,-0.306334986626921, 1.356050773797344,-1.687327712426667,-0.416283102138842,-0.510860787028383,-0.935054703068250, 0.813414373496644, 1.347574949583977, 0.016208774009003],
  [-0.633381377865323,-0.078467965245351,-0.435580290838036, 0.071290186074427, 0.196760012415651, 0.043937616928029, 2.613042190465088, 1.112873124141340, 0.018373862677732,-0.406966726086853, 0.015290769454596],
  [ 1.066240354001400,-0.055584092293414, 0.694396798024777,-0.591321609028865, 0.006833363326648,-0.638200933972455, 0.705024694188773, 1.587159614194890, 1.446626796710891,-1.182442329699868, 0.015790553283707],
  [ 0.596322617164613,-0.768178894740196,-1.691800463427704, 0.291191310188134, 1.187272379906371, 0.805971595007135,-0.787209306136193, 0.933606436859959, 1.166322531626522, 0.445144543230301, 0.014893635820920],
  [ 0.629438344873499,-0.853199443563980,-0.789567621790202,-1.458442606214365,-1.250077009001238,-1.195085611958183,-0.041587349110496, 1.007733305258936,-1.034883667506611,-0.338625962681149, 0.015120837229164],
  [-0.751298523111227,-0.733981686897560, 0.638238365620362,-0.211799805331159,-0.968171004304016, 0.034415045038568, 0.096607154437713, 0.075204404104550,-1.591363047907331, 2.021433152916485, 0.014761158904368],
  [ 0.483215941811568, 0.773869099596425,-0.915057872756336, 0.233312884358402, 0.975009948868758,-0.887628133477764,-1.652728647106300,-0.342586100195849,-1.386210871589629, 0.951165625555178, 0.015433595716533],
  [-0.102694716273017, 0.370073069001301, 0.876501514371877,-0.261853679641682, 0.949314217382114, 0.624931900138281,-1.092587041381983,-0.860803378472792, 1.638586739528304, 1.577190730330704, 0.014514512226027],
  [-0.730247411322820, 1.400422488823519,-1.126916942563226,-0.003436843627412,-1.270118542699002, 0.323839506234275,-0.465329298283942, 1.372426271229440, 1.231957225891868,-0.647002964850032, 0.013821069009512],
  [-0.121848019856758,-1.060157606307429,-0.282427203311471, 0.022757868520632,-1.361284113142863, 0.084750674287624,-0.505988225101164,-1.557916557862166, 0.217677325009369,-1.953171775286964, 0.011588334419395],
  [-0.336695910293142, 1.056762601078199, 0.092804214833698,-1.576202295661965,-1.356161908561645, 1.197530483469216,-0.337936199191153,-1.483248850636956,-0.339461927497843, 0.540276208826583, 0.014741303785024],
  [-0.188092795155925,-0.283015191547838, 0.776253457412720, 2.037817881124455, 0.195558469994183, 1.370008877273716, 0.455645491674792, 1.340536920242293, 1.060248368059560, 0.054464776017366, 0.012843492087666],
  [ 0.120106997180397, 1.354397145918894, 0.907639297054340, 1.165407102382531,-0.533381655421554,-0.689451977235279, 0.187727126321155,-1.027896023096232, 1.824682347872621,-0.888573786157208, 0.011254392458545],
  [-1.770821102257032, 1.254037569236131,-0.331482943230765, 0.058656131768596, 1.396370755202350, 0.783657656192191,-0.014711952087196, 0.163214144823720,-1.304454905465857, 0.947640909665151, 0.011793857242399],
  [ 1.993498736468789, 1.760379382627968,-0.103560014796966, 0.261498437105456, 0.541757444805633, 0.516517197395942, 1.081900491886335,-0.474072503673890, 0.987559757642774, 0.169358239306490, 0.012023145823756],
  [ 1.318834246272506, 0.581987353236220, 0.010854533119050,-0.648953224314215,-0.265519011884707, 0.910362993221570,-0.933955858582493, 1.890317979867709,-0.951526227609782, 1.178366208394147, 0.010844649851950],
  [-0.021337021065944,-1.027515590229887, 0.342835836438105, 0.678483116780670, 1.208448842292176, 0.377403779894464, 0.875322421112467, 1.577699722618266,-1.952935793739414,-0.087933745619016, 0.011353782860279],
  [-0.129983248225017, 0.094461027349326, 0.790055001972372,-0.609669717215380,-0.846316879435820, 0.649027172287029, 0.404557454699040, 1.611770758305779, 1.372289190363990, 1.889057559025628, 0.011776465711485],
  [-0.949874364548120,-0.435756168638429, 1.176590217309719, 1.125789702983435,-0.595441823116900, 1.484846659233106, 0.802484850615235,-1.851525692101374, 0.073572899239370,-0.500102593784321, 0.009993512044172],
  [-1.067292013845280,-1.227656910136418,-0.031705391399514,-0.674687545958274,-0.565005219660929, 0.090260476973862,-1.300090990245195,-0.054276259888358, 2.214596166058512,-0.782213578429879, 0.011312782761074],
  [ 1.512672918060030,-0.186132117366188,-0.390047859508852, 0.150425691833268,-0.301921003887992, 1.630127018702469, 0.471411587969817, 1.146622148564612,-0.484460706941159,-1.943361421920916, 0.010957347897929],
  [ 0.846025088233569,-1.038883025091885,-1.032981778302485,-0.070153142283294, 0.186551163766139,-0.221635750067025,-0.335730836517456,-2.692353233866751, 0.172614966988870, 0.703881183506795, 0.011972371307282],
  [-1.153139958255139, 1.033124536841384,-0.313976287362024, 0.865380792039197, 1.900672458763492,-0.664105129737590,-0.045212603062386, 1.073702401424789, 1.565320348832872,-0.053656725962844, 0.011326704093207],
  [ 0.158332179137323, 0.858333424801982,-0.900140364629524,-0.287749247609781, 1.202008894364931, 1.837065486382365,-1.236057841841429,-1.344415942580639, 0.247572839539547,-1.036826121408658, 0.010472947522012],
  [-0.246691562868175,-0.577292011779131,-0.395242434200536, 0.188378910248242, 0.606231490468549,-0.348849307641967,-1.903567959789922, 1.552280546078460,-0.385732142101387,-1.933082650549492, 0.012213191725679],
  [-0.827525462837339, 0.488733144458670,-1.076953754814379, 0.021386124659862, 0.054970635119415, 1.345203939423300, 1.494563283329106,-1.055257670816967, 1.952159313805732,-0.109762337912190, 0.010076399290107],
  [ 1.084969358022541, 1.445247259352482, 1.455848426075537, 0.876084963262868, 1.261913414577307, 0.084387483940340,-0.905886001829564, 1.561078251878051,-0.264395601878223,-0.173839349915419, 0.009905925076973],
  [-0.123299154555989, 1.433594246180231, 0.542324429404565, 0.810086792694773,-1.743693309996432, 1.436256875525203, 1.333853337951358, 0.500008048695332,-0.914226901120543, 0.511074151044514, 0.010095507012694],
  [ 1.401375559359239,-0.193555140954480, 1.122661490525807, 0.410979480173371, 0.860145026502574, 2.129097376613139,-0.146584113793784,-0.720481817788602,-1.401989459688518, 0.245085027207377, 0.009925212298773],
  [-0.287579715665997, 1.383468375015404, 0.797477367252324,-1.586202103234117, 0.085060005338934,-0.150476924518891,-0.148644834428965, 0.603412917357777,-2.261861517337439,-0.777733008548351, 0.009252317458119],
  [-0.568588872210231,-1.296374703812792,-2.136908130936011,-0.632373397254075, 1.347624021934959,-0.214714894189122, 0.117467343218079,-0.221808827683634,-1.321922396195612,-0.880174455238652, 0.009027861551960],
  [-0.093541593118231,-0.641446638517210,-0.528651337135517, 1.129841753304792, 0.844079527350788, 1.587256534620381, 0.673883175845872,-0.668013510230343,-0.158546346498628, 2.308930913168939, 0.009388610621692],
  [-0.431494779742120, 0.736331452538548,-1.759405173648027,-0.500056119245551, 0.208439179776336,-0.851250763031655, 1.021806738529248, 0.102856614842648, 0.561859670447578, 2.312089862819858, 0.009149110769920],
  [-1.246808133695574,-0.976083571302352, 0.755178199241757,-0.874623986602130,-1.801363723663002, 1.190858413300533, 0.266443325301230, 1.083268644725094,-0.789198395450520,-1.107977178400836, 0.010386193033909],
  [-0.575883767046831,-0.002611697870887, 1.008305776244243,-1.594881186432726,-1.856203112373927,-1.156821602575634, 1.186013953668080,-0.573287961317921, 1.139909806371699, 0.174145228935585, 0.010279216267347],
  [-1.244054511704349,-0.746026675781403,-1.965082277292050, 0.826302299022080,-0.689316149264791, 1.949707183429794, 0.180578931668648,-0.326432950517683,-0.731530984191145,-0.521899833147913, 0.008690636444841],
  [-0.762562346003668, 1.736237624759806,-0.038807213114505, 1.423834979797023, 0.569159787078220, 0.719910318968024, 0.233230278789532,-0.131220386028669,-0.996888843019540,-2.084377211388678, 0.009653436439696],
  [-1.041137721838612,-0.719751363125549,-1.630738228026523,-1.703870802384762,-0.467658388989998,-0.110810925594717,-1.666167803138868,-0.108109844846464, 0.069396948501710, 1.336924329712316, 0.009445287312578],
  [-0.207560634085408, 1.319437454006482, 1.794990851347994,-0.790552917862536, 1.128999175412394, 0.838659494164386, 1.945134857400957, 0.004366105580006,-0.032211658866617, 0.795870236299579, 0.008708877707245],
  [ 1.559604088827778,-0.462845358978156, 0.235354542379162,-0.148830508641465,-1.312202129369963, 1.985498977432398,-0.109869685541172,-0.251239478282192, 1.891321417030270,-0.069880228602190, 0.008773168375247],
  [ 0.152451371384540,-1.147483555650880, 0.939079524489183, 0.404450643544853, 0.859044543100659,-1.406302255656840, 1.426525572300583,-0.825633364028970, 1.954824329314645, 0.854105290720196, 0.008870908189790],
  [-1.543944616132920, 0.924824059097478, 1.314122219304372,-0.476350502857548,-0.782392104910317,-1.452857003591212,-1.748014681050816, 1.148937932028763,-0.288899124515251, 0.611404591211358, 0.007275378323471],
  [ 0.180818551134444,-0.082307242612703,-0.245565689626344, 1.532523933738630, 2.411102967070686,-0.255309630187449, 1.493655498465813,-1.375250131778215,-0.611245861394344,-0.214324586980666, 0.007432824317728],
  [ 1.267861658927923,-0.628117869760047, 1.153935057274564,-2.508798571447030, 0.216442539010615, 0.283417455971106,-1.739285804040084, 0.209584749033354, 0.364818544878723,-0.448753132322203, 0.008183802336723],
  [ 2.111803688895811,-0.716438838494023,-0.905963574674626, 0.419810169445284, 0.643167408491374,-0.546992147890255, 1.439585055303560, 1.540435481906245,-0.181062902356500, 1.446113318003852, 0.006809351434241],
  [ 0.273099558849641,-1.670723584163999,-0.100641202993636,-2.111605520263522, 0.150060541516073, 1.697515070514345, 1.573823316680522,-0.273865922977704, 0.068375708061722, 0.741089300198539, 0.008263844163097],
  [-2.195533091129583,-0.828507234660970, 0.648749857608304,-1.512044018244245, 1.288737141404294,-0.053082105536740, 0.149960566229028,-1.871826985195566, 0.197421448831915, 0.550860939688231, 0.006741996937880],
  [-0.233376010115840, 0.749165519133015, 1.349047955243493, 2.116674718391542, 0.573453356895259,-1.560664353484274, 0.630822678279242, 0.434550809742114,-0.320285523534455, 1.839948549441955, 0.006996087342698],
  [ 0.835234088026125,-0.520896242432882,-1.958681617748839,-0.194448389341151,-2.727004732598400,-0.065431173512665, 1.113695932928261, 0.210905726361718, 0.515381754983430, 0.386365451796584, 0.006640529006822],
  [ 1.394483375025003, 0.012590759528885,-0.379177656593298, 0.581989387538627,-0.499759721041278,-1.921308202370844,-1.732351142988727, 0.990239350763339, 1.852630149383596, 0.913308998256479, 0.006620671718119],
  [-0.523309812374753,-1.544456079664210, 0.685538657794330, 0.052260532759300, 2.113062511947528, 1.138062254773621, 0.716257900218555,-0.156068056841261, 1.171214190461720,-2.035467154875232, 0.006229468210596],
  [-1.189389489849751,-0.944464653889001, 0.696760435597625,-1.793532119887100, 1.334796220037696,-1.335324035998858, 0.217945528151934, 2.415631806451878, 0.332523274422979, 0.514197687450932, 0.005655003711768],
  [ 1.220620851440120, 0.744837363118384,-2.172655091698958,-0.621962574320891,-0.305775696713924, 0.929815179586810, 1.247012749998619,-0.828012141564471,-2.292387344349855, 0.515712598496854, 0.005453381614675],
  [-0.539664451788373,-1.276217077948610, 0.685012766442983,-1.185956489106886, 0.688822993935224, 0.688315600260743,-1.653879034598687,-1.317900272077670,-2.471734174670440,-0.885683402806424, 0.005173504402220],
  [-1.062678592630108,-0.386687310529277, 0.543419332771922, 1.940266867559634,-1.621800688745115,-1.410986134577220, 0.711966917143122, 0.784406085455018, 0.614421365028012,-2.191939931316806, 0.004602173604287],
  [-1.827863653743776,-1.587674525408070, 0.160422152183696, 2.524634739043837, 1.058372282771949,-0.342774870648821,-1.424178497173657,-0.878889102895116,-0.381714456738265,-0.075526988730734, 0.005299924667393],
  [ 0.528813215168839,-1.007567785996585,-2.287315943114269, 1.370589537455286, 0.016258281434116,-0.932995389280586, 1.174495282923059,-0.192799884420522, 1.220060094291046,-2.104356740407976, 0.004290785686452],
  [ 0.560238044849741,-1.783103330977377, 1.084464305015314, 1.549599343014888,-1.865190619539896,-0.634035203627001,-0.893584406720078, 2.214412183256802, 0.128211113994610, 0.206020292541455, 0.004249273342702],
  [ 2.284888689117539,-0.580184903090099, 0.979540836497238, 0.565280433783862, 1.140209967820116,-2.357580858052896, 0.231685000088954, 0.104181093284180,-1.028951362169344,-1.407337726020323, 0.004351003989410],
  [-1.866987735333213,-0.403327577230832, 2.171102330703973, 0.543620480703468, 0.729537165324825,-1.409983309223430, 0.827345614027590, 0.459100034881757,-1.287100564511500,-1.754203352668201, 0.003942437589179],
  [ 0.498628699399943,-0.096080171715145, 0.591348717111784,-2.090836294535585, 1.196467008788521,-1.890336031007500, 1.224164377707104,-0.567219632576865,-1.598810431588323, 1.575001882461200, 0.004460179661250],
  [ 0.840640444306335,-1.459072789761693,-1.001186335352058, 0.563280820585207,-1.556793212092020, 1.861721682984686,-2.357399730526628, 0.163594181229542,-0.853990663293932, 0.885637992825161, 0.004326132366724],
  [-1.350332863032610,-1.419312129640157,-0.106214649206385, 0.362468708158087,-0.830760635581598,-1.076885933773224, 2.253585809723048,-1.454920129433631,-2.023819435411781, 0.335988905320966, 0.004173236940398],
  [-2.061299487895533, 0.440290676226816,-1.250220856899392,-2.292837648780705, 0.208405733066315,-0.594590615368941, 0.850964493819236, 0.043131381181437, 0.250773598191660,-2.196358493480562, 0.004322727064043],
  [-2.183369481881638,-2.543692220149659,-0.854880087302279, 0.713266289651097,-0.658984339904738,-0.238018996109526, 0.937363593647181, 0.928545430048768, 1.284415750480182, 1.021495862680867, 0.004107825702703],
  [ 1.330204380879110,-0.294106746396961,-1.771005879988591,-2.248086935362796, 0.642486494353669,-1.156152189435538, 0.620461562701168,-0.818320300777662, 2.262299403856923,-0.330571129627710, 0.004081615924686],
  [ 2.120301816151843,-0.859646982338010, 0.946535018753534, 2.042010269128554, 1.073695629551055, 0.085562186723446,-1.808547189922926,-1.204316155692978, 1.267358068888134,-1.176803716571564, 0.003974595105216],
  [ 0.064505921039608,-1.988096192919487, 0.950628700386758, 0.282531625715516, 2.156619543152126,-0.785147749918188,-1.935854126287870, 0.652801336721419,-0.388313017846612, 2.159936585203350, 0.003608483777333],
  [-0.171243656543714, 3.036549754438055, 0.178082491754649,-2.192520206454125, 0.278757458634685,-1.373339429657919,-0.798497173207680,-0.003434290443729, 1.194270365517887, 1.180354608832986, 0.003209075195334],
  [ 1.794637808247374,-1.265070911916984, 1.025204770264095, 1.783561881770728,-1.651005210956457, 0.002102253386096, 2.726632919647650,-0.822700316658213, 0.061557803427554, 0.332331271405879, 0.003223961969012],
  [-1.411604214196311, 0.225031477364716,-2.031184982677750, 1.526228259917527,-0.600887290156184,-0.505889678622984,-0.360828184775557, 2.875441042271621,-1.476065061053777, 0.797009708771831, 0.003659349703764],
  [ 1.653354822732708, 1.364117693495645, 2.013622862754695, 0.214366650577335,-2.869159230983546, 0.107353822612853,-1.282843311353256, 0.010429718763818,-0.340935822473290,-1.370120532150084, 0.003032472900371],
  [-0.053919487121601, 2.036021104969762, 2.079508692514224, 0.965509622051104, 0.393781001832668,-0.630235829206527,-0.512435864730264,-3.034607966076505,-1.402902383156529, 0.861613325623677, 0.002891632118912],
  [-0.882382726668587, 2.175812987667552, 2.231001342270985,-1.536013898106828, 0.225455310824558, 1.764020685866089,-0.036859499567439, 0.407056586638232, 1.548349676469828,-2.135533320077979, 0.002662003429275],
  [-0.171097763249083,-1.722083629257884, 1.582691127309195,-0.711928040494752,-1.953753208620294,-3.007895988778154,-2.076221304859738,-1.935991693727939,-0.389145676170775, 0.174297320593564, 0.001765407893401],
  [-2.366516176025113,-1.108349088617356, 1.028615950689615,-0.833597078799778, 1.607240112765761, 3.736299315595708,-1.378545128664952, 2.160484187388900, 0.004559043874503, 0.360929621472170, 0.001417177149073],
  [-2.948751032588566, 1.493104398406212,-1.870205699956283, 0.133681325688520,-2.866930994818323,-1.521823264832442,-1.348616489319692,-1.313913637959014,-2.347785493688682,-1.193508829013781, 0.001089708159839],
  [ 0.477822500853847, 4.661285335525119,-1.357245277065997, 2.170739914428511,-0.377091290121545, 2.332420565178449,-1.536885891821222, 0.088657994593020, 0.281963110686751, 2.774639552456291, 0.000679735165729],
  [ 1.717060248213492, 4.649031124180155,-4.318570017286366,-0.106066262565476, 3.465440206339458,-3.197162036699355, 1.692039641420891, 3.055767779701338,-1.659974181220888,-3.059945269650073, 0.000175993794129],
  [-4.566174214503452, 1.936797886627983,-5.979199831908356, 2.980592269363701, 2.181824771706459,-1.148905211717254,-4.378611463014861,-4.158429085614431, 3.774933763456073,-0.299373863942266, 0.000088134672305],
  [-11.642880949933728, 4.506650030348140, 4.821696341704444, 2.463000122141584,-2.763542370841913,-0.215495301646609, 3.324249341870021, 0.328020669906423, 3.553598889997678, 2.578645945214604, 0.000027906155003]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 10_96_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1001,"equations, ",1011,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir10_96_4E2ag.mac",err,"refir10_96_4E2ag.txt")
)$


==> anc/refir10_96_4Sa.mac <==
/* r10_96_4Sa.txt:3 formula 1 */
rule:"10_96_4";
n:10;
N:96;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 1, 0, 2, 1, 0, 0, 0, 0]
);
for problem in [4] do block(
x0:matrix(
  [-2.474071604289242, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000001,-0.000000000000000, 0.000000000000001,-0.000000000000000,-0.011258190935092],
  [-0.244913135138374, 1.491053361992398,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.009053156810479],
  [-2.251075815131959, 1.356599578301674,-1.355152384308668, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000715639202984],
  [ 1.160031162319238,-0.550498209020169,-0.234546945814660,-0.930083680425474, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.003724506734404],
  [ 0.295117852857137,-1.560156583492331, 0.613957312341779,-0.114159538513604, 0.800353086864456, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.010059775757221],
  [ 0.043197538323974, 0.964488321589365,-0.729852147276318,-0.243896043301002,-0.282129569527651,-0.579226026623510,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.010936008101944],
  [-0.367661113320314, 0.057645685261011,-0.186769367262709, 0.056910201659732,-0.328205448469197, 0.012620807040815, 0.527991322572694,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.039480644280892],
  [ 0.102035265711125,-0.111322857910637, 0.001274403867456,-0.109491404763653,-0.327470820975489,-0.137259942566995, 0.365397480311033,-0.589481946005498, 0.000000000000000,-0.000000000000000, 0.037564662505430],
  [ 0.952499524559120, 0.234583708042424, 0.170516441497264,-0.078734807041510, 0.045467751189185, 0.154637343900610, 0.150725753186825,-0.238933929444493,-0.395152713539503, 0.000000000000000, 0.022907832582871],
  [-1.060722884111918,-0.208825694213196,-0.232765662726963,-0.022664195953343,-0.202897729926618, 0.080523012293583,-0.043036913645360,-0.547010053167494, 0.154976983860881,-0.291443079797291, 0.010140645018725],
  [-0.348290949976191, 0.258720136871493, 0.142199279523541,-0.026209515413791, 0.241077815866373, 0.108643462613221, 0.314437385993308, 0.054934133609238,-0.461476058569164, 0.451580936958880, 0.025915114742592],
  [-0.010295713920031, 0.672511595501438,-0.544209447925868, 0.336453536998832,-0.157418889096941, 0.005091728946979,-0.603524458761208,-0.332518254421248,-0.870273323959570,-0.026328169347227, 0.004320170630721],
  [-1.267258161560182,-0.276980413876196,-0.175965375037317, 0.295197551043663,-0.205880583618483, 0.339536002781508, 0.053213097500941, 0.151537088922213,-0.124608092381660, 0.179800365464463, 0.013268686679462],
  [ 0.039384718917716, 0.681014470640060,-0.340049241647138, 0.589577924124369,-0.182149216259141,-0.128839428703431, 0.514459846334816,-0.001611441199295,-0.156771040151556,-0.016675190851392, 0.015832557380051],
  [-0.015334332854141,-0.233797798915823,-0.353527331881210,-0.207109528846893,-0.393374335723132,-0.159609376062561,-0.149328030057960, 0.036839073064468, 0.524207453924948, 0.485697049137951, 0.023565187250535],
  [ 0.120328616188976, 0.063283632072121, 0.404026220483908, 0.109896761349728,-0.415561266283077,-0.649018998760921,-0.003547904744681,-0.092179136276297,-0.301364896496714, 0.198405553399389, 0.024828337744853],
  [-0.166315486578712, 0.007539502363949, 0.712080895306437,-0.347645430115690,-0.123215192608403, 0.027451219117764, 0.382908331473249,-0.123853267246678,-0.050728043543455,-0.089384735323337, 0.027582123546744],
  [-2.007706376769214, 0.010667351328546, 0.112036584578176,-0.062835022522455,-0.096300682421701,-0.232202333887085,-0.034156185519564,-0.081775851022427,-0.027917861948277, 0.057439862792415, 0.013867965815695],
  [ 0.033389453290279,-0.667400686493742, 0.331121246707593,-0.373505360291380,-0.183610921282358, 0.306991920173611, 0.109798701778051, 0.262842632414592,-0.036341328690840, 0.094547788986699, 0.029751054694111],
  [-0.242183401870936, 0.716227134491370,-0.352377302624646, 0.444200988273638,-0.534905839044421,-0.142800315890437,-0.415606927327176, 0.019826922720370, 0.458337333069570,-0.384703697878805, 0.010009638019780],
  [ 0.152846063186942,-0.128112713229618,-0.416505840009911, 0.188968724655325, 0.223790805609734, 0.329033033881188, 0.149091486607905,-0.287951870061432,-0.119837718209786, 0.361639610316457, 0.047435308929135],
  [ 0.133083346707848,-0.943290949015328, 0.566092253373050,-0.235566700905277, 0.077137890543224, 0.131011467945034,-0.218862399439935,-0.272523792490625,-0.486157342476343,-0.747821056952689, 0.006239027685595],
  [-0.419656675922358,-0.050793845400230, 0.030895475298176, 0.424797389741363, 0.287468838115180, 0.078285759471730, 0.361029579794387,-0.338973186026603, 0.503790169596537, 0.367875104494135, 0.016341887742521],
  [-0.024858099178133, 0.134672193323081, 0.212758946775434,-0.478707891647883, 0.573147546607871,-0.018114665373401,-0.070355354632133, 0.025887118429319,-0.158631738144377,-0.196510913985426, 0.036389316198243],
  [-1.365538673768506, 0.297687046223345, 0.385105228745821, 0.006964471544406,-0.328181522415641, 0.841610078135796,-0.406418372664142, 0.007434156574156, 0.289649785217388,-0.081754181644526, 0.002740728550238],
  [-0.345284369906545, 1.753285534197498,-0.742209752548444, 0.348438391460689,-0.689863334233800,-0.051157922942045,-0.190607809590903,-0.208094573949585, 0.102787844399693, 0.394867498401138, 0.019701299541165],
  [-1.706370720923459,-0.126404724502655, 0.037430009481879,-0.176951510280199,-0.072878763703547,-0.045749682990015,-0.124410527838541, 0.645827008244240,-0.579870737992091,-0.258911958885853, 0.002710824506682],
  [-0.206858137512551, 0.861505328904280, 0.143998049606925, 0.066925513182843,-0.485859094148403,-0.516956374817846, 0.349852247669221,-0.127229404211473, 0.659377815726835,-0.023330158215038, 0.006028311678489],
  [ 0.141045422779213, 0.010522819120615, 0.204358918729498, 0.498483683117799,-0.047345171805740, 0.202366064538713, 0.011292944782698, 0.138785536884471, 0.120233480101530,-0.335167612541714, 0.056575183765134],
  [-0.220901461480437, 0.025581400703755,-0.022704967069059,-0.216246352021994, 0.171257230195923, 0.466999605996469, 0.046440674497141,-0.413796930224793,-0.347815500430735,-0.066420843819015, 0.039837257205046],
  [ 0.273953377096439,-0.042161928726907, 0.086869401949965, 0.558465596885746,-0.160785142978677,-0.213764333261350,-0.169333207486847,-0.295967313151283, 0.372265907347166, 0.259504495828358, 0.021833375187961],
  [-0.050826982365067,-0.231755696000502, 0.061069517469245, 0.068385779319571,-0.375709114540207,-0.124774987187006,-0.620574566041451, 0.202828342382868,-0.028511948772127, 0.081443311646236, 0.047645588886972],
  [ 0.003586994271429,-0.073809104710885, 0.029138258372200, 0.346812319163044,-0.078505924372599,-0.431483557190472, 0.085093883118858, 0.262560306905495,-0.263523561462092,-0.508081578274403, 0.034851774306816],
  [ 0.155182802369913, 0.213656480531466, 0.137381338381868,-0.385176775778664,-0.037449781639416,-0.207359429023556, 0.385894816099275, 0.434934361633378,-0.396761756182144,-0.120020069478734, 0.031373547769920],
  [-0.315427568425892, 0.088902602775639,-0.105927023349787,-0.774461164608289,-0.327747537452723, 0.108174711499447,-0.329048185172101, 0.061182595413034,-0.024296555955359,-0.320892595537472, 0.016361870355228],
  [ 0.241668700298405, 0.144479026335341,-0.253197453400082,-0.125754087658928, 0.406629333284502,-0.338612013575159,-0.010687269788180, 0.057678986091517,-0.129863679152442, 0.658972741865924, 0.020868199190049],
  [-0.256633772809970,-0.106659837122978,-0.129992180547031,-0.241785807965329, 0.278293200145273,-0.430391128969779, 0.622561188884567, 0.158195934959907, 0.077773088544590, 0.174858869748260, 0.024394435681907],
  [ 0.146915140971545, 0.184322869138767, 0.496644965598434, 0.137449630070877, 0.308456095161662,-0.366114296732784, 0.321161635788742, 0.051916935458717, 0.263494425551640,-0.356482307939719, 0.027204445339152],
  [ 0.147306767945833, 0.215500766946383, 0.481999990240355, 0.363800332387653,-0.590812417845863, 0.599445297817546, 0.320204844628796, 0.014488415822664, 0.107092493616976, 0.250884864871471, 0.012333569506438],
  [ 0.003807922036171, 0.268143467391480, 0.020858559380170,-0.362990173119374,-0.462007439914574, 0.170851520785246,-0.048815061106379, 0.062763414629634,-0.189899864214823, 0.338856099409446, 0.044825508747540],
  [ 0.153355702341573, 0.266122211257808, 0.145534567485081, 0.188268082887264, 0.501337963601035, 0.474081867197396,-0.394587569576371,-0.382366199273125, 0.112105221837051,-0.372966760395831, 0.017693382452641],
  [ 0.139179030071691, 0.115407904248538,-0.050956723874953,-0.277118045241120,-0.045486040875868, 0.204743175563632, 0.309457010381939, 0.034345464334696, 0.247832031152749,-0.603158952953222, 0.049505323849476],
  [-1.189003587646996,-0.003183994389246, 0.070393949816580, 0.120411385699572, 0.319389352724557, 0.051842352705422, 0.190786919676309, 0.120433154667188, 0.110737014595193,-0.426990793774006, 0.019085512886629],
  [ 1.294356722848355,-0.063524393380716,-0.140332037672792, 0.213662072102266, 0.000333086664976,-0.260606266415786,-0.319950743163972, 0.056085310757500,-0.024356797295212,-0.124657290960006, 0.014916427448991],
  [-0.040654272391415, 0.143518881397925,-0.002675898119470, 0.210981313764386, 0.375309584045127,-0.430618923823234,-0.381016479306718, 0.174991306555260, 0.382987601229953, 0.028057138947822, 0.035670399982935],
  [-0.546020875508283,-0.573250206095495,-0.386148053328327,-0.696308213285919, 0.163486169969632, 0.241405144164543, 0.286924801560662,-0.116523076137594, 0.247212261783632,-0.012123807991805, 0.007849784446780],
  [ 0.004605078608618, 0.093234887730430, 0.427866919776784,-0.242795713097418, 0.007512659334204, 0.033003034535655,-0.244159376573164,-0.384088922978957, 0.476399024266679, 0.091594350044583, 0.039528985852029],
  [ 0.138773722546645, 0.136487751377944, 0.175614903657458,-0.269777337856760, 0.356471456951406, 0.328549484431600, 0.187127626678336, 0.185759488318332, 0.330086299371069, 0.384421567871005, 0.035231647365783],
  [ 0.035313379235274,-0.120999909685859,-0.242657397062596,-0.157117711005600, 0.034934889158681,-0.237223593505390,-0.052131230036870, 0.695304374786325, 0.115172756695509,-0.220193479209410, 0.041538191429501],
  [ 0.056808239096910,-0.015290713766171, 0.387048729881141,-0.247115280204346, 0.009254413237278, 0.455773002836069,-0.479938106770624,-0.136775335488180,-0.490657245826473, 0.447893518730529, 0.015599524934550],
  [-0.332562944488933, 0.194525477577283, 0.033335497531666,-0.264463858866885,-0.180466157870182, 0.127900465760793, 0.159879088982694, 0.363472838547808, 0.469341268823007, 0.097787979504869, 0.039880061039248],
  [ 0.068027768034880,-0.270068827409444,-0.431978870649910, 0.420152274660707,-0.026289785122148, 0.264704118657122, 0.245556007603001, 0.377218814540998, 0.468592433505976,-0.076767093411684, 0.024998570954668],
  [-1.079535582811113,-0.035645484990984,-0.004035972453334,-0.108314924600072, 0.430571968268855, 0.106944142987490,-0.296575306118846,-0.014901764924684, 0.113742865919934, 0.295252234718562, 0.018211614638422],
  [ 0.954582982822081, 0.334654386520583, 0.237778869474490,-0.232980988076882,-0.381578007394498, 0.045111011891731,-0.119209433915287, 0.436219028952060, 0.540017843809762, 0.030445805519767, 0.008133374252334],
  [-0.117174083207966,-0.275602984553949, 0.175154380989162,-0.061001959622781,-0.257479999054697,-0.026656115035693, 0.188759710289660,-0.320021563305631, 0.008060354658688, 0.751203543052094, 0.025081608970680],
  [-0.117837840325127,-0.362475872479616,-0.408121294509060, 0.128861309663231, 0.072707965950086, 0.075866891487509,-0.466660875378487,-0.000555272138878, 0.061924530837447,-0.415089159110316, 0.034678831810079],
  [ 0.068627542911588,-0.746258057091184,-0.016783645053748, 0.201247571021495, 0.009345473506019, 0.114285082277271, 0.795081999868943, 0.007806738432172,-0.227275046370384,-0.294383244311535, 0.011138902453074],
  [-0.009846570288327,-0.278720499199792,-0.043606349654649,-0.356312741800767,-0.106415394616938,-0.588928656194057, 0.028070651855382,-0.097958495772377, 0.261836623062501,-0.295815614429496, 0.037136708452842],
  [ 0.084539212320407,-0.021798178123159,-0.203053876758514, 0.068225707758435,-0.209740318532618, 0.478402078878912,-0.143201331628314, 0.282249960514407,-0.395188972430898,-0.356466853313670, 0.038843185033688],
  [-0.195230354528215,-0.031410572413972, 0.401961583536267, 0.345004395964558,-0.000761379376699,-0.205017062939181, 0.147117753862376, 0.532595702435201, 0.148826449539122, 0.351505360860671, 0.033861997061672],
  [ 0.008831446394183, 0.037549199027285, 0.069933987604607, 0.114344935011906, 0.369816141910846,-0.244142018792975,-0.422566018443605, 0.322211896622746,-0.598202991796246, 0.051597840569210, 0.026436574513821],
  [ 0.166620408005744, 0.196253787251416,-0.622892418177839,-0.514354931611954,-0.265310666743456, 0.673376027236732, 0.841398515319285, 0.259548405179045,-0.176426775227209, 0.323672152836367, 0.004138414956287],
  [ 0.260902885941835, 0.154873732114383, 0.240995354967698,-0.192380324497069,-0.500114437851494, 0.017902472261745,-0.331069650485371,-0.377284907059667, 0.022806547470543,-0.295643835550844, 0.026562998252275],
  [ 0.006436413125857, 0.118477505606601, 0.268966478296239, 0.173135440028298, 0.235887217671514, 0.468518865603455, 0.473191321868486,-0.308729348844849, 0.204068033637304,-0.084158068971338, 0.027491877284082],
  [ 0.036822901998991,-0.110475261657388, 0.322909226317616, 0.404440849654850, 0.146861117484087, 0.040795803058618, 0.426631199153147, 0.045572326525704,-0.568008621411639, 0.092917032306179, 0.023500154924715],
  [ 0.047610783360427, 0.241631491819672, 0.547278861400425, 0.001533427969737,-0.045968767480639, 0.136581056023486,-0.284504441245877, 0.402568962144805,-0.142820139394117,-0.180212336448617, 0.042323018825477],
  [-0.244153339447404, 0.002949535646279, 0.429521027912009, 0.334596916853038,-0.052739662995716,-0.010860102989539,-0.231988368167603,-0.283918345521722,-0.169370198430357,-0.025818864974606, 0.055812901536476],
  [-0.083258494492813,-0.025144698469726,-0.142346207673549, 0.592756187218466, 0.428541075591726, 0.146825420048522,-0.236831354951910, 0.003501827229697,-0.199540699902449,-0.029072272712898, 0.034493783809615],
  [ 0.032925913981002,-0.156227606628893,-0.215766045165760,-0.129360994138611, 0.105585084626208,-0.168107982568218,-0.523033607753196,-0.555774395976654,-0.038553896667311, 0.229748325062854, 0.039720933576494],
  [-0.138524541382608,-0.246050811234583,-0.492529152469560,-0.225818657991349, 0.196482194503265, 0.048597468677927,-0.097506659029898, 0.340441606147039,-0.119300978863688, 0.326041575728358, 0.033469675373703],
  [ 0.232874890856581,-0.146074058150883,-0.146399220751982, 0.237594619069326,-0.233252217420401, 0.054901311323145, 0.044966518098093, 0.475679375282142,-0.324876546048311, 0.404778692823415, 0.039459804255355],
  [ 0.070799002921612,-0.016899131013391,-0.480311977918780,-0.054334326270617, 0.384035566937459,-0.025129584454065, 0.231689877343982,-0.062929531901165,-0.295573137605093,-0.351578600324866, 0.047924061310614],
  [ 0.082303374205091,-0.068974974511852, 0.005494461991484, 0.303774788243904, 0.080599502158239, 0.397734753671819,-0.446049335453874, 0.226756155583791, 0.265811908404126, 0.444531850588573, 0.032943584246105],
  [ 0.183911931863248, 0.172846595976741,-0.307601431173183,-0.390441976495427, 0.229763973128325, 0.281180844652010,-0.466130287217638, 0.174070538503608, 0.008841735081655, 0.031640824939268, 0.040151664359165],
  [ 0.076239786600851,-0.324672857978954,-0.048789004458238, 0.508988621480672,-0.416819183702899, 0.202253684648398,-0.104405921275566,-0.317678832819863,-0.370087089990919, 0.113919579433873, 0.026665236345600],
  [-0.177011189902306, 0.402673752811356, 0.128441802981791, 0.035018496584541,-0.351141193886912, 0.141075148815497, 0.225026867235779,-0.270559010205612,-0.524908999826057,-0.478617414639986, 0.018694182231570],
  [-0.012587028180397, 0.052390975727220, 0.071379681447449,-0.007938421769103, 0.269574109914838, 0.564874701922746, 0.181558542097939, 0.430895463102918,-0.153295848228493,-0.063006265125781, 0.037949508093169],
  [ 0.141664564493184,-0.085409569763167,-0.188179611959932, 0.443112002367730, 0.010445136054489,-0.121126775755518, 0.140545030988155,-0.688357856314613, 0.148742713843195,-0.538225275429017, 0.017100669736051],
  [-0.047684297457907, 0.112970619643602, 0.126070029857230, 0.094438776088130, 0.421738673601759,-0.439709428431771, 0.182804658512619,-0.507375294904719,-0.213988543209209, 0.022497337304171, 0.037385670474464],
  [ 0.466119286765301,-0.050657775634031,-0.007691951740118, 0.040351960910506,-0.090396034217042,-0.183651671893156, 0.480930769195264, 0.059290841925795, 0.237554146976728, 0.220203347530486, 0.053978231603107],
  [ 0.098943353363050, 0.006537162549390,-0.337486668080236,-0.092844028684525, 0.361333238105553,-0.064002882630393, 0.023237352378951,-0.199806528389075, 0.525694352144210,-0.073127746438867, 0.058810643178755],
  [-0.052010062331740,-0.243313981107327,-0.183934509178967,-0.293031548497364,-0.145548774365356,-0.229514547409025, 0.004129073808412,-0.107164284266012,-0.564956792775063, 0.057595892153238, 0.059305003017725],
  [ 0.189835784962704,-0.193808831358413,-0.695784317574820,-0.058282437169857,-0.528371361164181,-0.060558727864774, 0.055236899181805,-0.100789895160362,-0.042769800635390,-0.167561021470106, 0.024058406699182],
  [-0.019660659639551,-0.160385007894648, 0.126338951906180, 0.013833729584359,-0.789073484565802,-0.109717681085426, 0.172585243356176, 0.319542559565018, 0.002075883400771,-0.264842913264729, 0.024514181777146],
  [-0.135926819797411,-0.287961794498773,-0.344918514881207, 0.409645850364126, 0.024873650230823,-0.530682801710379, 0.017582200840170,-0.003873828162149,-0.036420683025203, 0.170177070832811, 0.045950313303576],
  [ 0.232950038313291, 0.262697645381675, 0.388273660609799, 0.218643930579226, 0.265293652241176,-0.010134639977325,-0.134921949184245,-0.170513682999026, 0.006000828381999, 0.419784486794714, 0.039360269283866],
  [ 0.123579772295708,-0.174043297332591,-0.122983026578721,-0.068607309073885,-0.248246029885140, 0.535165165744489,-0.107738631446092,-0.251701401135822, 0.263917810171197,-0.022639515910201, 0.064051870710441],
  [-0.116697530573291,-0.417582276138564, 0.289030239517643, 0.235776691737583,-0.293163072339695,-0.154382616331377, 0.009598215264163,-0.071456659097555, 0.520827292239712,-0.168900734551302, 0.032965410992447],
  [-0.044808542381702,-0.134532419223514, 0.300094879464668,-0.128227425190965, 0.184018865613020, 0.223627219659097,-0.464910475593483, 0.370450222481198, 0.617437167847231,-0.447386073697018, 0.013563411916237],
  [-0.003004821570124, 0.217066261098650, 0.053032007694979,-0.140135794281428, 0.083442759465243,-0.321777524073342,-0.349498855350716,-0.151509909543214,-0.127522492439357,-0.463979117962329, 0.051342458036943],
  [ 0.202533177642998, 0.265141169034018,-0.127926935117690, 0.270434492715001, 0.689531501771790,-0.006886240959815, 0.244369241807329, 0.438922568671569, 0.075636167209580,-0.075301916110458, 0.020737908075828],
  [ 0.049667669439184, 0.275674334469669,-0.080132365341599,-0.695590509889847, 0.143649587494170,-0.013045985195244, 0.292772872118823,-0.525337733300360, 0.080021946266942, 0.181694734366854, 0.019099562997389],
  [ 0.009847271183193, 0.033305745886395, 0.299109462619743,-0.436618760917346, 0.042133255317517,-0.454669606198576,-0.236593064133283, 0.191502811505045, 0.077002228701213, 0.319998069723944, 0.041592705166294],
  [-0.319912394908240, 2.094218046315111,-0.952778322747459, 0.371546585374925,-0.696082604265772, 0.058448662251713,-0.168309913149782, 0.038330643511740, 0.160179773625494, 0.223138472579959, 0.401068879928751],
  [-0.353407566398426, 2.040444678242922,-0.889112485994542, 0.398307821394904,-0.718423740140032,-0.033910627845492,-0.203025179939351, 0.168986191417597, 0.086312154780162, 0.254853437182240, 0.064832667890558],
  [-0.330721044712508, 2.106132880951462,-0.950088833617040, 0.377426638050921,-0.708161071434033, 0.041472058552787,-0.173809918041482, 0.048667908125274, 0.150573274130507, 0.232403645412673,-0.463833611460594]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 10_96_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1003,"equations, ",1013,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir10_96_4Sa.mac",err,"refir10_96_4Sa.txt")
)$


==> anc/refir11_119_4E2as2g.mac <==
/* r11_119_4E2as2g.txt:3 formula 1 */
rule:"11_119_4";
n:11;
N:119;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [2] do block(
x0:matrix(
  [ 0.199667187070785,-0.382843528154354, 0.325104559446135, 0.164430451578807, 1.036855807001472,-0.409116748950432, 0.729271152078995,-0.071032142825921,-0.763262256310202, 0.259013177247411, 0.633564711915987,12.730213506998068],
  [ 0.508745460537098, 0.553694675542131,-0.039461400297019,-0.448964734581484, 0.991161144712047,-0.694034526229489,-0.384277484549402, 0.298942546579214, 0.762849951549829,-0.166375961885240, 0.508327281824217,13.278017869347249],
  [-0.978107261819643, 0.357084449021409, 0.900213163241611, 0.102933611168725,-1.237594580363286, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,12.638991023975972],
  [ 0.417591333337138,-0.009187560125169, 0.331192077221201,-0.286328018728485,-0.581894777084917, 0.597451529870779, 1.215157254147294,-0.410067602263837, 0.092943148409510,-0.877510868271001,-0.352093144394197,14.023887216156261],
  [-0.558782069862474, 0.360488975180330, 0.322184208183410,-1.752735563537461, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,11.005518007334464],
  [-0.412144918718328,-0.414340317320278, 0.700424546808003, 0.186629546287269, 0.261231576690567, 0.368813534137293,-0.641723169287440,-0.328028158498069, 1.411813540048440,-0.211924889299486, 0.075140669165182,12.138122096190028],
  [ 0.246159075191238,-0.425717847792092, 0.142625039911257, 0.330292405952746,-0.497661131867976,-0.024762643432780,-0.163029748993458, 0.221323214665924,-0.966810166996079, 1.021080538071768,-0.996946450736747,10.422810251277841],
  [ 1.932368183508450, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 9.352715245620738],
  [ 0.372183421487582,-0.245724666935487, 0.123829139877588,-0.874216458084825,-0.346581247257998,-1.202686675936744, 0.980322436564104, 0.466024705848802,-0.003031691054288, 0.136110530293291,-0.215281119991800, 9.836057617369907],
  [ 0.216048410484435,-0.192806301612184,-0.206907584681053, 0.749410429529731,-0.160967291257562, 1.104398234678535,-0.085068999542095,-0.434034180015842,-0.981377645622675,-0.477937272674965, 0.719030757458145,11.400786119904266],
  [-0.441087490470728, 1.057004250897912, 0.109805809493346, 0.900858479554711,-0.099223719658914,-0.465244580045127, 0.432420751611811, 0.443194537549098, 0.674624091479505, 0.667648418461188, 0.461124181549375, 7.303095320415088],
  [ 0.754639207066189, 0.579645719626296, 1.744579808065736, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 9.050412073704390],
  [ 0.285860248865554,-2.007078303636149, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,10.885168234268594],
  [-0.138839087700140,-0.077946163211035,-0.945449759604835, 1.124819256389139,-0.174437573781870, 0.565872578955410,-0.053321946925412, 0.683594569585445, 0.742559076314812,-0.258867901596997,-0.708888262263880, 7.190851518135505],
  [-0.000382337638614,-0.439757825930726, 0.380683065808958,-0.380591189973358,-0.158134635506156,-0.312171153713483,-0.774972419679938, 0.985821256797628,-0.031312890912616,-1.055288365209190,-0.917990425807980, 8.972686687483700],
  [-1.261337347204293, 0.014172453489711,-0.503511028245336,-0.405556685566901, 0.077122536391072,-0.460000457633203,-0.114472537325788,-0.157366012083873, 0.659006412798540,-1.009330516430878,-0.647711135012891, 9.891511225208511],
  [-0.482666634560818, 0.482354791180675,-0.361657676800475, 0.560150337208865,-0.783101917336855,-0.469216487360624,-0.875339884595477,-1.145901685495258,-0.381980656998619,-0.214179099837720,-0.350636799115965, 8.073684502785309],
  [-0.193493315969480, 0.722400878262174,-0.730752533660714,-0.447243922753615, 0.426016686357960,-0.766124205540462, 0.029511214667788,-0.760793148144397, 0.394117799904817, 1.219987776958916, 0.000000000000000, 8.123381490038781],
  [ 0.502078315894090,-0.322495952215687,-0.628473664908349,-0.467224640992206,-0.141671094499759, 0.504670964870851,-1.756319956568782, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 8.561132977999709],
  [ 0.707782799247334, 0.342413820511478, 0.305285231168894,-0.454785302579887,-0.929133022425466, 0.128099239040361, 0.148224864272230, 0.961947847915050, 1.047651729910965, 0.749755637207747, 0.153366727708286, 8.614638471994999],
  [-0.947068824311242,-0.304359002401421, 0.660487738941190,-0.078124362159750, 0.690412713529071, 0.378927898107439,-1.048578057183980,-0.661121050180350,-0.700628049096112, 0.467904619137229,-0.390256647098872, 8.526456258696639],
  [-0.032752049411241,-0.376561560735586,-0.634731134968300,-0.351484242273437,-0.890993984514647, 0.216320300786885, 0.663223973814561, 1.232544313740410,-0.955508642096256,-0.274368262899278, 0.028423465593174, 6.257554114296552],
  [-0.679776993687516,-0.489198328283220, 0.150017214853374, 1.536964875930338, 0.536476496634961,-1.060657556716144, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 7.101508329216620],
  [-0.101576146070380, 0.339860458730284,-0.916717915280279, 0.166008400144332, 0.371099929716685,-0.841438392767940, 1.076773607065068,-0.068762793373379,-0.328096585661283,-0.858028377838347, 0.821692024609200, 8.500945396014421],
  [ 0.665752640316054,-0.015234634271439, 0.518265586727745, 0.759635804413770,-0.524891478406864,-0.495441471249681,-0.397339594087694, 1.018288695768271,-0.907818594810012,-0.374128126093290, 0.752197630883383, 7.646676445022838],
  [ 0.664553852730268, 0.660559138228865, 0.313357912725528, 0.289707057386998,-0.390464105980904,-0.740174492894534, 0.848367095249997,-1.073107445167870,-0.784415889532069, 0.564206463207198,-0.324425987485575, 7.469331850331303],
  [-1.004428379855876,-0.557616389923565, 0.148620615247254,-0.548860375370361,-0.199924733929010, 0.112038090813304,-1.113309367174801, 0.036362460647578,-0.655215081401637,-0.855237876434765, 0.781659335517961, 5.498384859616098],
  [-1.061869713202850,-0.574473114484503,-0.769449193570389, 0.863278569042369, 0.098657065985701, 0.116300055189732, 0.924619138806291,-0.716476102912139,-0.267490879089664, 0.466607068122622,-0.571470364665592, 7.327840371937301],
  [ 0.551777683109925,-0.016873669396984, 0.156329314340552, 1.115944573288109,-0.976200874060345, 0.524056769910444,-0.285830405397569,-1.003761629087292, 0.614438487769795, 0.757307888501766,-0.048604895111082, 7.777537338531625],
  [-0.404108142987139,-0.160777565334881, 1.073845472820243, 0.229211251498478,-0.093944560446747, 1.356651872881918,-0.220862709080437, 1.254869729624525, 0.000000000000000, 0.000000000000000, 0.000000000000000, 6.401993052127263],
  [-0.584767555530705, 0.641628457655975,-0.661898248453467,-0.115912474375085,-0.700801469972780,-0.364010936734315,-0.957957977943906, 0.833421103742833, 0.415593231987364,-0.253606436212823, 1.091251120155935, 6.579951675031932],
  [-0.949273651391961, 0.062318757299953, 0.729635203218030, 0.156640684541243, 0.400929837383519,-0.843001745439541, 0.256077479847968, 1.208761028757097,-0.207532720891670, 0.613264413357755,-0.791890295058872, 6.356841130307921],
  [ 0.347101527380014,-0.111541193594207,-0.059036164639306,-0.978533863641635, 0.290548546686185, 1.007347595437313, 0.001662110083740, 0.665508161890285,-0.075296980069007,-0.552776239563914, 1.400199751228121, 6.956598313056720],
  [-0.642740723652789,-0.741344252077512,-0.474904124054488,-0.520870204737243, 1.113353928052873, 0.387842689785418,-0.322081764685018, 0.690326361347357, 0.478679998858456, 0.952009135136040,-0.586762814945432, 6.771966962266142],
  [ 0.621071713172146,-0.139053654503397, 0.454326707797885,-0.761374884513519, 1.044098672356067, 0.678130773780002, 0.014785009743219,-1.324084954458238, 0.243557163353306, 0.310904100464035, 0.564496271423000, 7.182302048321511],
  [-0.663838435255205,-0.353719286506829,-0.849366635595220,-0.465612646025253,-0.894214379573321,-0.331294832119243,-0.613378649182631, 0.318249971747192, 0.703539070685879, 1.029826208092315,-0.743127986632882, 6.592240658116810],
  [-0.442245830674174, 0.576719946615013, 1.139485866014293,-0.060674671829912, 1.014052974752416,-0.593300678774600, 0.689278065223866,-0.521311989205618, 0.287651266285463,-0.534213102341867,-0.891106403779712, 6.125607978378937],
  [ 0.159120096841878,-0.522993210170457,-0.013255255506233, 1.082248571579846, 0.547357125106440, 0.496520066712815,-0.513993659988862, 0.730901446450142, 0.634025259757799, 0.845382836381270, 1.093514335700272, 6.361167112534380],
  [ 0.032672538508454, 0.899268793135914, 0.658614719935451, 0.696923567872780, 0.207909097527712,-0.521641692944627,-1.012288235912358,-0.679859997295633,-0.177903840542082,-0.085592838258058, 1.252680887918162, 6.141012486117042],
  [-1.016808181881493,-0.488963391608843,-0.552785366068119,-0.016693031976411,-0.318807209984311,-0.035574274229819, 0.876774662469963, 1.451076881001610, 0.490817298276706, 0.030259755200923, 0.597291227007590, 5.476834079166541],
  [ 0.182059264162313,-0.493500337564299,-0.449361279262835, 0.262408101592127, 0.232462107993865,-0.227041752842392, 1.217669767426512,-0.458685989698846, 1.640879730091637, 0.213851605112924,-0.391858789261038, 6.515107387478949],
  [ 0.680459280460747,-0.010671565736724, 0.019729222219281,-0.749469390247575, 0.249011510831958,-0.677667567045710,-0.363993291170755,-0.731851842907002,-0.738060653851308,-1.573905799427403, 0.178092021532412, 6.544460615690889],
  [ 1.086558097797713,-0.316146863122958,-0.927178641020717,-0.696062620590240,-0.312486780402413, 0.429504450155055, 0.029446619670980,-1.267871980131700, 0.164721186172672, 0.156783706718622,-0.841356361472210, 4.753520551902574],
  [ 0.817544453751309,-0.262864509799143,-1.257083364924556,-0.065217657662775, 0.516012004948741, 0.587815853632754, 0.922066027606111, 0.096252584923418, 0.164763655920304, 0.875447892675160, 0.831434945934065, 5.669040788946305],
  [ 0.402744576661917, 0.268554310937013, 0.485785034640881, 0.928037142803837,-0.241223149440430,-0.429671778722039,-1.603419964531444, 0.773634222659156, 0.090054978125363, 0.356195235517980,-0.681291385598825, 5.514738175705586],
  [-0.108354511001309, 0.915878735998105,-0.345301772201360,-0.893948431086072,-0.672399306455775,-0.290810868720182, 0.273496003776419,-1.014102176141454, 1.116219190134522,-0.387765732057328, 0.762939392296623, 5.433125870809782],
  [ 0.221805308383461,-0.384164538247718,-0.645496397174055, 0.187591166343572, 1.333467017840513,-0.927342261385030,-0.946547201799931,-0.745510471080376, 0.178352065479007,-0.210024748895939,-0.767826236858296, 5.256169865608459],
  [ 0.578381502276882,-0.416780273951808,-0.757160188609448, 0.220869264994342, 0.296910917165536,-0.890659006440203, 0.546623435151724, 0.002120322418889,-0.470996221009046,-0.374230033307106,-1.670542304307793, 4.962240986897188],
  [-0.323422435376767,-0.545910773862860,-1.201078885481790,-1.127856541421204,-0.214509340691967, 0.026429522102137, 0.051976005551676,-0.781012909955748,-1.285584826938421, 0.305850836103445, 0.073513604605424, 6.042451018230445],
  [-1.030367043575966, 0.107232367188241, 0.397575114889730, 1.217243029839124,-0.170155419914294, 0.201236947065275, 0.449912001975787, 0.172336793353732, 0.339090528486885,-1.498595037289490, 0.707443610390285, 4.922751270504067],
  [ 0.553959945539384,-0.567387484758894, 0.952962251614856, 1.300881119331289, 0.214357449638393, 0.221839157986832,-0.449746788301616,-0.659686049555929,-0.219378335782006,-1.021857056922233,-0.958414371277338, 5.097998252888169],
  [-0.857999513710095, 0.982694047202880, 0.792887579005323,-0.567643797000875,-0.105840503569183, 0.168462895438945, 0.798026455865155,-0.387118734901573,-1.161322180886823,-0.005464572558551, 1.100529796290505, 4.552356638142967],
  [-1.057734067537832, 0.500812420855924,-0.569255797726819,-0.202991183506896, 0.041918934808630,-1.650483889931181,-0.485224122599809, 0.385486828305413,-1.133537315426506, 0.000000000000000, 0.000000000000000, 4.570150889411729],
  [ 0.307502489139923, 0.541430819668127, 0.266656719282688,-0.607164478625525,-0.164938340333733, 0.738114132097590,-1.116135819999381,-0.420844212558954, 0.210652327401504, 1.643933993625619, 0.756987750429529, 4.098920248174125],
  [-0.899203887020812, 0.052503822543587,-0.494915018768784, 0.498581719962092,-0.747875737730815, 0.330995624461701,-0.257280118355259, 0.332117007565328,-1.131070231630015, 1.460889285381199, 0.767735813572828, 4.408413071902701],
  [-1.075343900400800,-0.035793743282965, 1.009514837797901, 0.208122367670216,-0.047022735015581,-0.740557683154447, 0.313218346305714,-0.793138169856980, 0.582947497718300, 1.493116159280797, 0.362442519850276, 3.543676214789994],
  [ 0.818203787888969,-0.138828188395024,-0.802436158556619,-1.016078712081739, 0.779390060021002,-0.485816298569755,-0.692771319592553, 1.277083777686203,-0.736112236996310, 0.615167984880817, 0.194626937893966, 3.923988347825283],
  [ 0.024165331680716,-0.796352179291398,-1.005047041361239, 0.577184602199780,-1.684685523325893,-0.440035006161440, 0.035597421992025,-0.306184770331563,-0.209849715665426,-1.035161807605554,-0.306246837123583, 4.232489690690879],
  [ 1.034842837880692,-0.452846380581631, 0.332149033794977, 0.691657221828031, 1.020934092347972, 0.032044990299745, 1.117015023407441, 1.370247310988440, 0.163337107711272,-0.641088616250370,-0.325408910195981, 4.251324168249842],
  [-0.282911632942935,-0.267916916367815,-1.679997283864951, 0.535218097109406, 0.322490072497559, 0.154379742736203,-0.867582614488293,-0.995738105784751, 0.658209995148282,-0.235959128940101, 0.986323476988368, 3.959899175611560],
  [ 0.381902107876415, 0.726164687925683, 0.041365047073827,-0.988257573402715,-1.920191327416664,-0.017975105940840,-0.436393969349801, 0.342715075497161,-0.777296268789556,-0.121044250929412,-0.664219649476287, 3.367916716479478],
  [ 0.249869181065933,-0.279754532564912, 0.364493813884325,-0.961727360477641,-0.304387835589732, 0.681372499008383, 1.473454212748589,-0.068060035902976,-0.257133603212344, 1.690344665920437,-0.194889365441586, 3.820642101905505],
  [-0.798005352568498,-0.400530492723422, 0.225640542044745,-0.125342998958875, 0.069754695289109,-0.094634769220574, 0.469127164912159,-2.307881234183744,-0.155631055983273,-0.650357699770099, 0.262266446161502, 3.136061954847458],
  [ 0.826928237662343,-0.073030407422577,-1.557598061164688, 0.882600320638297,-0.531761144656997,-1.278650840439994,-0.134679002564458, 0.431718100459002, 0.188652261601686, 0.947485191231464, 0.087550659598112, 3.769071020877637],
  [-0.980848705640943,-0.637742601785094,-0.447407083942701,-0.735023800673201,-0.966737012419580, 1.693121164000870, 0.080615649822513,-0.461887145456967, 0.799652639485047, 0.297943442189714, 0.334787065440353, 4.258219215099428],
  [ 0.354293394153199, 1.028603356803517, 0.372524849932731, 0.706874917149558,-0.856204662567151,-1.623150956184036, 0.213982691980253, 0.031209917012626, 0.917786850939065,-0.810389272796809,-0.490936891025531, 3.914250002519629],
  [ 0.447112208387815,-0.354393136289910,-0.599546670755478, 0.738362696719751, 1.138518377058119, 1.586733091585742,-0.249929747830229,-0.615670638853755, 0.026610447217651, 0.402999960035663,-1.217944519818061, 2.607860983118229],
  [ 0.876841067852469,-0.402268638580206,-0.170536019316210, 0.145109886174120,-1.205217759448542, 0.646704517412656,-0.435525106142909, 0.702715706520301, 1.240711732280211,-1.353860005827467, 0.503030004992224, 2.984620168237244],
  [-0.640620953278758, 0.295344813484982, 0.909687999593439, 0.231260866909013, 1.849240332896227, 0.017974764867785,-0.789375553138440, 0.663710478207023,-0.415129834351046,-0.945679277917791, 0.487374231360032, 3.200269052178965],
  [-0.150008272269198,-0.947653799734985,-0.124963086689778, 0.271504914341008,-1.301925695516156,-0.312846386603288, 0.964829853709493,-0.577851733770193, 0.163914043477910, 0.337530846060842, 1.746555370576637, 3.480144942284067],
  [ 1.231326107047468, 1.279970251610503,-1.257520570353186, 0.811979545651826, 0.025530847438385,-0.127053122165471,-0.445296311518519, 0.324511668217971,-0.876697737268674,-1.036609587214252,-0.221911017419495, 2.368239838127653],
  [ 0.810191961625594,-0.561558103473084, 0.827183553888533,-1.542263318102576, 0.602284339029418, 0.864385366103300,-0.140972910666050, 0.608706031883986, 0.929973482525671,-0.126431900319712,-1.115788824053262, 2.993458752435565],
  [-1.526608298823092,-1.334708508200333, 0.531197389087833,-0.672826249440895, 0.155937646362687, 0.423188810444555, 1.126427020838966, 0.406071956755066,-0.909532568687273,-0.648974739375827,-0.495780039458485, 2.616097394198976],
  [-0.324201950481556,-0.888333552914308, 1.429904539976950, 1.002058713124419, 0.599758007044594, 1.338967875926797, 1.120947472220119,-0.323994426118174,-0.174534720068647, 0.695667761076718, 0.183307579981912, 2.603868854874337],
  [-0.083718523782093,-0.494496840251643, 1.257322857090758,-0.772148779731087, 0.277357275922690,-0.039328426478227,-0.473026157718765, 1.294363957660681,-0.891143963544918, 1.343991611129304, 1.018804922820768, 2.189534230362741],
  [ 1.268965462911777, 0.815478978658095,-0.575365025490580,-0.825303134991316,-1.297041555538498,-0.423598718310315,-0.175686561678239,-0.468205340632331,-0.748043614786868, 0.332153301398558, 1.461939755652159, 2.476281402079010],
  [ 0.394834517058792, 1.120075852066993, 0.873662123813669,-1.102243524150123, 0.191947601086424,-1.334545384855426,-1.264004615438356,-0.389552906316945,-0.758125306832564, 0.571380557968629,-0.690451828253619, 2.365807277828980],
  [ 0.967289478345942,-0.278291089312955, 0.715514288050916,-0.963205535645054, 1.059475613528098, 0.483710537254885,-0.015998908726598, 0.228084584990213,-1.939992160118667,-0.224768561073121,-0.826072338269094, 2.430983820794725],
  [-1.736921005312464,-0.459657668666487,-0.662613679926147,-0.590730095367807, 1.253994248157603,-0.388657607798744,-0.070668687698393,-0.104785512924243, 0.182761171854202, 0.555926941184771, 1.572463411187930, 2.252134301785531],
  [-0.411273945475305, 1.433582690639175,-0.819520636492996, 0.067481628739529, 0.946114039964648, 1.338476011315491, 1.036693810054570, 0.610755141313094,-0.849283709308254, 0.048585583309540,-0.906292130326300, 5.117849767866491],
  [-0.162329054254313,-1.077432512953204,-0.556504837257181,-0.314504596684881, 1.534384481211788, 1.110806831241184, 0.462400015721555,-0.327411071958679, 0.393130454734955,-1.718603556385185, 0.132640570324261, 2.390776240575439],
  [ 1.059054739298986, 0.528993140097650, 0.019943751635772,-0.669505839397905,-0.599233145201924,-0.559516326392135,-1.027067059696109,-0.951908671068332, 1.582953593794656,-0.207980174923448,-1.310510741154674, 1.911994376857142],
  [-0.516073491119806,-0.742867474821761, 0.954501979371915,-0.977000287707945,-0.527142438837690,-0.231849738535309,-0.076592395806528,-1.363297874099873, 0.128297073203658, 0.480883686224166,-1.908694748554924, 2.134528127029930],
  [ 0.411915976876961, 1.811096395364729,-0.600205436013803, 0.573466657010084, 0.902021236748688, 1.396237126581958,-0.249893694709724, 0.383954844444678, 0.837342112770063,-0.770527273080959,-0.659382125986326, 3.705028592759012],
  [ 1.546273543238766,-0.737259771207179,-0.427509620877231, 1.143053997757642, 0.266356945165391,-0.524343715916181,-0.223601609462691,-0.457882343557541, 1.086835709810136,-1.296889225362447, 1.048237006646410, 1.656926127175807],
  [-0.940623405024984, 0.645820990192663, 0.640919128458470,-0.689612894756264, 0.979505349277658, 0.447461007132502, 1.631386175519255, 0.625380096915731, 1.524435087282933, 0.161432945109852, 0.547635554561686, 1.968599672375480],
  [ 0.804683371717888,-0.998298645519385, 1.535259926940896,-0.640653685779386,-1.457842645609225, 1.022189611982324,-0.715504552151368,-0.669518579513944,-0.914010888246018, 0.096330010384063, 0.292694013458074, 1.965311010602242],
  [-0.405926904861827,-1.068723083205543,-1.549856158312285, 0.892776913482898, 0.989626072612513, 0.070262273203678,-0.709256848438993, 1.163769873647515,-1.306513371099012,-0.793584034382225, 0.080972226747158, 1.940496884226072],
  [ 1.255125127367042,-0.253496094241850, 0.995219118782857, 0.620394577663227, 1.207727889457155,-0.569973559416739,-0.074726169022796, 0.157018450753077, 0.878416043013068, 1.819975706436007,-1.010154222564522, 2.018932051974658],
  [ 1.006475426678222,-0.588331053458266,-0.332557850090781, 0.936810581724995, 0.869188407487420,-0.613996501671585,-0.847795233881462,-1.091980751572183,-1.678988131230501, 1.193325450305216, 0.675946815066211, 1.637586931059039],
  [ 0.560798051884813,-0.481481666679045,-2.214658004936316,-1.834814183285964,-0.085432378612330,-0.052516624993436, 0.426585740938604, 0.567571254666246, 0.946729046047814,-1.034010621286678,-0.164951693058300, 1.460782179064493],
  [ 0.692829771314419, 0.026605544493803, 0.509346207283382, 2.063350351467962,-1.225508367788511,-0.090641692963844, 1.836400920655361, 0.912719922001135,-0.602505627339783, 0.508439532346112, 0.019569453198771, 1.401096977142291],
  [-0.064765271967815, 2.059334704216690,-1.657261671275852, 0.607014127825776,-1.081210754996759, 1.415896948243824, 0.931561067389210,-0.080729777113839, 0.011964868854854, 0.016523262659820, 0.065669350257856, 1.917642567941564],
  [ 1.122584208963015, 1.050809433703096, 1.053089391551373, 0.681388890419062,-0.063493183782438, 0.938235764740446, 1.197257793037271,-0.182269279421036, 1.045280355649896,-0.111228158450436, 2.030518292082937, 1.158255996513432],
  [-0.691478422366089, 0.175807818969747,-0.616153779682162,-0.342897772120215,-0.549649047909243, 2.085706472524078,-0.562204895632712,-0.077221310707058,-0.875119320274670,-1.159237328397442,-1.952566376761077, 1.283532075866624],
  [-0.742028067354959, 2.237729365545229, 0.319777553186676, 0.236816022915035, 0.170750174405314, 1.744078146490904, 0.257591171781053,-0.531796255222131, 0.494380182859741, 0.872817072566441,-1.759749219374420, 1.614601100909794],
  [ 0.503674312302423, 2.203489814130148,-1.106065418619115,-0.567850752740133, 0.113041264023515, 0.062926917015474, 0.651307971942729, 1.239263398915865, 0.206113232555197, 0.368870558021756,-2.192209250575077, 1.229281601647331],
  [-0.439464235045514,-0.918833338005973, 1.151045728081622, 0.903625601673544,-1.496304329517762, 0.189516889556268, 0.973682614708785, 0.797237887227814, 1.395736540343192, 0.072672093161094,-2.224699611164596, 0.920259259609854],
  [-2.224391329105290, 1.347040226052942,-0.264551254344634, 0.949274665672080, 1.100538633668687, 1.879905095375841, 0.269892061528283,-1.123124783918064, 0.385796010275525, 0.226311289039382, 1.165863579464909, 0.633733257118891],
  [ 0.104122887153178, 1.958261739494251, 0.881169578605788,-0.898629044078387,-0.287882547967157,-0.342518802509427, 0.791081740256768, 1.907194900370176,-0.354782558937686,-2.307764999188573, 0.251549390239177, 0.778275001457110],
  [ 0.070127633557183, 2.267537343811417,-0.834251377702031, 1.815196954762500, 2.075788114369109, 0.907430571572931,-0.052546712605852, 0.470528539689694,-0.887602056296898, 1.145812621194491,-0.445360506306462, 0.917975779354397],
  [-0.863179908294258,-0.377919605492064, 1.416405040330453, 0.872594097990128,-0.726726394805462,-1.158383922842899, 0.718674631539489,-0.302269487711110,-2.966427992762402,-1.287612239430497,-0.709911914134655, 0.643052244284244],
  [ 0.159836464535023, 1.444080482866430, 1.341774047694526,-0.672427095836319,-0.803508812077847, 1.382968939436633,-1.734215138701674,-1.398303084672367, 0.648158265198734,-2.192339466665796, 0.326768997880713, 0.604596336349101],
  [ 1.871800291291122,-1.604463861176348,-0.978892425895898, 0.424616524392174,-1.091555619982149, 2.325034754290009,-0.021962073484084, 1.546298829406244,-0.279348751452515, 0.987595964495239,-0.810224296915185, 0.507263598710669],
  [ 0.660399245143474, 2.346752022739473, 0.474049397420881,-0.314874104340802, 0.538945404074141,-1.215615267036022, 1.291821263217988, 1.854078254752105,-0.981355275309417, 1.620110967651014, 1.416067441786634, 0.417465066667628],
  [ 1.212111138435121, 1.161499907271210,-0.060791366634306, 2.275371482614189, 1.541343148348755,-0.529823572842127, 1.324977550940394,-2.414207227549395, 0.819897610389838,-0.539098688716525, 0.349586468177260, 0.424184837422856],
  [ 0.648518773401863, 3.164177427375591,-0.327132787651011, 0.317290729448839, 0.548871576091184, 2.598173587841707,-0.208499707495043, 0.653053421723470,-1.330674513951346, 0.299354838191919,-0.904546999546359, 1.481456322567017],
  [ 0.034478396645228,-0.794777886661475,-0.758349529825847, 0.374758516706799, 1.216146985951660,-2.023039658641132,-0.605304020330676, 2.908601175167982, 2.318317348460706,-1.025707101661996, 0.003558783308043, 0.302073646736538],
  [-0.457092635726668, 3.680341244465366,-1.669890067652103,-0.133280251991809, 1.582835315374541, 2.038284901325393, 0.095703548523514,-0.640945141741024,-1.262444004592894,-0.731226921753427,-1.360882369767271, 1.090191357824420],
  [-0.081121301224234,-2.528262264556004, 3.004282063870473,-1.074783854387563,-0.227203189357605,-1.954303533309361, 0.907069865984519, 0.278592527098189, 1.282133406259091,-1.466300556541710, 2.230301902942271, 0.348685012347374],
  [-0.477058589158498,-1.339402764020960,-0.783808538446896,-2.687854149578258, 3.640631050864692,-1.824445354029617, 2.318899017129778,-1.046970986834884,-0.445612336320889, 0.352218928908895,-1.426033869902474, 0.126296157085880],
  [-1.413903987749312, 4.257399800759125,-2.022899714620057, 0.302483360046745, 1.236730792332955, 3.155347694444353,-0.540703769630716, 1.496244364941804,-1.066626370096001,-0.140022984949967,-1.427425553139582, 0.892309120568204],
  [-1.174271763848623, 4.658750422649154,-1.145300572220240, 1.867407233172026, 0.920438734786574, 2.684085071481592, 0.222571675458883, 0.858053069047864,-1.841893082844858,-0.845374329957629,-2.451771156082472, 0.703098444626512],
  [-3.856162526392540,-2.904103062166723,-0.057503048107337, 3.310625468237189,-1.969186067923478, 1.118557117377461,-3.201649963956901, 1.067833668857230,-0.451599244615200, 0.289522080307826,-0.324267890438454, 0.071176994636943],
  [-3.403010001091590, 2.901448822070696, 3.213049789318764,-2.385328996155109,-0.048307589806399,-0.852559440614071,-4.023299438330313, 2.678940163871384, 3.347752011646363, 1.151721164463975, 0.368610601711034, 0.033059745184117],
  [-1.069818904637261, 6.781451991265411,-2.505479006386894, 1.328803253651025, 2.024701073436689, 4.907599306107302, 0.403915376551676, 1.263934841565325,-1.982650530364804,-0.555473979438386,-2.926331440973529,-0.712175037782697],
  [-5.016592591835167, 2.740593499397233,-1.240183007243041, 3.876873506183251, 1.617353285382470,-1.980033186156067,-5.132043976365063,-1.753613831141353, 5.234334348553792, 2.132368192554906,-3.106226877084363, 0.008644727639552],
  [-5.700523871490173, 2.648760202417537,-2.942045404632263,-1.777755105834298,-5.183227249363630,-3.658030729166145, 6.439579128505549,-1.239306735591548,-0.009627293948506, 1.360912403259047,-2.224184656608347, 0.009808635612752],
  [ 1.146908657751917,-9.369214907173790, 3.525642990930376,-2.098803954775761,-3.189698457966994,-7.970783312124218,-1.768166869471645,-1.983698747560771, 2.497826602701537, 1.134872895562093, 4.093973107656122, 0.056398786160998]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 11_119_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1365,"equations, ",1373,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir11_119_4E2as2g.mac",err,"refir11_119_4E2as2g.txt")
)$
/* r11_119_4E2as2g.txt:125 formula 2 */
rule:"11_119_4";
n:11;
N:119;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [1] do block(
x0:matrix(
  [ 0.282372043916378,-0.541422509782615, 0.459767277157975, 0.232539774689854, 1.466335544486776,-0.578578454959686, 1.031345153917550,-0.100454619748842,-1.079415834521315, 0.366299948096615, 0.895995808232627, 0.023469908029044],
  [ 0.719474730087314, 0.783042519565486,-0.055806847490305,-0.634932016672384, 1.401713533348986,-0.981513039748935,-0.543450430364372, 0.422768603742728, 1.078832747537466,-0.235291141750993, 0.718883336080076, 0.024479861082475],
  [-1.383252555120978, 0.504993670718586, 1.273093664483128, 0.145570108938859,-1.750223040269204, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.023301726773831],
  [ 0.590563327134849,-0.012993172134150, 0.468376327356742,-0.404928967373238,-0.822923485627591, 0.844924056403757, 1.718491869231172,-0.579923164611357, 0.131441461010356,-1.240987771038622,-0.497934900020884, 0.025854974309105],
  [-0.790237181610420, 0.509808397785988, 0.455637276795452,-2.478742405208339, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.020290193507133],
  [-0.582860933714571,-0.585965696192315, 0.990549893514883, 0.263934035498996, 0.369437238675894, 0.521581101963729,-0.907533609295262,-0.463901870588185, 1.996605855878497,-0.299707052651766, 0.106264953419184, 0.022378305680913],
  [ 0.348121502636647,-0.602055954091856, 0.201702265776521, 0.467104000047234,-0.703799122153587,-0.035019666182842,-0.230558882096906, 0.312998291848554,-1.367276050406102, 1.444025945216342,-1.409895191591581, 0.019215891223441],
  [ 2.732781292615837, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.017243023183853],
  [ 0.526346842358122,-0.347507156589734, 0.175120849031836,-1.236328771473271,-0.490139900336395,-1.700855808395133, 1.386385285287546, 0.659058459412303,-0.004287458605992, 0.192489357922556,-0.304453479615349, 0.018134131648394],
  [ 0.305538592236229,-0.272669286650951,-0.292611512413819, 1.059826393224794,-0.227642126394914, 1.561854961743330,-0.120305732889894,-0.613817023911925,-1.387877576249303,-0.675905372980563, 1.016863048960750, 0.021018924902229],
  [-0.623791911216798, 1.494829747105808, 0.155288865012797, 1.274006279565058,-0.140323530050769,-0.657955194920390, 0.611535291580950, 0.626771725771715, 0.954062539673940, 0.944197448284704, 0.652128071485255, 0.013464265576006],
  [ 1.067221001331510, 0.819742838066992, 2.467208425208852, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.016685685505432],
  [ 0.404267440889024,-2.838437357747069, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.020068312067075],
  [-0.196348120812987,-0.110232521148024,-1.337067872575553, 1.590734647603889,-0.246691982629846, 0.800264675733760,-0.075408620514069, 0.966748711472348, 1.050137116587581,-0.366094497301550,-1.002519394700677, 0.013257328613411],
  [-0.000540707073932,-0.621911481590925, 0.538367154632833,-0.538237222580047,-0.223636146213715,-0.441476679363206,-1.095976506376446, 1.394161791438817,-0.044283115005817,-1.492403118293360,-1.298234510306282, 0.016542388013595],
  [-1.783800383144015, 0.020042875937289,-0.712072124948964,-0.573543765039801, 0.109067736928850,-0.650538885882701,-0.161888614805394,-0.222549148545574, 0.931975806670513,-1.427408905253596,-0.916001871635353, 0.018236368038625],
  [-0.682593700700893, 0.682152687563371,-0.511461191467554, 0.792172203848611,-1.107473352218136,-0.663572320114402,-1.237917536481010,-1.620549704773596,-0.540202225691661,-0.302894987767298,-0.495875316776882, 0.014884953235994],
  [-0.273640871672567, 1.021629119508655,-1.033440143841546,-0.632498421247148, 0.602478575644717,-1.083463241937631, 0.041735160025317,-1.075923988266314, 0.557366737798024, 1.725323260104753, 0.000000000000000, 0.014976576500560],
  [ 0.710045963710899,-0.456078149433887,-0.888795980507711,-0.660755423966123,-0.200353183237796, 0.713712523056342,-2.483811502446071, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.015783631869772],
  [ 1.000956033909996, 0.484246268911267, 0.431738514311273,-0.643163542876436,-1.313992521562826, 0.181159681180480, 0.209621613334671, 1.360399692817105, 1.481603285083643, 1.060314590604875, 0.216893306341824, 0.015882276642889],
  [-1.339357575841727,-0.430428629026407, 0.934070718191777,-0.110484532518063, 0.976391023107704, 0.535884972665139,-1.482913309676432,-0.934966355535423,-0.990837689210647, 0.661717058280851,-0.551906243133363, 0.015719700545105],
  [-0.046318392472930,-0.532538466260645,-0.897645379532624,-0.497073782383496,-1.260055776893504, 0.305923103189387, 0.937940338659488, 1.743080884717451,-1.351293280617331,-0.388015318476927, 0.040196850531474, 0.011536665859419],
  [-0.961349843862148,-0.691830910548356, 0.212156379835062, 2.173596572431785, 0.758692337435599,-1.499996301741481, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.013092612096613],
  [-0.143650363386354, 0.480635270050762,-1.296434908659810, 0.234771330952015, 0.524814553601002,-1.189973586953882, 1.522787838716811,-0.097245274975270,-0.463998641210510,-1.213435368840037, 1.162048005296111, 0.015672667743921],
  [ 0.941516413120624,-0.021545026404485, 0.732938221661629, 1.074287257066138,-0.742308647537036,-0.700660048003348,-0.561923042826664, 1.440077683966623,-1.283849368954788,-0.529097069986332, 1.063768091180213, 0.014097704865193],
  [ 0.939821071458425, 0.934171692032722, 0.443155010053398, 0.409707649671914,-0.552199634298048,-1.046764806374088, 1.199772251973611,-1.517603102839944,-1.109331589517245, 0.797908432246231,-0.458807631488360, 0.013770745594275],
  [-1.420476237224633,-0.788588661231437, 0.210181289730949,-0.776205786697913,-0.282736270176179, 0.158445787530583,-1.574457206175625, 0.051424285009026,-0.926614054389502,-1.209489003909256, 1.105433233445100, 0.010137032414463],
  [-1.501710549884640,-0.812427669722635,-1.088165485104282, 1.220860260445718, 0.139522160740946, 0.164473115354080, 1.307608926129537,-1.013250221854504,-0.378289229019681, 0.659882044038150,-0.808181140204370, 0.013509886498475],
  [ 0.780331482868861,-0.023862972108225, 0.221083036536873, 1.578183950400695,-1.380556515696607, 0.741128191460773,-0.404225235851818,-1.419533309244913, 0.868947242648082, 1.070995086811368,-0.068737701863793, 0.014338965008516],
  [-0.571495216477760,-0.227373813421982, 1.518646831555335, 0.324153660517643,-0.132857671494997, 1.918595478048531,-0.312347038603947, 1.774653790646441, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.011802959004057],
  [-0.826986207867260, 0.907399666821610,-0.936065479873876,-0.163924993309479,-0.991082943366529,-0.514789203581775,-1.354757164591818, 1.178635428081005, 0.587737585106924,-0.358653661597284, 1.543262134079280, 0.012131050320850],
  [-1.342475672201944, 0.088132031763844, 1.031859999975847, 0.221523380497662, 0.567000413587852,-1.192184501504788, 0.362148245019244, 1.709446240536366,-0.293495588521270, 0.867286850691291,-1.119901995183869, 0.011719715195786],
  [ 0.490875687541196,-0.157743068744228,-0.083489744703402,-1.383855861203345, 0.410897695251311, 1.424604631491323, 0.002350578622648, 0.941170668415212,-0.106486010419283,-0.781743654948921, 1.980181478218219, 0.012825450453969],
  [-0.908972648479192,-1.048419095675286,-0.671615853064757,-0.736621707775443, 1.574520224773680, 0.548492391961764,-0.455492399810593, 0.976268902681087, 0.676955746422323, 1.346344230412374,-0.829807930792026, 0.012485057041091],
  [ 0.878328039974375,-0.196651564096247, 0.642514991916077,-1.076746687729305, 1.476578502901688, 0.959021737342253, 0.020909161298753,-1.872538900328976, 0.344441843627484, 0.439684795473669, 0.798318282955507, 0.013241566484194],
  [-0.938809318362484,-0.500234612250873,-1.201185815485965,-0.658475718821361,-1.264610103261631,-0.468521644727175,-0.867448404544218, 0.450073426269786, 0.994954495423306, 1.456394190371437,-1.050941677275281, 0.012153706759612],
  [-0.625430051642343, 0.815605170194092, 1.611476365849843,-0.085806943794396, 1.434087469859695,-0.839053866488215, 0.974786388085872,-0.737246485362297, 0.406800322014716,-0.755491414529283,-1.260214761742785, 0.011293404921723],
  [ 0.225029798999901,-0.739624090852163,-0.018745762109659, 1.530530607787177, 0.774079869787099, 0.702185412335689,-0.726896804930021, 1.033650738328009, 0.896647121236685, 1.195551872607811, 1.546462804196804, 0.011727690741908],
  [ 0.046205947075824, 1.271758123471701, 0.931421869311278, 0.985598761623176, 0.294027865464466,-0.737712756861531,-1.431591752257945,-0.961467228690449,-0.251594024092772,-0.121046552706545, 1.771558301019493, 0.011321805260779],
  [-1.437983921148729,-0.691498659917157,-0.781756561774913,-0.023607512218213,-0.450861480142174,-0.050309621087422, 1.239946618810067, 2.052132605158615, 0.694120479870220, 0.042793756199180, 0.844697353920556, 0.010097300572194],
  [ 0.257470680534025,-0.697914870419116,-0.635492815538878, 0.371101096148173, 0.328751065862758,-0.321085526094723, 1.722045099586294,-0.648679947502550, 2.320554368518700, 0.302431840285974,-0.554172014308122, 0.012011500914687],
  [ 0.962314743070242,-0.015091872996615, 0.027901333637589,-1.059909776271623, 0.352155455805592,-0.958366664096409,-0.514764248986507,-1.034994801886863,-1.043775386530474,-2.225838927447899, 0.251860152201601, 0.012065617647773],
  [ 1.536625198211817,-0.447099181530184,-1.311228608874135,-0.984381198299658,-0.441923042907377, 0.607411018508816, 0.041643808904808,-1.793041749655059, 0.232950935495521, 0.221725644400674,-1.189857577182902, 0.008763772116312],
  [ 1.156182454337988,-0.371746554824496,-1.777784343709943,-0.092231695972908, 0.729751175745799, 0.831297152385336, 1.303998281644080, 0.136121711012224, 0.233010996788662, 1.238070282972122, 1.175826576770916, 0.010451660206352],
  [ 0.569566842487466, 0.379793148760835, 0.687003784387043, 1.312442713739195,-0.341141049496973,-0.607647656837593,-2.267578260020262, 1.094084010000522, 0.127356971424104, 0.503736132922152,-0.963491517441795, 0.010167182012847],
  [-0.153236419002350, 1.295248129937649,-0.488330449358639,-1.264233995304072,-0.950916218520040,-0.411268674629660, 0.386781757795496,-1.434157051131238, 1.578572317269363,-0.548383557298964, 1.078959235854479, 0.010016718449225],
  [ 0.313680075322258,-0.543290700172634,-0.912869759346501, 0.265293971624473, 1.885807141607223,-1.311460003012318,-1.338619890211737,-1.054311019092974, 0.252227909877673,-0.297019848322652,-1.085870277710802, 0.009690475596742],
  [ 0.817954964745658,-0.589416315952236,-1.070786207620484, 0.312356310066423, 0.419895445872221,-1.259582046357497, 0.773042275502474, 0.002998588721378,-0.666089243577573,-0.529241188550233,-2.362503583270170, 0.009148577085246],
  [-0.457388394485615,-0.772034420242449,-1.698582049328271,-1.595030017289072,-0.303362018862238, 0.037376988603884, 0.073505171969117,-1.104519049647896,-1.818091497837354, 0.432538400480645, 0.103963936651973, 0.011140093572658],
  [-1.457159047247371, 0.151649468003009, 0.562256119539076, 1.721441601502607,-0.240636102554127, 0.284592019790264, 0.636271655068589, 0.243721030456740, 0.479546424258465,-2.119333426239823, 1.000476348428052, 0.009075772335246],
  [ 0.783417667993256,-0.802407076066806, 1.347692140663311, 1.839723721993427, 0.303147212474366, 0.313727945890434,-0.636038007649859,-0.932936958190380,-0.310247817753725,-1.445124108706036,-1.355402602233653, 0.009398864367965],
  [-1.213394548798334, 1.389739249217587, 1.121312367666487,-0.802769556315586,-0.149681075595946, 0.238242511486345, 1.128579837017019,-0.547468565146544,-1.642357578494740,-0.007728072624903, 1.556384163709719, 0.008392898638651],
  [-1.495861863696086, 0.708255717779405,-0.805049269604766,-0.287072884757637, 0.059282326126680,-2.334136701618926,-0.686210534971337, 0.545160700705673,-1.603063844932174, 0.000000000000000, 0.000000000000000, 0.008425704800189],
  [ 0.434874190605149, 0.765698808261379, 0.377109548907440,-0.858660240263364,-0.233258037855238, 1.043851016191611,-1.578454414093484,-0.595163593047034, 0.297907378356716, 2.324873749431439, 1.070542343207770, 0.007556925984796],
  [-1.271666332363469, 0.074251617917525,-0.699915531764889, 0.705101030321638,-1.057656011268623, 0.468098501199925,-0.363849032706945, 0.469684376393649,-1.599574861567614, 2.066009440511599, 1.085742399874294, 0.008127518780004],
  [-1.520765928161916,-0.050619997198751, 1.427669575030547, 0.294329474992412,-0.066500189598882,-1.047306719236597, 0.442957633329557,-1.121666756647431, 0.824412257424732, 2.111585122653270, 0.512571127152890, 0.006533256869582],
  [ 1.157114893617663,-0.196332706867924,-1.134816098369348,-1.436952295064619, 1.102223993260523,-0.687047998259224,-0.979726595790923, 1.806069198690593,-1.041019908989060, 0.869978907356126, 0.275244055172873, 0.007234414849355],
  [ 0.034174939802093,-1.126212052379294,-1.421351156715976, 0.816262292423839,-2.382505115421084,-0.622303473632481, 0.050342356966579,-0.433010654795045,-0.296772313954230,-1.463939867566394,-0.433098430494080, 0.007803179712562],
  [ 1.463488776255537,-0.640421493090105, 0.469729668321945, 0.978151023622513, 1.443818839687516, 0.045318459887970, 1.579697795477307, 1.937822331005116, 0.230993552963985,-0.906636215784302,-0.460197694116222, 0.007837903675034],
  [-0.400097468260987,-0.378891736716483,-2.375874943591720, 0.756912691759596, 0.456069834256685, 0.218325925933249,-1.226947099888409,-1.408186333772408, 0.930849502028273,-0.333696600312828, 1.394872038043862, 0.007300621423577],
  [ 0.540091140457666, 1.026951950180865, 0.058499010580093,-1.397607263424103,-2.715560617583881,-0.025420638606646,-0.617154269992354, 0.484672307797750,-1.099262925304260,-0.171182421311584,-0.939348436684051, 0.006209219942917],
  [ 0.353368384682509,-0.395632654088701, 0.515472094996315,-1.360087876492800,-0.430469405312415, 0.963606229125670, 2.083778931204861,-0.096251425829527,-0.363641829004751, 2.390508351629774,-0.275615183769755, 0.007043881761630],
  [-1.128549992448696,-0.566435654953419, 0.319103914780837,-0.177261769076148, 0.098648036117125,-0.133833774103801, 0.663445999096428,-3.263836941729063,-0.220095550097889,-0.919744679408621, 0.370900765117028, 0.005781763645456],
  [ 1.169453128811341,-0.103280592642653,-2.202776302825149, 1.248185343601504,-0.752023822716939,-1.808285360090036,-0.190464871993594, 0.610541592791093, 0.266794586929375, 1.339946407587262, 0.123815330198351, 0.006948803346173],
  [-1.387129542153515,-0.901904236747596,-0.632729166013572,-1.039480627579102,-1.367172594211852, 2.394434912870906, 0.114007745318574,-0.653207065391036, 1.130879607947263, 0.421355656764821, 0.473460408452771, 0.007850615646858],
  [ 0.501046523070693, 1.454664817494018, 0.526829695095873, 0.999672094734265,-1.210856245969563,-2.295482096014322, 0.302617225111500, 0.044137487919772, 1.297946611965609,-1.146063500390867,-0.694289609557669, 0.007216460863859],
  [ 0.632312149004684,-0.501187579753135,-0.847887033058003, 1.044202539651494, 1.610108129846710, 2.243979457986987,-0.353454039021966,-0.870689767421938, 0.037632855356025, 0.569928009118302,-1.722433658144706, 0.004807952151993],
  [ 1.240040530202735,-0.568893764397531,-0.241174351390116, 0.205216369061769,-1.704435301025255, 0.914578299372900,-0.615925511861276, 0.993790082653665, 1.754631358786157,-1.914647181795821, 0.711391855340593, 0.005502559781235],
  [-0.905974840467122, 0.417680640807064, 1.286493106553076, 0.327052254428894, 2.615220758869172, 0.025420156256591,-1.116345613054064, 0.938628359769488,-0.587082241884877,-1.337392460486558, 0.689251247940555, 0.005900138303379],
  [-0.212143733111333,-1.340184856019638,-0.176724491992725, 0.383965932111997,-1.841200975800984,-0.442431602873871, 1.364475464498436,-0.817205758938582, 0.231809463349943, 0.477340700218507, 2.470002292504991, 0.006416128188129],
  [ 1.741358080290633, 1.810151289261649,-1.778402645556596, 1.148312485830326, 0.036106070706118,-0.179680248508231,-0.629744083024250, 0.458928802342133,-1.239837830147243,-1.465987337124359,-0.313829570474707, 0.004366177453427],
  [ 1.145784460256673,-0.794163085992192, 1.169814200481197,-2.181089701211298, 0.851758680660346, 1.222425507860111,-0.199365802191087, 0.860840325788691, 1.315181111635178,-0.178801708148786,-1.577963687720511, 0.005518854932776],
  [-2.158950160626985,-1.887562874111668, 0.751226551945193,-0.951520007079889, 0.220529134370703, 0.598479355175213, 1.593008369894022, 0.574272468542357,-1.286273294057614,-0.917788878062821,-0.701138855756022, 0.004823137114167],
  [-0.458490795318831,-1.256293358442447, 2.022190393334207, 1.417125022394651, 0.848185907704344, 1.893586529717410, 1.585259117921576,-0.458197311549609,-0.246829368226037, 0.983822782620437, 0.259236065696273, 0.004800592111829],
  [-0.118395871754522,-0.699324138034570, 1.778123036779547,-1.091983276465607, 0.392242421232794,-0.055618794112319,-0.668960007603156, 1.830507063570666,-1.260267879272125, 1.900691164174717, 1.440807739265694, 0.004036708966806],
  [ 1.794588167832950, 1.153261431448409,-0.813689022363916,-1.167154886573784,-1.834293758804082,-0.599059052438366,-0.248458318252052,-0.662142342697858,-1.057893425278232, 0.469735703624866, 2.067495029815772, 0.004565367008878],
  [ 0.558380328917612, 1.584026460879715, 1.235544824428972,-1.558807740890981, 0.271454900721463,-1.887332182864916,-1.787572470055183,-0.550911003375301,-1.072151090900819, 0.808054134355566,-0.976446339681476, 0.004361692692315],
  [ 1.367953899017598,-0.393563032794006, 1.011890010233362,-1.362178331862049, 1.498324781655010, 0.684070002048684,-0.022625873704310, 0.322560313461286,-2.743563223737295,-0.317870747464634,-1.168242704281340, 0.004481854657251],
  [-2.456377242483713,-0.650054109076900,-0.937077252765566,-0.835418512571119, 1.773415672882418,-0.549644860068497,-0.099940616578107,-0.148189093517633, 0.258463327911586, 0.786199419912064, 2.223799082437493, 0.004152120850361],
  [-0.581629191541820, 2.027392083885413,-1.158977198773034, 0.095433434574426, 1.338007306869600, 1.892890928113547, 1.466106446207462, 0.863738204134131,-1.201068540006335, 0.068710390852161,-1.281690622179512, 0.009435463379483],
  [-0.229567950093616,-1.523719672360148,-0.787016688375380,-0.444776666060492, 2.169947343224472, 1.570918085917926, 0.653932373475057,-0.463029178435075, 0.555970420868129,-2.430472457782567, 0.187582093473429, 0.004407726426071],
  [ 1.497729575612070, 0.748109273128281, 0.028204724047880,-0.946824238164503,-0.847443640968032,-0.791275577152874,-1.452492165288877,-1.346202152765388, 2.238634440951576,-0.294128384081374,-1.853342063776589, 0.003525025888389],
  [-0.729838130322898,-1.050573257938774, 1.349869644539751,-1.381687057318873,-0.745491986306529,-0.327885044669245,-0.108318004924237,-1.927994343106389, 0.181439460937318, 0.680072230982256,-2.699301999836562, 0.003935297612979],
  [ 0.582537161057641, 2.561277085089742,-0.848818667820749, 0.811004323912359, 1.275650666558417, 1.974577480701067,-0.353403052209958, 0.542994148352569, 1.184180572225570,-1.089690119769487,-0.932507145356235, 0.006830732278703],
  [ 2.186761015986981,-1.042642767433309,-0.604589903889609, 1.616522466153624, 0.376685604285073,-0.741533994393763,-0.316220428670538,-0.647543420230187, 1.537017800884890,-1.834078331403120, 1.482430991380713, 0.003054772317397],
  [-1.330242376471856, 0.913328803195718, 0.906396523850297,-0.975259908551689, 1.385229749365390, 0.632805424919845, 2.307128454887405, 0.884421014696539, 2.155876775392944, 0.228300660388159, 0.774473628498713, 0.003629385574033],
  [ 1.137994137699490,-1.411807483792219, 2.171185410447728,-0.906021131213475,-2.061700841226378, 1.445594412582278,-1.011876241592129,-0.946842255409505,-1.292606594314153, 0.136231207148714, 0.413931843457907, 0.003623322471532],
  [-0.574067334187789,-1.511402678690493,-2.191827598812707, 1.262577219221131, 1.399542613566677, 0.099365859687869,-1.003040654268474, 1.645819138793529,-1.847688928830063,-1.122297304306171, 0.114512021241433, 0.003577574200023],
  [ 1.775014977597750,-0.358497614485414, 1.407452375315673, 0.877370425754097, 1.707985160926591,-0.806064337921222,-0.105678761696232, 0.222057622597896, 1.242267881435152, 2.573834327231331,-1.428573801639141, 0.003722180272207],
  [ 1.423371198603506,-0.832025754965917,-0.470307821872009, 1.324850230050126, 1.229218034126267,-0.868322179913479,-1.198963517870451,-1.544293988723718,-2.374447786249513, 1.687617036146573, 0.955933153309609, 0.003019117836507],
  [ 0.793088210727930,-0.680917903051485,-3.131999386599093,-2.594819102437528,-0.120819628499417,-0.074269723315843, 0.603283340350371, 0.802666965962127, 1.338877056813249,-1.462311844261446,-0.233276921459540, 0.002693153840213],
  [ 0.979809259008698, 0.037625921857405, 0.720324314283482, 2.918018050973379,-1.733130554528300,-0.128186711505978, 2.597063087945284, 1.290780892342137,-0.852071629590139, 0.719042082290533, 0.027675386121916, 0.002583115921443],
  [-0.091591925987643, 2.912339068168809,-2.343721931919367, 0.858447612123217,-1.529062913500239, 2.002380667129027, 1.317426295680608,-0.114169145681699, 0.016920879806521, 0.023367422148240, 0.092870485766882, 0.003535439109283],
  [ 1.587573813221356, 1.486068952612505, 1.489293299923148, 0.963629410080974,-0.089792921623481, 1.326865743199372, 1.693178208570315,-0.257767686961105, 1.478249655442315,-0.157300370198379, 2.871586507310310, 0.002135405010868],
  [-0.977898162998411, 0.248629801958200,-0.871373031733874,-0.484930679839984,-0.777321138098720, 2.949634380572869,-0.795077788236339,-0.109207424906243,-1.237605611427180,-1.639409151828779,-2.761345851449110, 0.002366368777425],
  [-1.049386156514731, 3.164627217674568, 0.452233752659062, 0.334908431393668, 0.241477212421574, 2.466498968605976, 0.364288928680331,-0.752073476554265, 0.699159159568682, 1.234349741494221,-2.488661212414645, 0.002976740281781],
  [ 0.712303043477083, 3.116205179693909,-1.564212715882961,-0.803062235928877, 0.159864488689801, 0.088992099481623, 0.921088567202982, 1.752583106099423, 0.291488128863991, 0.521661745914518,-3.100252053723079, 0.002266350530303],
  [-0.621496281379232,-1.299426568168523, 1.627824479564598, 1.277919581194235,-2.116093876241523, 0.268017355509189, 1.376995159168023, 1.127464632555234, 1.973869544852887, 0.102773859754506,-3.146200362315162, 0.001696625133117],
  [-3.145764385645894, 1.905002556746295,-0.374131971837036, 1.342477106610617, 1.556396661649801, 2.658587281854957, 0.381685013790335,-1.588338301654221, 0.545597950041270, 0.320052494277613, 1.648780085956219, 0.001168374847079],
  [ 0.147251999165516, 2.769400310669276, 1.246161968814997,-1.270853381678068,-0.407127403705788,-0.484394735876643, 1.118758526016850, 2.697180894192436,-0.501738306543225,-3.263672560622590, 0.355744559282916, 0.001434857529723],
  [ 0.099175450473741, 3.206782064805650,-1.179809612774694, 2.567076151803422, 2.935607703953495, 1.283300621230556,-0.074312273625327, 0.665427842312870,-1.255258866005243, 1.620423748831404,-0.629834868163877, 0.001692415221669],
  [-1.220720733077725,-0.534459031573578, 2.003099217848986, 1.234034407824391,-1.027746323668269,-1.638202254119381, 1.016359410856500,-0.427473609012778,-4.195162699167811,-1.820958692080210,-1.003967057059389, 0.001185555687886],
  [ 0.226042895907293, 2.042238204027922, 1.897555055889760,-0.950955518638827,-1.136333059526816, 1.955813430491889,-2.452550569224535,-1.977499186651853, 0.916634209208357,-3.100436207084415, 0.462121148565966, 0.001114656906658],
  [ 2.647125357997691,-2.269054552812991,-1.384362944806233, 0.600498447603061,-1.543692761863246, 3.288095682505524,-0.031059062178937, 2.186796776027783,-0.395058792936195, 1.396671607134029,-1.145830189261593, 0.000935210552571],
  [ 0.933945569062829, 3.318808538084713, 0.670407087067498,-0.445299228798846, 0.762183899820245,-1.719139597270186, 1.826911150604886, 2.622062613571515,-1.387845939849059, 2.291182903001534, 2.002621781409762, 0.000769654547792],
  [ 1.714184011078473, 1.642608921558114,-0.085971975169534, 3.217861210149880, 2.179788384665544,-0.749283682378324, 1.873801222379812,-3.414204603579378, 1.159510320370685,-0.762400677040383, 0.494389924518382, 0.000782043373912],
  [ 0.917144044798471, 4.474822631549495,-0.462635624992937, 0.448716852801736, 0.776221626909218, 3.674372325325417,-0.294863114090292, 0.923557005955521,-1.881857944734273, 0.423351672133018,-1.279222634562247, 0.002731269481111],
  [ 0.048759816144626,-1.123985666390882,-1.072468190098993, 0.529988576941606, 1.719891561371923,-2.861010122469050,-0.856029154910769, 4.113383229457011, 3.278595836077935,-1.450568894193042, 0.005032879619591, 0.000556914517027],
  [-0.646426604705418, 5.204788502083979,-2.361581181345640,-0.188486739963399, 2.238467170005721, 2.882570151434741, 0.135345256289214,-0.906433312187297,-1.785365433031832,-1.034111029915981,-1.924578304119148, 0.002009918442305],
  [-0.114722844388687,-3.575502783771034, 4.248696439919724,-1.519973903494397,-0.321313831803861,-2.763802561799829, 1.282790506495332, 0.393989330198058, 1.813210451903255,-2.073662133576548, 3.154123199327299, 0.000642849011637],
  [-0.674662726834530,-1.894201554358418,-1.108472665375470,-3.801199792014486, 5.148629807729677,-2.580155363477444, 3.279418439798631,-1.480640568993087,-0.630191009585773, 0.498112786187503,-2.016716439219524, 0.000232844420842],
  [-1.999562195368479, 6.020872538678254,-2.860812211736278, 0.427776070170247, 1.749001459521644, 4.462335503486164,-0.764670604237977, 2.116009073525134,-1.508437478574629,-0.198022404360232,-2.018684576527904, 0.001645095188835],
  [-1.660671054346374, 6.588468031421607,-1.619699602227261, 2.640912635625367, 1.301696942068567, 3.795869510652419, 0.314763882034071, 1.213470287483264,-2.604830178200391,-1.195539842708079,-3.467328020766809, 0.001296259157136],
  [-5.453437343539029,-4.107021937045102,-0.081321590511198, 4.681931437118489,-2.784849644093299, 1.581878645684242,-4.527816800998878, 1.510144856856259,-0.638657776492145, 0.409446052577832,-0.458584048500179, 0.000131224626908],
  [-4.812582896435020, 4.103268274703840, 4.543938588634746,-3.373364617084289,-0.068317248669757,-1.205701123645386,-5.689804631174832, 3.788593512533049, 4.734436298332340, 1.628779690856907, 0.521294112174177, 0.000060950209398],
  [-1.512952404220967, 9.590421378629628,-3.543282391073185, 1.879211583038642, 2.863359717805388, 6.940393497389947, 0.571222603570512, 1.787473794897627,-2.803891269488173,-0.785558835267037,-4.138457611823416,-0.001312993111086],
  [-7.094533280272884, 3.875784495798980,-1.753883628667876, 5.482727092048854, 2.287282951336544,-2.800189785810294,-7.257806194069796,-2.479984463165137, 7.402466625719576, 3.015624017883879,-4.392868177380266, 0.000015937750182],
  [-8.061758171693157, 3.745912601732902,-4.160680512348273,-2.514125381248621,-7.330190272911705,-5.173236668764540, 9.106940139506982,-1.752644393413875,-0.013615049671240, 1.924620777890990,-3.145472106598044, 0.000018083575393],
  [ 1.621973778595545,-13.250070790513210, 4.986012133859002,-2.968157017606011,-4.510914819137068,-11.272389862743225,-2.500565567345697,-2.805373672462949, 3.532460257996821, 1.604952640473404, 5.789752292837764, 0.000103978957102]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 11_119_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1365,"equations, ",1373,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir11_119_4E2as2g.mac",err,"refir11_119_4E2as2g.txt")
)$


==> anc/refir11_123_4Sa.mac <==
/* r11_123_4Sa.txt:3 formula 1 */
rule:"11_123_4";
n:11;
N:123;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [4] do block(
x0:matrix(
  [-0.032293843320796, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.831127715431129],
  [ 0.046556732471094, 0.402215888425812,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.212229366176981],
  [ 0.120805401179242, 0.069426993347232,-0.419850028065087, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.198256742893402],
  [-0.157204844235702, 0.044143341351749, 0.105907914751639,-0.422835013144298, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.326278435008882],
  [-0.131945257286318,-0.291951844946472, 0.149932543521737, 0.035964161337208,-0.316494158740413, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.134711576677736],
  [ 0.052821644998747,-0.262846093560140, 0.064321178083906,-0.057777164698373, 0.044324005730958,-0.407086531135417, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.141165497545257],
  [-0.310821455961586, 0.085711006171066, 0.106220821418915, 0.071517934138053, 0.010865707179201,-0.101432346713871, 0.372466680771507, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.113043834482842],
  [ 0.035068022144493,-0.069435114161195,-0.115255305487718,-0.200247878408121,-0.109635567601254,-0.028686354784969,-0.290060670594380, 0.340280660612353,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.117997983853311],
  [-0.237919882608357, 0.110210628704133, 0.110560725891666, 0.161307963391233,-0.044961133430982, 0.266913182443172,-0.085596635628579,-0.124388180688117, 0.266849691217024,-0.000000000000000,-0.000000000000000, 0.121076769804106],
  [-0.144879775618961, 0.050405871648633, 0.132192507483075, 0.325794810400899, 0.062934212575829,-0.234164509750172,-0.130538491353089,-0.060582882306537,-0.110868501046577,-0.221798976305335,-0.000000000000000, 0.119338773886741],
  [-0.183176871389208,-0.096895989545120, 0.177468630317000, 0.003028986005753, 0.073071272548212, 0.062130204697734, 0.018575256469800, 0.400481716885654,-0.009605276660880,-0.037320693371002, 0.216372369706728, 0.109229532532936],
  [ 0.402840138978131,-0.025756443213507, 0.191936805239631, 0.121765475427244,-0.051601243729533, 0.011884928123272,-0.191967836774104, 0.054177796463941, 0.072505212805583,-0.158007159100488, 0.157349795258227, 0.110108733319975],
  [ 0.059735585977529,-0.124128873585855, 0.182332343939932,-0.097022163682730, 0.294906170142205, 0.188363236602922, 0.139972577666333,-0.247882249996663,-0.094697841843668, 0.043621413729610,-0.204026555754402, 1.426345203881872],
  [ 0.049927716788877,-0.034192738647611,-0.114297539475484, 0.033802460697298,-0.196168576405972,-0.081536863608352, 0.313546220352926,-0.245954383102404, 0.114026404831662,-0.241795202362423, 0.176861860179675, 0.106241228720265],
  [-0.145177734765589,-0.119057499470195,-0.140126969417728, 0.270071458674058,-0.181427085083208, 0.194825116614098,-0.206949712732510,-0.050848112305954,-0.126745021074983, 0.278911758592171,-0.004331508379030, 0.072658054074785],
  [-0.094031545208179,-0.102385266865362,-0.176059812016563,-0.058150140608555, 0.085985396664940, 0.324498000985841,-0.014294175270463, 0.223839272975625, 0.185999952550821, 0.284186906539131,-0.090221494600077, 0.075080687896467],
  [ 0.124592669752468,-0.191451453776833, 0.036276740163334,-0.241120978852623, 0.176357565430364, 0.227665524629620, 0.048717642636523,-0.367649272112684, 0.059980832455670, 0.074387142577536, 0.036596099701325, 0.132121907926892],
  [-0.284145215110192,-0.218062260727258,-0.256699069159373,-0.130778106628261, 0.332433380950863,-0.000733260461455, 0.076613987631531,-0.047640684125750,-0.106618162395265,-0.065651536043554,-0.015157984805168, 0.090100638761537],
  [ 0.004838827791179, 0.177287424379080, 0.135997114991060, 0.266246901141816,-0.225211250753685,-0.160109481331778, 0.009693750487373,-0.323143723687672, 0.075538270245006, 0.220408823586000, 0.126375474264877, 0.064773950913089],
  [-0.071159024200126, 0.145656060166627, 0.023656398960825,-0.070230864954837, 0.279030491148722,-0.250065581884840,-0.036012654440075, 0.016800887972331, 0.336656174595689,-0.133712535841210, 0.258926828640542, 0.064328872672123],
  [-0.025553143656185, 0.106317072999554,-0.042739596282159,-0.003028272947873,-0.102440899448332, 0.186740968803968,-0.010465315564381,-0.217035523678877,-0.481510688995185, 0.091536962720927,-0.159374747960863, 0.065308575870963],
  [ 0.068431095149985,-0.136350977659868, 0.191694939986153,-0.164247803442294, 0.296896556947640, 0.197298679084943, 0.175176796716991,-0.255814204750152,-0.102661461922890, 0.091712803207799,-0.230408927797251,-1.916982802081930],
  [-0.144907439202542, 0.154529695119877, 0.100467017096745,-0.479003518149743,-0.079175967875539,-0.044306091445131, 0.019349825408180, 0.157914914559716, 0.076371167796610, 0.212363441589749, 0.136415541214218,-0.599364084331396],
  [-0.059242989683752, 0.038960212955029, 0.404327881672416,-0.223487702235566, 0.228572709176676, 0.046228119114626,-0.168605880346201,-0.032073255941933,-0.052292103611646, 0.290573917321461, 0.146080466142115, 0.070711648568082],
  [-0.166027519048472, 0.161580201933488, 0.177752194004907,-0.429025910807323,-0.174564253577456,-0.079455371011307, 0.012290163317633, 0.168405443893380, 0.119223655441719, 0.228350051432173, 0.116066738314801, 0.311719799203713],
  [-0.139292606207370, 0.029428246954937,-0.218434326067069, 0.037670521347507,-0.145182337941543,-0.147976520782043, 0.161684076239491, 0.273381999324873,-0.449027641261337,-0.037458908967042, 0.056005574680314, 0.062144223830887],
  [-0.206242176945509,-0.088622054979241,-0.159696020084736, 0.171228812508763,-0.200584009269477,-0.072517471923562, 0.219340916157789, 0.092508805938532, 0.050112259680408, 0.092147826631467,-0.462339254620185, 0.058213492131867],
  [-0.174699803981216,-0.143181071985326,-0.045541906667940,-0.129171376010550, 0.009758519747362,-0.079886835209956,-0.303976269228265,-0.286102048135565, 0.072782945700371, 0.133496325104786,-0.405335010619597, 0.058827704626933],
  [ 0.035291192401323,-0.007908876946670,-0.110523652831726, 0.256904181126477,-0.203919357777523, 0.348606744770930,-0.007869240637604,-0.002654835546635,-0.202783242354009,-0.295781365850322, 0.271678831476873, 0.055000842534350],
  [ 0.168161221069911, 0.188414386036757,-0.030831008956964,-0.197478292274148, 0.051243816104216,-0.072309464943575, 0.039513995742294,-0.037476153511124,-0.211311722076034,-0.462429507481515,-0.274794686747994, 0.047235536534523],
  [ 0.204756949655869,-0.067051073641189, 0.068638434021746,-0.216166216829601, 0.097214463563850, 0.340257658369697, 0.303706048303368, 0.190345991657839,-0.281120190953323, 0.131440928419355,-0.069414357863053, 0.077633188110203],
  [ 0.210053103597812, 0.104510654666971,-0.088261024289833,-0.113390247550163,-0.181166107373431,-0.158669586508007, 0.124921547856585,-0.128826342486660, 0.461105877243816,-0.005607414050078,-0.274816247360730, 0.051805876333567],
  [ 0.167421978965736,-0.332534359075233, 0.143894379497036,-0.069376030653803, 0.223558592309768, 0.105881847532344, 0.213695077492880,-0.156207813453370,-0.235470238636853, 0.321757255576875,-0.181969458790407, 0.117494430328471],
  [-0.103122224024548, 0.189571721243752,-0.039920515231422,-0.531178259159051,-0.010908441899082,-0.160038955270393, 0.060303735120032, 0.167323502302612,-0.004927619921247, 0.309515171837809, 0.150695095321021, 0.143238162543645],
  [ 0.065897843049709,-0.110433147578594, 0.213801479237357,-0.247824924367447, 0.292867879959914, 0.216953387843453, 0.254246483580368,-0.269864406529648,-0.099962130360204, 0.148653152937815,-0.289477401287191, 0.506446310371869],
  [-0.090287126753874,-0.341006231531691,-0.126637067961493, 0.396555651001547, 0.156709088974052,-0.127557349313242, 0.097417190521161, 0.126320556871705,-0.052069542284765, 0.154249960443822, 0.353250918554905, 0.046314996437412],
  [ 0.149499459634000,-0.257992709696412,-0.125584805145047,-0.019067479431216,-0.117410578623151,-0.112411432186439,-0.314228770164184,-0.092602111759184, 0.399677842631652, 0.268643209079362, 0.254835135025871, 0.042759785532920],
  [-0.337541117178863,-0.173720770267211, 0.084753615411796, 0.006949836399479, 0.073687573081035, 0.315590900974117,-0.040976616682269, 0.121481394539314,-0.045265412041475,-0.394579603581746,-0.357225334161671, 0.028380127317576],
  [ 0.102168431928465,-0.177624321770128, 0.368731947585213,-0.060932980274041, 0.204426445191930, 0.009740324266843,-0.123329126780334, 0.302980810798915, 0.332046041895602,-0.013342065860711,-0.343463444426572, 0.035321911999301],
  [-0.012115780184636, 0.072143906948540, 0.101992473254365, 0.149271555478813,-0.447568262724817, 0.066546819019885,-0.084738347996286, 0.227842642506211, 0.044886152521579,-0.416553093144695,-0.285794209879155, 0.033819811693070],
  [-0.306900851504044, 0.106863454702383,-0.074456378522009,-0.269364716403471,-0.069743714479726, 0.132395615541142,-0.060212980853218,-0.044534844507177,-0.080643228185833, 0.257473016349765, 0.544094257209021, 0.044547882943864],
  [ 0.098259258417187, 0.097654750919279, 0.018992695765590,-0.547025872413575,-0.166692369766304, 0.063630662393064, 0.082058223987708, 0.248574128551974, 0.167702781313297,-0.183055560031593, 0.316184761309305, 0.043648688214737],
  [-0.240245146636909, 0.267006107258442, 0.059496794238818, 0.184783231865655, 0.329870036984409,-0.204779883379638,-0.237626979414823, 0.123958096000239,-0.059965302093663, 0.452687833284916,-0.153922929955487, 0.054854343146781],
  [-0.279218571620691, 0.280227067856915,-0.003732698724497,-0.014997407562244, 0.108680770219748, 0.094496256404996,-0.641093205718711, 0.101000472939993,-0.227539290902119,-0.160064422730035, 0.068423180932084, 0.030069539675729],
  [-0.259446355778610,-0.113791036576784,-0.030226154738140,-0.321069262895128, 0.073163886609171, 0.007188414046837, 0.314841759761313, 0.133166766491184, 0.506293918599571, 0.315074233395012, 0.163862084233403, 0.027537387703453],
  [ 0.226044211141947, 0.336733823392734, 0.174371521211636, 0.155784440806845,-0.072317554455739, 0.053084812037824,-0.201797740689194, 0.227800635885014,-0.066899607797596, 0.196986971660325,-0.578771983765886, 0.023229605740583],
  [ 0.291308415248667, 0.169272318605346,-0.000518918586480, 0.310815845390614, 0.375164559731749,-0.047375420458014, 0.262375660288344,-0.131470414165383, 0.351276375365537, 0.358532213374057,-0.089684248489950, 0.021627448914109],
  [ 0.221604121457584, 0.251130462411088, 0.429324934695653, 0.061638282786150,-0.004277803675806,-0.356701233096380, 0.372415698324197, 0.354396819981846,-0.038842268426968,-0.146600722081464,-0.062468101702962, 0.025703918493932],
  [ 0.450662167499119,-0.033245297401796,-0.156366694331779,-0.079493012526509, 0.347391110334205,-0.097558878693641, 0.436843236258398, 0.184990597102077, 0.088770442710372, 0.112017219219727, 0.379904941381889, 0.020248946913419],
  [ 0.365845555481742, 0.239922947511586, 0.001643234057624,-0.100395308062863, 0.270231233838809,-0.195365002361597,-0.483782524181495,-0.182192981096945,-0.319204445575675, 0.263016754610090,-0.141701308987865, 0.026424887198155],
  [-0.197887748340710, 0.437359690446196,-0.064082689237410, 0.047981177226669, 0.304853681412576, 0.323954005381047, 0.331496172291374, 0.049779155901695,-0.037067434314232,-0.337097648602851, 0.345675355877908, 0.019506348154763],
  [ 0.129150819397055,-0.309864628293017, 0.280172788237362,-0.183323408641870, 0.269539870697508, 0.051736186025453,-0.033919051985419,-0.023108608318224,-0.530293945579018,-0.384317969573103, 0.261266591304611, 0.018974690987884],
  [ 0.023105750366259,-0.428261202058584,-0.319042803911982,-0.091252070829706,-0.207356013700946,-0.160195069833355,-0.380472868305410,-0.308500758102936,-0.294873160956400,-0.322814058867342, 0.082320934033479, 0.019543688994069],
  [ 0.388170991970343,-0.017238825110057,-0.227198454421264, 0.333789275702655,-0.227558222676672,-0.545098756060334,-0.073486288812615, 0.234044528569214,-0.030256954675896, 0.308516529560053,-0.104912720402812, 0.015743426228461],
  [-0.572929116101835, 0.046665507832087,-0.443483340677038, 0.059375363779816,-0.148332378147001,-0.312931600605697,-0.256756165156020,-0.031961745130951, 0.285987577868604,-0.166872901493217, 0.109472305845498, 0.021133127610776],
  [ 0.039321059638470, 0.129218189255113,-0.347774273527054, 0.305572241180545, 0.394673058856772,-0.038464201871044,-0.197507801366218,-0.471673955301698,-0.127096743887158,-0.000718669073936, 0.435613950755235, 0.016434130545217],
  [ 0.289059260115244, 0.221372616906067,-0.053663794485216,-0.261471778326223,-0.594950205374009, 0.291955122583830,-0.448359808587581,-0.374064234279199, 0.051481753904200,-0.015335347158040, 0.130042023017799, 0.013017597352895],
  [-0.002565863709859, 0.326233425640972,-0.180945495088866, 0.408467937189928,-0.423718298658988,-0.067713076380992, 0.067239010021061, 0.542344991246469, 0.364909113820503, 0.073204482289591, 0.304099260078375, 0.015862155167410],
  [ 0.206103264334111,-0.153440207624908, 0.721952028380300,-0.052295717409232,-0.172073340976473,-0.120842754807039,-0.000358263139482,-0.552778168935673,-0.030057680719067,-0.127746632997647,-0.390448973726387, 0.012004126578905],
  [-0.243490317961051, 0.347468987307347,-0.066753181482126,-0.108986551380807,-0.676015037359351,-0.510912163407301,-0.104156352349310,-0.255824098679912,-0.286136874242871,-0.044255434216916,-0.216630187773565, 0.009129087537249],
  [-0.400034736470824, 0.183454178685251,-0.443924711918071,-0.441866839956214,-0.495495203489613, 0.487090611392734, 0.188871082957687, 0.010651032088641, 0.122745082041386,-0.055533750005740,-0.001865558728137, 0.010343245429560],
  [ 0.488466691589937,-0.323054542478177,-0.004941137900735,-0.510200007431594, 0.610510064119071, 0.053911237541749,-0.083476942252861,-0.075929659738580, 0.092584791458122,-0.068945204360736,-0.414745610187816, 0.011783988063859],
  [ 0.067189001524577, 0.151451958290200,-0.308163138824467, 0.000437217958480, 0.418810413937934,-0.618250172860714, 0.364687157058040,-0.399262977209034,-0.150596765618884,-0.122745740352745,-0.441913071748274, 0.009767628948973],
  [ 0.142903653610077, 0.544155669998563, 0.131170322260545,-0.601803216528535, 0.191627835448995, 0.328665625481649,-0.219192333726564, 0.261066427151673, 0.268773540223917, 0.361825771722513, 0.231343273837971, 0.012193923844853],
  [ 0.411672310918416,-0.131384521198677, 0.096440229319236,-0.043862777437405,-0.210319375610157, 0.508590995209009, 0.540806350730098, 0.048594344327784,-0.276315704506735, 0.583094505058826, 0.050079729954009, 0.344181981849982],
  [ 0.034132076163229,-0.317830624920386,-0.212121255908360, 0.495653546037900, 0.243257241462765, 0.175976076657388,-0.008948428239983, 0.370295342771458, 0.592856164726392,-0.438435114588922,-0.445841061902554, 0.034169622826531],
  [ 0.431069555963668,-0.151232166929863, 0.089876325064233,-0.048160687531412,-0.193551846061249, 0.551941387761140, 0.575860880163156, 0.043731563095239,-0.307589303751829, 0.614309406162453, 0.041950385296203,-0.296857109234160],
  [ 0.059936895915389,-0.321255099362040,-0.311796633598893,-0.035173087326772, 0.378498503958134, 0.586495731615632,-0.377585324329892, 0.169033889387456, 0.356573174121437,-0.417688077587810, 0.478101660299655, 0.006636611034991],
  [ 0.288336062627083, 0.470370425634231, 0.179983322656853, 0.602021772425550, 0.371148014090238, 0.471981918853306,-0.371378354907691, 0.224447908537963,-0.191881473350082, 0.371372994154147, 0.202955191584016, 0.008249658163268],
  [ 0.097421673079133,-0.560370553716952,-0.377196225462652,-0.261219711396924,-0.168562431917825, 0.394062760076917, 0.387467291425828,-0.500571071403761,-0.265056559051904,-0.088115172922823,-0.545342431280139, 0.004351834901555],
  [-0.399092393333067, 0.608744983179214,-0.253917157635552,-0.447838190497513, 0.437034832025844,-0.089293151649714, 0.033107329364578, 0.563777241569598, 0.377382970213706,-0.206987410970123,-0.466193948338416, 0.004388163620120],
  [ 0.151375896111072, 0.232817095481275, 0.144271558646971,-0.157922142856879,-0.362511416601843,-0.519134403506844,-0.208231343181450,-0.034945848625937,-0.470754923518936, 0.081540404407871, 0.976439325616886, 0.005137825190485],
  [ 0.803926399193382,-0.233022603620682,-0.069783384429915,-0.436236270867059,-0.661324019505046,-0.305816149102448, 0.110666909498848, 0.045797345612650,-0.408353922681792,-0.227466569789559,-0.394369497429313, 0.003862298356117],
  [ 0.161473506060127, 0.506746839540193,-0.039100572283125, 0.196323401915494, 0.886788003126320,-0.183193677301873,-0.210470546286163, 0.634311279710289,-0.570585268519394, 0.032944896323379, 0.030013363702195, 0.004305839890792],
  [ 0.255489971051413,-0.618193190017535,-0.379585390375599, 0.488434221700520, 0.227186212981610, 0.122029652861312,-0.443306268258079, 0.580212783054291,-0.308290287869768,-0.263908963042362,-0.631075775256844, 0.004396228320932],
  [ 0.325971148328435, 0.222390029773555,-0.518937769961640, 0.193607341172690, 0.084341360153988, 0.725489276789648,-0.504760132642688,-0.016003240667442, 0.485469722372623,-0.404103948914339,-0.658174038520416, 0.003937233967033],
  [-0.303411009693193, 0.421177990063964,-0.477741446713659, 0.493325871661734, 0.243228081987813, 0.288219931881434, 0.911729233605395, 0.067401023894839,-0.099994416123147, 0.599117562403456, 0.131803463616963, 0.002301440624074],
  [ 0.600729520839281,-0.021822110413941, 0.026528016681275, 0.869220607720310,-0.034439480967148,-0.121072351512073, 0.687205344913818,-0.069839996749624,-0.698028419446237,-0.144620455551629,-0.034876358691022, 0.003493045549497],
  [-0.588221163388105,-0.730675920892252, 0.388685291894169,-0.026707855465827,-0.384017762787981, 0.260087955378769,-0.272698049734482,-0.329653319828591, 0.288344152491041,-0.569672721752195, 0.676030104276604, 0.002044736980709],
  [ 0.121604256761666,-0.221535449511076, 0.685087936308282, 0.352708457692212,-0.631579303236465,-0.257728935234292,-0.552343062443090, 0.399640752017643,-0.778167386588490, 0.367195591435837, 0.015091327746967, 0.002533846513300],
  [-0.347760815601455, 0.853104613913440,-0.481215658387654,-0.264014127252326, 0.137140497621306, 0.134202833310995,-0.049855025018297,-0.885907347204092, 0.310718199273358, 0.528477762488041,-0.213079533372227, 0.002198458533314],
  [ 0.581021513654488,-0.776208094297792,-0.040980527936030, 0.548575500853219,-0.251934456211499, 0.684785303714454, 0.151908512762914, 0.329261599342636, 0.553035385638564, 0.003539632391829,-0.471557485783110, 0.003564062224592],
  [-1.099275201482396,-0.232058092124045, 0.364187556781296, 0.113361073676466,-0.043177612729552,-0.009643641225086, 0.159083663677407,-0.750707028006035,-0.731274589484500, 0.143707640994400, 0.220642473764033, 0.002070132657946],
  [-0.802217586072308, 0.724229796503719, 0.193840141098317,-0.367078738406582,-0.388182080923627, 0.553895049131751, 0.027275031190071, 0.683538553751144,-0.397964622764959, 0.359583682723580,-0.301041960733070, 0.001893650080346],
  [ 0.158971913848377,-0.174352912258340, 0.933023061759339, 0.583429228400055, 0.167398665285303, 0.108932493230825, 0.328233523115744,-0.208560678165848, 0.535369080915503,-0.013971776982679, 0.957475654073004, 0.002027605518961],
  [ 0.736334833148498, 0.017118181899685,-0.575609529888192, 0.057784785390286, 0.489766357176242,-0.628232190007621,-0.121583213731622, 0.423847448293026,-0.150756204888809,-0.983360641126428, 0.484618003500630, 0.001391856955060],
  [ 0.069245172062632,-0.368564850579319,-0.438993095020754,-0.394953002991217, 0.095062802247173,-0.729051983462097, 0.593791027773004, 1.093910554988397, 0.212308517808228, 0.110957068739077,-0.561994266841834, 0.001331947488824],
  [ 0.191675445872353,-0.381181366802006,-0.365082308340852, 0.534122723536325, 0.198336147101548, 0.593892596550799, 0.189548528001470, 0.729158339019635, 0.677352271243498,-0.637876088466729,-0.762132388725551, 0.114973531608543],
  [ 0.285560167846019,-0.425337779573218, 0.626966902634792,-0.459955367819330,-0.151155111681244, 1.179711302353994,-0.579293906172269,-0.113666206549756,-0.420923957981439,-0.048498673022930,-0.463158870608762, 0.001678212470525],
  [ 0.185319689122532,-0.405918213356354,-0.367781703370823, 0.548976168227896, 0.198851146826893, 0.593496573193319, 0.163045249841873, 0.731485431198964, 0.707892701379484,-0.646282655244866,-0.781693303533428,-0.116802010634533],
  [ 0.640993601342661,-0.164729117767223,-0.397452308895992, 1.122620728266525,-0.314393743886263,-0.181009949018868,-0.471015001321073,-0.877863332263951, 0.085606127679841,-0.196363205889786,-0.516349706984516, 0.001405960379898],
  [ 0.262777327681707, 0.387435949154679, 0.793005178816991,-0.160592040919594,-0.276889527381448, 0.881082606537038, 0.511453725867108, 0.110778488671177, 1.123576895656063,-0.462963538643953,-0.064781070265668, 0.001057156197823],
  [-0.159318862214475, 0.395558692078311, 0.132686281638428,-0.252857705004800, 0.163603704158464,-0.404142253271941,-0.831408213329674,-0.798714816752387, 0.720548958722472,-1.203733151730121, 0.225725746120287, 0.001373649946214],
  [-0.012303235203453,-0.060968093165214, 0.958917308176341,-0.484969117980345, 1.425684516667888,-0.215910860295188, 0.645336229098168,-0.284381169307695, 0.055077109938762,-0.276367489490256, 0.080977995173496, 0.000857080557806],
  [-0.229333995290921,-0.340336044485007,-0.852858215763270,-0.067711346043884,-0.607939819587066,-0.603671577610255, 0.515510374617983,-0.707999100808867,-0.217392633131045, 1.175683503758631, 0.135336400113112, 0.000986638236984],
  [-0.207192643290759, 0.807581003978008, 1.328152550907130,-0.123277286561453,-0.651121034628202, 0.329204674716895, 0.126640058613432,-0.140392882221556,-0.620965526747215,-0.725604096015661, 0.485537352238023, 0.000864991635946],
  [-0.315495857783770, 0.529141032315662,-0.138729280061828,-0.169281087293884, 1.450613786022756, 0.726983578125647,-0.575712991745741,-0.239471388926433,-0.587617629726111, 0.698571678770886,-0.502746414361711, 0.001011894963742],
  [ 0.498827010286626, 0.087908969717793,-0.285855348681482,-0.983300364360842,-0.972578126016942, 0.132559017578551,-0.407404978463179, 0.262362470065478, 0.403381434697801, 1.118358332987795,-0.851441438048909, 0.000442236134914],
  [-0.682374556679051,-0.658508097989467,-0.940568511858852, 1.237043297381228,-0.022733629631755, 0.706418820137175, 0.709314325154064,-1.005696082255020, 0.751371807521437, 0.105122821568161, 0.083204010525856, 0.000343092088715],
  [ 0.217086302247852, 1.014849416032605,-0.172259590207629, 0.420325344844318, 1.356333200660695,-0.250024503280846,-1.422271013986531, 0.012394171850525, 0.463551972725468, 0.724206867612122,-0.082405742648272, 0.000779972549681],
  [ 2.018943999615359,-0.511023917714303,-0.600551269856409,-0.211319204222178,-0.472446871778472,-0.072889904328778, 0.444329144190679,-0.839463325096282,-0.350998922500413, 0.429178866925155,-0.053260901504096, 0.000138574871005],
  [-0.127569062170645, 0.324824562454320, 1.154808936046370, 0.563986271271545,-0.932114231980226,-0.070512942786234,-1.509319202617640, 0.150562646484742, 1.121748208534228, 0.459127272346097,-0.259602036141635, 0.000259805346779],
  [-0.536850347612118,-1.315675759292960,-0.326887865635348,-1.574432889578837,-0.440208599638385, 0.461188602809351,-0.603517763249031, 0.535424787293224,-0.873445065858502, 1.129818157999254, 0.125116226517831, 0.000214430881651],
  [-0.731967557763721,-0.067244128411673, 1.564067520895243, 1.648243066883592,-0.003255218951539, 0.887629767003398, 0.521246831538280, 0.763375522525475,-0.610188194757892, 0.158514250295042,-0.438745483203732, 0.000223753320437],
  [-0.090803789050359, 1.632870812602041, 0.454167814541355, 0.434599409139855, 1.360045295435256,-0.043805283576874,-1.373462900693490,-0.076381588449583,-0.344275681044368, 0.981392281637293,-0.460166578228186,-0.003327893708285],
  [-0.986703561786421,-0.963615145660495, 0.311002819305394, 0.209388909001292, 0.884439346469414,-1.033697908245030, 0.219721558548645,-1.657015518293856, 1.176360327051024, 0.539431577384708,-0.147173244791723, 0.000192739686835],
  [-0.893358712254316,-0.648760716178722, 1.036328119410603,-0.535860602372092, 0.421887085767485,-0.980944992684175,-0.101601881454170, 0.590675932121462,-1.559078288569580,-0.318453506367637,-1.563847229890176, 0.000193250542514],
  [ 0.451398709114282,-0.740550649818837, 0.307217270546570, 0.004847062271324, 0.104915107013107, 2.099943087134340, 1.669133488931048,-0.333117332104086,-0.895608452215073, 1.277330010718333, 0.600466777909355, 0.000309557545574],
  [ 0.153071876920756,-1.859500552520323, 0.614589368554076,-0.456719970793141,-0.343541306754072,-0.137816354375309, 1.880450822414735,-0.164617456623769, 0.550714596824016,-1.759721001658762, 0.080091783227053, 0.000182303379088],
  [ 0.236544650028252, 0.654282849493431, 0.509793060627953,-1.141129889763167,-0.018333530266742,-1.148068563218063, 0.569105785746620,-1.749310041068901,-1.526432129296365, 0.584573407315542, 1.402122689103857, 0.000272877269621],
  [ 0.124336090983530,-1.490813631360413,-0.822721514846702,-0.060920558310606,-0.401635226015091, 0.773667207749876,-0.150117021739344, 0.824149069312026, 1.633444800833254,-1.611715916431872,-1.331832824173774, 0.000241640932776],
  [ 1.496347236234276, 0.021695529059022,-1.013819729999175,-0.006234059071917,-0.107761784202197, 1.788219062649993, 1.331091070231347,-0.307199416297377,-0.979728591838530, 1.595663008337049,-0.362598412000501, 0.000191632803417],
  [-0.356768815646106,-0.763012034745267, 1.610884876971771, 1.535701350643244,-0.629311671732741,-1.281772316303380, 0.763286567487920, 0.287675726379411, 1.350719896509545, 1.249185088898506,-0.541156942109605, 0.000093875292879],
  [ 1.748192602542578,-1.203757722721756,-1.144468190189472,-0.080823319534198, 0.055881179793236, 0.883829076766743,-0.616545864055572, 0.604199684881335,-1.362097172562746, 1.041381479036109, 1.454727643797276, 0.000102375654522],
  [-0.422158464267091,-1.709201096435976, 0.928877568577054, 1.106031935306762, 0.949087264275296, 0.158842270541387,-2.434742055768017,-0.409006639399804,-0.082174532970458, 0.348210655163347, 0.539338876518281, 0.000091764923463],
  [-1.164573286073129, 1.765357494644823,-1.582536071793751, 1.959151918488661, 0.539259361074708, 0.183136489423353,-0.088284622554773,-0.125930624779440,-0.878791580192236,-0.453045998321941,-1.121878617092925, 0.000076986528876],
  [-1.411693876053140, 0.816410043812225,-0.856322185413415,-0.130965427751807,-0.493086315551452, 0.664401652415871, 0.379516806344001,-2.287993791150243,-0.537944007976845,-2.024108099825507,-0.704446062823511, 0.000060247263847],
  [-0.167225080999762, 2.526568255881455, 0.939602346618406, 0.650081551756090, 1.970087697264641,-0.062869427363504,-1.970132030921085,-0.268853093708489,-0.482469126996854, 1.262396722416316,-0.809907928362392, 0.000549715154596],
  [-1.650806919290113,-2.729638988177406, 1.598979147195874,-0.642357114032977, 1.599512208139563, 1.131010819666187, 0.303593971299872,-0.113141138934508, 0.600294643114971, 0.686855993962120,-0.870718148241511, 0.000036872407746],
  [ 0.404576736537439, 1.790922168926290, 0.544497982580209, 1.526252330567041,-2.102575865860564, 1.599929137348346, 1.684230528018364,-1.298172001519536,-0.078417106220419, 0.012665319523107,-1.600341278895200, 0.000032377579911],
  [ 2.971811779065988, 1.822084703407727, 0.220143338880064,-0.358969871604020, 0.844240954994619, 1.367251481508870, 0.805235961343631,-1.695368394717651,-0.154430377406637,-1.391180561800680, 0.399266795561076, 0.000033142680774],
  [ 2.864521993510598, 1.563412640614529, 1.878465424945681,-1.351551450871842,-0.114628185223139,-2.617810200290905, 0.178407471683921,-1.280314358230707, 1.718321145787254, 0.796211122079258, 0.090809884481793, 0.000014941823664],
  [-1.978622265296752, 0.256800622695245,-1.097272257555023,-0.680682264790316,-0.398302505773937,-1.807492271840941, 0.914134602317576, 1.688436187660558,-0.734232424791899,-3.764970379857112, 1.014904320612589, 0.000016101513954]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 11_123_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1365,"equations, ",1421,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir11_123_4Sa.mac",err,"refir11_123_4Sa.txt")
)$


==> anc/refir11_133_4E1a.mac <==
/* r11_133_4E1a.txt:3 formula 1 */
rule:"11_133_4";
n:11;
N:133;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [ 1.722942255566033, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,7316836.492310459725559],
  [ 2.115448277179939,-1.396673450040125, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,3085623.353724393993616],
  [-0.057119163913140, 2.847933324461065, 6.643195378776335, 0.000000000000000, 0.000000000000002,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,1927826.164050484076142],
  [-1.113965953267885, 0.221045221360292,-5.552968413993880, 5.421860571011547, 0.000000000000001,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,2015741.421354060526937],
  [-6.707199140281200, 4.004337404563726, 0.180532111022548,-1.878005033865100, 1.564781893243744, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000,1533029.944920830661431],
  [-0.875239543250916,-3.271516570217243, 0.317509790166590,-1.536709952234636, 2.086719413116059, 7.608180716230504, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000001, 0.000000000000001,1669067.432778242975473],
  [ 3.218379445681005, 0.550687238869838,-1.706530246754301, 0.635122232667684,-0.435394963931777,-2.166829060762491,-7.992601185636129, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000001,1701552.766078474232927],
  [ 1.831135100985377, 0.223969806907753,-3.517461665041413,-0.236224494913633,-4.901774826033368,-4.020329624148096, 4.158556697376286, 3.827715824473835,-0.000000000000000, 0.000000000000001,-0.000000000000001,1391115.079475451959297],
  [-2.809892704390007,-0.081475241026576,-0.197741032972343, 3.386004173473649,-3.385016212072488, 4.069670151017867, 2.398505023735145,-1.957904300991859, 5.816474509705715, 0.000000000000000, 0.000000000000000,1369641.939713490428403],
  [-2.520899055818466,-0.940070272717522, 3.580494652284166, 3.582578173727404, 0.634848130160293,-3.287789241335826,-2.752934675398722,-4.771282908362432, 0.676006831430696,-4.309328652130765, 0.000000000000000,1223939.916866469662637],
  [-2.224481794207820,-3.797814344374002,-2.532775007280253,-0.020065817768395,-2.895747915462374, 2.049334465849515, 0.506726177733085, 3.196292701980309,-6.093918407385696, 3.808965426696372,-0.270351281043431,1304962.782043464714661],
  [ 1.611153213680787,-0.393203058609536,-3.196084193428125, 3.346168512142125, 4.582821953958746,-4.301581897081123, 4.491440921201139, 0.172927579272821, 2.724914073658885,-3.183009060006295,-0.804176232119244,1057768.313459776109084],
  [ 4.328166245796359, 2.576297379899769,-2.816554474652406,-2.628029631507428, 6.978188021516633, 1.851659958320149, 1.431677868006207,-0.042379752828723,-2.857996700857711,-1.868005528168151, 0.818449064645664,805347.179866142687388],
  [-1.021900585430987,-1.771758984509423, 1.380437040579948, 2.897789062541598, 3.471377519216105,-5.451489536782256, 2.130295049576327,-3.958957030710187,-3.523623372620017, 3.997373919602560,-1.986111875997591,1257368.358063774649054],
  [-0.023795057943367, 2.719873460604078, 0.980798842105444,-5.962016449635615, 2.621841319329289, 1.469276702390676,-0.804755678011571, 3.870758262056417,-2.191343767091464, 4.386187202325850,-4.262252930278967,822645.781493467278779],
  [-3.260998960038042,-1.946162751215790,-0.239144057226013,-5.294851919176280,-0.593368640782914,-4.474095139564984,-3.143722760799352, 0.861237841692568, 0.328329709431661, 5.613079479554530, 2.459565382567913,835552.853325494332239],
  [ 0.412044660782635, 3.480285221491609,-0.792420779405400,-2.148846988609304, 0.452370869246391,-1.402004461624264,-0.042580469550437, 1.668818822233590, 2.230155305926643,-2.916666164570664, 8.720036807460165,1063061.802141316467896],
  [ 1.046052072264337,-6.891819812270388,-1.096897742818733,-3.838688315599445, 3.379624555358767,-0.336016865775583, 3.481555673495484,-1.169551998212664,-1.357241706940726,-0.144597825086630, 4.714382980129909,1148485.827040102100000],
  [ 4.376229257677135,-0.645127554171347, 0.711072711836830, 3.479779922278229, 3.615669178031792,-0.136783031543797,-1.180475388789822, 1.914163070785581,-4.946176286583229,-1.620062523731543,-6.020957333105468,1019104.262552955187857],
  [-2.820245279205543,-1.636981468628188,-5.167412679952243,-4.569413576603223,-0.986661084374948,-2.295081127038622,-2.656424204721623, 1.408528528257752,-0.701096507327607,-4.303165120057135,-4.888288964088595,764578.957363415509462],
  [-1.338175888330483, 1.389654029753517,-1.060936588682839, 1.665877017598292, 3.511488911795588,-0.800017048372467,-3.245846870729218,-0.137255269024811, 3.871816323125084, 6.892065375993196, 4.800615854991104,913687.988395834225230],
  [ 3.198119032401748, 3.805024406022214,-4.556051023592225,-1.203659302474248,-0.486049718800399, 1.987234748186125, 2.430785692048469,-5.207927211462930,-1.626375966925158,-5.654305025094216,-0.972269322270515,912163.532039472134784],
  [ 6.254348979068340,-1.081957991343926,-0.859223600647167,-5.412493807869565,-0.726943941769879, 2.704264610219679,-0.653826275414383,-1.840698573187633, 5.507257710541246,-3.213270238008604,-0.489649767324719,748604.074039999162778],
  [-3.776186930132287,-0.198022001325343,-3.627252982453892, 0.679323074291191, 1.318743836273818, 3.193676414786420, 0.194262952280830, 5.988589551154480,-1.372871664046035,-6.735188786827322, 1.519278865808888,823799.503469528397545],
  [-2.787255050622650, 6.672805156973554,-2.389762224508689,-2.211526235722320,-7.125596606662281,-1.591504672723643,-2.050338816275096,-0.086807757705067, 1.638191774953217,-1.595574372707184, 0.238887004241019,862435.974074834259227],
  [-0.401730258441944, 1.468554261401620, 3.841986003921804,-3.786107047798494,-2.848104915409650,-1.022708633921348,-2.069193492872631, 7.912814700235115, 4.149307006498892,-0.251087609511798,-1.007704176111638,837123.967511278926395],
  [-0.437563199873252,-0.484028173709682, 5.931657298524758, 1.862947092884712,-5.815556740662243,-0.888382630735177, 1.105726046030636,-1.852804903175129,-1.267931673690499, 4.953229227135355, 5.030323924396040,779298.611088475794531],
  [ 1.318141940106603, 5.911628434288383, 2.111753496013131, 1.496174422167689,-3.048494999523888, 5.461398303742423, 1.078192597706763, 3.398556706563706,-5.407250921264798, 0.797221500935010, 3.181815473349545,618499.244993428816088],
  [ 0.028371491718851,-5.384711487992522,-0.647916991214824,-0.475381760380451,-5.886847624865016,-2.445730461830091, 0.920288050141355,-0.487987507329499, 5.044389457751026,-5.503520726347735,-3.129310499648984,705323.429522427730262],
  [-2.782692058938548,-1.941315513500303,-6.162882503143593,-5.711152208491171,-1.926068489141181, 0.622594849077442,-0.911497580643880, 0.906525696801787, 6.379394862328037, 2.990052673755562,-1.417746952990606,649645.158163359272294],
  [ 2.970480560858956, 2.486140506731499, 2.905531853054091,-4.326056680735631,-1.497710866705769, 2.420144819933127, 7.058129084894927,-1.009869027156947,-3.977593878344018, 2.937207858901314,-3.739876050341011,605082.734374019782990],
  [-2.233911651759441, 2.574021181331893, 1.485138707261688,-5.008461850814647, 0.829184997732360,-4.240612628835365,-1.024374349797587,-1.586367194804504,-7.909967375082808,-3.784577803284455, 1.492970594657335,877273.185533684678376],
  [-0.622106075754521,-2.652277077427335, 4.495213950377953,-0.423406240339304, 0.659704662593700,-2.561144049935285, 4.114562180438210, 7.152931351614672,-4.441440493599611,-3.462270415422632,-2.751738433643298,735108.939869846450165],
  [-4.242765818692169, 2.480068118419149, 1.635765236127372, 1.295159396467568, 6.210098186768461, 2.290914767749055,-0.880600297387802, 0.070085806474959, 5.579480064761377, 0.943240708769790,-6.153976950426639,684672.646964712534100],
  [-0.267256188256661,-3.312565124405290,-3.339315409579577,-4.723961318428517,-3.989756315290000,-1.813285386647700, 3.172769821863983,-7.565345623684141,-2.565748177606695, 2.311005934326432,-1.119766559594817,695203.619200341752730],
  [-0.843863602937185,-3.702602833582832, 3.025010675103636, 3.078073260280058, 2.884434712484822,-2.002954538457749,-3.467592195346509, 3.434168955581329,-6.161465287324468,-0.019689131317373, 6.098278563292309,678343.846429944853298],
  [-5.714479961213328, 4.055418391082098, 0.350833460562194,-0.022414648357201,-0.452028254518629, 1.747587009027972,-4.738715673868905,-3.246520705853913,-4.695693724982569, 6.296237721916019,-0.964192290933517,570856.497520399629138],
  [-1.457607745633205,-1.850357722782973, 2.480668187145081,-1.030837851545729,-4.450782583358525, 4.174264017058644, 3.407379083488997,-1.427926061771136,-1.822827433524001,-7.650829424021212, 4.812109511241283,713191.343331486452371],
  [-3.662575742873419, 0.745239855730192, 0.947882292036018, 1.910500741198877,-3.294062457622567,-2.629213885158090, 4.411629976584218, 0.496053091141932, 3.135070692294570, 6.432835789807445,-6.511937156552090,683991.444070602767169],
  [-10.854153232861565,-5.640895541955059,-0.135706935457717,-0.219652815840445, 1.685873793047124,-0.631558640742564, 0.827764392806134, 0.360259731929358, 0.051203390952150,-0.212530426430157, 0.197043034560463,664682.342631735606119],
  [-2.127342439247689, 1.704137046291231, 3.588049587803343,-0.843166428337117,-2.969538568422476,-4.547052780597196, 8.258690083234466,-5.387833855856100, 2.375070698007285,-0.661277295384817, 0.701601303404312,433407.527601044450421],
  [-0.369734609109131,-2.082354619212768,-3.314542240910931, 2.471899146069153, 0.783920054309930,-0.005603266788158,-3.696475632032326,-7.820496322825571, 2.545548386471996, 2.255396342369973,-6.763347236086827,551758.471487220260315],
  [ 4.838377323750754, 5.355780347076715, 1.995945325322259, 1.682802668124457,-0.666743234215719, 3.753363091353319, 8.375547264927889, 3.210212344132464, 1.420619280926422,-1.110938350330618, 0.217570715295391,519750.055941340455320],
  [ 1.124475808435680,-5.466255643442989, 2.928300310779613, 6.114141061271589, 0.682214831264056, 1.905094334047269,-1.699337757734063, 4.055469369380933, 3.970096949652270,-5.992724080481389,-2.544891448177857,511159.193366849212907],
  [-1.072103438435271,-3.345339285432556, 3.887233585081930, 2.296966833692736, 3.979041872467648,-4.268223832827835, 2.309022383494236, 2.673912045847313, 8.351300377206112, 0.898636702645437, 3.126471686282591,563131.406309725134633],
  [-2.010653339179155, 0.319854574959623,-2.846897639941020, 3.192065658625391, 7.269097330734546, 0.122645804857201,-0.419132993265651, 8.871382625611751,-1.200130149379589, 2.142965740901294, 1.170772095703199,458091.931506547611207],
  [-3.472205841030412, 2.378665607664605, 0.268757812592503, 1.646621254595464, 0.788640954909052, 0.336413583268392, 4.749770311786152,-5.224917679807093,-2.139196904090869, 3.492961538713462, 8.700197876581086,464394.151485885027796],
  [-1.266158707451138,-3.111407842600618,-0.119050189779759,-3.894438158429479,-7.879860909518609, 0.676553779572763,-6.431330088099699, 2.015855244070019,-4.335002778412736,-1.576940265621050, 3.020505621767218,480905.660609542625025],
  [ 1.752535057456484, 4.822772096068636, 0.779734809258279, 7.596807298096323, 2.141928042719634, 6.648350059827830,-2.527937948465155, 0.360974249134858,-1.233107745417291, 3.835815506488099,-3.254950564065613,546367.039176259539090],
  [ 3.876910201239501,-6.137603869366325, 7.067202165741101,-2.743662372657318, 2.792893637320462, 0.154740331843203,-1.323363011922415,-1.453716122961392, 4.458538881547328, 3.135226511443901,-4.043667292804379,449251.255288743413985],
  [-3.886223083890715,-1.630674515658293, 2.840930503987895, 2.868669481303447,-0.461912255411169, 6.087338826740480, 2.670330679524563,-5.935701007440099,-7.154994888341276,-0.879213298763723,-1.540313408490110,497752.233130107400939],
  [-2.378618557748616,-1.406974308404053,-1.428523986321767,-0.774315518086994,-2.847577529506466, 6.390770369689853,-6.598985189425405,-3.764565085570990,-0.195459648463509,-3.993926296666374,-6.145447899765430,431449.883371091913432],
  [-0.936371581099747,-8.809060644595565, 0.753343539967963, 3.917940256911767,-0.276096033656274, 2.389991469584428,-3.907433509368877,-5.076068984197402, 2.492402146776798, 3.530047059711296, 3.714589226284420,557013.302643922623247],
  [-5.232650324023374,-4.128423038793107, 7.475079901156432,-4.830456108717971,-3.085964068604187,-1.318860937404351,-0.293665194334739,-3.032302255628375,-1.025314121069876,-1.097393832757483,-5.253382424457377,500318.053304658678826],
  [-0.937205759624571,-3.798428482284376, 1.748347118851046,-4.716240950899532, 5.844754463721530,-2.296492740834430,-6.370247980585756, 2.287478823419748, 3.424863128055065,-5.777689620740275, 1.809519509374865,547854.888933514361270],
  [-0.393294934663596, 1.952943970526342, 5.411276948631748,-2.464955575375842, 4.663927575948727, 3.527639658922912, 3.143380826957380,-7.083736029883758, 5.401252332340067, 3.105193340570505, 1.528845425197807,466948.497471334994771],
  [ 0.568102668749155, 1.055967613578120,-2.482975106994064,-7.457467950417859, 7.325223522107967,-3.263753991778694,-1.501686032789594,-5.549631905499403, 1.140713805377802, 2.892639626421039,-2.530051268028636,478912.458125770615879],
  [ 2.016106368970291,10.492282822507503,-2.294886500600942, 2.460476526213803, 0.382284925959932,-2.245932304842192, 1.471309577941159,-5.311147604482779, 0.765130992605761, 4.057961874760645,-0.515890805741187,502354.111322487064172],
  [-3.570593629229852, 0.323748459355670, 1.566374620364938,-5.936496608773838, 3.887571966735527,-5.128458311436601, 7.533775472914032, 3.607828231693744, 0.879659497003879, 4.164614866481354, 1.130994381557035,382288.258736718329601],
  [ 7.685004395403769,-3.026889831854969, 2.258277160247026, 2.043713252029131,-2.352597975351622, 1.761556550208824,-0.535614853483233, 7.392422071305560, 0.532207862498235, 2.462134634292868, 5.852987707232577,453801.417803675343748],
  [ 0.180744540832988, 8.228368353221081,-6.719756340370499,-2.865937572072803, 3.580125129400665, 0.054382388187298, 1.948490010492739, 4.399501463882803, 4.592703833252274, 1.577397164782076,-1.230930326840068,395851.825574565562420],
  [ 3.197707532637717, 5.320537080606037, 3.369242465297293,-3.565184342185499,-3.270657371239752,-0.576074228200643,-4.008677914071475,-3.859720987937634, 0.305122119072762,-0.721121657406202,-8.836875270225171,360339.502499293826986],
  [ 1.829621318083171, 2.465002546591223,-1.489326789078653, 7.858709625536639,-4.251380518401806,-3.020955894682602,-2.923662411754608, 6.649781146531264, 4.096649454725998, 3.481532794541435, 1.554497997048796,371546.583601004211232],
  [ 6.272244118984809,-2.616091435580895,-0.652104393222187, 0.405523628899269,-2.321342670860274,-6.144747850507174,-2.035619345456842,-6.541959129927445, 1.242406679477841,-3.744926947583668, 5.703402952320261,389421.943123357021250],
  [-0.211065272672505,-4.457443355539200,-1.317500356213672,-1.411177913462037, 2.160049097646967, 4.940253655477440,-6.194601176574391, 7.370556962095426, 3.171162441615227, 4.582574070115514,-2.989930465192806,358493.458297382341698],
  [-3.120965981625565, 0.633448710379859,-7.767292665688748,-3.064409969315149, 3.896022895832537, 5.670749107144495,-5.645728663731880,-2.821344943046470,-2.771335186137694,-1.256188339273972, 3.043794038973754,428209.480095542734489],
  [ 2.838833001755714, 2.308597809753886, 3.173999169620713, 3.838461987196647,-8.247404298833796,-3.443663028410392,-0.520630138263249,-1.788595873598669,-6.893165296069059,-1.900059588607184,-4.175425943685054,452553.205279586254619],
  [-1.288823923062534,-4.440294921289957, 4.148420363846443, 0.070412573465459, 7.944942444861258,-0.093761787921611, 2.722598905696381,-4.559990594404125,-1.185601717414631,-7.288630395878524,-2.833832868414402,277262.923653708829079],
  [-3.448230785736981, 8.233723625581423, 5.086832497593075, 6.215808818046915, 1.955636658977035,-4.098371187773640, 2.850294102721796, 3.271254632581859, 0.425641647192129,-2.902905560076530, 1.746874759506129,390092.315932450932451],
  [-5.152642945855623, 2.508334457041250,-0.940091920647132, 1.886481227146552, 1.983994537477156,-7.745797619726041,-5.724576467421258, 4.472676932940450,-0.303236747412073,-1.979634134542152,-6.226498294166104,389522.111667170829605],
  [ 2.747904102628542, 0.124667393425318, 1.081650042738318,-1.410167001097766,-6.668344800177965, 4.488536034263313,-3.488796282548288,-1.457595660596172, 2.204772874923602, 9.729579578972455,-2.968380120691219,388205.729016963567119],
  [ 3.919041405025575, 1.784986397361570,-4.749418822530783, 3.326630645042560,-8.089548635172076, 5.466398369006953,-1.334601107826988,-4.801283700943472,-0.375739700767572,-0.021683172016875, 5.081328047616532,383549.914445329864975],
  [-4.143522072408738, 2.288667259065929,-1.743690617231372, 9.305405087397684,-1.362885619449819, 1.153582247055200,-3.929976961861698,-0.659586789517088,-6.245200040479613,-4.471331082869035, 3.339476096050392,310518.469670853286516],
  [-1.044123666059357, 7.100109283342678, 1.860357245637722, 1.123290371309708, 2.869577116292167,-0.642123763718894,-5.636274418705058,-9.094688505599617,-0.904538923815256,-4.037214558329441, 3.124541720156660,276634.034093573864084],
  [ 6.244443611356489,-7.652089390113930, 0.628021802619772, 2.604593369867553,-6.938318285583517, 3.174774805500491, 3.937092469293684,-1.427303106545068,-1.584908381271259, 1.188873547044492,-4.761476189122987,320123.327534893236589],
  [-4.943009695906137,-3.168387458605552, 3.017666806941712, 2.715745122468112,-5.020710043396927,-8.385139482503256, 0.863579942782201, 3.401670413595313, 0.507274553197203,-3.432647884036227, 6.051803496009552,347747.652564640040509],
  [ 6.224197304678859,-1.781675242608538, 1.065934596927958, 0.730992250213842, 5.087809177258454, 1.533428392790324, 4.622801331264734, 2.557925612130803,-1.113159155357456,10.717145266128227, 0.316366199182031,328796.832203573721927],
  [ 7.294032430374580, 2.810810762316322, 1.713122303691349, 1.466468095431808, 0.503305521729564,-2.102295892041624, 1.628628525136698, 4.894948435354519, 6.222757590334886, 1.494482118513619,-8.910991857363708,296790.929484850668814],
  [-4.111595334636830,-5.298413402368832, 0.630897486176062, 7.430620786827838,-5.662393555814345,-0.737955711801039,-6.196457546353011, 3.463151019594415,-0.763225164007472, 2.142600944695751,-5.520064078519052,273332.151181928871665],
  [ 4.302878378995850, 3.522550540863879, 7.813972322006226, 3.535369796549868,-6.845463804106045, 2.253214789292378,-1.720843615666070,-1.881898565093168, 6.795861092766669,-3.451359121697619, 0.101135887850432,280147.583068111154716],
  [ 7.100715184317611,-0.427440430480363,-4.145580546287325,-1.212738411241575,-2.117700569960558,-2.376340180200098, 6.053028415552788,-3.004568664568622, 7.810213249683553, 4.821757983086079, 3.739687678906663,318934.211313555657398],
  [-5.436875395745858, 2.049627480918363, 3.906839906259950,-0.050861220768577,-7.049418309541315, 5.214143874639070, 0.314788373799234, 7.423691108270129,-1.990874067462741,-1.781734465262753,-5.957023479853148,241311.588944683287991],
  [ 3.340420819363552, 0.424632492831689, 1.332307829896029, 7.441875219981782, 6.589950517839397, 4.966398253187022, 0.338873252785894,-2.365555524555249, 2.066239945365501,-3.774872045944553, 8.003058658760162,338163.910398559295572],
  [-8.036042679480952, 2.151094572194574, 3.327566350178287, 2.439756435606372,-2.299263701738879, 4.948126650903726,-7.581826260005577, 2.347112836583610, 4.669174672045571,-1.252746888624713, 4.987436038847295,315679.479811003955547],
  [ 0.172357204762995, 6.152095975405643, 4.407525468826561,-2.071924544521655, 4.976310812019246, 5.847198048779705,-2.494364117481418, 0.815501772163451,-1.225401984174187,-8.794241192786608,-4.737733544456768,288606.055881104490254],
  [-0.904943649718472,-5.556239289704831,-2.608832392794406,-4.163983604712913, 3.434789503274294, 3.252982130382391, 7.744280819139597, 0.931636703620429, 1.605690753309812,-2.189426708347468,-9.138022499229168,320993.352046147803776],
  [-7.032687463012116, 2.879629942060620,-3.073732592854583, 3.327644723548323,-2.868773935569270, 3.159848373465081, 5.245717046633058, 6.143856136066185, 1.489987490376011, 6.222863796927179, 5.264851694197914,265087.774798827653285],
  [ 5.582525211766205, 5.677587257781039, 0.682204571906672,-2.734242518941715, 1.704341875662913, 7.950831083670115,-5.474591730940644, 0.596440124775309, 6.423234300181184, 2.575747468647863, 3.879016802489299,264450.504766094905790],
  [-5.553476303380449, 4.133861536652365,-0.671403619099846, 6.438162009170419,-2.972503889967999,-0.141420390521019, 6.328910997540678,-1.679505491709570,-0.307654884111803,-6.563973733717637,-6.962395823354398,276291.469362245697994],
  [ 0.223323699950211,-1.125891285719564,-0.305279316799703,-0.272406684585218, 3.505970373658618, 7.198458442242540, 7.495110431747815, 6.942270550188342, 7.192713015287231,-2.667916297286754, 2.540173681928173,223114.434678498655558],
  [ 5.002715517255521,-3.517442741077510, 7.964425520704079, 1.393536781640536,-1.440800954679041, 5.760555026933451,-7.803034835979743, 1.447355511468678,-3.227260962201003,-4.720712777925060, 1.271520786340480,225860.846723757800646],
  [-4.962817662696126, 0.817269950130581,-6.251387457883272,-5.221974117262180,-4.267700560876705,-1.413139706225375, 9.006238178810760, 2.228445434648257,-5.222408657261889,-3.052784751507507, 2.072251782347206,211424.528057055198587],
  [ 7.102328337733907, 5.406982781438114, 5.560513730899182,-0.032611117550344, 8.621574186380093,-6.163166231804215,-2.701731317249412, 1.991883791869625, 0.766073870742523, 0.837874790497935, 1.888848367961356,292577.304006642603781],
  [ 1.285393181696412, 2.456403097022198,-6.100852237324689,-8.116412720921431,-1.793420851478657, 5.625731349448809, 1.933250806368449, 1.670232280346683,-2.660049700967406, 4.534727449777870, 7.856841601875463,217091.587828228890430],
  [-2.818727007145747, 4.178548721209809, 2.985384744503311,-8.601453710618744, 0.903428799962479,-1.328027220166781, 4.497476093764425, 0.868731109493467, 6.885661412308228,-7.954033677474376, 0.254648705582333,246719.769689788110554],
  [-3.922450884832908, 4.318993384663503,-7.322952295923608, 0.705656256643435, 1.777399602258329,-0.123917924369348, 2.642896755299877,-0.001702005823329,-8.098070792111448, 1.190373078728334,-8.854776155760785,234714.301516504812753],
  [ 2.978247376205538,-1.283136295641231,-8.053342017080830, 0.929469320932912, 1.449989960625781,-2.525078998052984,-4.678276170521285,-1.358323777965197,-6.391731502717453, 6.768990068565898, 7.077352696794729,168515.985303851892240],
  [ 5.348875742369735,-8.380963415742904, 3.098006276020738,-2.473354798647484,-2.585538751596930,-9.835663124536534,-2.600466229878314, 1.853931105134044,-1.620907883388105, 3.097340053329986,-2.225585887968033,274965.331411438470241],
  [ 7.698104230733270,-0.286317051119016, 3.474752769257696,-1.682509366806215, 1.986634141767164, 3.655223275133596,-3.741676354736180,-7.934104795196173,-7.594166149987117, 3.827899479540437, 2.373098834921700,306680.087766680750065],
  [-6.785085797182206,-1.092624370312784,-6.557040846636214,-0.613608224272727, 3.349412525978104,-0.600940231625155, 3.197748359052175,-7.642604120491317, 6.176294942657863,-5.103052902811447, 3.858785752551735,252823.673009840567829],
  [-0.479476321580768,-1.561209278282937,-8.805396802532908, 2.742596874579229, 3.825604670805367, 6.634165368238648, 6.392576026243828,-3.901536470553812, 0.440950288197822, 6.934744438620784,-1.058988928454085,244973.148631296207896],
  [-3.338387345145343,-3.758788103947117, 9.148609228780620, 7.845495464603337, 2.743067580970333, 4.164338076493646, 4.535204201132939, 3.422650712149653,-0.949848532141269, 4.516257896335918,-2.149596160056841,249299.018778416735586],
  [-4.899218600197136, 6.068690064209160,-0.157993538262080,-7.722311568316670,-4.348761518844381, 8.543336235951422, 3.565573590224403,-4.542330639727981, 1.206499217164208, 1.773208537073384,-2.195570193330049,213911.540243537077913],
  [ 6.142286199782891, 5.937771670485488, 4.424081272249143,-8.343663737882803,-4.603605753821213,-6.144926396949516,-0.110988562473205,-0.497354895496416,-0.337791700187802, 3.930084316728657, 4.646341815675769,237147.796207414503442],
  [-2.489302107813323,-2.149570863972327, 3.525901073101733,-8.723327561200787,-2.586358542525775, 1.577623408637924,-6.437464470985255,-8.386104603363354, 2.698955962869302,-1.185873019993991, 5.645413231287174,216708.184708896471420],
  [ 8.181836965482640, 1.528802272462151,-9.533273335446967,-2.283386375102391,-2.925851399916680,-3.186246001647016,-2.951064018442448, 0.057887390760537,-3.244198939291047, 5.938051075308544,-5.273739402242260,216501.431342454481637],
  [ 6.802876726997061, 3.368862908262390,-3.535024595125636, 3.887565743083814, 0.579952361584493,-4.061930319409611, 5.899791783015370, 0.146603063872243,-10.032607364397995,-0.173921872171692, 5.540143246446792,199981.121282412525034],
  [ 3.086352794448036, 3.084439276743856, 0.280289825274830,-4.400250590345506, 1.272166715004088,-11.400874854392487, 3.441232664938862,-2.749917810437430, 1.707891082589602,-5.116156697492483,-7.173702734037696,200578.883229172555730],
  [-3.293116968307451, 1.938881931168266,-8.881352607668660, 0.679053997905662, 3.447428347338450,-11.661558404404634,-1.481829784602817,-0.577924859549808,-1.012343667006378,-0.793137654445949, 5.238526718329538,197652.879744384379592],
  [-1.492027045304663,-10.144741683972804,-6.893047502414305, 3.311592819036695, 3.313487449463395,-5.352374981173964, 0.716263448795600, 4.415455452219941, 3.268136917715659, 4.809488148551472,-4.868381608755465,179591.667355263460195],
  [ 0.144240792488468,-7.209687238548254,-1.306908729259987, 9.719249661384065,-2.266698515136868,-0.644903072763894,10.770581580396069, 0.384143298601687,-2.457950473214469,-1.270197392039104, 3.438109973340628,182905.723952922853641],
  [-5.489249901585558, 4.618371467074653, 0.257372325364682, 1.112032039367322,10.636801123830198, 2.082678385657362, 8.904792649716562,-0.655200057333877,-6.327372069763937,-0.960408617218463, 1.614608713693966,158976.718063685955713],
  [ 2.305076443869016, 9.744254617276093,-2.881024957275341,-1.688749852734314, 0.388509593925962, 2.057514661967825,-8.605005306651048, 7.785615357702367,-6.563916152637769,-1.151701566147372, 1.437067808157267,159974.041043309785891],
  [-1.917467260615698, 2.043133072507081, 1.278109050801206,-0.181725959296450,-3.295424219410648,-8.957622707954274,-5.276295319339636,-4.682351451698297,11.773793815153885, 3.062401782401816,-0.853180765197306,170222.653665142948739],
  [-2.496038399330647,-7.469642425445650, 5.123773127278783,-6.440826286139492,-7.354390720245158, 4.156302268807583, 5.568988286582250, 4.166288007536870, 5.184120465544965, 3.886083987455862, 4.052728215595228,168560.159195014624856],
  [-3.753665132063792, 0.410030893345742, 9.280066993844516,-7.000785985631509, 6.285879250454704, 5.746324004385172,-0.865565773311600, 4.198783284404006,-3.564284721469082, 2.504382954821511, 7.051078135751329,177408.104100585245760],
  [ 8.321211476140787,-2.137704011712235, 0.768881862607008,-11.870583468355209,-4.299055651754241, 3.665291999810925,-0.665012165617964, 3.607335188694458,-5.083550346717272,-4.681310961514901,-1.936801213076373,165861.829547065717634],
  [ 8.059385198380326, 0.354919411954541, 2.521753109352155,13.122968253136609,-1.497196724610666,-5.849814197224736,-0.269634915023643,-4.351658277669261, 1.792828152105032, 4.088492265524332, 0.476439394006375,143534.588964403141290],
  [-8.024964584385376,-0.241607494236321,-6.233647375365880, 3.822734990623160,-9.780043666635368,-6.061896854976051,-1.913816957345228,-7.500852601953669,-2.050283932121896, 2.659381626307225, 1.859294163115635,134408.464928230736405],
  [ 3.920824000108972, 2.708883025012270,-8.496595793060767, 1.814452566665337,-6.844193963396020, 9.011123944471162, 0.639032001797923, 6.971050646916888, 1.559521892620778,-2.026824998548626,-7.787084933122948,138301.996053797338391],
  [-0.717231616269278, 7.026222842215915, 1.187824593916305, 1.679708134509132,-2.084588684990708,-9.061305549958185, 0.787897044865464, 7.744500002357864,-7.471288074827099, 9.465445378214977,-0.624654996843299,118339.022423856440582],
  [ 0.657640408443168, 6.178292860835809,-6.616474058844786, 5.150810404920336, 2.691822787329444, 1.204354252131003,-6.309111136057560,-0.197775090897457,11.405958552888839,-7.528883123165367,-2.221330324820661,124989.482707496528747],
  [ 1.459883996058007,-10.154331963132005,-7.056258726017477, 2.039924564468758, 0.657137716439207,-2.869508994336103,-2.648798406093454,-4.611659191687596,-8.267523441103663,-9.095668066131902,-1.550728196969668,148924.802572563698050],
  [-3.129432844453707, 1.996545681949845,12.602810796334490, 2.642186951654841, 1.755111858824058,-3.526064408869366,-10.996996952870942, 0.819718528685508,-1.748784732555743, 7.009907209406840,-2.817425604767979,93009.309833871302544],
  [ 0.101119952356980,-8.270431587739923,-10.324985668860073, 0.842603971000946,-5.484565324499131, 1.391785080362920,-4.177823841458470, 4.658256764258867, 6.305875401743601,-3.120829689672134, 9.040982953621686,117912.148504885670263],
  [ 8.874701642674069, 4.970806553002160,-1.388627417992115, 3.917783796861768,-3.581920637142765,-4.736457654767232,-2.182890435507857, 5.659799282071067,-0.537803754329463,-13.594287186346298, 1.443218860025126,122567.327476525271777],
  [-4.801242343845924,-3.020660821259133,-1.289602657821983, 5.537426716825585,15.530123821952561, 0.685289810500530,-7.665419802918840,-2.904738079433847,-2.930310755301059, 1.363720591854677, 0.021741601126322,89709.832746407249942],
  [ 8.792970732016153,-0.444029930577662, 3.315555315531038, 6.323831754839726, 2.256515631136056, 4.367525444912102, 6.323072819159250,-12.016476219233315, 3.004050486723123,-2.781710446917891,-6.788897317300833,88552.407484978655702],
  [ 7.480146947324136,-3.972921048623976,-7.547752972806876,-8.391992519032573, 5.515701535202851,-5.527037884392564, 1.149413719665752,11.847457693100891,-1.726937014292959,-2.683876353963470, 2.000071821695875,85067.039053431144566],
  [11.223341294486309,-7.280159964934166,-7.738096722510725, 5.156345376704370, 0.967541979571764, 9.766090795359871, 0.503881494004197, 3.919416374170609,-5.403197940701737,-3.726108537882254, 1.011789612227330,64216.339983046462294],
  [ 9.784187722596274,-3.999354126622623,11.925684445142455,-2.276485568640464, 2.111377031049187,-3.240702898206483, 8.565021921400639,-2.232762287422957,-2.524567908541957,-6.670565478769536, 4.277730258329324,92365.524274769602926],
  [12.257769709032388,-6.678744564645766,-8.188566657991377, 2.688039282401193, 9.572918778430111, 1.641516346630976,-5.206485718038829,-2.063578679644728, 7.414288501434481,-0.156489094081885,-2.276831569626510,69356.979643358034082],
  [-0.822035650305382,-9.231630612202151, 2.106408148381611,-7.104617361327613, 7.008833259587293, 2.399876822845091,-7.820030004387307, 0.389974177283274,-10.729474308589616, 4.595225047953900,-8.959171532512290,63592.885320816116291]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 11_133_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(1365,"equations, ",1548,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir11_133_4E1a.mac",err,"refir11_133_4E1a.txt")
)$


==> anc/refir2_11_6E1s.mac <==
/* r2_11_6E1s.txt:4 formula 1 */
rule:"2_11_6";
n:2;
N:11;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [6, 1],
  [4, 3],
  [2, 5],
  [0, 7]
);
for problem in [3] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 3.927702275194840],
  [-3.895765525253948, 0.000000000000000, 0.474246212300936],
  [ 3.141828043257887, 2.312667676618243, 0.472797630406369],
  [ 3.141828043257888,-2.312667676618244, 0.472797630406369],
  [-1.228482827331175,-3.752487980256190, 0.460111970539923],
  [-1.228482827331175, 3.752487980256190, 0.460111970539923],
  [10.299713185154499, 0.000000000000000, 0.003846684331349],
  [-8.794364006109971,-6.251012172182810, 0.002944454683352],
  [-8.794364006109971, 6.251012172182811, 0.002944454683352],
  [ 3.397224688449697,10.311630315898372, 0.002841012046587],
  [ 3.397224688449696,-10.311630315898379, 0.002841012046587]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 2_11_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(32,"equations, ",29,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir2_11_6E1s.mac",err,"refir2_11_6E1s.txt")
)$


==> anc/refir2_12_7g.mac <==
/* r2_12_7g.txt:4 formula 1 */
rule:"2_12_7";
n:2;
N:12;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [7, 1],
  [5, 3],
  [3, 5],
  [1, 7]
);
for problem in [1] do block(
x0:matrix(
  [ 2.449489742783178,-0.000000000000000, 0.027777777777778],
  [-2.449489742783178,-0.000000000000000, 0.027777777777778],
  [-0.000000000000000, 2.449489742783178, 0.027777777777778],
  [-0.000000000000000,-2.449489742783178, 0.027777777777778],
  [ 0.756933958067121, 0.756933958067121, 0.210491910111102],
  [-0.756933958067121, 0.756933958067121, 0.210491910111102],
  [ 0.756933958067121,-0.756933958067121, 0.210491910111102],
  [-0.756933958067121,-0.756933958067121, 0.210491910111102],
  [ 1.981678829458710, 1.981678829458710, 0.011730312111120],
  [-1.981678829458710, 1.981678829458710, 0.011730312111120],
  [ 1.981678829458710,-1.981678829458710, 0.011730312111120],
  [-1.981678829458710,-1.981678829458710, 0.011730312111120]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 2_12_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(40,"equations, ",32,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir2_12_7g.mac",err,"refir2_12_7g.txt")
)$
/* r2_12_7g.txt:21 formula 2 */
rule:"2_12_7";
n:2;
N:12;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [7, 1],
  [5, 3],
  [3, 5],
  [1, 7]
);
for problem in [2] do block(
x0:matrix(
  [ 1.732050807568877, 0.000000000000000, 0.087266462599716],
  [-1.732050807568877, 0.000000000000000, 0.087266462599716],
  [ 0.000000000000000, 1.732050807568877, 0.087266462599716],
  [ 0.000000000000000,-1.732050807568877, 0.087266462599716],
  [ 0.535233134659635, 0.535233134659635, 0.661279838445120],
  [-0.535233134659635, 0.535233134659635, 0.661279838445120],
  [ 0.535233134659635,-0.535233134659635, 0.661279838445120],
  [-0.535233134659635,-0.535233134659635, 0.661279838445120],
  [ 1.401258538444074, 1.401258538444074, 0.036851862352611],
  [-1.401258538444074, 1.401258538444074, 0.036851862352611],
  [ 1.401258538444074,-1.401258538444074, 0.036851862352611],
  [-1.401258538444074,-1.401258538444074, 0.036851862352611]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 2_12_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(40,"equations, ",32,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir2_12_7g.mac",err,"refir2_12_7g.txt")
)$
/* r2_12_7g.txt:37 formula 3 */
rule:"2_12_7";
n:2;
N:12;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [7, 1],
  [5, 3],
  [3, 5],
  [1, 7]
);
for problem in [4] do block(
x0:matrix(
  [ 0.866025403784438, 0.000000000000000, 0.232710566932577],
  [-0.866025403784438, 0.000000000000000, 0.232710566932577],
  [ 0.000000000000000, 0.866025403784439, 0.232710566932577],
  [ 0.000000000000000,-0.866025403784439, 0.232710566932577],
  [ 0.322914992067413, 0.322914992067413, 0.387077796006217],
  [-0.322914992067388, 0.322914992067389, 0.387077796006236],
  [ 0.322914992067388,-0.322914992067389, 0.387077796006236],
  [-0.322914992067413,-0.322914992067414, 0.387077796006217],
  [ 0.644171310389468, 0.644171310389468, 0.165609800458638],
  [-0.644171310389461, 0.644171310389461, 0.165609800458651],
  [ 0.644171310389461,-0.644171310389461, 0.165609800458651],
  [-0.644171310389469,-0.644171310389468, 0.165609800458637]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 2_12_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(40,"equations, ",32,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir2_12_7g.mac",err,"refir2_12_7g.txt")
)$


==> anc/refir2_23_10Sb.mac <==
/* r2_23_10Sb.txt:4 formula 1 */
rule:"2_23_10";
n:2;
N:23;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [8, 0],
  [7, 1],
  [6, 2],
  [5, 3],
  [4, 4],
  [3, 5],
  [2, 6],
  [1, 7],
  [0, 8],
  [9, 0],
  [8, 1],
  [7, 2],
  [6, 3],
  [5, 4],
  [4, 5],
  [3, 6],
  [2, 7],
  [1, 8],
  [0, 9],
  [10, 0],
  [9, 1],
  [8, 2],
  [7, 3],
  [6, 4],
  [5, 5],
  [4, 6],
  [3, 7],
  [2, 8],
  [1, 9],
  [0, 10],
  [11, 0],
  [9, 2],
  [7, 4],
  [5, 6],
  [3, 8],
  [1, 10]
);
for problem in [4] do block(
x0:matrix(
  [-1.110190294609973, 0.624928370556688, 0.000817005952334],
  [-0.926319041282590,-0.087347845160238, 0.091503293779175],
  [-0.784453603304868, 0.373120754046603, 0.153828660473360],
  [-0.736358619148018,-0.540452910796537, 0.106540329509943],
  [-0.569322593727058,-0.120605254270782, 0.246380499501348],
  [-0.482187150560379, 0.771901023210057, 0.117555844337428],
  [-0.402418832400371,-0.878373796134950, 0.050516657704085],
  [-0.326313811952538,-0.598982175188628, 0.184534048760206],
  [-0.312053164433130, 0.373917181682970, 0.264180129869485],
  [ 0.000000000000000,-0.893528145730421, 0.104281887159220],
  [ 0.000000000000000,-0.069519326106997, 0.267554552405660],
  [ 0.000000000000000,-0.429830196257665, 0.125136811141142],
  [ 0.000000000000000, 0.763271323065754, 0.175834159250053],
  [ 0.000000000000000, 0.994869532006091, 0.037072303858987],
  [ 0.312053164433128, 0.373917181682969, 0.264180129869486],
  [ 0.326313811952538,-0.598982175188626, 0.184534048760206],
  [ 0.402418832400370,-0.878373796134949, 0.050516657704086],
  [ 0.482187150560379, 0.771901023210057, 0.117555844337428],
  [ 0.569322593727060,-0.120605254270781, 0.246380499501348],
  [ 0.736358619148018,-0.540452910796537, 0.106540329509943],
  [ 0.784453603304868, 0.373120754046604, 0.153828660473361],
  [ 0.926319041282591,-0.087347845160238, 0.091503293779174],
  [ 1.110190294609980, 0.624928370556689, 0.000817005952334]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 2_23_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(72,"equations, ",64,"unknowns"),
[x,err]:fsolv2(x0,pp,11,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined to high precision by refir2_23_10Sb.mac",err,"refir2_23_10Sb.txt")
)$


==> anc/refir2_24_10r2bg.mac <==
/* r2_24_10r2bg.txt:4 formula 1 */
rule:"2_24_10";
n:2;
N:24;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [8, 0],
  [7, 1],
  [6, 2],
  [5, 3],
  [4, 4],
  [3, 5],
  [2, 6],
  [1, 7],
  [0, 8],
  [9, 0],
  [8, 1],
  [7, 2],
  [6, 3],
  [5, 4],
  [4, 5],
  [3, 6],
  [2, 7],
  [1, 8],
  [0, 9],
  [10, 0],
  [9, 1],
  [8, 2],
  [7, 3],
  [6, 4],
  [5, 5],
  [4, 6],
  [3, 7],
  [2, 8],
  [1, 9],
  [0, 10],
  [11, 0],
  [9, 2],
  [7, 4],
  [5, 6],
  [3, 8],
  [1, 10]
);
for problem in [1] do block(
x0:matrix(
  [-3.439210584469660, 0.246514058101178, 0.001306718777311],
  [-2.904953486926174, 2.018286506382382, 0.000994248866594],
  [-2.851169450011036,-1.453854362807834, 0.002889131377256],
  [-2.248430623387705,-4.049029726826461, 0.000055608764494],
  [-1.417522439545697, 0.471797601265811, 1.179434062375544],
  [-1.412547922641572, 0.110946789439441, 1.336698618339230],
  [-1.338906449324968, 2.561557708600659, 0.006444713938021],
  [-1.319767315690048, 0.291167338695598,-3.821668721259549],
  [-1.310121675041704,-1.912199843795237, 0.026039486099245],
  [-1.106348325704051, 0.294965536940569, 1.646758880819333],
  [ 0.000000000000000, 3.779508397180773, 0.000495156019589],
  [ 0.000000000000000, 1.789473775118046, 0.069420902982739],
  [ 0.000000000000000,-1.161819980156596, 0.166142850717483],
  [ 0.000000000000000,-2.950093516516083, 0.006035594085231],
  [ 1.106348325704134, 0.294965536940573, 1.646758880820558],
  [ 1.310121675041704,-1.912199843795237, 0.026039486099245],
  [ 1.319767315690007, 0.291167338695620,-3.821668721260377],
  [ 1.338906449324968, 2.561557708600660, 0.006444713938021],
  [ 1.412547922641585, 0.110946789439414, 1.336698618338729],
  [ 1.417522439545688, 0.471797601265812, 1.179434062375646],
  [ 2.248430623387706,-4.049029726826463, 0.000055608764494],
  [ 2.851169450011037,-1.453854362807836, 0.002889131377256],
  [ 2.904953486926176, 2.018286506382384, 0.000994248866594],
  [ 3.439210584469701, 0.246514058101177, 0.001306718777311]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 2_24_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(72,"equations, ",68,"unknowns"),
[x,err]:fsolv2(x0,pp,11,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir2_24_10r2bg.mac",err,"refir2_24_10r2bg.txt")
)$
/* r2_24_10r2bg.txt:32 formula 2 */
rule:"2_24_10";
n:2;
N:24;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [6, 0],
  [5, 1],
  [4, 2],
  [3, 3],
  [2, 4],
  [1, 5],
  [0, 6],
  [7, 0],
  [6, 1],
  [5, 2],
  [4, 3],
  [3, 4],
  [2, 5],
  [1, 6],
  [0, 7],
  [8, 0],
  [7, 1],
  [6, 2],
  [5, 3],
  [4, 4],
  [3, 5],
  [2, 6],
  [1, 7],
  [0, 8],
  [9, 0],
  [8, 1],
  [7, 2],
  [6, 3],
  [5, 4],
  [4, 5],
  [3, 6],
  [2, 7],
  [1, 8],
  [0, 9],
  [10, 0],
  [9, 1],
  [8, 2],
  [7, 3],
  [6, 4],
  [5, 5],
  [4, 6],
  [3, 7],
  [2, 8],
  [1, 9],
  [0, 10]
);
for problem in [2] do block(
x0:matrix(
  [-2.431889126207065, 0.174311762141155, 0.004105178111108],
  [-2.054112309637009, 1.427144075040288, 0.003123524935132],
  [-2.016081252414723,-1.028030278799068, 0.009076473910043],
  [-1.589880540824942,-2.863096377064903, 0.000174700086009],
  [-1.002339729486857, 0.333611283202605, 3.705301385752653],
  [-0.998822214850832, 0.078451227163490, 4.199362559437006],
  [-0.946749829692089, 1.811294826152200, 0.020246665962175],
  [-0.933216418512775, 0.205886399651708,-12.006126379165094],
  [-0.926395920601466,-1.352129476531469, 0.081805458232642],
  [-0.782306403459768, 0.208572131387009, 5.173445602219021],
  [ 0.000000000000000, 2.672516017198021, 0.001555578513522],
  [ 0.000000000000000, 1.265349041141461, 0.218092198816144],
  [ 0.000000000000000,-0.821530786486749, 0.521953159260511],
  [ 0.000000000000000,-2.086031130662991, 0.018961378038212],
  [ 0.782306403459723, 0.208572131387009, 5.173445602216247],
  [ 0.926395920601466,-1.352129476531468, 0.081805458232642],
  [ 0.933216418512795, 0.205886399651703,-12.006126379162982],
  [ 0.946749829692089, 1.811294826152200, 0.020246665962175],
  [ 0.998822214850829, 0.078451227163498, 4.199362559437631],
  [ 1.002339729486858, 0.333611283202602, 3.705301385752704],
  [ 1.589880540824941,-2.863096377064901, 0.000174700086009],
  [ 2.016081252414723,-1.028030278799068, 0.009076473910043],
  [ 2.054112309637008, 1.427144075040288, 0.003123524935132],
  [ 2.431889126207055, 0.174311762141156, 0.004105178111108]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 2_24_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(66,"equations, ",68,"unknowns"),
[x,err]:fsolv2(x0,pp,10,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir2_24_10r2bg.mac",err,"refir2_24_10r2bg.txt")
)$


==> anc/refir2_7_5g.mac <==
/* r2_7_5g.txt:6 formula 1 */
rule:"2_7_5";
n:2;
N:7;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [5, 1],
  [4, 2],
  [3, 3],
  [1, 5]
);
for problem in [1] do block(
x0:matrix(
  [-0.000000000000000,-0.000000000000000, 0.500000000000000],
  [-1.732050807568877, 1.000000000000000, 0.083333333333333],
  [-0.000000000000000,-2.000000000000000, 0.083333333333333],
  [-0.000000000000000, 2.000000000000000, 0.083333333333333],
  [ 1.732050807568877,-1.000000000000000, 0.083333333333333],
  [ 1.732050807568877, 1.000000000000000, 0.083333333333333],
  [-1.732050807568877,-1.000000000000000, 0.083333333333333]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 2_7_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(25,"equations, ",17,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir2_7_5g.mac",err,"refir2_7_5g.txt")
)$
/* r2_7_5g.txt:18 formula 2 */
rule:"2_7_5";
n:2;
N:7;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [5, 1],
  [4, 2],
  [3, 3],
  [1, 5]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 1.570796326794897],
  [-1.224744871391589, 0.707106781186547, 0.261799387799148],
  [ 0.000000000000000,-1.414213562373095, 0.261799387799148],
  [ 0.000000000000000, 1.414213562373095, 0.261799387799148],
  [ 1.224744871391589,-0.707106781186547, 0.261799387799148],
  [ 1.224744871391589, 0.707106781186547, 0.261799387799148],
  [-1.224744871391589,-0.707106781186547, 0.261799387799148]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 2_7_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(25,"equations, ",17,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir2_7_5g.mac",err,"refir2_7_5g.txt")
)$
/* r2_7_5g.txt:30 formula 3 */
rule:"2_7_5";
n:2;
N:7;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0],
  [1, 0],
  [0, 1],
  [2, 0],
  [1, 1],
  [0, 2],
  [3, 0],
  [2, 1],
  [1, 2],
  [0, 3],
  [4, 0],
  [3, 1],
  [2, 2],
  [1, 3],
  [0, 4],
  [5, 0],
  [4, 1],
  [3, 2],
  [2, 3],
  [1, 4],
  [0, 5],
  [5, 1],
  [3, 3],
  [1, 5]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.785398163397448],
  [-0.707106781186548, 0.408248290463863, 0.392699081698724],
  [ 0.000000000000000,-0.816496580927726, 0.392699081698724],
  [ 0.000000000000000, 0.816496580927726, 0.392699081698724],
  [ 0.707106781186548,-0.408248290463863, 0.392699081698724],
  [ 0.707106781186548, 0.408248290463863, 0.392699081698724],
  [-0.707106781186548,-0.408248290463863, 0.392699081698724]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 2_7_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(24,"equations, ",17,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir2_7_5g.mac",err,"refir2_7_5g.txt")
)$


==> anc/refir3_105_11.mac <==
/* r3_105_11.txt:3 formula 1 */
rule:"3_105_11";
n:3;
N:105;
deg:11;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.136771261929181],
  [ 0.023634085647458, 0.038217361773554,-0.364806665710761, 0.849730348796487],
  [ 0.139802830605118,-0.308828902169481, 0.794007875342398, 1.398092312347034],
  [-0.246998009898599, 0.521247908177986, 0.735033401361784, 0.911257711234206],
  [ 0.195694971155836,-0.378383799671487, 0.975709503079471,-1.077213148702724],
  [-1.020027438488285,-0.414769775599257,-0.113684020777508, 0.104743558226926],
  [-0.223831367342166, 0.500391909497380, 0.981735831765038,-0.948358644928550],
  [ 0.660406756792687,-1.253354363082965, 0.223412670514376, 0.138880845908209],
  [ 1.260962218104436, 0.636714596043822,-0.277698641740615, 0.359793839966896],
  [ 0.932611457248430,-0.004127301438598,-1.136640593783968,-0.838741418082328],
  [ 0.974378340174122,-0.001649247356632,-1.143175045868407, 0.835154190056891],
  [-0.152620146131051, 0.468483833757879, 1.444297888407968, 0.265714427001470],
  [ 1.338083819694044, 0.909459571750687,-0.551121791028335,-0.469641450591007],
  [ 1.608591711800255,-0.698794282025788, 0.173383918921631,-0.520310549530427],
  [-0.094983579217922,-1.787220460542971, 0.073840102649229, 0.188709722519845],
  [ 1.573615381066799,-0.717680059537055, 0.506574834606984, 0.170791649493001],
  [ 1.686298756157181,-0.695766503153574, 0.051232482435626, 0.348815173808468],
  [ 0.369275182298900,-0.239099688565345, 1.794191034018338, 1.067845503144660],
  [ 0.395083563278549,-0.173661534423681, 1.827370050072937,-1.047263456768394],
  [-0.376257103726529,-0.172239691316218,-1.887779083841317,-0.709039724890754],
  [-0.759668539716338, 1.615152035362591,-0.792022993584504, 0.028169860247914],
  [-0.233872599649838,-0.230692900498146,-1.951408190964647, 0.403945795305432],
  [ 0.769073823582801, 0.173274636695413, 1.844982523544892, 0.094827816233808],
  [ 0.018808528538058,-1.955670510882793, 0.451187286093441,-0.457421894691659],
  [-0.535253965345193,-0.193207638933571,-1.985777406450199, 0.446243253472826],
  [-1.757301798244620, 0.608893605046222,-0.943513022650623, 0.021605381925537],
  [ 1.406983773319641, 1.369812386097076,-0.828630304687672, 0.389449581839964],
  [ 1.155034354306985, 1.601958501109262, 0.884227620717001, 0.155013635961111],
  [-0.964209437430586, 1.479128181393554, 1.337424580207110, 0.018417752987697],
  [ 1.396532403197380, 1.537348394405505, 0.888516086496903,-0.272842282621181],
  [-0.093436312405599,-2.156396224973403, 0.773297783703813, 0.371200913150803],
  [ 1.574712953199694, 1.494636977302368, 0.900015515917871, 0.144748919592987],
  [ 1.202553211147386, 1.810539812281879,-0.895409513957384, 0.287481517102784],
  [ 0.940268650383471,-1.530873159076080,-1.561138262323625, 0.011868603974762],
  [-0.416182252118282,-2.208979583836119,-0.785774385237285,-0.011169645862442],
  [ 1.325789278775818, 1.748711107259416,-0.924672981000597,-0.478132917799560],
  [-0.643864535362747,-2.050315250855521,-1.073931683072331, 0.016894289203343],
  [-0.451821352560972,-0.198244878273555,-2.353415431848542,-0.185189520538540],
  [-0.164761201091526, 0.698020481073815,-2.363927537221677, 0.255843434045785],
  [-2.100894564558662, 1.220752138481851, 0.493994065953753, 0.013997212097116],
  [-1.981951966034988,-0.321202786663706, 1.491906741990491, 0.162215301392267],
  [-0.151411129978878, 0.738555880594309,-2.406577288678870,-0.212640619380346],
  [-1.996947463516391,-0.549493630086262, 1.524266980541005,-0.205411049817405],
  [-1.805845636917899,-1.136603213359461, 1.540510570980593, 0.113770672764404],
  [-2.086833822010120,-1.304440259826497,-0.956314479303312, 0.007334918060712],
  [-0.265138445051881,-2.501405023831159, 1.119215669465996,-0.125616245208295],
  [-2.702552548488991,-0.468332926976735, 0.245652255004011, 0.005736590490755],
  [-1.589955917139971,-1.656150006313948, 1.549005783831481,-0.056377762207765],
  [-0.456222684154630,-0.236099679771161,-2.735528480791538, 0.034118780252268],
  [ 1.656237072250794, 2.102175806256075,-0.881561526876664, 0.025387469697712],
  [ 1.235759541384661, 1.954519527037232,-1.656423457382244, 0.011068794709350],
  [ 0.165119901786657, 0.016369260160515, 2.924347153403055, 0.003913017921690],
  [ 2.035665052819260,-2.085751072097310,-0.332357329492964, 0.002658329119517],
  [-0.759416555628948, 2.809648409398054, 0.470784570694918, 0.011075923178670],
  [-1.073129068815746,-2.223966272961558, 1.653969313965232, 0.020316071914139],
  [-1.822485472198824,-2.243755269741495, 0.704340940974257, 0.005366374734528],
  [ 0.829324690391745,-2.905760232077264, 0.000000000000000, 0.144372253096859],
  [-2.421985550170480, 1.153283320704699, 1.480312141660025,-0.155437144245378],
  [-2.428872988672916, 1.168349631915480, 1.490381478469903, 0.148842463948478],
  [ 0.893239287317146,-2.973790076936211,-0.003385883800155,-0.155968585741364],
  [ 2.319954838711651,-0.634610980951313,-2.091822039087031, 0.001292701466759],
  [-0.374497471523379,-2.862005001169820, 1.352615156310732, 0.021752646013117],
  [-2.676370177536444,-0.516913707491813, 1.699514907937475, 0.004449280082017],
  [ 1.016910399485177,-2.340280213535329, 1.963914269327299, 0.001975286780031],
  [ 3.249567059555203, 0.000000000000000, 0.000000000000000, 0.147738479629946],
  [ 3.254374191195019,-0.010012750164266, 0.003610460893523,-0.145871701429447],
  [-0.906225401517214, 2.300249345521315,-2.142298452182167, 0.001368550374603],
  [ 1.055784799986683,-3.129897372650391, 0.005715980114983, 0.026417016715562],
  [-1.297394145693668,-1.986045047090189,-2.419478562231563,-0.000399031465252],
  [-1.040972246356439, 3.124346339453416, 0.865701498264627,-0.029797721609519],
  [ 3.098869793975733,-0.117692052338703, 1.451643897348191, 0.001157202038266],
  [-1.030286894709484, 3.144832436456029, 0.945150219142716, 0.023726704039460],
  [ 0.561339472552763, 2.294297975549969, 2.515332707573720, 0.000967433416986],
  [-1.647455924197468,-0.347711657334374, 3.029045973774018, 0.000962771826018],
  [ 1.530342840145893, 0.369726024840682,-3.087462466226638, 0.000892250122894],
  [-3.165821274188470, 0.073758597758800,-1.514363948273074, 0.000774681661058],
  [-0.732555621566055,-2.234802981808885,-2.617491232857777, 0.000895102467359],
  [ 0.062808462137398, 1.474410677961483,-3.216677852165107, 0.001069703809007],
  [-1.540311009046986, 3.192461149510792, 0.446821346970348, 0.001880339541454],
  [ 1.899364024791524,-0.888052714861776, 2.895305422811173, 0.000684184174424],
  [ 3.262451010539568, 0.010531196741342,-1.495026773710739, 0.000476248047341],
  [-2.573663743526629, 2.174760278776863,-1.294450695970780, 0.000617359458497],
  [ 0.676219093128369, 0.651512956069170, 3.485495370224666, 0.000347466260970],
  [-1.997502245429590, 0.922390378514124,-2.890139907191166, 0.000556117680851],
  [ 0.799333436450690,-3.222786269762812,-1.512999667866556, 0.000566719812051],
  [-0.661412254594579,-3.632497923206111,-0.415946301190121, 0.000389038244073],
  [-2.250546078458496,-1.309114185691882,-2.704939244833873, 0.000401831690541],
  [-1.183432788103989, 1.623994952763802, 3.202472300244265, 0.000362118114401],
  [ 3.199100237911960,-1.764562579099153, 0.981899082123861, 0.002028930043807],
  [ 1.869157053824737, 3.087890691465417, 1.208813144649813, 0.000293440856056],
  [ 3.475628666905084,-1.432121988319641, 0.638147281653742,-0.018232034926134],
  [ 3.499505299861611,-1.392019802913365, 0.595260852921134, 0.017152172471292],
  [ 2.719671411779002,-2.109862967849764,-1.703845020709964, 0.000241106199946],
  [ 2.370278173618038, 1.326301939372688, 2.728353834375443, 0.000282585845990],
  [ 0.494132175770172, 3.807294101871997, 0.309537374062517, 0.000234091690138],
  [ 1.173512052778372,-1.655940825793560,-3.312674000661675, 0.000252480076743],
  [-2.116231811729893,-3.029088517287712,-1.327742871747817, 0.000191542861262],
  [-0.126149105657688,-1.806367984578815, 3.561840675424999, 0.000186238137679],
  [-0.328874625833779, 3.740909661699908,-1.419988604771025, 0.000160802202750],
  [-3.851774700215172, 1.120329733207472, 0.184881951568515, 0.000174924868421],
  [-1.552329388926433,-3.189720899658996, 2.183939049888380,-0.067720776402662],
  [-1.556843065619583,-3.189070600362119, 2.185395052302318, 0.067131271662020],
  [ 2.988922398352853, 1.719660113309026,-2.357886173200427, 0.000087112676407],
  [-4.646810728571783,-2.246322019080589,-0.339442717108710, 0.000009915685773],
  [ 4.736912684635124, 2.452148196123993, 0.473984598048983, 0.000006529697033]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 3_105_11"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=11"),
print(364,"equations, ",414,"unknowns"),
[x,err]:fsolv2(x0,pp,11,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir3_105_11.mac",err,"refir3_105_11.txt")
)$


==> anc/refir3_11_4E1aa.mac <==
/* r3_11_4E1aa.txt:4 formula 1 */
rule:"3_11_4";
n:3;
N:11;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 2, 1],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [-5.115868855760483, 4.874421253388981, 0.000000000000000, 0.387212730803631],
  [-4.129697090608138,-1.230915361660310, 1.597166011471146, 1.756806054186920],
  [-3.555626106046339,-1.230915361660310,-4.705304629322245, 0.804433885804813],
  [ 0.000000000000000,-1.798305222198938, 0.072829234625449, 8.939482372992044],
  [ 0.000000000000000,-12.137857491665358,-3.133718182395648, 0.044060189060386],
  [ 0.000000000000000, 1.961197846315075,-1.405138946429745, 7.028335739335231],
  [ 0.000000000000000, 1.749360920359940, 3.443387199943258, 3.197835587648453],
  [ 0.000000000000000,-9.070827785868225,11.860112612624533, 0.026121998091497],
  [ 3.555626106046339,-1.230915361660310,-4.705304629322245, 0.804433885804814],
  [ 4.129697090608138,-1.230915361660310, 1.597166011471146, 1.756806054186921],
  [ 5.115868855760482, 4.874421253388981, 0.000000000000000, 0.387212730803631]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 3_11_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(45,"equations, ",37,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir3_11_4E1aa.mac",err,"refir3_11_4E1aa.txt")
)$
/* r3_11_4E1aa.txt:19 formula 2 */
rule:"3_11_4";
n:3;
N:11;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [-5.123512671435817, 4.925613098468268, 0.000000000000000, 0.379658096395598],
  [-4.102816292737210,-1.218122471264712, 1.544992698170306, 1.815112382679153],
  [-3.636092685910456,-1.218122471264712,-4.843920857271974, 0.737101279021608],
  [ 0.000000000000000,-1.836923221947856, 0.000000000000000, 8.813498359175593],
  [ 0.000000000000000,-12.639707409137010,-3.423767380484498, 0.036648025337593],
  [ 0.000000000000000, 1.948389609086195,-1.422580596633783, 7.054048788227520],
  [ 0.000000000000000, 1.703608086180249, 3.398957047139019, 3.331366718821742],
  [ 0.000000000000000,-8.635010968135125,11.051160549266545, 0.033435820963179],
  [ 3.636092685910455,-1.218122471264711,-4.843920857271974, 0.737101279021608],
  [ 4.102816292737210,-1.218122471264712, 1.544992698170306, 1.815112382679154],
  [ 5.123512671435816, 4.925613098468268, 0.000000000000000, 0.379658096395598]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 3_11_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(35,"equations, ",36,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir3_11_4E1aa.mac",err,"refir3_11_4E1aa.txt")
)$


==> anc/refir3_182_14Ss.mac <==
/* r3_182_14Ss.txt:3 formula 1 */
rule:"3_182_14";
n:3;
N:182;
deg:14;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11],
  [12, 0, 0],
  [11, 1, 0],
  [11, 0, 1],
  [10, 2, 0],
  [10, 1, 1],
  [10, 0, 2],
  [9, 3, 0],
  [9, 2, 1],
  [9, 1, 2],
  [9, 0, 3],
  [8, 4, 0],
  [8, 3, 1],
  [8, 2, 2],
  [8, 1, 3],
  [8, 0, 4],
  [7, 5, 0],
  [7, 4, 1],
  [7, 3, 2],
  [7, 2, 3],
  [7, 1, 4],
  [7, 0, 5],
  [6, 6, 0],
  [6, 5, 1],
  [6, 4, 2],
  [6, 3, 3],
  [6, 2, 4],
  [6, 1, 5],
  [6, 0, 6],
  [5, 7, 0],
  [5, 6, 1],
  [5, 5, 2],
  [5, 4, 3],
  [5, 3, 4],
  [5, 2, 5],
  [5, 1, 6],
  [5, 0, 7],
  [4, 8, 0],
  [4, 7, 1],
  [4, 6, 2],
  [4, 5, 3],
  [4, 4, 4],
  [4, 3, 5],
  [4, 2, 6],
  [4, 1, 7],
  [4, 0, 8],
  [3, 9, 0],
  [3, 8, 1],
  [3, 7, 2],
  [3, 6, 3],
  [3, 5, 4],
  [3, 4, 5],
  [3, 3, 6],
  [3, 2, 7],
  [3, 1, 8],
  [3, 0, 9],
  [2, 10, 0],
  [2, 9, 1],
  [2, 8, 2],
  [2, 7, 3],
  [2, 6, 4],
  [2, 5, 5],
  [2, 4, 6],
  [2, 3, 7],
  [2, 2, 8],
  [2, 1, 9],
  [2, 0, 10],
  [1, 11, 0],
  [1, 10, 1],
  [1, 9, 2],
  [1, 8, 3],
  [1, 7, 4],
  [1, 6, 5],
  [1, 5, 6],
  [1, 4, 7],
  [1, 3, 8],
  [1, 2, 9],
  [1, 1, 10],
  [1, 0, 11],
  [0, 12, 0],
  [0, 11, 1],
  [0, 10, 2],
  [0, 9, 3],
  [0, 8, 4],
  [0, 7, 5],
  [0, 6, 6],
  [0, 5, 7],
  [0, 4, 8],
  [0, 3, 9],
  [0, 2, 10],
  [0, 1, 11],
  [0, 0, 12],
  [13, 0, 0],
  [12, 1, 0],
  [12, 0, 1],
  [11, 2, 0],
  [11, 1, 1],
  [11, 0, 2],
  [10, 3, 0],
  [10, 2, 1],
  [10, 1, 2],
  [10, 0, 3],
  [9, 4, 0],
  [9, 3, 1],
  [9, 2, 2],
  [9, 1, 3],
  [9, 0, 4],
  [8, 5, 0],
  [8, 4, 1],
  [8, 3, 2],
  [8, 2, 3],
  [8, 1, 4],
  [8, 0, 5],
  [7, 6, 0],
  [7, 5, 1],
  [7, 4, 2],
  [7, 3, 3],
  [7, 2, 4],
  [7, 1, 5],
  [7, 0, 6],
  [6, 7, 0],
  [6, 6, 1],
  [6, 5, 2],
  [6, 4, 3],
  [6, 3, 4],
  [6, 2, 5],
  [6, 1, 6],
  [6, 0, 7],
  [5, 8, 0],
  [5, 7, 1],
  [5, 6, 2],
  [5, 5, 3],
  [5, 4, 4],
  [5, 3, 5],
  [5, 2, 6],
  [5, 1, 7],
  [5, 0, 8],
  [4, 9, 0],
  [4, 8, 1],
  [4, 7, 2],
  [4, 6, 3],
  [4, 5, 4],
  [4, 4, 5],
  [4, 3, 6],
  [4, 2, 7],
  [4, 1, 8],
  [4, 0, 9],
  [3, 10, 0],
  [3, 9, 1],
  [3, 8, 2],
  [3, 7, 3],
  [3, 6, 4],
  [3, 5, 5],
  [3, 4, 6],
  [3, 3, 7],
  [3, 2, 8],
  [3, 1, 9],
  [3, 0, 10],
  [2, 11, 0],
  [2, 10, 1],
  [2, 9, 2],
  [2, 8, 3],
  [2, 7, 4],
  [2, 6, 5],
  [2, 5, 6],
  [2, 4, 7],
  [2, 3, 8],
  [2, 2, 9],
  [2, 1, 10],
  [2, 0, 11],
  [1, 12, 0],
  [1, 11, 1],
  [1, 10, 2],
  [1, 9, 3],
  [1, 8, 4],
  [1, 7, 5],
  [1, 6, 6],
  [1, 5, 7],
  [1, 4, 8],
  [1, 3, 9],
  [1, 2, 10],
  [1, 1, 11],
  [1, 0, 12],
  [0, 13, 0],
  [0, 12, 1],
  [0, 11, 2],
  [0, 10, 3],
  [0, 9, 4],
  [0, 8, 5],
  [0, 7, 6],
  [0, 6, 7],
  [0, 5, 8],
  [0, 4, 9],
  [0, 3, 10],
  [0, 2, 11],
  [0, 1, 12],
  [0, 0, 13],
  [14, 0, 0],
  [13, 1, 0],
  [13, 0, 1],
  [12, 2, 0],
  [12, 1, 1],
  [12, 0, 2],
  [11, 3, 0],
  [11, 2, 1],
  [11, 1, 2],
  [11, 0, 3],
  [10, 4, 0],
  [10, 3, 1],
  [10, 2, 2],
  [10, 1, 3],
  [10, 0, 4],
  [9, 5, 0],
  [9, 4, 1],
  [9, 3, 2],
  [9, 2, 3],
  [9, 1, 4],
  [9, 0, 5],
  [8, 6, 0],
  [8, 5, 1],
  [8, 4, 2],
  [8, 3, 3],
  [8, 2, 4],
  [8, 1, 5],
  [8, 0, 6],
  [7, 7, 0],
  [7, 6, 1],
  [7, 5, 2],
  [7, 4, 3],
  [7, 3, 4],
  [7, 2, 5],
  [7, 1, 6],
  [7, 0, 7],
  [6, 8, 0],
  [6, 7, 1],
  [6, 6, 2],
  [6, 5, 3],
  [6, 4, 4],
  [6, 3, 5],
  [6, 2, 6],
  [6, 1, 7],
  [6, 0, 8],
  [5, 9, 0],
  [5, 8, 1],
  [5, 7, 2],
  [5, 6, 3],
  [5, 5, 4],
  [5, 4, 5],
  [5, 3, 6],
  [5, 2, 7],
  [5, 1, 8],
  [5, 0, 9],
  [4, 10, 0],
  [4, 9, 1],
  [4, 8, 2],
  [4, 7, 3],
  [4, 6, 4],
  [4, 5, 5],
  [4, 4, 6],
  [4, 3, 7],
  [4, 2, 8],
  [4, 1, 9],
  [4, 0, 10],
  [3, 11, 0],
  [3, 10, 1],
  [3, 9, 2],
  [3, 8, 3],
  [3, 7, 4],
  [3, 6, 5],
  [3, 5, 6],
  [3, 4, 7],
  [3, 3, 8],
  [3, 2, 9],
  [3, 1, 10],
  [3, 0, 11],
  [2, 12, 0],
  [2, 11, 1],
  [2, 10, 2],
  [2, 9, 3],
  [2, 8, 4],
  [2, 7, 5],
  [2, 6, 6],
  [2, 5, 7],
  [2, 4, 8],
  [2, 3, 9],
  [2, 2, 10],
  [2, 1, 11],
  [2, 0, 12],
  [1, 13, 0],
  [1, 12, 1],
  [1, 11, 2],
  [1, 10, 3],
  [1, 9, 4],
  [1, 8, 5],
  [1, 7, 6],
  [1, 6, 7],
  [1, 5, 8],
  [1, 4, 9],
  [1, 3, 10],
  [1, 2, 11],
  [1, 1, 12],
  [1, 0, 13],
  [0, 14, 0],
  [0, 13, 1],
  [0, 12, 2],
  [0, 11, 3],
  [0, 10, 4],
  [0, 9, 5],
  [0, 8, 6],
  [0, 7, 7],
  [0, 6, 8],
  [0, 5, 9],
  [0, 4, 10],
  [0, 3, 11],
  [0, 2, 12],
  [0, 1, 13],
  [0, 0, 14],
  [12, 3, 0],
  [12, 2, 1],
  [12, 0, 3],
  [11, 4, 0],
  [11, 3, 1],
  [11, 2, 2],
  [11, 1, 3],
  [10, 5, 0],
  [10, 4, 1],
  [10, 3, 2],
  [10, 2, 3],
  [9, 6, 0],
  [9, 5, 1],
  [9, 4, 2],
  [9, 3, 3],
  [9, 2, 4],
  [9, 1, 5],
  [9, 0, 6],
  [8, 7, 0],
  [8, 6, 1],
  [8, 5, 2],
  [8, 4, 3],
  [8, 3, 4],
  [8, 2, 5],
  [8, 1, 6],
  [8, 0, 7],
  [7, 7, 1],
  [7, 6, 2],
  [7, 5, 3],
  [7, 4, 4],
  [7, 3, 5],
  [7, 2, 6],
  [7, 1, 7],
  [7, 0, 8],
  [6, 9, 0],
  [6, 8, 1],
  [6, 7, 2],
  [6, 6, 3],
  [6, 5, 4],
  [6, 4, 5],
  [6, 3, 6],
  [6, 2, 7],
  [6, 1, 8],
  [6, 0, 9],
  [5, 10, 0],
  [5, 9, 1],
  [5, 8, 2],
  [5, 7, 3],
  [5, 6, 4],
  [5, 5, 5],
  [5, 4, 6],
  [5, 3, 7],
  [5, 2, 8],
  [5, 1, 9],
  [5, 0, 10],
  [4, 10, 1],
  [4, 9, 2],
  [4, 8, 3],
  [4, 7, 4],
  [4, 6, 5],
  [4, 5, 6],
  [4, 4, 7],
  [4, 3, 8],
  [4, 2, 9],
  [4, 1, 10],
  [3, 11, 1],
  [3, 10, 2],
  [3, 9, 3],
  [3, 8, 4],
  [3, 7, 5],
  [3, 6, 6],
  [3, 5, 7],
  [3, 4, 8],
  [3, 3, 9],
  [3, 2, 10],
  [3, 1, 11],
  [3, 0, 12],
  [2, 10, 3],
  [2, 9, 4],
  [2, 8, 5],
  [2, 7, 6],
  [2, 6, 7],
  [2, 5, 8],
  [2, 4, 9],
  [2, 3, 10],
  [2, 2, 11],
  [1, 9, 5],
  [1, 8, 6],
  [1, 7, 7],
  [1, 6, 8],
  [1, 5, 9],
  [1, 4, 10],
  [1, 3, 11],
  [1, 2, 12],
  [0, 15, 0],
  [0, 12, 3],
  [0, 11, 4],
  [0, 10, 5],
  [0, 8, 7],
  [0, 6, 9],
  [0, 5, 10],
  [0, 4, 11]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.272368100233781],
  [-0.164540267911257,-0.046075734818074, 0.030990629644127,-0.458204507031329],
  [-0.285506016771156,-0.047691232327119, 0.055393882320631, 0.907995524753825],
  [-0.299115234978351,-0.005712632053173, 0.118981467752429,-0.661523857716967],
  [ 0.124322139079422,-0.303538514567711, 0.057810704429575, 0.091950557701856],
  [ 0.314056540432796,-0.143214157011793,-0.073101048317533,-0.441446580361941],
  [ 0.165588049070956, 0.325122936491196, 0.014627689450087,-0.466626084909189],
  [-0.210674417040635,-0.031801882910128, 0.297053133008576, 0.152924329789085],
  [-0.288719809742088, 0.170485318717588, 0.169735534634660, 0.155564880535922],
  [ 0.182629098546798, 0.332560781367277, 0.000000000000000, 0.482516788958966],
  [ 0.412841398530056,-0.059822968316913, 0.089154699607001, 0.122171708418898],
  [ 0.360913455243658,-0.207238329756702,-0.138944011591518, 0.718053590872022],
  [-0.122946819813997, 0.432549464317246,-0.152163214633758, 0.060538088520227],
  [ 0.428335139684126, 0.006905306162080,-0.212441907571305, 0.072833569045693],
  [-0.095792045957477,-0.140040245605817,-0.462370735155728, 0.075432402449742],
  [-0.468427686590843,-0.103445753122605,-0.125992317644332,-0.215548920338992],
  [ 0.220855229842624,-0.421432600867872,-0.183662694469373,-0.252883726367595],
  [ 0.186728703888111, 0.364713739771277, 0.326768780644660, 0.142444745944393],
  [-0.416528078103650, 0.096018073360173,-0.308791648791175, 0.074408693209949],
  [ 0.088991667347627, 0.258008559911867,-0.474933822625397, 0.053562467624115],
  [ 0.455040266777787,-0.237385995055115,-0.195091239311875,-0.634043737271088],
  [ 0.214787750386721,-0.463252279844600,-0.237758433462039, 0.242538865264082],
  [-0.005834354013555,-0.556255078239625,-0.169820468664573, 0.406313922304471],
  [-0.503844244471415,-0.148571084986640,-0.295945512614762, 0.434709108246940],
  [-0.045179105050861, 0.574276577165421, 0.226761840198113, 0.058866499127488],
  [ 0.514176859949805,-0.257884273778340,-0.230738992244953, 0.332913845426213],
  [ 0.035153454455116,-0.603514069500968,-0.165913396868483,-0.715359128449758],
  [ 0.359414426673972, 0.062566555190308,-0.518680442654572, 0.023836996157300],
  [-0.463827236029225,-0.144732484169279,-0.426828067253606,-0.735098594615793],
  [-0.170839552402473,-0.533520441582588, 0.328947371947890, 0.054695884692795],
  [ 0.214761016123879,-0.191602519361282, 0.589246218055782, 0.310948152614808],
  [ 0.207919721320412, 0.490569083438569, 0.393800636765182,-0.371660975138176],
  [ 0.062665255093996,-0.646195934301804,-0.136534445430926, 0.374832356742944],
  [ 0.413249043413050,-0.530260071730806,-0.011030804174540, 0.049180150096772],
  [ 0.243377666660610,-0.506890961811720, 0.377117898532281, 0.036106300136061],
  [-0.394925657281217,-0.167480849382911,-0.524761294621686, 0.835462198957345],
  [ 0.192667340303756, 0.501374588821224, 0.441568349319101, 0.281294023516638],
  [ 0.403011765337624,-0.013661511673622, 0.570646598371866, 0.047917488821417],
  [-0.322135370159981,-0.182200347670127,-0.594661967569829,-0.464591864562289],
  [-0.679254826925254, 0.033258717741156, 0.181694843357115, 0.302258382614019],
  [-0.529753712704513,-0.464570394722796, 0.070484929285714, 0.054790657442842],
  [ 0.243287739956155,-0.201150425401250, 0.634601466502792,-0.568815944766571],
  [ 0.296238970841447, 0.587081939436569, 0.271373833003487, 0.084519565530481],
  [ 0.644398040022887, 0.345099345941182, 0.008545577428477, 0.043608536693251],
  [-0.457783778257088,-0.292984035200834, 0.496590244975695, 0.044023469012921],
  [ 0.293079066409021,-0.194118990884123,-0.647135804611559, 0.042958592250172],
  [-0.307753217186268, 0.417199237444194,-0.524466952375898, 0.042253452818083],
  [ 0.458537536571449, 0.457928272650358,-0.362066816180314, 0.046783234297729],
  [ 0.508157857727737, 0.357823726529359, 0.413127782831278, 0.043015762849117],
  [ 0.262654627596142,-0.219341541770395, 0.669171343914021, 0.322305103525194],
  [-0.199660579999090, 0.015831997744487,-0.725364331929070, 0.063365973128123],
  [-0.648753147290589, 0.382537490886509,-0.125323605416919, 0.193097681881928],
  [ 0.191233052688337, 0.725926013981991,-0.168512207548355, 0.043322699876939],
  [-0.626585249594257,-0.002971922227830,-0.447470983924113, 0.062612826263836],
  [ 0.586425897728065,-0.309905784160983, 0.403677660331764, 0.036379551046981],
  [-0.017913962764963,-0.673900663387594,-0.387946569624636, 0.051400488500182],
  [-0.745868847151787, 0.076511427888592, 0.212082629949174,-0.941848273625960],
  [-0.660216037584849, 0.180202628927843, 0.374187596197164, 0.073020021738379],
  [-0.090477480263922,-0.312163497942297, 0.711556937424220, 0.040768320294912],
  [-0.689019129927465, 0.356991862304261,-0.115773135303088,-0.189827694782070],
  [-0.413066545384192,-0.587490576619939,-0.322914733715334, 0.036616217078801],
  [-0.761334332479260, 0.137104555755049, 0.152219056065123, 0.314361585322226],
  [-0.257499682975816, 0.724633578024022,-0.188985365294190, 0.041200206272784],
  [ 0.036533210267049, 0.595141371278202,-0.525084718406911, 0.034532334395971],
  [-0.460022299317180, 0.619309509769690, 0.207470521164103, 0.053710093155887],
  [ 0.801447314682525, 0.000000000000000, 0.000000000000000, 0.030487412740632],
  [-0.360181961227953, 0.040381461510408, 0.715590041921150, 0.041568798579872],
  [ 0.086727220971029, 0.161167143534847, 0.781570860396961, 0.236942671610699],
  [-0.767916856856007, 0.051685719948067, 0.244140977325256, 0.444989836837858],
  [ 0.732493516238883, 0.114899007620235,-0.355732857211907, 0.032846339345501],
  [ 0.739307343953205, 0.069739245558855, 0.356545449846043, 0.033019480155143],
  [-0.158684472255136,-0.318354075917809,-0.745465753425439, 0.251742312583977],
  [ 0.739245715246796,-0.375542467713034, 0.036966987845198, 0.193101525729806],
  [-0.302688749965945, 0.393869443466423, 0.670667863068708, 0.104085753714582],
  [ 0.173734904643806, 0.249881350686461,-0.781100607854575, 0.032837833254198],
  [-0.296154265970384,-0.786450145563728, 0.012014292198755, 0.035016951650227],
  [ 0.118887268758711, 0.195608199480256, 0.810302506148946,-0.383292835035506],
  [ 0.747673111315786,-0.386950448043855, 0.030126903107474,-0.172391343319104],
  [ 0.432386639021121,-0.647587126511667, 0.339194728252267, 0.022520240093977],
  [ 0.520095799722592, 0.170109332113866,-0.649949992079146, 0.025320566988494],
  [ 0.071800607448114,-0.810433261719756, 0.299915267444219, 0.031398490586798],
  [ 0.163420903866058, 0.225175564841242, 0.824157027241226, 0.209773483775741],
  [ 0.385869506740387,-0.553002214459920,-0.560095781644226, 0.029518211494478],
  [-0.796689324035767, 0.320487583425490,-0.209629930081929, 0.050862960127497],
  [-0.836647842851986,-0.283308171322163, 0.041407610002434, 0.026883834208534],
  [-0.132607702059107,-0.348188221705423,-0.804436689016469,-0.436313893550403],
  [-0.041778277391530, 0.881631566417573, 0.147885559927706, 0.031556144434963],
  [ 0.563927136888714, 0.697793844062197,-0.020215017548709, 0.029052095228926],
  [ 0.636445397053626,-0.223392243093556,-0.594920173947076, 0.022531626059967],
  [-0.004194872323523,-0.458455920804765,-0.782712614036990, 0.057630198855968],
  [-0.146377939545383,-0.342508544540592,-0.828141667586530, 0.258238704760257],
  [ 0.042809710663976,-0.538296069419333, 0.736474806342441, 0.269274048992339],
  [ 0.329865224267087, 0.587089026644216,-0.617910433147153, 0.021338404256888],
  [-0.333016224220959,-0.720531249671906, 0.457015671896517, 0.024836356070481],
  [-0.738850799375523,-0.367296394885808,-0.409262619246825, 0.029330821594674],
  [-0.564562246420675, 0.373010713295442,-0.625954353697604, 0.026003509813910],
  [ 0.041244949970719,-0.512369034947348, 0.766549361490571,-0.449964836994696],
  [-0.163278709323386, 0.749157577723956, 0.515099204240900, 0.027851432263869],
  [-0.259355376512875, 0.340261194119429, 0.819676180547128, 0.344199057024870],
  [-0.311022982449422, 0.342160428707655, 0.801919604630239,-0.712947449403726],
  [ 0.150351586017669,-0.120266876355487,-0.905472624323041, 0.024539673639857],
  [-0.594301437380347,-0.659801248752300, 0.274213469909586, 0.017117620067227],
  [ 0.633426024740229,-0.632939868288002,-0.259200208058258, 0.024750197852750],
  [-0.158332878212885, 0.413091856684163,-0.821291905970275, 0.024890127048502],
  [-0.552653863035196, 0.666301420016006,-0.353913273528118, 0.021728361153651],
  [ 0.035555915715795,-0.486960129866230, 0.797802070992449, 0.213885850717953],
  [-0.721645279541794,-0.420141408836597, 0.422699533974556, 0.021995459327209],
  [-0.354735526393471, 0.334064718727447, 0.799453504149252, 0.350277237249998],
  [-0.687346514748670, 0.624542263951955, 0.130318907992583, 0.064393095434292],
  [ 0.793824750250747,-0.498634203639416, 0.057564183032635, 0.025728124470937],
  [ 0.573949528943889, 0.085408000315802, 0.738623518470644, 0.021599636958927],
  [ 0.470908014561793,-0.810964300982874, 0.054161870300086, 0.022546874758760],
  [-0.605781984053732, 0.656413542400972, 0.292076183206695, 0.175539278119911],
  [ 0.069918797226812,-0.009591489019279, 0.938528799611587, 0.023385960359841],
  [-0.591897759097474, 0.694771208264368, 0.230585458097104,-0.458876985073458],
  [ 0.806592717894332, 0.444357594024391, 0.208122798648741, 0.020959170136770],
  [ 0.792195647427582, 0.448614769463000,-0.257067241959128, 0.021844854921511],
  [-0.402546184696619,-0.465102772445592, 0.719600244527098, 0.020919019774189],
  [ 0.289046359884951,-0.840023530197971,-0.327512269104703, 0.019019649719442],
  [-0.568340129792412, 0.728388270517474, 0.209576754582943, 0.269724444156032],
  [-0.366400750616309,-0.628519704208647,-0.609354791468026, 0.022097581793281],
  [-0.442816220642821, 0.061159676164573,-0.838421150299546, 0.019540738977193],
  [ 0.552284211658385, 0.468536083036472, 0.615685295907066, 0.019705172360047],
  [-0.237154413514830, 0.735520590064913,-0.554391675109831, 0.019139162510153],
  [ 0.373841903912632,-0.559337343042225, 0.673675454869719, 0.018864529542860],
  [ 0.105316870915336, 0.879669507014937,-0.351831808770976, 0.018999140018069],
  [-0.932750137282253,-0.076643656758154,-0.193217180144644, 0.018725201780954],
  [ 0.715026659925871,-0.266393547432584, 0.575789777629954, 0.018128504940478],
  [-0.668903668872196,-0.114405538958878, 0.674135961780232, 0.019318226336061],
  [ 0.105233966392488,-0.951438807965135,-0.028924841955818, 0.015848570944871],
  [-0.207610947111581,-0.892183653331815,-0.283230201523514, 0.017935563692705],
  [ 0.568170631847146, 0.694883699370840, 0.339871457809528, 0.013199978041716],
  [ 0.175975685432338, 0.627040699955995, 0.706076947307210, 0.017587092372500],
  [ 0.918501867947152,-0.177334233747009, 0.224681752190130, 0.016349958066720],
  [ 0.951506752517039, 0.155089831715524,-0.020666400951439, 0.015564251778079],
  [-0.302934798686737,-0.129419862218026, 0.907347559034427, 0.014467682880456],
  [-0.569690919659384,-0.288799329044269,-0.724137131468783, 0.014106263127488],
  [ 0.868253144472824,-0.260161580679010,-0.336723419443698, 0.192268003657391],
  [ 0.254941838424792, 0.898151941115087, 0.252734600138486, 0.228351902988051],
  [ 0.621554694528078, 0.406339874778026,-0.621080729726163, 0.014085906901572],
  [-0.227883205475887, 0.929735916859421,-0.145051667903194, 0.013525295512567],
  [ 0.655672168524285,-0.603418987654125, 0.379969926158649, 0.012449231032038],
  [ 0.256665453126882, 0.909737239367622, 0.213944054337086,-0.395205985994880],
  [ 0.527616010571261, 0.004646081546400,-0.813688584215714, 0.012543476649904],
  [ 0.261106305115596, 0.918951796621254, 0.168620775636681, 0.195449681632772],
  [ 0.853815621298188,-0.271268813057928,-0.374903810942026,-0.321179822353760],
  [ 0.383821323326825,-0.358390785817470,-0.819103770205000, 0.010247258421741],
  [-0.792190931787666, 0.051926779414435,-0.563701252761620, 0.013270661145837],
  [ 0.834956310779201,-0.288848610420185,-0.409808140603711, 0.155507152336577],
  [ 0.839665149314246, 0.170285205299843, 0.468806714974856, 0.011435214988378],
  [-0.187964219205898,-0.936000835653301, 0.205932748592221, 0.010322338443965],
  [ 0.035468217222793,-0.773797509654001,-0.595980262792650, 0.010748629622139],
  [ 0.856383665488033, 0.036342881592225,-0.475181176251479, 0.012999237790032],
  [ 0.405698914927069,-0.219034844650953, 0.868228212093639, 0.009431517794509],
  [ 0.271696371396247, 0.302187611235911,-0.895524413917421, 0.009249172240481],
  [-0.088090269864266, 0.085195717713929,-0.977192812436460, 0.008555310019875],
  [ 0.275660178292462,-0.861481356879782, 0.399114094870425, 0.008440180205552],
  [ 0.128200643649224, 0.662530865210733,-0.723126534546899, 0.007633420326965],
  [-0.530614405511293,-0.833862833236567, 0.045457028246690, 0.007283056559867],
  [-0.708419874222951,-0.666539627156092,-0.184994130039496, 0.179918796469259],
  [-0.801375592394624, 0.256056456376421, 0.523569877734334, 0.009413870082788],
  [-0.755413217700750,-0.629112362177899,-0.129375789699492, 0.147140630230438],
  [-0.732037218449131,-0.651401927031303,-0.160708529880715,-0.300722156695047],
  [-0.079303947064262,-0.792379683233257, 0.600936859676218, 0.005595079739658],
  [ 0.582987949988195, 0.769865584960881,-0.254908501581816, 0.177249385366683],
  [-0.949584106916608,-0.183391967955404, 0.275228415503966, 0.006142981437443],
  [ 0.604313156635105, 0.771299920380785,-0.230212163125210,-0.287985511205999],
  [ 0.463927900427082,-0.637271435833379,-0.628581842068032, 0.004238538702035],
  [-0.974377803862155, 0.253468616662023, 0.082818755984192, 0.005603777459432],
  [ 0.624412400407263, 0.771765407803407,-0.205597586974559, 0.125832347823581],
  [-0.838879198935362, 0.451937641100510,-0.363473744437315, 0.003482542311575],
  [-0.561114764862006, 0.868822726164474,-0.040423712218624, 0.267309767112310],
  [-0.561222355407036, 0.868954229312493,-0.038588740229227,-0.267233847175003],
  [-0.471837591080187, 0.518275877734486,-0.768832654842035, 0.001709450545518],
  [-0.099286462068407, 1.001054701618312, 0.282071734332166, 0.002194754246416],
  [ 0.372037371999577, 0.307741083571376, 0.985414129203293, 0.000569788772729],
  [-0.372500796220553, 0.502268516674734, 0.902532345979775, 0.088835078782528],
  [-0.379471820691115, 0.499410074087266, 0.928805195104941,-0.128859528842403],
  [-0.384888462623530, 0.498956348721603, 0.951245544942612, 0.049362860822947],
  [-0.638058642166554,-0.734448314757244, 0.599338716363741, 0.000205677055314],
  [-0.933839356408375,-0.617328732501791,-0.370445705738179, 0.000172206680420],
  [ 0.892478854507492,-1.115953108443451,-0.150333997543177, 0.000002754435781]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_182_14"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=14"),
print(782,"equations, ",722,"unknowns"),
[x,err]:fsolv2(x0,pp,15,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir3_182_14Ss.mac",err,"refir3_182_14Ss.txt")
)$


==> anc/refir3_213_15Sa.mac <==
/* r3_213_15Sa.txt:3 formula 1 */
rule:"3_213_15";
n:3;
N:213;
deg:15;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11],
  [12, 0, 0],
  [11, 1, 0],
  [11, 0, 1],
  [10, 2, 0],
  [10, 1, 1],
  [10, 0, 2],
  [9, 3, 0],
  [9, 2, 1],
  [9, 1, 2],
  [9, 0, 3],
  [8, 4, 0],
  [8, 3, 1],
  [8, 2, 2],
  [8, 1, 3],
  [8, 0, 4],
  [7, 5, 0],
  [7, 4, 1],
  [7, 3, 2],
  [7, 2, 3],
  [7, 1, 4],
  [7, 0, 5],
  [6, 6, 0],
  [6, 5, 1],
  [6, 4, 2],
  [6, 3, 3],
  [6, 2, 4],
  [6, 1, 5],
  [6, 0, 6],
  [5, 7, 0],
  [5, 6, 1],
  [5, 5, 2],
  [5, 4, 3],
  [5, 3, 4],
  [5, 2, 5],
  [5, 1, 6],
  [5, 0, 7],
  [4, 8, 0],
  [4, 7, 1],
  [4, 6, 2],
  [4, 5, 3],
  [4, 4, 4],
  [4, 3, 5],
  [4, 2, 6],
  [4, 1, 7],
  [4, 0, 8],
  [3, 9, 0],
  [3, 8, 1],
  [3, 7, 2],
  [3, 6, 3],
  [3, 5, 4],
  [3, 4, 5],
  [3, 3, 6],
  [3, 2, 7],
  [3, 1, 8],
  [3, 0, 9],
  [2, 10, 0],
  [2, 9, 1],
  [2, 8, 2],
  [2, 7, 3],
  [2, 6, 4],
  [2, 5, 5],
  [2, 4, 6],
  [2, 3, 7],
  [2, 2, 8],
  [2, 1, 9],
  [2, 0, 10],
  [1, 11, 0],
  [1, 10, 1],
  [1, 9, 2],
  [1, 8, 3],
  [1, 7, 4],
  [1, 6, 5],
  [1, 5, 6],
  [1, 4, 7],
  [1, 3, 8],
  [1, 2, 9],
  [1, 1, 10],
  [1, 0, 11],
  [0, 12, 0],
  [0, 11, 1],
  [0, 10, 2],
  [0, 9, 3],
  [0, 8, 4],
  [0, 7, 5],
  [0, 6, 6],
  [0, 5, 7],
  [0, 4, 8],
  [0, 3, 9],
  [0, 2, 10],
  [0, 1, 11],
  [0, 0, 12],
  [13, 0, 0],
  [12, 1, 0],
  [12, 0, 1],
  [11, 2, 0],
  [11, 1, 1],
  [11, 0, 2],
  [10, 3, 0],
  [10, 2, 1],
  [10, 1, 2],
  [10, 0, 3],
  [9, 4, 0],
  [9, 3, 1],
  [9, 2, 2],
  [9, 1, 3],
  [9, 0, 4],
  [8, 5, 0],
  [8, 4, 1],
  [8, 3, 2],
  [8, 2, 3],
  [8, 1, 4],
  [8, 0, 5],
  [7, 6, 0],
  [7, 5, 1],
  [7, 4, 2],
  [7, 3, 3],
  [7, 2, 4],
  [7, 1, 5],
  [7, 0, 6],
  [6, 7, 0],
  [6, 6, 1],
  [6, 5, 2],
  [6, 4, 3],
  [6, 3, 4],
  [6, 2, 5],
  [6, 1, 6],
  [6, 0, 7],
  [5, 8, 0],
  [5, 7, 1],
  [5, 6, 2],
  [5, 5, 3],
  [5, 4, 4],
  [5, 3, 5],
  [5, 2, 6],
  [5, 1, 7],
  [5, 0, 8],
  [4, 9, 0],
  [4, 8, 1],
  [4, 7, 2],
  [4, 6, 3],
  [4, 5, 4],
  [4, 4, 5],
  [4, 3, 6],
  [4, 2, 7],
  [4, 1, 8],
  [4, 0, 9],
  [3, 10, 0],
  [3, 9, 1],
  [3, 8, 2],
  [3, 7, 3],
  [3, 6, 4],
  [3, 5, 5],
  [3, 4, 6],
  [3, 3, 7],
  [3, 2, 8],
  [3, 1, 9],
  [3, 0, 10],
  [2, 11, 0],
  [2, 10, 1],
  [2, 9, 2],
  [2, 8, 3],
  [2, 7, 4],
  [2, 6, 5],
  [2, 5, 6],
  [2, 4, 7],
  [2, 3, 8],
  [2, 2, 9],
  [2, 1, 10],
  [2, 0, 11],
  [1, 12, 0],
  [1, 11, 1],
  [1, 10, 2],
  [1, 9, 3],
  [1, 8, 4],
  [1, 7, 5],
  [1, 6, 6],
  [1, 5, 7],
  [1, 4, 8],
  [1, 3, 9],
  [1, 2, 10],
  [1, 1, 11],
  [1, 0, 12],
  [0, 13, 0],
  [0, 12, 1],
  [0, 11, 2],
  [0, 10, 3],
  [0, 9, 4],
  [0, 8, 5],
  [0, 7, 6],
  [0, 6, 7],
  [0, 5, 8],
  [0, 4, 9],
  [0, 3, 10],
  [0, 2, 11],
  [0, 1, 12],
  [0, 0, 13],
  [14, 0, 0],
  [13, 1, 0],
  [13, 0, 1],
  [12, 2, 0],
  [12, 1, 1],
  [12, 0, 2],
  [11, 3, 0],
  [11, 2, 1],
  [11, 1, 2],
  [11, 0, 3],
  [10, 4, 0],
  [10, 3, 1],
  [10, 2, 2],
  [10, 1, 3],
  [10, 0, 4],
  [9, 5, 0],
  [9, 4, 1],
  [9, 3, 2],
  [9, 2, 3],
  [9, 1, 4],
  [9, 0, 5],
  [8, 6, 0],
  [8, 5, 1],
  [8, 4, 2],
  [8, 3, 3],
  [8, 2, 4],
  [8, 1, 5],
  [8, 0, 6],
  [7, 7, 0],
  [7, 6, 1],
  [7, 5, 2],
  [7, 4, 3],
  [7, 3, 4],
  [7, 2, 5],
  [7, 1, 6],
  [7, 0, 7],
  [6, 8, 0],
  [6, 7, 1],
  [6, 6, 2],
  [6, 5, 3],
  [6, 4, 4],
  [6, 3, 5],
  [6, 2, 6],
  [6, 1, 7],
  [6, 0, 8],
  [5, 9, 0],
  [5, 8, 1],
  [5, 7, 2],
  [5, 6, 3],
  [5, 5, 4],
  [5, 4, 5],
  [5, 3, 6],
  [5, 2, 7],
  [5, 1, 8],
  [5, 0, 9],
  [4, 10, 0],
  [4, 9, 1],
  [4, 8, 2],
  [4, 7, 3],
  [4, 6, 4],
  [4, 5, 5],
  [4, 4, 6],
  [4, 3, 7],
  [4, 2, 8],
  [4, 1, 9],
  [4, 0, 10],
  [3, 11, 0],
  [3, 10, 1],
  [3, 9, 2],
  [3, 8, 3],
  [3, 7, 4],
  [3, 6, 5],
  [3, 5, 6],
  [3, 4, 7],
  [3, 3, 8],
  [3, 2, 9],
  [3, 1, 10],
  [3, 0, 11],
  [2, 12, 0],
  [2, 11, 1],
  [2, 10, 2],
  [2, 9, 3],
  [2, 8, 4],
  [2, 7, 5],
  [2, 6, 6],
  [2, 5, 7],
  [2, 4, 8],
  [2, 3, 9],
  [2, 2, 10],
  [2, 1, 11],
  [2, 0, 12],
  [1, 13, 0],
  [1, 12, 1],
  [1, 11, 2],
  [1, 10, 3],
  [1, 9, 4],
  [1, 8, 5],
  [1, 7, 6],
  [1, 6, 7],
  [1, 5, 8],
  [1, 4, 9],
  [1, 3, 10],
  [1, 2, 11],
  [1, 1, 12],
  [1, 0, 13],
  [0, 14, 0],
  [0, 13, 1],
  [0, 12, 2],
  [0, 11, 3],
  [0, 10, 4],
  [0, 9, 5],
  [0, 8, 6],
  [0, 7, 7],
  [0, 6, 8],
  [0, 5, 9],
  [0, 4, 10],
  [0, 3, 11],
  [0, 2, 12],
  [0, 1, 13],
  [0, 0, 14],
  [15, 0, 0],
  [14, 1, 0],
  [14, 0, 1],
  [13, 2, 0],
  [13, 1, 1],
  [13, 0, 2],
  [12, 3, 0],
  [12, 2, 1],
  [12, 1, 2],
  [12, 0, 3],
  [11, 4, 0],
  [11, 3, 1],
  [11, 2, 2],
  [11, 1, 3],
  [11, 0, 4],
  [10, 5, 0],
  [10, 4, 1],
  [10, 3, 2],
  [10, 2, 3],
  [10, 1, 4],
  [10, 0, 5],
  [9, 6, 0],
  [9, 5, 1],
  [9, 4, 2],
  [9, 3, 3],
  [9, 2, 4],
  [9, 1, 5],
  [9, 0, 6],
  [8, 7, 0],
  [8, 6, 1],
  [8, 5, 2],
  [8, 4, 3],
  [8, 3, 4],
  [8, 2, 5],
  [8, 1, 6],
  [8, 0, 7],
  [7, 8, 0],
  [7, 7, 1],
  [7, 6, 2],
  [7, 5, 3],
  [7, 4, 4],
  [7, 3, 5],
  [7, 2, 6],
  [7, 1, 7],
  [7, 0, 8],
  [6, 9, 0],
  [6, 8, 1],
  [6, 7, 2],
  [6, 6, 3],
  [6, 5, 4],
  [6, 4, 5],
  [6, 3, 6],
  [6, 2, 7],
  [6, 1, 8],
  [6, 0, 9],
  [5, 10, 0],
  [5, 9, 1],
  [5, 8, 2],
  [5, 7, 3],
  [5, 6, 4],
  [5, 5, 5],
  [5, 4, 6],
  [5, 3, 7],
  [5, 2, 8],
  [5, 1, 9],
  [5, 0, 10],
  [4, 11, 0],
  [4, 10, 1],
  [4, 9, 2],
  [4, 8, 3],
  [4, 7, 4],
  [4, 6, 5],
  [4, 5, 6],
  [4, 4, 7],
  [4, 3, 8],
  [4, 2, 9],
  [4, 1, 10],
  [4, 0, 11],
  [3, 12, 0],
  [3, 11, 1],
  [3, 10, 2],
  [3, 9, 3],
  [3, 8, 4],
  [3, 7, 5],
  [3, 6, 6],
  [3, 5, 7],
  [3, 4, 8],
  [3, 3, 9],
  [3, 2, 10],
  [3, 1, 11],
  [3, 0, 12],
  [2, 13, 0],
  [2, 12, 1],
  [2, 11, 2],
  [2, 10, 3],
  [2, 9, 4],
  [2, 8, 5],
  [2, 7, 6],
  [2, 6, 7],
  [2, 5, 8],
  [2, 4, 9],
  [2, 3, 10],
  [2, 2, 11],
  [2, 1, 12],
  [2, 0, 13],
  [1, 14, 0],
  [1, 13, 1],
  [1, 12, 2],
  [1, 11, 3],
  [1, 10, 4],
  [1, 9, 5],
  [1, 8, 6],
  [1, 7, 7],
  [1, 6, 8],
  [1, 5, 9],
  [1, 4, 10],
  [1, 3, 11],
  [1, 2, 12],
  [1, 1, 13],
  [1, 0, 14],
  [0, 15, 0],
  [0, 14, 1],
  [0, 13, 2],
  [0, 12, 3],
  [0, 11, 4],
  [0, 10, 5],
  [0, 9, 6],
  [0, 8, 7],
  [0, 7, 8],
  [0, 6, 9],
  [0, 5, 10],
  [0, 4, 11],
  [0, 3, 12],
  [0, 2, 13],
  [0, 1, 14],
  [0, 0, 15],
  [15, 1, 0],
  [14, 2, 0],
  [14, 0, 2],
  [13, 2, 1],
  [13, 0, 3],
  [12, 4, 0],
  [12, 3, 1],
  [12, 2, 2],
  [12, 1, 3],
  [12, 0, 4],
  [11, 4, 1],
  [11, 3, 2],
  [11, 2, 3],
  [11, 1, 4],
  [11, 0, 5],
  [10, 6, 0],
  [10, 5, 1],
  [10, 4, 2],
  [10, 3, 3],
  [10, 2, 4],
  [10, 1, 5],
  [10, 0, 6],
  [9, 6, 1],
  [9, 5, 2],
  [9, 4, 3],
  [9, 3, 4],
  [9, 2, 5],
  [9, 1, 6],
  [9, 0, 7],
  [8, 8, 0],
  [8, 7, 1],
  [8, 6, 2],
  [8, 5, 3],
  [8, 4, 4],
  [8, 3, 5],
  [8, 2, 6],
  [8, 1, 7],
  [8, 0, 8],
  [7, 8, 1],
  [7, 7, 2],
  [7, 6, 3],
  [7, 5, 4],
  [7, 4, 5],
  [7, 3, 6],
  [7, 2, 7],
  [7, 1, 8],
  [7, 0, 9],
  [6, 10, 0],
  [6, 9, 1],
  [6, 8, 2],
  [6, 7, 3],
  [6, 6, 4],
  [6, 5, 5],
  [6, 4, 6],
  [6, 3, 7],
  [6, 2, 8],
  [6, 1, 9],
  [6, 0, 10],
  [5, 11, 0],
  [5, 10, 1],
  [5, 9, 2],
  [5, 8, 3],
  [5, 7, 4],
  [5, 6, 5],
  [5, 5, 6],
  [5, 4, 7],
  [5, 3, 8],
  [5, 2, 9],
  [5, 1, 10],
  [5, 0, 11],
  [4, 11, 1],
  [4, 10, 2],
  [4, 9, 3],
  [4, 8, 4],
  [4, 7, 5],
  [4, 6, 6],
  [4, 5, 7],
  [4, 4, 8],
  [4, 3, 9],
  [4, 2, 10],
  [4, 1, 11],
  [3, 13, 0],
  [3, 12, 1],
  [3, 11, 2],
  [3, 10, 3],
  [3, 9, 4],
  [3, 8, 5],
  [3, 7, 6],
  [3, 6, 7],
  [3, 5, 8],
  [3, 4, 9],
  [3, 3, 10],
  [3, 2, 11],
  [3, 1, 12],
  [3, 0, 13],
  [2, 13, 1],
  [2, 12, 2],
  [2, 11, 3],
  [2, 10, 4],
  [2, 9, 5],
  [2, 8, 6],
  [2, 7, 7],
  [2, 6, 8],
  [2, 5, 9],
  [2, 4, 10],
  [2, 3, 11],
  [2, 2, 12],
  [1, 15, 0],
  [1, 13, 2],
  [1, 12, 3],
  [1, 11, 4],
  [1, 10, 5],
  [1, 9, 6],
  [1, 8, 7],
  [1, 7, 8],
  [1, 6, 9],
  [1, 5, 10],
  [1, 4, 11],
  [1, 3, 12],
  [1, 2, 13],
  [1, 1, 14],
  [1, 0, 15],
  [0, 6, 10],
  [0, 4, 12],
  [0, 2, 14]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.009979201301862],
  [-0.263966076756088,-0.000000000000000,-0.000000000000000, 0.044400103853144],
  [ 0.089998036637181,-0.269962834519047, 0.000000000000000, 0.050972166632886],
  [-0.058402289795146, 0.021517027781820,-0.284886491947345, 0.042736414790634],
  [ 0.249697777404679, 0.172169391623375,-0.007408153566851, 0.052523052105892],
  [-0.037906506975464,-0.067202363813538, 0.327982686852104, 0.047978544617830],
  [-0.024132791614672, 0.293158938427724, 0.171887548920630, 0.042675056886493],
  [ 0.000216816864241, 0.438721957514461,-0.118643718371233, 0.032074903389705],
  [ 0.284304282020868, 0.218464723973429, 0.286667053809328, 0.308216552876397],
  [ 0.278678114658997, 0.276395730330226, 0.260739381052533,-0.467962179977067],
  [ 0.452736854673732,-0.126235351477147,-0.035947227680084, 0.039154094845668],
  [ 0.123283094442280,-0.299733263977734,-0.345485441273309, 0.044781518644843],
  [ 0.251193231616136, 0.138339103351912,-0.383667529523830, 0.037867523748668],
  [-0.366205254008845, 0.322784693658062,-0.055168576170477, 0.039296825793135],
  [ 0.289764617599019, 0.355737759888442, 0.233462860840414, 0.235210197317515],
  [-0.304729125557217,-0.423442806268682,-0.038434683923867, 0.053542706649453],
  [-0.330972409298236,-0.147156459172855,-0.396034237972047, 0.039692609885335],
  [-0.315478078857010, 0.273906535284418, 0.359131944820656, 0.040853432915531],
  [-0.090305745339333, 0.391796175528282,-0.378609017382781, 0.035353021083146],
  [ 0.375575851905435,-0.301178308930279, 0.271665183795411, 0.042716776682094],
  [ 0.029747512946595,-0.462873273031874, 0.338319306704415, 0.043851358918564],
  [-0.435708410305345,-0.326714888772199, 0.194525378413455, 0.169246571972070],
  [-0.413164933282019, 0.227286091601330,-0.347374395868244, 0.030411254454768],
  [ 0.111281690233979, 0.411128241443771, 0.409300362765565, 0.048484312997743],
  [ 0.446222116112200,-0.052969516649534,-0.402878789980578, 0.030417314408633],
  [-0.360932262739653,-0.057459337042105, 0.482384855814132, 0.036097586334786],
  [-0.203635268837755,-0.455873014376995,-0.364841134523646, 0.031270963774487],
  [-0.594012142191861,-0.101370120369292,-0.171936215102433, 0.038747140312519],
  [ 0.235751325746884,-0.576376191703150,-0.082889804348262,-0.468029290680635],
  [-0.084686113361951, 0.088012093656852,-0.617986094344935, 0.035190721922942],
  [ 0.261226027768166,-0.568187114084042,-0.083016357571864, 0.427959040326806],
  [ 0.113966991157023,-0.621087597401621,-0.061965706803193, 0.115250269496968],
  [-0.603453130845264, 0.105644310380660, 0.166135474841764, 0.039908377645797],
  [-0.460303505910412,-0.403215676365498, 0.188751437311856,-0.519893859274065],
  [-0.403994599407370,-0.452117350299948, 0.231646636085466, 0.187608579827490],
  [ 0.566087916190256, 0.302461930748596,-0.125407316378808, 0.039798246029795],
  [ 0.284830419434229, 0.507378259975765,-0.314643102544371, 0.038574428674391],
  [ 0.439486227100457,-0.384281124466959,-0.330346889378326, 0.025666005222830],
  [-0.515225021182342,-0.409138120128951, 0.166425951194545, 0.258491266372687],
  [-0.062137099066776, 0.160054978603193, 0.657855786412817, 0.039869578775380],
  [ 0.659949210635424,-0.083536133644231,-0.163687662090781, 0.020867361330146],
  [ 0.147931851689342,-0.276978907255016, 0.608881387575570, 0.208806221088163],
  [ 0.640380310991749, 0.119041389612913, 0.216886752447777, 0.036158886952204],
  [-0.107984623654734, 0.678446519112372, 0.055045146815505, 0.041641000173957],
  [-0.037610248542793,-0.276788969851701,-0.659492399013903, 0.029328210817944],
  [ 0.229692786467207,-0.146035209006988,-0.663174761350030, 0.029491763565613],
  [ 0.149514278033400,-0.334711214396022, 0.620224255376888,-0.433872267100355],
  [-0.444849920936084, 0.546563657795345, 0.168651840346326, 0.034177291270270],
  [-0.088305941056265,-0.319694703574033, 0.645008541158681, 0.043731461060755],
  [ 0.242266777576381, 0.600650268068685, 0.355715657638199,-0.504090989333516],
  [ 0.532699594297578,-0.135889370805104, 0.494968568466746, 0.030009275014941],
  [ 0.167293603162622, 0.282243901521220,-0.666181890055337, 0.028260345440984],
  [ 0.238754570064761, 0.612837748739176, 0.353577884033418, 0.500190745062037],
  [ 0.166807104216009,-0.371754460551394, 0.626874242532167, 0.272739706746965],
  [ 0.307028361773123, 0.687145893501613,-0.020439881287059, 0.031424932899759],
  [ 0.105415040209032,-0.631232870930134,-0.404749748524682, 0.033621209201140],
  [ 0.305417738042634, 0.108325617933784, 0.693578718929518, 0.031270714344153],
  [-0.187415269538685, 0.660187374399478,-0.349523342720914, 0.022932085412863],
  [ 0.360912060194118, 0.468174646149818, 0.498982612121392, 0.039965817819282],
  [-0.456529087682565, 0.581311044351976,-0.236556606844566, 0.030500360871777],
  [-0.157276093015540, 0.614762444829750, 0.447183444496298, 0.033452803761466],
  [ 0.720794645192514,-0.260956383448136, 0.132175125354306, 0.034708891259148],
  [-0.718449649940406, 0.246470939735362,-0.170094677796060, 0.033474212767758],
  [-0.426269939153482, 0.298593617957115,-0.599644590960204, 0.262567708914696],
  [ 0.268951094882370,-0.662941039721816, 0.346377535955442, 0.023824914462618],
  [ 0.525199571743576, 0.279992753103684,-0.528260116942581, 0.033216843188070],
  [-0.401717720935980, 0.329688892831950,-0.611947180704564,-0.390347609628924],
  [-0.336262722348355,-0.094009229269608,-0.726519406910137, 0.026622352585080],
  [-0.609991631838124,-0.480467133517574,-0.232261683332546, 0.033684633834547],
  [-0.351802892802763, 0.372726106583005,-0.629284272201309, 0.176158347031733],
  [-0.432566861645281,-0.412826560577100,-0.559214532453307, 0.026109731547582],
  [-0.505934858172084,-0.312578283898399, 0.563161135015951, 0.028933050148173],
  [-0.660507005140543,-0.108124065497905,-0.480234622402487, 0.028574570034881],
  [ 0.615216982421768, 0.512015796506558, 0.215981315759578, 0.031614721456092],
  [ 0.463006313376861,-0.681902104102882, 0.095965854463433, 0.510921017145220],
  [-0.071028746013399,-0.786738367900782, 0.264912783865233, 0.028836440732506],
  [ 0.091596984618209, 0.567472565954515,-0.606896811128549, 0.026205846678086],
  [ 0.449521677626503,-0.700194154112304, 0.080188291340573,-0.742266090155804],
  [-0.758860963420759,-0.158549653677295, 0.313862460092767, 0.026303495867181],
  [-0.366810540473071,-0.752008334882191, 0.008977398105960, 0.033937395230495],
  [-0.584782766701014, 0.122078167664982, 0.586989514428237, 0.033773259290671],
  [ 0.733617984931458,-0.300451157595419,-0.271524987631823, 0.025506386251260],
  [-0.337326123551489, 0.357007635378161, 0.680079946153801, 0.026319123506200],
  [ 0.775815197707093, 0.109363369316281,-0.302747471870265, 0.025446240477792],
  [ 0.062572293073801, 0.796697561292669,-0.266832360827765, 0.026054377058160],
  [-0.264617146767313,-0.727096935915418,-0.333996950349035, 0.025570710704006],
  [ 0.416544575664357,-0.736247652366310, 0.058601428999294, 0.264291148905738],
  [-0.773691511850862, 0.240334018096734, 0.258032604464331, 0.022216650244993],
  [ 0.634575711315912, 0.197608288317574, 0.532771000013772, 0.025434036610169],
  [-0.153032020401698,-0.610049814234877, 0.579209475294584, 0.023141124296128],
  [ 0.843247163161746, 0.161989068772742, 0.051133966351149, 0.020314643236866],
  [-0.257293469514623,-0.052944123073420, 0.821632579443638, 0.027736980670804],
  [ 0.602470581077869,-0.614824492523623,-0.098630372994830, 0.029342197331419],
  [ 0.636021470680597, 0.563666020783835,-0.181712301352833, 0.022646782538750],
  [-0.696993714589271, 0.526026087920616, 0.033329124608252, 0.022808467214748],
  [ 0.272851100276630, 0.076938234154852,-0.829824250105967, 0.021980456607237],
  [-0.578051941518001, 0.406155856914406, 0.524649388745775, 0.142183350336426],
  [-0.114175214644488,-0.540070431572240,-0.689451136115102, 0.023112850388892],
  [ 0.594346479311709,-0.434490398973123, 0.490840269568345, 0.025221837327940],
  [ 0.543464082515892,-0.174674780351845,-0.683235098056325, 0.198253911867974],
  [-0.586709101467411, 0.383910694488531, 0.550298808907625,-0.149132622003768],
  [ 0.074934615776429, 0.480526093327880, 0.747421466002367, 0.032994997062693],
  [ 0.329811213529448,-0.784028586222463,-0.273849208330691, 0.016623994156245],
  [-0.122714280089245, 0.147208968161319,-0.877152963033175, 0.024313483220626],
  [ 0.137831266661320,-0.153317695353240, 0.875361663162218, 0.026388351906954],
  [ 0.384355358322110,-0.534306389200659,-0.613852580451124, 0.331876473125093],
  [-0.587771903365137, 0.459565484779236,-0.511048259216646, 0.025800204045979],
  [-0.895154924154183,-0.125590980890706,-0.085895093995427, 0.092566826756099],
  [ 0.518587878963479,-0.203771876726039,-0.718547042112625,-0.454612214621291],
  [-0.347279796918157, 0.841526677143295,-0.073492376337987, 0.021796613175252],
  [ 0.442732106252727, 0.659366448827040,-0.458175597828283, 0.023733661198579],
  [ 0.389004326935605,-0.558133546395907,-0.616803134492470,-0.851221774145527],
  [ 0.500930940843278,-0.217991696706036,-0.739074633755147, 0.292303739105038],
  [-0.471233276283285,-0.662542566655190, 0.436243722830755, 0.021678024546182],
  [ 0.039899943969415, 0.915079431533476, 0.116366432610559, 0.023715227865278],
  [ 0.823285829683202,-0.097445239968772, 0.410321672355948, 0.019002324919682],
  [ 0.420844344151136,-0.569556531249381,-0.595208028690071, 0.315121228613788],
  [-0.037572084674430,-0.917125968006210,-0.115436146044760, 0.024814343503587],
  [ 0.354585688580221,-0.567519834410398,-0.644236636494131, 0.256739059509227],
  [ 0.017887251841083,-0.223042845610102,-0.901862341547513, 0.021998515872906],
  [-0.818211457609294, 0.144698183459869,-0.422873543014679, 0.017847530427495],
  [ 0.519775099733201,-0.133177744351375, 0.766023488063496, 0.020606759766759],
  [ 0.450518271053726, 0.823984511738865,-0.017578856918281, 0.017984189469576],
  [ 0.828345356292516, 0.433730885721713,-0.109014327222862, 0.012135380192907],
  [-0.314190456388691, 0.836985257273703, 0.301792139338238, 0.025639766334179],
  [-0.930899393960809,-0.101247554191007,-0.128392056635652,-0.622579488703534],
  [-0.636868716166465, 0.360145941468699, 0.598947843351622, 0.035049778563696],
  [ 0.214918052316913,-0.792417046440818,-0.470127100367442, 0.011289893734659],
  [ 0.941121857539574,-0.109912956668213,-0.000265304849203, 0.018152897175673],
  [-0.944954369775166, 0.043032347559098,-0.059888864380601, 0.045208610938568],
  [-0.516337874629354, 0.180026162758521,-0.774326931341422, 0.018987518435146],
  [-0.931789466764675,-0.106436024636237,-0.138897957674268, 0.535393880475950],
  [ 0.181362862243504,-0.759476413227976, 0.541475845336681, 0.015157542859907],
  [-0.252986288345682, 0.760346385116959,-0.510714142239930, 0.016595706671828],
  [ 0.063168867350175, 0.328224340982443, 0.890047799625273, 0.208493215386474],
  [ 0.430650195748216, 0.410071026433634,-0.742572904065259, 0.016752456941539],
  [-0.373167885082576,-0.399523641475552, 0.780232990974571, 0.016357536321609],
  [ 0.380712122241689, 0.279590146342833, 0.829101939450813, 0.019308248920790],
  [ 0.185208825332028,-0.463568535117712, 0.814421582021685,-0.152998907154026],
  [ 0.080030323836890,-0.456113186814854, 0.836297724612737, 0.050776630014429],
  [ 0.878912352457795, 0.259491253668804, 0.275161505642555, 0.015424873370454],
  [ 0.221354639853944,-0.468575656601333, 0.804540773612875, 0.126197530786403],
  [ 0.428413450244591, 0.784986782601571, 0.342392656201361, 0.014436843922791],
  [ 0.070434535010742, 0.365225101579291, 0.882763699563855,-0.382145359506580],
  [ 0.143475207969552, 0.756688687704359, 0.570861284254370, 0.114796047486345],
  [ 0.191318295728493, 0.726223015598799, 0.596053846729052,-0.228374597601847],
  [ 0.227025060949588, 0.703094419920697, 0.612760805898946, 0.136922938092873],
  [ 0.060361596743109, 0.437118196263330,-0.852776296336272, 0.014123936678872],
  [-0.366734184372504,-0.241076927581216,-0.854235576123472, 0.014317770441723],
  [-0.485489501764585,-0.751157789886409,-0.352924258329743, 0.012372522703147],
  [ 0.813151471432253,-0.486058956582504, 0.172124809080137, 0.014914594676496],
  [-0.739251371372553,-0.421975333646162,-0.450200286818764, 0.013251445943903],
  [-0.754695663270261,-0.575636333202946, 0.164238459558715, 0.022431946998953],
  [-0.662775499104523,-0.180342096327423,-0.675524155607082, 0.010549643860776],
  [-0.745484118444333,-0.345334102217821, 0.503573768392948, 0.013803841128602],
  [ 0.642421934396440, 0.473562160645082, 0.541924238539752, 0.013431284012289],
  [-0.279861490487206, 0.622039731903871, 0.682656149796594, 0.013342129685913],
  [ 0.691376789140567,-0.315263377185072,-0.595539923453071, 0.013222389017952],
  [ 0.070842071292062, 0.392969711138779, 0.879328372380301, 0.187898076258746],
  [ 0.554093713002567,-0.783523317835411, 0.110878073825181, 0.011406617360157],
  [-0.369530818479081, 0.267410005051244, 0.852157121080338, 0.012309359316349],
  [-0.438618027259888,-0.568630833692439,-0.650594072988696, 0.011024369136248],
  [ 0.232704507533476, 0.897585864914923,-0.282302187074829, 0.011115353267723],
  [ 0.877439405864235,-0.012345482197410,-0.411931474309005, 0.012119360114061],
  [-0.100663514934679,-0.825236770879403,-0.499021183284553, 0.012201241835993],
  [-0.601877877336814,-0.068182480963399, 0.757224484258389, 0.012548345057821],
  [-0.864950573165961, 0.049550422640047, 0.435656252933098, 0.012338142874616],
  [ 0.621131148957068, 0.075283030787191,-0.741116347327974, 0.012293742349034],
  [ 0.506012516941316,-0.701793995492068, 0.440564119972137, 0.010492786609274],
  [ 0.090816567997424, 0.745957785138318,-0.616781512983048, 0.010779399515956],
  [ 0.159672434340088,-0.934189907389874, 0.217543113121393, 0.011517370061346],
  [ 0.857170423834043,-0.398241527939409,-0.228904528811811, 0.010758181067066],
  [-0.240952349634358,-0.901224896901627, 0.275960493958409, 0.011231785612805],
  [ 0.830254555706602, 0.337172813408013,-0.379626894754190, 0.108576601826758],
  [-0.949613083612739,-0.193760654014755, 0.105795654104496, 0.012610485086697],
  [-0.304456072138056, 0.504829940282606,-0.778515710716606, 0.010142860072252],
  [ 0.859055320779327, 0.320851926359919,-0.336828886585485,-0.186545411178261],
  [-0.858721291590135, 0.414881108992360, 0.213895588050510, 0.010787023665363],
  [ 0.884639949593255,-0.214726228730427, 0.359390242288497, 0.004059390538999],
  [ 0.741315727720427, 0.617450468801624, 0.169561162344674, 0.009111679592853],
  [ 0.882278743442090, 0.305944341540991,-0.296737280043181, 0.096483208384374],
  [-0.139504542997893, 0.945903083438205,-0.218241903736594, 0.008576110545242],
  [-0.797435057926652, 0.507956367835679,-0.262079280172305, 0.020570202953330],
  [-0.747649960360058,-0.633890795081363,-0.046653513224648, 0.026438421108173],
  [-0.619313663695591, 0.688244513300512,-0.326269116300833, 0.017042298581487],
  [-0.133094587621775,-0.748081212848957, 0.622495575904869, 0.007660201487433],
  [-0.530836115919702, 0.735160457289924, 0.385603278468518, 0.011764526486116],
  [-0.512991127509512, 0.818612666258676, 0.206678169372894, 0.171358393180601],
  [ 0.649007442989410,-0.702068080519045,-0.250271658985218, 0.006637270347507],
  [ 0.729645572802857, 0.103859674943667, 0.659052553094080, 0.007024464423650],
  [-0.198106613730165,-0.091188620087925, 0.965809673952688, 0.007196281278945],
  [-0.502691217202457, 0.825529886769253, 0.216759400864271,-0.175433135594730],
  [ 0.237167169037643, 0.094222144306784,-0.957119285723501, 0.006692862552547],
  [-0.690095190906605,-0.712895623209066, 0.056392706358802,-0.455147813996390],
  [-0.685618488807131,-0.717462196482067, 0.058109653888685, 0.440016110585025],
  [-0.083254498694646,-0.559581538411196,-0.818356012167404, 0.005240716669737],
  [ 0.692792999409920,-0.389116889425643, 0.607847722715351, 0.004853959756091],
  [-0.725488053065591, 0.551972307569388,-0.415675996419543,-0.186304839484467],
  [-0.724678553656643, 0.548152319239606,-0.424765274424469, 0.172959695606898],
  [-0.798437995871409, 0.041730217927295,-0.608622078680829, 0.002820695501445],
  [ 0.665488080392241, 0.718252626219979,-0.240191710734909, 0.003926846438852],
  [-0.212928064818754, 0.081250887454649,-0.983194846197880, 0.003805891615409],
  [ 0.282654671456558,-0.953140781317762,-0.193762129181464, 0.003781299404578],
  [-0.505997976082287,-0.616854647077674, 0.627287826188537, 0.002269726646647],
  [ 0.261882374976903,-0.089892822060940, 0.977080667253772, 0.003264500013520],
  [ 0.200800174608802, 0.985507417354647, 0.144209168589341, 0.002407431263059],
  [ 0.169898120569536,-0.325848948631984,-0.960188235550339, 0.001404461559651],
  [-0.412379677986680, 0.918699009963609, 0.226486558800189, 0.006311475387116],
  [ 0.465853079150056, 0.666618358869664,-0.638914160440516, 0.001235229618392],
  [-0.362564315153064,-0.963770077048737,-0.097322385805251, 0.003181531639154],
  [ 1.050461885170187, 0.044276721544755, 0.183885908700571, 0.000485477629202],
  [-0.698725256939279,-1.016779965260834, 0.027641987549413,-0.329885704276116],
  [-0.698766964913640,-1.016791123111483, 0.027653233013472, 0.329671925223774]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_213_15"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=15"),
print(941,"equations, ",846,"unknowns"),
[x,err]:fsolv2(x0,pp,16,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir3_213_15Sa.mac",err,"refir3_213_15Sa.txt")
)$


==> anc/refir3_220_14Gsg.mac <==
/* r3_220_14Gsg.txt:3 formula 1 */
rule:"3_220_13";
n:3;
N:220;
deg:13;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11],
  [12, 0, 0],
  [11, 1, 0],
  [11, 0, 1],
  [10, 2, 0],
  [10, 1, 1],
  [10, 0, 2],
  [9, 3, 0],
  [9, 2, 1],
  [9, 1, 2],
  [9, 0, 3],
  [8, 4, 0],
  [8, 3, 1],
  [8, 2, 2],
  [8, 1, 3],
  [8, 0, 4],
  [7, 5, 0],
  [7, 4, 1],
  [7, 3, 2],
  [7, 2, 3],
  [7, 1, 4],
  [7, 0, 5],
  [6, 6, 0],
  [6, 5, 1],
  [6, 4, 2],
  [6, 3, 3],
  [6, 2, 4],
  [6, 1, 5],
  [6, 0, 6],
  [5, 7, 0],
  [5, 6, 1],
  [5, 5, 2],
  [5, 4, 3],
  [5, 3, 4],
  [5, 2, 5],
  [5, 1, 6],
  [5, 0, 7],
  [4, 8, 0],
  [4, 7, 1],
  [4, 6, 2],
  [4, 5, 3],
  [4, 4, 4],
  [4, 3, 5],
  [4, 2, 6],
  [4, 1, 7],
  [4, 0, 8],
  [3, 9, 0],
  [3, 8, 1],
  [3, 7, 2],
  [3, 6, 3],
  [3, 5, 4],
  [3, 4, 5],
  [3, 3, 6],
  [3, 2, 7],
  [3, 1, 8],
  [3, 0, 9],
  [2, 10, 0],
  [2, 9, 1],
  [2, 8, 2],
  [2, 7, 3],
  [2, 6, 4],
  [2, 5, 5],
  [2, 4, 6],
  [2, 3, 7],
  [2, 2, 8],
  [2, 1, 9],
  [2, 0, 10],
  [1, 11, 0],
  [1, 10, 1],
  [1, 9, 2],
  [1, 8, 3],
  [1, 7, 4],
  [1, 6, 5],
  [1, 5, 6],
  [1, 4, 7],
  [1, 3, 8],
  [1, 2, 9],
  [1, 1, 10],
  [1, 0, 11],
  [0, 12, 0],
  [0, 11, 1],
  [0, 10, 2],
  [0, 9, 3],
  [0, 8, 4],
  [0, 7, 5],
  [0, 6, 6],
  [0, 5, 7],
  [0, 4, 8],
  [0, 3, 9],
  [0, 2, 10],
  [0, 1, 11],
  [0, 0, 12],
  [13, 0, 0],
  [12, 1, 0],
  [12, 0, 1],
  [11, 2, 0],
  [11, 1, 1],
  [11, 0, 2],
  [10, 3, 0],
  [10, 2, 1],
  [10, 1, 2],
  [10, 0, 3],
  [9, 4, 0],
  [9, 3, 1],
  [9, 2, 2],
  [9, 1, 3],
  [9, 0, 4],
  [8, 5, 0],
  [8, 4, 1],
  [8, 3, 2],
  [8, 2, 3],
  [8, 1, 4],
  [8, 0, 5],
  [7, 6, 0],
  [7, 5, 1],
  [7, 4, 2],
  [7, 3, 3],
  [7, 2, 4],
  [7, 1, 5],
  [7, 0, 6],
  [6, 7, 0],
  [6, 6, 1],
  [6, 5, 2],
  [6, 4, 3],
  [6, 3, 4],
  [6, 2, 5],
  [6, 1, 6],
  [6, 0, 7],
  [5, 8, 0],
  [5, 7, 1],
  [5, 6, 2],
  [5, 5, 3],
  [5, 4, 4],
  [5, 3, 5],
  [5, 2, 6],
  [5, 1, 7],
  [5, 0, 8],
  [4, 9, 0],
  [4, 8, 1],
  [4, 7, 2],
  [4, 6, 3],
  [4, 5, 4],
  [4, 4, 5],
  [4, 3, 6],
  [4, 2, 7],
  [4, 1, 8],
  [4, 0, 9],
  [3, 10, 0],
  [3, 9, 1],
  [3, 8, 2],
  [3, 7, 3],
  [3, 6, 4],
  [3, 5, 5],
  [3, 4, 6],
  [3, 3, 7],
  [3, 2, 8],
  [3, 1, 9],
  [3, 0, 10],
  [2, 11, 0],
  [2, 10, 1],
  [2, 9, 2],
  [2, 8, 3],
  [2, 7, 4],
  [2, 6, 5],
  [2, 5, 6],
  [2, 4, 7],
  [2, 3, 8],
  [2, 2, 9],
  [2, 1, 10],
  [2, 0, 11],
  [1, 12, 0],
  [1, 11, 1],
  [1, 10, 2],
  [1, 9, 3],
  [1, 8, 4],
  [1, 7, 5],
  [1, 6, 6],
  [1, 5, 7],
  [1, 4, 8],
  [1, 3, 9],
  [1, 2, 10],
  [1, 1, 11],
  [1, 0, 12],
  [0, 13, 0],
  [0, 12, 1],
  [0, 11, 2],
  [0, 10, 3],
  [0, 9, 4],
  [0, 8, 5],
  [0, 7, 6],
  [0, 6, 7],
  [0, 5, 8],
  [0, 4, 9],
  [0, 3, 10],
  [0, 2, 11],
  [0, 1, 12],
  [0, 0, 13],
  [14, 0, 0],
  [13, 1, 0],
  [13, 0, 1],
  [12, 2, 0],
  [12, 1, 1],
  [12, 0, 2],
  [11, 3, 0],
  [11, 2, 1],
  [11, 1, 2],
  [11, 0, 3],
  [10, 4, 0],
  [10, 3, 1],
  [10, 2, 2],
  [10, 1, 3],
  [10, 0, 4],
  [9, 5, 0],
  [9, 4, 1],
  [9, 3, 2],
  [9, 2, 3],
  [9, 1, 4],
  [9, 0, 5],
  [8, 6, 0],
  [8, 5, 1],
  [8, 4, 2],
  [8, 3, 3],
  [8, 2, 4],
  [8, 1, 5],
  [8, 0, 6],
  [7, 7, 0],
  [7, 6, 1],
  [7, 5, 2],
  [7, 4, 3],
  [7, 3, 4],
  [7, 2, 5],
  [7, 1, 6],
  [7, 0, 7],
  [6, 8, 0],
  [6, 7, 1],
  [6, 6, 2],
  [6, 5, 3],
  [6, 4, 4],
  [6, 3, 5],
  [6, 2, 6],
  [6, 1, 7],
  [6, 0, 8],
  [5, 9, 0],
  [5, 8, 1],
  [5, 7, 2],
  [5, 6, 3],
  [5, 5, 4],
  [5, 4, 5],
  [5, 3, 6],
  [5, 2, 7],
  [5, 1, 8],
  [5, 0, 9],
  [4, 10, 0],
  [4, 9, 1],
  [4, 8, 2],
  [4, 7, 3],
  [4, 6, 4],
  [4, 5, 5],
  [4, 4, 6],
  [4, 3, 7],
  [4, 2, 8],
  [4, 1, 9],
  [4, 0, 10],
  [3, 11, 0],
  [3, 10, 1],
  [3, 9, 2],
  [3, 8, 3],
  [3, 7, 4],
  [3, 6, 5],
  [3, 5, 6],
  [3, 4, 7],
  [3, 3, 8],
  [3, 2, 9],
  [3, 1, 10],
  [3, 0, 11],
  [2, 12, 0],
  [2, 11, 1],
  [2, 10, 2],
  [2, 9, 3],
  [2, 8, 4],
  [2, 7, 5],
  [2, 6, 6],
  [2, 5, 7],
  [2, 4, 8],
  [2, 3, 9],
  [2, 2, 10],
  [2, 1, 11],
  [2, 0, 12],
  [1, 13, 0],
  [1, 12, 1],
  [1, 11, 2],
  [1, 10, 3],
  [1, 9, 4],
  [1, 8, 5],
  [1, 7, 6],
  [1, 6, 7],
  [1, 5, 8],
  [1, 4, 9],
  [1, 3, 10],
  [1, 2, 11],
  [1, 1, 12],
  [1, 0, 13],
  [0, 13, 1],
  [0, 12, 2],
  [0, 11, 3],
  [0, 10, 4],
  [0, 9, 5],
  [0, 8, 6],
  [0, 7, 7],
  [0, 6, 8],
  [0, 5, 9],
  [0, 4, 10],
  [0, 3, 11],
  [0, 2, 12],
  [0, 1, 13],
  [0, 0, 14]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.024506146386244],
  [ 0.959881737523679,-0.307809998440880, 0.434665581546499, 0.268593186551859],
  [-0.605763637057306,-0.743804591839435, 0.569701265162456,-0.223559326652955],
  [-0.482486701708893, 0.742621679978674,-0.768875254546132,-0.209070830272149],
  [ 0.654871471650803, 0.099524554629796,-0.992371498924829, 0.414155852948733],
  [-0.711213885917637,-0.962428368861819, 0.285048265985502, 0.362630167379750],
  [-1.228480895641120, 0.125883459433600, 0.000000000000000, 0.229007388933933],
  [-0.485873204006933, 1.107214795951482,-0.338069844197639, 0.398632533689203],
  [-0.873740104391505, 0.698335940758017,-0.758131531865951, 0.366035160835076],
  [-0.648544313520631, 0.981903108057728,-0.680799881147175,-0.291004032127102],
  [ 0.861335547930270,-0.873125077132902, 0.590138456451259,-0.643658138395797],
  [ 0.267587801646181,-1.072316650662180, 0.801529667026788, 0.751520087976061],
  [-0.842663705181584, 1.055845971470732, 0.404969808401532,-0.366037396050258],
  [ 0.883280133623214,-0.021786812206113,-1.194664349452723,-0.699092817872479],
  [ 1.551458883808437, 0.000000000000000, 0.000000000000000,-0.238746471490238],
  [ 0.021139814518423,-0.249858465488304, 1.532962786383152, 0.083729078206025],
  [-0.263284286134001,-1.397008598520329, 0.696778970304722,-0.590704861881962],
  [ 0.748809140206565, 1.317284966832216, 0.568296932636805, 0.374275600119025],
  [ 0.142892233178368,-0.980508312030347, 1.288886791762645,-0.281104720858891],
  [-0.657336773601075, 1.027086780661034, 1.083210934348180, 0.482444782168802],
  [ 0.668172349771077, 1.234982741488324, 0.835085881817311,-0.253341467229562],
  [-1.347481079151250, 0.551409897064720,-0.774308180087685,-0.202014831901097],
  [-1.555137460754958,-0.503308121414160,-0.397272265969452,-0.607170070179277],
  [ 0.827515275439335, 1.468173127022384,-0.214679380149544,-0.280087968238322],
  [ 1.356292116941303,-1.024696601858460, 0.173356602725411, 0.443243985787064],
  [ 0.708341010039910,-0.378876482098167,-1.548902966622426, 0.356800640573242],
  [ 1.437377339898038, 0.294104737806085,-1.022544667343071, 0.497418720161690],
  [-1.605888293985348,-0.419196883945043,-0.822016882872350, 0.431780118952736],
  [ 1.849428628999772, 0.174421158805120,-0.205968883763124, 0.474154570179259],
  [-1.767499797551942,-0.601319108379940,-0.252368139629791, 0.241317946105764],
  [-0.443933466592562, 0.610767778515154,-1.734616218658639, 0.144310303834521],
  [ 1.853450489075170,-0.290151748891602,-0.246104325614154,-0.523856468912626],
  [-0.668601322695217,-1.050611893080434, 1.456604654961898, 0.226356180168376],
  [ 0.949811948176861, 1.566772998105832,-0.683977411389066, 0.296917218052899],
  [ 1.421960755940660, 0.821251405803807,-1.089809735450913,-0.307689631445277],
  [-0.452165636361436,-1.686380534593096, 0.929774582233373, 0.483202186717265],
  [-0.701642131781884, 0.888328724173461, 1.631800105430532,-0.353929120796932],
  [ 0.098456994455257,-1.893106224116953,-0.625496946178367, 0.038987547717223],
  [ 1.841983146390435,-0.743952734379801,-0.198344724471878, 0.580675316311489],
  [ 1.314301528037247,-0.716793237485841, 1.365588909005244, 0.134415859812479],
  [ 1.816369916968089, 0.236108090078166,-0.877518306970935,-0.130701739580945],
  [-0.163446710560751, 1.666178309425574, 1.174641004193608,-0.387169710414495],
  [-0.023658205702296,-1.092603812261799, 1.748976585420770, 0.450554112487239],
  [-0.404979902767503,-1.134881227538963, 1.673838234570918,-0.399399166579028],
  [-0.445049387219039, 0.200591790831428,-2.011886486628900,-0.185390147989633],
  [ 0.357702565321086,-0.935559307508470, 1.827024703467906,-0.174078039339850],
  [ 1.901989483430220, 0.744316767197777,-0.516071519350579,-0.338851771185084],
  [-0.234526693076342, 1.788716478413922, 1.130168646914678, 0.282010303206953],
  [ 1.776272541453722,-1.191846355051405,-0.071723361934778,-0.962311930704405],
  [ 1.844545539450339, 0.898391544466115,-0.666080554398761, 0.290843613143031],
  [-0.139682582053347,-0.478157230228031,-2.129776946208362,-0.277576774667882],
  [-0.462059728316696,-1.739008116073368, 1.261115523277344,-0.426999029580815],
  [ 0.714649978996690, 1.508863216662732, 1.458914152303722, 0.281343267461705],
  [-0.622631177321905, 0.863272121349150, 1.988627097299424, 0.159720673255280],
  [ 1.825509173755582,-1.331849391767817,-0.073219196340826, 0.501796895614439],
  [-0.370922031515816,-0.279307007320872,-2.247149150551646, 0.915098779211847],
  [ 0.845269271069574,-1.020796909120580,-1.880520565751312,-0.821290208621443],
  [-0.726139685071392,-1.772511352924336, 1.313410101661145, 0.462300689132389],
  [-1.424440795478377, 1.839922091532613,-0.171399451046546, 0.633333632645245],
  [ 0.698026319868674,-1.021509849264590,-1.980548722454582, 0.426150618714860],
  [-0.406014333354107,-0.256839272947705,-2.289804143629424,-0.610187320481184],
  [ 0.188226042319506,-1.784623438213617,-1.510659852491619, 0.286729657416554],
  [ 1.026388273373093, 1.578813064257737, 1.425052465696952,-0.368332726534848],
  [-1.773231668549405, 1.034643134261799,-1.176075061855899, 0.669377071687624],
  [-1.804341750733083, 1.072701919244881,-1.113243268943967,-0.579996510780366],
  [ 1.056161494511251, 1.423850376035342,-1.624426140544273, 0.159205514468867],
  [-1.296403331272780, 2.015527059164621,-0.289334583308137,-1.191849931028122],
  [ 1.155805304854291,-1.077921976845189,-1.840010588144260, 0.618876689417754],
  [ 0.221912264286492,-1.957265287944798,-1.464706365441609,-0.595459461249454],
  [-1.242311876199389, 2.101884361175276,-0.341264533354510, 0.688002234941640],
  [-1.072238121772349,-1.928448472350232, 1.150327249457551,-0.531820778547844],
  [-1.995054853457487, 1.491424286083698, 0.176741906389504, 0.715151342995304],
  [-2.032909777069706,-0.253961507850696,-1.432438817478335,-0.488429752856005],
  [-1.703054037192347, 0.468943096408110,-1.776270766700341,-0.664800221086267],
  [-1.982638550349453, 1.538699355240155, 0.169498388691515,-0.791475051104374],
  [ 0.253632120473984,-2.037885024919528,-1.463451398292745, 0.340410515461478],
  [ 1.041987182827797, 2.032667314871754,-1.085962688032168,-0.822689549129162],
  [ 1.324111180532828, 1.470972343980677, 1.584488697554251, 0.535836563875007],
  [-1.699101890235266, 0.310877469389817,-1.856254490423951, 0.805452457947457],
  [ 1.150159107552453, 2.118600520886026,-0.878189362243644, 1.042288565180151],
  [ 1.392416481149837,-1.044677512204388,-1.892895073570596,-0.339584546116752],
  [ 1.381913556674120, 1.225405072911300, 1.791328271561084,-0.783352993854191],
  [ 2.408695034943690, 0.331248522271848,-0.852315613100279, 0.018746306484612],
  [ 1.272685636485656, 2.160515545423834,-0.627476934591934,-0.502895980591853],
  [ 1.406832858916514, 0.909947335379267, 1.992856535439962, 0.762011568989886],
  [ 0.751966975767055,-1.555808777117829,-1.985981523467268,-0.024220585414640],
  [ 1.553989063328829, 2.119967092878756, 0.227443246078295, 0.400665388768351],
  [ 1.564728178188303, 2.102781665571854, 0.317287392005999,-0.350145359290875],
  [-1.918672393011775, 0.032391763200637, 1.817960609775852, 0.512865095283806],
  [-1.877619660329970,-0.035819872614356,-1.871115678533020,-0.572850667080495],
  [ 1.806959465645532,-0.654619548833373, 1.832886256072379,-0.124890113555710],
  [-2.033998314375989,-0.216685171324925,-1.724716775671727, 0.559220934045563],
  [-2.563231935077984,-0.330837235007362,-0.723594660491026,-0.709028290864949],
  [ 1.426812897770801, 0.514536093882509, 2.220822486523322,-0.647329412207723],
  [-2.562401685002761,-0.322678780582695,-0.752722511820798, 0.736607555326610],
  [-1.245375591599311,-2.094043076181226, 1.141666764150954, 0.367121050126908],
  [-2.075708226394521,-0.048226982457374, 1.715258825651476,-0.588909855279884],
  [-2.225600241725141, 0.138398516204828,-1.528910410389552, 0.417288590593705],
  [ 1.661944351821061,-0.720001413502420, 2.055335052040483, 0.070980048667698],
  [ 1.610641538317380,-0.982723946048809,-1.996893054709111, 0.075538114033901],
  [ 0.442891030262153, 2.739937188148114, 0.514265999860560, 0.361330215462342],
  [ 1.515380647840724, 0.181796748328099, 2.381548013464967, 0.623976734321003],
  [ 0.432719301290259, 2.747731587242427, 0.521050636232417,-0.356584290741842],
  [-0.024060339852475, 0.520829885927656,-2.791726334200668, 0.005583455433118],
  [-2.437097930540232,-0.236299511680900, 1.522497515649041, 0.178990721197211],
  [-1.320742052392313,-2.271180953021641, 1.190527961440467,-0.101452246522363],
  [-2.454977002860169, 0.141460639121031,-1.575560282569950,-0.434943983958410],
  [ 1.595557164812921, 0.024848478985068, 2.450811621342557,-0.314371317263543],
  [-1.998828176650174, 2.003104772434917, 0.758156381415914, 0.018973478696818],
  [ 0.624202228151044, 2.419008423737723,-1.568696943976229, 0.585425008620757],
  [-1.289869684902591, 2.264116897207892, 1.388592749212603,-0.019416022488276],
  [-1.489687866396330, 0.003325209940882, 2.584319997499455,-0.381744956764126],
  [ 0.611840202019800, 2.481908438365895,-1.555176488691723,-0.493602266181184],
  [ 0.527519496361920,-2.529469994424572, 1.556068918436854, 0.003177733400230],
  [ 2.403581923995028,-0.820928030275242, 1.634403145645196, 0.020153388321339],
  [ 0.575020543694598, 1.643505615964503,-2.470065710217568,-0.323663642833164],
  [-2.564661821545819, 0.188645389194561,-1.614733155317967, 0.170935516492325],
  [-1.476733829166255,-0.073223662701836, 2.691365073711744, 0.436489119115537],
  [-1.157603024096960,-2.565528958521106,-1.247379364560790, 0.005111274795030],
  [-1.862669129212497, 1.047367000637963,-2.224287970816587, 0.004775698272879],
  [ 0.797600571278340, 1.339259294270040,-2.738988606289608,-0.416196467411658],
  [ 0.931128536096368, 1.193075066501035,-2.773073121682098, 0.146731805466270],
  [ 0.603041512546633, 1.545019152785098,-2.691433914131413, 0.771121409879786],
  [-1.186601775998338, 2.865512716072253, 0.802564220063207, 0.002596643246090],
  [ 1.533402165463012, 0.509517983247994,-2.779091886008374,-0.001568298443375],
  [-2.447426633245036, 2.071008446100542,-0.262093851163407, 0.068906864882057],
  [-1.437289469688509,-0.276941987055818, 2.864489923413259,-0.180731489745316],
  [-1.395821910633248,-0.412156705543990, 2.908020882511080, 0.069838650587363],
  [-0.767739020980199, 1.825718271332848, 2.607736876657256, 0.524561935368975],
  [-2.484834543490168, 2.126130961138228,-0.273170602835924,-0.052711994346185],
  [ 3.070838422596639, 0.895898060274696, 0.752084176000276, 0.006521060068694],
  [-0.670384817963583, 1.807740959343846, 2.690636553495934,-0.486529166438548],
  [-1.443884747735349, 2.042942060016922, 2.169798070223961,-0.400940041556314],
  [ 0.323935219450528, 1.760773231569447,-2.800408457008861, 0.129012896930389],
  [ 0.454010704608178, 1.646315010688203,-2.860537930652447,-0.553347489768006],
  [-1.587062746604172, 2.117528234033291, 2.049575090516802, 0.374518743320385],
  [ 0.301056378781788, 3.221946243220887, 0.912341013148382, 0.001959121109408],
  [ 2.436752532886732,-0.128731973724863, 2.314305318219707, 0.353858716542368],
  [ 2.363326896966686, 0.045730822051502, 2.410950037354830,-0.359309750556909],
  [-1.201253325296273,-2.863531780722394, 1.376062517982248, 0.002663790970840],
  [-3.092779782141216,-0.575923239573128, 1.302856961820872,-0.089373995383112],
  [-1.591124413140071, 2.005802909163460, 2.247222810432985, 0.050014608653229],
  [ 0.467137021685699, 1.626133992213026,-2.958388420725692, 0.191553932312827],
  [ 2.567067296493887,-0.313634222163207, 2.219655616368539,-0.115714683252889],
  [ 2.291862863856406, 0.177463349393546, 2.518160881862219, 0.128476289825885],
  [ 0.617601187754883,-3.397793881725180, 0.160837058982612, 0.000642229514197],
  [-2.584285843317712,-2.287087492149737,-0.347205585144163, 0.129647186471878],
  [-2.595745625365331,-2.279070154852318,-0.337518226611640,-0.133945446058140],
  [-3.150738493046895,-0.621845347743725, 1.316164288127542, 0.058884036555001],
  [-2.161624004413850,-1.200618542355516,-2.441533632381000, 0.008512358966462],
  [ 3.403218250229154, 0.502600743205023, 0.545515620393945,-0.064642731417905],
  [-1.944121125352351, 2.243239399528772, 1.875563665331154,-0.186404783999457],
  [ 3.473049521938780, 0.431100857992493, 0.440765219858152, 0.384905252744622],
  [-2.839651676800027,-2.093578490507934,-0.185863695608777, 0.005458004265539],
  [ 3.481872056937561, 0.421600864517627, 0.425265674945953,-0.325597193768411],
  [-2.287186024295264,-0.931895669784096,-2.567005789539800, 0.055383301070288],
  [-2.041873150638823, 2.279077099998350, 1.834424884625398, 0.094064635497638],
  [ 2.883836978344780, 0.245213054361106, 2.112008025777547, 0.003855847614368],
  [-2.365427512432576,-1.020646909498156,-2.530667384343470,-0.244069230335676],
  [ 2.887017984708595,-2.151168094853941,-0.349580744988770,-0.441195063709864],
  [ 2.895815024838151,-2.135599880804399,-0.403581163238103, 0.289036945674876],
  [ 2.763496897132804,-2.342862877193617, 0.018406226203277,-0.275911180978584],
  [ 2.799929943103350,-2.294989109917144,-0.174428925386964, 0.595765726458042],
  [-2.389448434917844,-1.038185011453449,-2.527769891730566, 0.180762047277117],
  [ 2.722324442928047,-2.405238300488595, 0.120030112888809, 0.105505348186073],
  [ 2.743017861724281,-2.389006408149624,-0.235288633255721,-0.445970218852340],
  [ 2.700083692123814,-2.456808568677442,-0.270879879450140, 0.170692610303818],
  [ 0.454440238170202, 3.347496866208454,-1.423170318784065, 0.004891747472979],
  [ 1.132232816201368,-0.736081117946189, 3.411303833633657, 0.000772004435146],
  [-1.610791151562495,-3.008555421188298,-1.360813620390509,-0.003791117000051],
  [ 2.071482628453563, 2.968977086632880,-0.722172804724575, 0.000387899934305],
  [ 3.408478238897142,-1.402745585156399,-0.242724923377316, 0.001250532953603],
  [-0.214473753937805, 1.837703696625487, 3.217260361758754, 0.109665684051653],
  [-1.074173488595399, 3.523634716734526,-0.654499254037041,-0.009115034578009],
  [-0.984359584729575, 3.581618775474530,-0.627914801202751, 0.007259020601336],
  [-3.661597347364181,-0.705623820692391, 0.709701258481236, 0.008073277458391],
  [-0.153789773108879, 1.857369514622489, 3.309791559180021,-0.069822785405388],
  [-0.960664653899230,-3.674726392056919,-0.200798436783494, 0.000219575794448],
  [-1.651238556138409,-3.116924127441242,-1.433703854107302, 0.002217243008705],
  [ 3.106061620704797,-0.781409708850655, 2.188630314481327, 0.001455324552964],
  [-3.428819695436679, 0.587335796304201, 1.852828348052914, 0.000177312310471],
  [ 0.175237399203515, 0.016253234153103, 3.962294166324690,-0.001273290073816],
  [-0.162239398776153,-1.241275946390049,-3.763868429565999, 0.000121484891270],
  [-0.643868252278808, 0.417107801066838,-3.914814169420794, 0.000112995809835],
  [ 1.427076568582505, 1.270688464500744, 3.507174635364843, 0.114405305023860],
  [ 0.024817712748026,-0.025078808274672, 3.993875094238679, 0.001162532138928],
  [ 1.419787872733066, 1.248048431345897, 3.519589813837310,-0.173957774161036],
  [ 1.400568859661067, 1.208509361644696, 3.545882848862641, 0.059371942229133],
  [-1.828855610433658, 3.441696786525238,-0.947225620853426, 0.001512048403898],
  [ 1.491746468989496,-2.515717297804525,-2.748028653732066, 0.000138173822554],
  [ 3.043861498533826, 0.214747805847064,-2.608821861611676, 0.000103269178560],
  [-4.016453096459856,-0.855402208664648, 0.534107246882061,-0.004353801356097],
  [-0.474988841700605,-2.719284630465417,-3.104500075701824, 0.000065157072454],
  [-2.285752978691347,-2.558467467783204, 2.404254193258082, 0.000063935475130],
  [ 1.075389483597785, 3.561047066612390,-1.999051079936048,-0.001074258447266],
  [-2.489013263185506, 3.253674571660606,-1.041628581233391,-0.122309898010062],
  [-2.491067902937740, 3.252668575658489,-1.040765009453276, 0.121801843631546],
  [ 2.699393452023564, 1.925476562255682,-2.675018184708005, 0.000044482686314],
  [ 1.102056013120738, 3.569042426692002,-2.067648618604419, 0.000891588409450],
  [ 0.391200125929335, 4.084022378425283,-1.197545360702989,-0.000370947867513],
  [ 4.177767579121491, 0.260243150582436,-0.884223267970714, 0.000057258380926],
  [-0.228919447978093,-2.622315902802872, 3.394448141239828, 0.000046154754871],
  [ 2.120399608836522, 3.500538193589565, 1.368000525910889, 0.000033126292313],
  [-2.317362764171297, 3.185525675023014,-1.843232449055162, 0.000099475963630],
  [-4.247395824680915,-0.932339664286311, 0.406152616861440, 0.001133183238833],
  [ 3.678095855430483, 2.184882627600045,-0.970869155593476, 0.000028997981157],
  [-2.876526705888030,-3.286686192744841, 0.654944356958979, 0.000032060811267],
  [-2.135872353264253,-0.644880089193421, 3.852768911677678, 0.000048470482867],
  [ 1.831944610262735,-2.948047633068955, 2.816368289983684, 0.000022717288828],
  [ 0.085511837526305, 2.071359846644104, 3.976781440259721, 0.000334996694753],
  [ 1.636893815280484,-0.714743227585456,-4.184116684154334, 0.000016965900285],
  [ 3.562512912573794, 2.690588053198667, 1.422926779055349, 0.000010782328254],
  [-4.426287732450010, 1.569783787242206,-0.203837346365611, 0.000012632080702],
  [ 0.445756317323856, 3.693315382656729, 2.888885693258252, 0.000009675099148],
  [ 0.626786804072964,-4.527183547230152,-1.610080155436264, 0.000006996148885],
  [ 0.751314765735983, 4.788951064350488,-0.928303053354816, 0.000019749008416],
  [-2.096143296357651, 4.308848206085370, 2.069672998934101, 0.000001525381093],
  [ 0.584491546625084,-5.304626015221226, 1.859261469454745, 0.000000660793064],
  [-3.118005474573131, 2.251701222443406,-5.409585823469877, 0.000000046917416],
  [ 5.228604886636841,-1.946235258132262,-4.783182893520107, 0.000000008756741]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 3_220_13"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=13"),
print(679,"equations, ",874,"unknowns"),
[x,err]:fsolv2(x0,pp,14,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir3_220_14Gsg.mac",err,"refir3_220_14Gsg.txt")
)$
/* r3_220_14Gsg.txt:226 formula 2 */
rule:"3_220_14";
n:3;
N:220;
deg:14;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11],
  [12, 0, 0],
  [11, 1, 0],
  [11, 0, 1],
  [10, 2, 0],
  [10, 1, 1],
  [10, 0, 2],
  [9, 3, 0],
  [9, 2, 1],
  [9, 1, 2],
  [9, 0, 3],
  [8, 4, 0],
  [8, 3, 1],
  [8, 2, 2],
  [8, 1, 3],
  [8, 0, 4],
  [7, 5, 0],
  [7, 4, 1],
  [7, 3, 2],
  [7, 2, 3],
  [7, 1, 4],
  [7, 0, 5],
  [6, 6, 0],
  [6, 5, 1],
  [6, 4, 2],
  [6, 3, 3],
  [6, 2, 4],
  [6, 1, 5],
  [6, 0, 6],
  [5, 7, 0],
  [5, 6, 1],
  [5, 5, 2],
  [5, 4, 3],
  [5, 3, 4],
  [5, 2, 5],
  [5, 1, 6],
  [5, 0, 7],
  [4, 8, 0],
  [4, 7, 1],
  [4, 6, 2],
  [4, 5, 3],
  [4, 4, 4],
  [4, 3, 5],
  [4, 2, 6],
  [4, 1, 7],
  [4, 0, 8],
  [3, 9, 0],
  [3, 8, 1],
  [3, 7, 2],
  [3, 6, 3],
  [3, 5, 4],
  [3, 4, 5],
  [3, 3, 6],
  [3, 2, 7],
  [3, 1, 8],
  [3, 0, 9],
  [2, 10, 0],
  [2, 9, 1],
  [2, 8, 2],
  [2, 7, 3],
  [2, 6, 4],
  [2, 5, 5],
  [2, 4, 6],
  [2, 3, 7],
  [2, 2, 8],
  [2, 1, 9],
  [2, 0, 10],
  [1, 11, 0],
  [1, 10, 1],
  [1, 9, 2],
  [1, 8, 3],
  [1, 7, 4],
  [1, 6, 5],
  [1, 5, 6],
  [1, 4, 7],
  [1, 3, 8],
  [1, 2, 9],
  [1, 1, 10],
  [1, 0, 11],
  [0, 12, 0],
  [0, 11, 1],
  [0, 10, 2],
  [0, 9, 3],
  [0, 8, 4],
  [0, 7, 5],
  [0, 6, 6],
  [0, 5, 7],
  [0, 4, 8],
  [0, 3, 9],
  [0, 2, 10],
  [0, 1, 11],
  [0, 0, 12],
  [13, 0, 0],
  [12, 1, 0],
  [12, 0, 1],
  [11, 2, 0],
  [11, 1, 1],
  [11, 0, 2],
  [10, 3, 0],
  [10, 2, 1],
  [10, 1, 2],
  [10, 0, 3],
  [9, 4, 0],
  [9, 3, 1],
  [9, 2, 2],
  [9, 1, 3],
  [9, 0, 4],
  [8, 5, 0],
  [8, 4, 1],
  [8, 3, 2],
  [8, 2, 3],
  [8, 1, 4],
  [8, 0, 5],
  [7, 6, 0],
  [7, 5, 1],
  [7, 4, 2],
  [7, 3, 3],
  [7, 2, 4],
  [7, 1, 5],
  [7, 0, 6],
  [6, 7, 0],
  [6, 6, 1],
  [6, 5, 2],
  [6, 4, 3],
  [6, 3, 4],
  [6, 2, 5],
  [6, 1, 6],
  [6, 0, 7],
  [5, 8, 0],
  [5, 7, 1],
  [5, 6, 2],
  [5, 5, 3],
  [5, 4, 4],
  [5, 3, 5],
  [5, 2, 6],
  [5, 1, 7],
  [5, 0, 8],
  [4, 9, 0],
  [4, 8, 1],
  [4, 7, 2],
  [4, 6, 3],
  [4, 5, 4],
  [4, 4, 5],
  [4, 3, 6],
  [4, 2, 7],
  [4, 1, 8],
  [4, 0, 9],
  [3, 10, 0],
  [3, 9, 1],
  [3, 8, 2],
  [3, 7, 3],
  [3, 6, 4],
  [3, 5, 5],
  [3, 4, 6],
  [3, 3, 7],
  [3, 2, 8],
  [3, 1, 9],
  [3, 0, 10],
  [2, 11, 0],
  [2, 10, 1],
  [2, 9, 2],
  [2, 8, 3],
  [2, 7, 4],
  [2, 6, 5],
  [2, 5, 6],
  [2, 4, 7],
  [2, 3, 8],
  [2, 2, 9],
  [2, 1, 10],
  [2, 0, 11],
  [1, 12, 0],
  [1, 11, 1],
  [1, 10, 2],
  [1, 9, 3],
  [1, 8, 4],
  [1, 7, 5],
  [1, 6, 6],
  [1, 5, 7],
  [1, 4, 8],
  [1, 3, 9],
  [1, 2, 10],
  [1, 1, 11],
  [1, 0, 12],
  [0, 13, 0],
  [0, 12, 1],
  [0, 11, 2],
  [0, 10, 3],
  [0, 9, 4],
  [0, 8, 5],
  [0, 7, 6],
  [0, 6, 7],
  [0, 5, 8],
  [0, 4, 9],
  [0, 3, 10],
  [0, 2, 11],
  [0, 1, 12],
  [0, 0, 13],
  [14, 0, 0],
  [13, 1, 0],
  [13, 0, 1],
  [12, 2, 0],
  [12, 1, 1],
  [12, 0, 2],
  [11, 3, 0],
  [11, 2, 1],
  [11, 1, 2],
  [11, 0, 3],
  [10, 4, 0],
  [10, 3, 1],
  [10, 2, 2],
  [10, 1, 3],
  [10, 0, 4],
  [9, 5, 0],
  [9, 4, 1],
  [9, 3, 2],
  [9, 2, 3],
  [9, 1, 4],
  [9, 0, 5],
  [8, 6, 0],
  [8, 5, 1],
  [8, 4, 2],
  [8, 3, 3],
  [8, 2, 4],
  [8, 1, 5],
  [8, 0, 6],
  [7, 7, 0],
  [7, 6, 1],
  [7, 5, 2],
  [7, 4, 3],
  [7, 3, 4],
  [7, 2, 5],
  [7, 1, 6],
  [7, 0, 7],
  [6, 8, 0],
  [6, 7, 1],
  [6, 6, 2],
  [6, 5, 3],
  [6, 4, 4],
  [6, 3, 5],
  [6, 2, 6],
  [6, 1, 7],
  [6, 0, 8],
  [5, 9, 0],
  [5, 8, 1],
  [5, 7, 2],
  [5, 6, 3],
  [5, 5, 4],
  [5, 4, 5],
  [5, 3, 6],
  [5, 2, 7],
  [5, 1, 8],
  [5, 0, 9],
  [4, 10, 0],
  [4, 9, 1],
  [4, 8, 2],
  [4, 7, 3],
  [4, 6, 4],
  [4, 5, 5],
  [4, 4, 6],
  [4, 3, 7],
  [4, 2, 8],
  [4, 1, 9],
  [4, 0, 10],
  [3, 11, 0],
  [3, 10, 1],
  [3, 9, 2],
  [3, 8, 3],
  [3, 7, 4],
  [3, 6, 5],
  [3, 5, 6],
  [3, 4, 7],
  [3, 3, 8],
  [3, 2, 9],
  [3, 1, 10],
  [3, 0, 11],
  [2, 12, 0],
  [2, 11, 1],
  [2, 10, 2],
  [2, 9, 3],
  [2, 8, 4],
  [2, 7, 5],
  [2, 6, 6],
  [2, 5, 7],
  [2, 4, 8],
  [2, 3, 9],
  [2, 2, 10],
  [2, 1, 11],
  [2, 0, 12],
  [1, 13, 0],
  [1, 12, 1],
  [1, 11, 2],
  [1, 10, 3],
  [1, 9, 4],
  [1, 8, 5],
  [1, 7, 6],
  [1, 6, 7],
  [1, 5, 8],
  [1, 4, 9],
  [1, 3, 10],
  [1, 2, 11],
  [1, 1, 12],
  [1, 0, 13],
  [0, 14, 0],
  [0, 13, 1],
  [0, 12, 2],
  [0, 11, 3],
  [0, 10, 4],
  [0, 9, 5],
  [0, 8, 6],
  [0, 7, 7],
  [0, 6, 8],
  [0, 5, 9],
  [0, 4, 10],
  [0, 3, 11],
  [0, 2, 12],
  [0, 1, 13],
  [0, 0, 14]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.136458261017141],
  [ 0.678738885740324,-0.217654537214797, 0.307354980260003, 1.495614960434872],
  [-0.428339575559173,-0.525949270767350, 0.402839627846646,-1.244851657554602],
  [-0.341169618610519, 0.525112825768879,-0.543676906376280,-1.164174957525280],
  [ 0.463064058409951, 0.070374487473254,-0.701712616345788, 2.306155631026203],
  [-0.502904161606260,-0.680539626028689, 0.201559561843825, 2.019243713516299],
  [-0.868667171865937, 0.089013047804424, 0.000000000000000, 1.275188255282325],
  [-0.343564237350850, 0.782919090447574,-0.239051479346961, 2.219716697789559],
  [-0.617827552809650, 0.493798079256144,-0.536079947213871, 2.038203833902736],
  [-0.458590081990789, 0.694310346176036,-0.481398212590449,-1.620405899284270],
  [ 0.609056206818468,-0.617392662864918, 0.417290904395652,-3.584099632417868],
  [ 0.189213149106805,-0.758242375262550, 0.566767062876845, 4.184710346058576],
  [-0.595853220193953, 0.746595846315590, 0.286356897696372,-2.038216280313937],
  [ 0.624573372172330,-0.015405602651305,-0.844755262739806,-3.892778110143237],
  [ 1.097047097472909, 0.000000000000000, 0.000000000000000,-1.329418661343892],
  [ 0.014948106198826,-0.176676615283289, 1.083968381558020, 0.466230970323639],
  [-0.186170104105451,-0.987834253389659, 0.492697134890721,-3.289238420281916],
  [ 0.529488020854467, 0.931461132802000, 0.401846614794745, 2.084089302673785],
  [ 0.101040067059436,-0.693324076446504, 0.911380590637322,-1.565283287200118],
  [-0.464807290136705, 0.726260027472575, 0.765945797132959, 2.686410787475991],
  [ 0.472469199524394, 0.873264671154656, 0.590494889906375,-1.410688384732796],
  [-0.952813008587951, 0.389905677427617,-0.547518564867834,-1.124884844250144],
  [-1.099648244177155,-0.355892585678399,-0.280913913244365,-3.380922100617565],
  [ 0.585141662798440, 1.038155174073481,-0.151801245484737,-1.559621675117181],
  [ 0.959043353159090,-0.724569915832982, 0.122581629350706, 2.468127895485402],
  [ 0.500872731591732,-0.267906129723631,-1.095239791098699, 1.986782996191510],
  [ 1.016379264165652, 0.207963454481810,-0.723048268344444, 2.769790585624496],
  [-1.135534502505131,-0.296416959289910,-0.581253712128744, 2.404293324839832],
  [ 1.307743524886552, 0.123334384173506,-0.145641994422393, 2.640248167954906],
  [-1.249811092594880,-0.425196819192758,-0.178451222887654, 1.343737475438646],
  [-0.313908364623304, 0.431878037918508,-1.226558890969566, 0.803567105073143],
  [ 1.310587409418950,-0.205168269214419,-0.174022037521067,-2.917004642167571],
  [-0.472772529188145,-0.742894793992654, 1.029975029031447, 1.260425455287422],
  [ 0.671618469407630, 1.107875811540726,-0.483645065771798, 1.653332458025338],
  [ 1.005478093106875, 0.580712438102777,-0.770611854140510,-1.713316789111558],
  [-0.319729387690979,-1.192451111671769, 0.657449912072140, 2.690628264428037],
  [-0.496135909349432, 0.628143264785698, 1.153856920090840,-1.970793432227526],
  [ 0.069619608434488,-1.338628248579906,-0.442293132254028, 0.217095453481379],
  [ 1.302478773644293,-0.526054023362220,-0.140250899686595, 3.233390620886388],
  [ 0.929351522998910,-0.506849358935053, 0.965617177871251, 0.748471595411639],
  [ 1.284367485431180, 0.166953631587164,-0.620499145474245,-0.727790155743188],
  [-0.115574277400222, 1.178165981260637, 0.830596619524791,-2.155887938026372],
  [-0.016728877682647,-0.772587564800594, 1.236713203687438, 2.508833078650360],
  [-0.286364035491219,-0.802482211834226, 1.183582366274283,-2.223985561173265],
  [-0.314697439665580, 0.141839815547301,-1.422618577672950,-1.032313151387425],
  [ 0.252933909586546,-0.661540330541423, 1.291901557217485,-0.969323620089668],
  [ 1.344909661479131, 0.526311433436387,-0.364917670909918,-1.886837804265929],
  [-0.165835415043442, 1.264813551506571, 0.799149914117488, 1.570325866742162],
  [ 1.256014359297433,-0.842762639789276,-0.050716075593482,-5.358468465426520],
  [ 1.304290659152859, 0.635258753252583,-0.470990076831799, 1.619512633764018],
  [-0.098770500983607,-0.338108219967576,-1.505979721078713,-1.545638525653406],
  [-0.326725567206011,-1.229664431413875, 0.891743338369030,-2.377670651034803],
  [ 0.505333846323391, 1.066927412384949, 1.031608090263033, 1.566611592927190],
  [-0.440266727662946, 0.610425571015022, 1.406171705751803, 0.889377096560223],
  [ 1.290829915880767,-0.941759736438155,-0.051773790245513, 2.794169702573112],
  [-0.262281483776286,-0.197499878909354,-1.588974402692756, 5.095570152151859],
  [ 0.597695633501794,-0.721812416653354,-1.329728844203566,-4.573213262190576],
  [-0.513458295402593,-1.253354797382828, 0.928721189363510, 2.574241870250484],
  [-1.007231745881514, 1.301021387777797,-0.121197714126702, 3.526609397993645],
  [ 0.493579144225655,-0.722316541463738,-1.400459432118040, 2.372946421057067],
  [-0.287095488373539,-0.181612791576180,-1.619136037549545,-3.397723139947083],
  [ 0.133095910919979,-1.261919335024856,-1.068197825762905, 1.596604778914691],
  [ 0.725766108232465, 1.116389423962440, 1.007664262041072,-2.050997433313284],
  [-1.253864137446064, 0.731603176344735,-0.831610651422905, 3.727311088715433],
  [-1.275862287521413, 0.758514801289993,-0.787181864580770,-3.229610809043003],
  [ 0.746818954796990, 1.006814256289489,-1.148642739515623, 0.886508523467012],
  [-0.916695586695686, 1.425192851200382,-0.204590445889011,-6.636611338965833],
  [ 0.817277768793830,-0.762205939417246,-1.301083964331928, 3.446108396271370],
  [ 0.156915666905457,-1.383995557686477,-1.035703803450718,-3.315713589053530],
  [-0.878447152009011, 1.486256685057075,-0.241310465713485, 3.831022106708319],
  [-0.758186846952019,-1.363618991967589, 0.813404198675042,-2.961352530484803],
  [-1.410716815718681, 1.054596226316106, 0.124975400527631, 3.982197245172566],
  [-1.437484288906403,-0.179577904361553,-1.012887201473823,-2.719737067313689],
  [-1.204241058425877, 0.331592843460882,-1.256013104357273,-3.701825683374562],
  [-1.401937163593755, 1.088024748297759, 0.119853460043724,-4.407192685858272],
  [ 0.179344992313931,-1.441002320398796,-1.034816407669639, 1.895517403660190],
  [ 0.736796202886920, 1.437312842242055,-0.767891580823176,-4.581005249116791],
  [ 0.936287994799613, 1.040134519366602, 1.120402702754051, 2.983713740351370],
  [-1.201446468512255, 0.219823566723659,-1.312570137786830, 4.485023471705747],
  [ 0.813285304393743, 1.498076794943832,-0.620973653208450, 5.803804598270159],
  [ 0.984587136056964,-0.738698553032875,-1.338478942596448,-1.890918135433334],
  [ 0.977160446937837, 0.866492236755959, 1.266660368152011,-4.361966407080160],
  [ 1.703204593018959, 0.234228076356271,-0.602678149734701, 0.104385583235225],
  [ 0.899924643877651, 1.527715193028112,-0.443693195488211,-2.800289768223772],
  [ 0.994781054535851, 0.643429931369348, 1.409162370141481, 4.243130353516103],
  [ 0.531720947793305,-1.100122936529692,-1.404301002554857,-0.134868163863948],
  [ 1.098836204569450, 1.499043107266784, 0.160826661636974, 2.231036301640218],
  [ 1.106429905510512, 1.486891175080474, 0.224356066472398,-1.949724207100127],
  [-1.356706259974042, 0.022904435413643, 1.285492275102690, 2.855801068666610],
  [-1.327677594308429,-0.025328474826828,-1.323078584675277,-3.189820407508046],
  [ 1.277713291487141,-0.462885922077363, 1.296046300812524,-0.695429115839722],
  [-1.438254001017173,-0.153219554026417,-1.219558927703698, 3.113925583460297],
  [-1.812478683047485,-0.233937252342753,-0.511658691263581,-3.948102082568979],
  [ 1.008909075498089, 0.363831961149593, 1.570358640032215,-3.604542489168816],
  [-1.811891607589212,-0.228168353895062,-0.532255192460266, 4.101672473002975],
  [-0.880613525944162,-1.480712059264387, 0.807280310786393, 2.044250421647912],
  [-1.467747362648302,-0.034101626331918, 1.212871147108417,-3.279243234765056],
  [-1.573737023134348, 0.097862529314709,-1.081102919013163, 2.323599741761263],
  [ 1.175172121127465,-0.509117881951364, 1.453341352908321, 0.395240192212802],
  [ 1.138895553804967,-0.694890766285628,-1.412016620289201, 0.420620995202811],
  [ 0.313171250825055, 1.937428165764616, 0.363640975834952, 2.012005154860184],
  [ 1.071535932166995, 0.128549713540579, 1.684008750042432, 3.474507119091325],
  [ 0.305978752292625, 1.942939638219486, 0.368438438221399,-1.985578289368184],
  [-0.017013229467439, 0.368282344184095,-1.974048622130331, 0.031090511207285],
  [-1.723288473100736,-0.167088987100765, 1.076568317655338, 0.996679044015553],
  [-0.933905661444921,-1.605967453183217, 0.841830394726690,-0.564919384651947],
  [-1.735930886379474, 0.100027777193590,-1.114089359973322,-2.421910762929242],
  [ 1.128229291010011, 0.017570527992634, 1.732985516862110,-1.750522607319390],
  [-1.413384958136302, 1.416408968015961, 0.536097518498998, 0.105650552624624],
  [ 0.441377628357268, 1.710497260172428,-1.109236246712096, 3.259838465548329],
  [-0.912075601041414, 1.600972411414840, 0.981883349274747,-0.108114781608457],
  [-1.053368392180003, 0.002351278498120, 1.827390194987966,-2.125681130399041],
  [ 0.432636355850657, 1.754974287052741,-1.099675841095693,-2.748539318076338],
  [ 0.373012613085724,-1.788605385865490, 1.100306884219917, 0.017694661858980],
  [ 1.699589077594327,-0.580483777073816, 1.155697547478356, 0.112220676420688],
  [ 0.406600925768002, 1.162133965966582,-1.746600213671155,-1.802265323944435],
  [-1.813489765465329, 0.133392433939166,-1.141788763931980, 0.951825022136994],
  [-1.044208504610907,-0.051776948439757, 1.903082494270332, 2.430514582283408],
  [-0.818548948260948,-1.814102923900723,-0.882030407392962, 0.028461254540656],
  [-1.317105972372961, 0.740600308541719,-1.572809107475780, 0.026592654397376],
  [ 0.563988772629173, 0.946999328745458,-1.936757417099969,-2.317518441670785],
  [ 0.658407302030023, 0.843631469987500,-1.960858809067463, 0.817050820403496],
  [ 0.426414742858705, 1.092493519997430,-1.903131171797678, 4.293856935589951],
  [-0.839054162376296, 2.026223473110943, 0.567498602344073, 0.014458961284989],
  [ 1.084279069485057, 0.360283621091156,-1.965114718137047,-0.008732800129615],
  [-1.730591968824163, 1.464424116132582,-0.185328339464857, 0.383696024896659],
  [-1.016317130544706,-0.195827557042416, 2.025500249486168,-1.006372214257997],
  [-0.986995138337507,-0.291438801401635, 2.056281285855793, 0.388884513326509],
  [-0.542873467916662, 1.290977770195609, 1.843948429034634, 2.920932910787302],
  [-1.757043355828489, 1.503401620311843,-0.193160785686008,-0.293517673886698],
  [ 2.171410672546195, 0.633495593672022, 0.531803820872677, 0.036311401349613],
  [-0.474033650786602, 1.278265890980668, 1.902567352685438,-2.709153978754946],
  [-1.020980696375413, 1.444578184209156, 1.534278929260806,-2.232565658448900],
  [ 0.229056790338632, 1.245054692174518,-1.980187810043113, 0.718386125929855],
  [ 0.321034047959742, 1.164120508026884,-2.022705768605593,-3.081220319251732],
  [-1.122222830292255, 1.497318573638897, 1.449268445055374, 2.085443203769122],
  [ 0.212879006956076, 2.278260037199607, 0.645122517151831, 0.010909028922734],
  [ 1.723044240077697,-0.091027251576354, 1.636460984249252, 1.970401398245823],
  [ 1.671124475005732, 0.032336574381887, 1.704799120515563,-2.000754543560636],
  [-0.849414372239857,-2.024822740292012, 0.973023137801818, 0.014832861840627],
  [-2.186925556668858,-0.407239228145207, 0.921258992619708,-0.497663720680475],
  [-1.125094862242853, 1.418316838793194, 1.589026488094129, 0.278497745614329],
  [ 0.330315755777296, 1.149850373011862,-2.091896513678788, 1.066635124200722],
  [ 1.815190693113004,-0.221772885303784, 1.569533538233005,-0.644337310401558],
  [ 1.620591772582531, 0.125485537768291, 1.780608635683464, 0.715398121566561],
  [ 0.436709987929963,-2.402603094842291, 0.113728975072541, 0.003576144584292],
  [-1.827366044334271,-1.617215074866079,-0.245511423721292, 0.721918058141829],
  [-1.835469333931055,-1.611545961296018,-0.238661426811164,-0.745852177333642],
  [-2.227908554179121,-0.439711062239015, 0.930668693290577, 0.327885629315688],
  [-1.528498991896486,-0.848965512918081,-1.726424987951686, 0.047399606751938],
  [ 2.406438702594872, 0.355392393749679, 0.385737794423726,-0.359951931146017],
  [-1.374701231184538, 1.586209791231627, 1.326223786302549,-1.037962977487575],
  [ 2.455816868359747, 0.304834340061759, 0.311668075872929, 2.143278694985444],
  [-2.007936956873006,-1.480383547584548,-0.131425479541382, 0.030391957958595],
  [ 2.462055342684653, 0.298116830254447, 0.300708242560225,-1.813031969750500],
  [-1.617284747614240,-0.658949747462734,-1.815147201128739, 0.308392385906687],
  [-1.443822351139321, 1.611550872255809, 1.297134275495723, 0.523782743353239],
  [ 2.039180683224025, 0.173391813574340, 1.493415196947831, 0.021470624222598],
  [-1.672609834446279,-0.721706350903304,-1.789452068396951,-1.359057528443267],
  [ 2.041429994394945,-1.521105547343228,-0.247190915353825,-2.456718825319587],
  [ 2.047650441124909,-1.510097157617828,-0.285374977284845, 1.609452516720135],
  [ 1.954087395750648,-1.656654227853796, 0.013015167364359,-1.536363953681946],
  [ 1.979849449615642,-1.622802362371612,-0.123339875976210, 3.317418974189098],
  [-1.689595191625964,-0.734107661725042,-1.787403231721932, 1.006542368617832],
  [ 1.924974074184401,-1.700760312645092, 0.084874106770203, 0.587488384119990],
  [ 1.939606530941027,-1.689282631500661,-0.166374188111230,-2.483308455388646],
  [ 1.909247488471905,-1.737225998988995,-0.191540999646178, 0.950472440807036],
  [ 0.321337774054356, 2.367037734096774,-1.006333383195694, 0.027238854407241],
  [ 0.800609502217763,-0.520487950003306, 2.412156073450159, 0.004298773909897],
  [-1.139001346344940,-2.127369939897850,-0.962240538909078,-0.021110182930639],
  [ 1.464759413689520, 2.099383831146043,-0.510653287409376, 0.002159954064158],
  [ 2.410158076251047,-0.991890915543671,-0.171632439283184, 0.006963377656515],
  [-0.151655845795969, 1.299452745695336, 2.274946618642314, 0.610654498796532],
  [-0.759555357956669, 2.491586002627388,-0.462800860811084,-0.050755502232806],
  [-0.696047337488341, 2.532586923763156,-0.444002813937816, 0.040420607643989],
  [-2.589140314295783,-0.498951388578285, 0.501834572488717, 0.044954656897762],
  [-0.108745791442433, 1.313358578958586, 2.340376055810200,-0.388796170789582],
  [-0.679292491218878,-2.598423950828743,-0.141985936301243, 0.001222670043651],
  [-1.167601980401920,-2.203998186957703,-1.013781717452509, 0.012346336321150],
  [ 2.196317234783571,-0.552540104013377, 1.547595336880198, 0.008103724452746],
  [-2.424541658109606, 0.415309124400454, 1.310147489282875, 0.000987333102580],
  [ 0.123911553294364, 0.011492772085930, 2.801765074063855,-0.007090096766128],
  [-0.114720579050246,-0.877714639016315,-2.661456890040066, 0.000676467721252],
  [-0.455283607376796, 0.294939754619760,-2.768191646282226, 0.000629197731429],
  [ 1.009095518917114, 0.898512430023965, 2.479946967472054, 0.637046262950432],
  [ 0.017548772977757,-0.017733395395065, 2.824096162348003, 0.006473360256420],
  [ 1.003941632655979, 0.882503509053884, 2.488725824359587,-0.968653944127423],
  [ 0.990351738185075, 0.854545164746360, 2.507317807723990, 0.330602448140757],
  [-1.293196203948658, 2.433647136539903,-0.669789659819185, 0.008419581459990],
  [ 1.054824044033360,-1.778880760825784,-1.943149695948765, 0.000769397164560],
  [ 2.152335106606202, 0.151849629759425,-1.844715629253380, 0.000575036658183],
  [-2.840061220824375,-0.604860702388655, 0.377670856151142,-0.024243393983802],
  [-0.335867830954451,-1.922824602178191,-2.195213055722478, 0.000362815950739],
  [-1.616271431349788,-1.809109695914780, 1.700064443748952, 0.000356013696157],
  [ 0.760415196268556, 2.518040528926118,-1.413542574561236,-0.005981823387768],
  [-1.759998156861585, 2.300695353395478,-0.736542633267888,-0.681061629379059],
  [-1.761451006563286, 2.299984006800534,-0.735931995806124, 0.678232615959255],
  [ 1.908759415016485, 1.361517534186435,-1.891523498204330, 0.000247694187577],
  [ 0.779271280125020, 2.523694102256541,-1.462048359326316, 0.004964656702007],
  [ 0.276620261845861, 2.887839918302098,-0.846792445331609,-0.002065559396038],
  [ 2.954127785417720, 0.184019696534183,-0.625240268865226, 0.000318833445561],
  [-0.161870494010709,-1.854257357285083, 2.400237299055975, 0.000257004813734],
  [ 1.499348942233919, 2.475254294489985, 0.967322448538141, 0.000184458060919],
  [-1.638622925014932, 2.252506806452739,-1.303362164029715, 0.000553914793293],
  [-3.003362390015179,-0.659263698985980, 0.287193269579278, 0.006309935954337],
  [ 2.600806521228875, 1.544945322072512,-0.686508163564969, 0.000161470270326],
  [-2.034011539997481,-2.324038094521943, 0.463115596105706, 0.000178525112981],
  [-1.510289824741763,-0.455999084120906, 2.724319023792046, 0.000269899546770],
  [ 1.295380456674814,-2.084584472603716, 1.991473116166080, 0.000126497315392],
  [ 0.060466000186489, 1.464672593839430, 2.812009123704534, 0.001865371474238],
  [ 1.157458716867107,-0.505399783032582,-2.958617280641574, 0.000094471697549],
  [ 2.519077038545980, 1.902533057796581, 1.006161174602203, 0.000060039540289],
  [-3.129858071098294, 1.110004760955524,-0.144134769873981, 0.000070339568633],
  [ 0.315197314736484, 2.611568352136816, 2.042750663775825, 0.000053874125461],
  [ 0.443205199517987,-3.201202185922137,-1.138498596162840, 0.000038956851709],
  [ 0.531259765657394, 3.386299772372865,-0.656409384023468, 0.000109968956474],
  [-1.482197139193439, 3.046815785626598, 1.463479812384869, 0.000008493822246],
  [ 0.413297936164632,-3.750937027021362, 1.314696393050724, 0.000003679512520],
  [-2.204762814847430, 1.592193203596032,-3.825154819186149, 0.000000261251560],
  [ 3.697181971486136,-1.376196148809552,-3.382221059663531, 0.000000048760407]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 3_220_14"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=14"),
print(680,"equations, ",874,"unknowns"),
[x,err]:fsolv2(x0,pp,14,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir3_220_14Gsg.mac",err,"refir3_220_14Gsg.txt")
)$


==> anc/refir3_22_6Sab.mac <==
/* r3_22_6Sab.txt:4 formula 1 */
rule:"3_22_6";
n:3;
N:22;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6]
);
for problem in [4] do block(
x0:matrix(
  [-0.891160736823681,-0.186607630224004,-0.017078742174334, 0.136430127464358],
  [-0.622105597689720, 0.603384582866951, 0.053855003277245, 0.185431942065979],
  [-0.607108458803404, 0.121149250555635, 0.620166664204473, 0.172397567211344],
  [-0.606694776786886, 0.229020790136962,-0.588836184064202, 0.172706656223078],
  [-0.456054647048231,-0.670068995947043, 0.397520849202703, 0.150870186122975],
  [-0.454973338471396,-0.589103609518951,-0.509895360999589, 0.151562135057285],
  [-0.346135754767108,-0.119259052184559,-0.009525527599616, 0.408157008592801],
  [ 0.000000000000000, 0.620950922188035,-0.376476486321831, 0.345148458866753],
  [ 0.000000000000000, 0.543646913421683, 0.493335297149726, 0.340422172247161],
  [ 0.000000000000000,-0.239245558811695, 0.762181016991872, 0.255736630293211],
  [ 0.000000000000000,-0.099249672819871,-0.791695873411883, 0.256535928955437],
  [ 0.000000000000000,-0.801419719265682,-0.070305828334262, 0.202775214189496],
  [ 0.000000000000000, 1.162819141907905, 0.105516101749053, 0.023173817051605],
  [ 0.000000000000000, 0.812341373688972,-1.152411628820086, 0.005908172541374],
  [ 0.000000000000000, 0.601711079200224, 1.366469205570508, 0.003978565165716],
  [ 0.346135754767110,-0.119259052184559,-0.009525527599616, 0.408157008592799],
  [ 0.454973338471396,-0.589103609518951,-0.509895360999589, 0.151562135057286],
  [ 0.456054647048231,-0.670068995947043, 0.397520849202703, 0.150870186122975],
  [ 0.606694776786886, 0.229020790136962,-0.588836184064202, 0.172706656223078],
  [ 0.607108458803404, 0.121149250555635, 0.620166664204473, 0.172397567211344],
  [ 0.622105597689720, 0.603384582866951, 0.053855003277246, 0.185431942065979],
  [ 0.891160736823681,-0.186607630224004,-0.017078742174334, 0.136430127464358]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_22_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(100,"equations, ",80,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir3_22_6Sab.mac",err,"refir3_22_6Sab.txt")
)$
/* r3_22_6Sab.txt:30 formula 2 */
rule:"3_22_6";
n:3;
N:22;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [6, 0, 1],
  [5, 1, 1],
  [4, 2, 1],
  [4, 0, 3],
  [3, 3, 1],
  [3, 1, 3],
  [2, 4, 1],
  [2, 2, 3],
  [2, 0, 5],
  [1, 5, 1],
  [1, 3, 3],
  [1, 1, 5],
  [0, 6, 1],
  [0, 4, 3],
  [0, 2, 5],
  [0, 0, 7]
);
for problem in [4] do block(
x0:matrix(
  [ 0.076081404187835, 0.781340378032607,-1.272788618174756, 0.004014703643498],
  [-0.029505530676898,-0.157138512797743,-0.791532518346846, 0.245119944566676],
  [ 0.636795065602486, 0.053781552671488,-0.622310710522960, 0.158014486257101],
  [-0.559394569758790, 0.293214800953049,-0.592393210903822, 0.181309645694829],
  [-0.561412564524737,-0.523130123454809,-0.475423079340268, 0.146841811529872],
  [ 0.129009253548581, 0.560881432853100,-0.439966662996765, 0.347646040084149],
  [ 0.316830263802115,-0.694946537502825,-0.430597954806321, 0.180655466048150],
  [-0.196105418296541,-0.101794447689923, 0.000000000000000, 0.501136122974438],
  [ 0.563096703012407,-0.197527914428962, 0.000000000000000, 0.371409407446098],
  [-0.207195193329916,-0.799781501763189, 0.000000000000000, 0.180757422368678],
  [-0.494583222912926, 0.695891550633657, 0.000000000000000, 0.195682233380913],
  [-0.861489966756808,-0.039007624248832, 0.000000000000000, 0.185509025434545],
  [ 0.737649739458084, 0.499893042781696, 0.000000000000000, 0.164836747356642],
  [ 0.150961613685560, 1.109398749444223, 0.000000000000000, 0.030406162653940],
  [ 1.041208408286977,-0.437613320827741, 0.000000000000000, 0.031848887522586],
  [ 0.316830263802115,-0.694946537502825, 0.430597954806321, 0.180655466048150],
  [ 0.129009253548581, 0.560881432853099, 0.439966662996764, 0.347646040084150],
  [-0.561412564524737,-0.523130123454809, 0.475423079340268, 0.146841811529872],
  [-0.559394569758790, 0.293214800953049, 0.592393210903822, 0.181309645694830],
  [ 0.636795065602486, 0.053781552671488, 0.622310710522960, 0.158014486257101],
  [-0.029505530676898,-0.157138512797744, 0.791532518346846, 0.245119944566676],
  [ 0.076081404187835, 0.781340378032603, 1.272788618174746, 0.004014703643498]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_22_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(100,"equations, ",80,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir3_22_6Sab.mac",err,"refir3_22_6Sab.txt")
)$


==> anc/refir3_22_6bg.mac <==
/* r3_22_6bg.txt:4 formula 1 */
rule:"3_22_6";
n:3;
N:22;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6]
);
for problem in [1] do block(
x0:matrix(
  [-3.607308355958064, 3.106932564320797, 3.025924560760767, 0.000196439240058],
  [-3.520886301135160,-2.843529692087316, 2.821683560444838, 0.000277247745769],
  [-2.681235758875105, 0.248527426918185,-0.129332652254012, 0.014114079977485],
  [-1.523123525034240, 0.010074189512432,-1.876798132827016, 0.026026587017926],
  [-1.480438998916786,-1.463985676223738,-0.333102253848578, 0.049064907877431],
  [-1.208633146814508, 0.014750256199373, 1.219678442839075, 0.097747172562434],
  [-1.161164134633357, 1.604772120461069,-0.358346012197562, 0.060696435928771],
  [ 0.000000000000000, 5.479883431850585,-0.736585006341946, 0.000181769094781],
  [ 0.000000000000000, 1.622744710418311, 1.277132413861106, 0.055177243139622],
  [ 0.000000000000000,-0.040269191088254, 3.257519176648435, 0.005723339409289],
  [ 0.000000000000000,-1.636853225936983, 1.232414692943794, 0.058719603649382],
  [ 0.000000000000000,-0.083255075422586,-0.379757195177931, 0.329554267652854],
  [ 0.000000000000000,-2.661685785614455,-0.649380636435008, 0.011270785938516],
  [ 0.000000000000000, 1.383412835421689,-2.125951870446862, 0.021516268178498],
  [ 0.000000000000000,-1.283280997729724,-2.165334035338032, 0.021610982237308],
  [ 1.161164134633357, 1.604772120461069,-0.358346012197562, 0.060696435928771],
  [ 1.208633146814508, 0.014750256199373, 1.219678442839075, 0.097747172562434],
  [ 1.480438998916786,-1.463985676223738,-0.333102253848578, 0.049064907877431],
  [ 1.523123525034240, 0.010074189512432,-1.876798132827016, 0.026026587017926],
  [ 2.681235758875105, 0.248527426918185,-0.129332652254012, 0.014114079977485],
  [ 3.520886301135161,-2.843529692087317, 2.821683560444839, 0.000277247745769],
  [ 3.607308355958065, 3.106932564320798, 3.025924560760768, 0.000196439240058]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 3_22_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(100,"equations, ",80,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir3_22_6bg.mac",err,"refir3_22_6bg.txt")
)$
/* r3_22_6bg.txt:30 formula 2 */
rule:"3_22_6";
n:3;
N:22;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6]
);
for problem in [2] do block(
x0:matrix(
  [-2.550752200328842, 2.196933084920541, 2.139651776272862, 0.001093838120090],
  [-2.489642579319490,-2.010679127780233, 1.995231579953144, 0.001543806384824],
  [-1.895919987060445, 0.175735428884693,-0.091451995437654, 0.078591826688153],
  [-1.077010973136468, 0.007123527719199,-1.327096686640234, 0.144924573153895],
  [-1.046828455267083,-1.035194199217779,-0.235538862524853, 0.273209500195868],
  [-0.854632694079375, 0.010430006182816, 0.862442897798558, 0.544288317590543],
  [-0.821067033669856, 1.134745248637137,-0.253388895236054, 0.337977663490077],
  [ 0.000000000000000, 3.874862734773355,-0.520844252904725, 0.001012149939430],
  [ 0.000000000000000, 1.147453788871388, 0.903068990314332, 0.307244987762345],
  [ 0.000000000000000,-0.028474618091401, 2.303413899653326, 0.031869431068114],
  [ 0.000000000000000,-1.157430015867117, 0.871448786614494, 0.326970012963716],
  [ 0.000000000000000,-0.058870228399508,-0.268528887914698, 1.835066255046757],
  [ 0.000000000000000,-1.882096068395825,-0.459181451594431, 0.062759432887738],
  [ 0.000000000000000, 0.978220597107186,-1.503274984069201, 0.119809638485672],
  [ 0.000000000000000,-0.907416695662527,-1.531122379921554, 0.120337037431033],
  [ 0.821067033669856, 1.134745248637137,-0.253388895236054, 0.337977663490078],
  [ 0.854632694079375, 0.010430006182816, 0.862442897798558, 0.544288317590543],
  [ 1.046828455267083,-1.035194199217779,-0.235538862524853, 0.273209500195869],
  [ 1.077010973136469, 0.007123527719199,-1.327096686640234, 0.144924573153895],
  [ 1.895919987060445, 0.175735428884693,-0.091451995437654, 0.078591826688153],
  [ 2.489642579319490,-2.010679127780233, 1.995231579953144, 0.001543806384824],
  [ 2.550752200328841, 2.196933084920541, 2.139651776272861, 0.001093838120090]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 3_22_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(84,"equations, ",80,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir3_22_6bg.mac",err,"refir3_22_6bg.txt")
)$


==> anc/refir3_234_15E2sa.mac <==
/* r3_234_15E2sa.txt:3 formula 1 */
rule:"3_234_15";
n:3;
N:234;
deg:15;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11],
  [12, 0, 0],
  [11, 1, 0],
  [11, 0, 1],
  [10, 2, 0],
  [10, 1, 1],
  [10, 0, 2],
  [9, 3, 0],
  [9, 2, 1],
  [9, 1, 2],
  [9, 0, 3],
  [8, 4, 0],
  [8, 3, 1],
  [8, 2, 2],
  [8, 1, 3],
  [8, 0, 4],
  [7, 5, 0],
  [7, 4, 1],
  [7, 3, 2],
  [7, 2, 3],
  [7, 1, 4],
  [7, 0, 5],
  [6, 6, 0],
  [6, 5, 1],
  [6, 4, 2],
  [6, 3, 3],
  [6, 2, 4],
  [6, 1, 5],
  [6, 0, 6],
  [5, 7, 0],
  [5, 6, 1],
  [5, 5, 2],
  [5, 4, 3],
  [5, 3, 4],
  [5, 2, 5],
  [5, 1, 6],
  [5, 0, 7],
  [4, 8, 0],
  [4, 7, 1],
  [4, 6, 2],
  [4, 5, 3],
  [4, 4, 4],
  [4, 3, 5],
  [4, 2, 6],
  [4, 1, 7],
  [4, 0, 8],
  [3, 9, 0],
  [3, 8, 1],
  [3, 7, 2],
  [3, 6, 3],
  [3, 5, 4],
  [3, 4, 5],
  [3, 3, 6],
  [3, 2, 7],
  [3, 1, 8],
  [3, 0, 9],
  [2, 10, 0],
  [2, 9, 1],
  [2, 8, 2],
  [2, 7, 3],
  [2, 6, 4],
  [2, 5, 5],
  [2, 4, 6],
  [2, 3, 7],
  [2, 2, 8],
  [2, 1, 9],
  [2, 0, 10],
  [1, 11, 0],
  [1, 10, 1],
  [1, 9, 2],
  [1, 8, 3],
  [1, 7, 4],
  [1, 6, 5],
  [1, 5, 6],
  [1, 4, 7],
  [1, 3, 8],
  [1, 2, 9],
  [1, 1, 10],
  [1, 0, 11],
  [0, 12, 0],
  [0, 11, 1],
  [0, 10, 2],
  [0, 9, 3],
  [0, 8, 4],
  [0, 7, 5],
  [0, 6, 6],
  [0, 5, 7],
  [0, 4, 8],
  [0, 3, 9],
  [0, 2, 10],
  [0, 1, 11],
  [0, 0, 12],
  [13, 0, 0],
  [12, 1, 0],
  [12, 0, 1],
  [11, 2, 0],
  [11, 1, 1],
  [11, 0, 2],
  [10, 3, 0],
  [10, 2, 1],
  [10, 1, 2],
  [10, 0, 3],
  [9, 4, 0],
  [9, 3, 1],
  [9, 2, 2],
  [9, 1, 3],
  [9, 0, 4],
  [8, 5, 0],
  [8, 4, 1],
  [8, 3, 2],
  [8, 2, 3],
  [8, 1, 4],
  [8, 0, 5],
  [7, 6, 0],
  [7, 5, 1],
  [7, 4, 2],
  [7, 3, 3],
  [7, 2, 4],
  [7, 1, 5],
  [7, 0, 6],
  [6, 7, 0],
  [6, 6, 1],
  [6, 5, 2],
  [6, 4, 3],
  [6, 3, 4],
  [6, 2, 5],
  [6, 1, 6],
  [6, 0, 7],
  [5, 8, 0],
  [5, 7, 1],
  [5, 6, 2],
  [5, 5, 3],
  [5, 4, 4],
  [5, 3, 5],
  [5, 2, 6],
  [5, 1, 7],
  [5, 0, 8],
  [4, 9, 0],
  [4, 8, 1],
  [4, 7, 2],
  [4, 6, 3],
  [4, 5, 4],
  [4, 4, 5],
  [4, 3, 6],
  [4, 2, 7],
  [4, 1, 8],
  [4, 0, 9],
  [3, 10, 0],
  [3, 9, 1],
  [3, 8, 2],
  [3, 7, 3],
  [3, 6, 4],
  [3, 5, 5],
  [3, 4, 6],
  [3, 3, 7],
  [3, 2, 8],
  [3, 1, 9],
  [3, 0, 10],
  [2, 11, 0],
  [2, 10, 1],
  [2, 9, 2],
  [2, 8, 3],
  [2, 7, 4],
  [2, 6, 5],
  [2, 5, 6],
  [2, 4, 7],
  [2, 3, 8],
  [2, 2, 9],
  [2, 1, 10],
  [2, 0, 11],
  [1, 12, 0],
  [1, 11, 1],
  [1, 10, 2],
  [1, 9, 3],
  [1, 8, 4],
  [1, 7, 5],
  [1, 6, 6],
  [1, 5, 7],
  [1, 4, 8],
  [1, 3, 9],
  [1, 2, 10],
  [1, 1, 11],
  [1, 0, 12],
  [0, 13, 0],
  [0, 12, 1],
  [0, 11, 2],
  [0, 10, 3],
  [0, 9, 4],
  [0, 8, 5],
  [0, 7, 6],
  [0, 6, 7],
  [0, 5, 8],
  [0, 4, 9],
  [0, 3, 10],
  [0, 2, 11],
  [0, 1, 12],
  [0, 0, 13],
  [14, 0, 0],
  [13, 1, 0],
  [13, 0, 1],
  [12, 2, 0],
  [12, 1, 1],
  [12, 0, 2],
  [11, 3, 0],
  [11, 2, 1],
  [11, 1, 2],
  [11, 0, 3],
  [10, 4, 0],
  [10, 3, 1],
  [10, 2, 2],
  [10, 1, 3],
  [10, 0, 4],
  [9, 5, 0],
  [9, 4, 1],
  [9, 3, 2],
  [9, 2, 3],
  [9, 1, 4],
  [9, 0, 5],
  [8, 6, 0],
  [8, 5, 1],
  [8, 4, 2],
  [8, 3, 3],
  [8, 2, 4],
  [8, 1, 5],
  [8, 0, 6],
  [7, 7, 0],
  [7, 6, 1],
  [7, 5, 2],
  [7, 4, 3],
  [7, 3, 4],
  [7, 2, 5],
  [7, 1, 6],
  [7, 0, 7],
  [6, 8, 0],
  [6, 7, 1],
  [6, 6, 2],
  [6, 5, 3],
  [6, 4, 4],
  [6, 3, 5],
  [6, 2, 6],
  [6, 1, 7],
  [6, 0, 8],
  [5, 9, 0],
  [5, 8, 1],
  [5, 7, 2],
  [5, 6, 3],
  [5, 5, 4],
  [5, 4, 5],
  [5, 3, 6],
  [5, 2, 7],
  [5, 1, 8],
  [5, 0, 9],
  [4, 10, 0],
  [4, 9, 1],
  [4, 8, 2],
  [4, 7, 3],
  [4, 6, 4],
  [4, 5, 5],
  [4, 4, 6],
  [4, 3, 7],
  [4, 2, 8],
  [4, 1, 9],
  [4, 0, 10],
  [3, 11, 0],
  [3, 10, 1],
  [3, 9, 2],
  [3, 8, 3],
  [3, 7, 4],
  [3, 6, 5],
  [3, 5, 6],
  [3, 4, 7],
  [3, 3, 8],
  [3, 2, 9],
  [3, 1, 10],
  [3, 0, 11],
  [2, 12, 0],
  [2, 11, 1],
  [2, 10, 2],
  [2, 9, 3],
  [2, 8, 4],
  [2, 7, 5],
  [2, 6, 6],
  [2, 5, 7],
  [2, 4, 8],
  [2, 3, 9],
  [2, 2, 10],
  [2, 1, 11],
  [2, 0, 12],
  [1, 13, 0],
  [1, 12, 1],
  [1, 11, 2],
  [1, 10, 3],
  [1, 9, 4],
  [1, 8, 5],
  [1, 7, 6],
  [1, 6, 7],
  [1, 5, 8],
  [1, 4, 9],
  [1, 3, 10],
  [1, 2, 11],
  [1, 1, 12],
  [1, 0, 13],
  [0, 14, 0],
  [0, 13, 1],
  [0, 12, 2],
  [0, 11, 3],
  [0, 10, 4],
  [0, 9, 5],
  [0, 8, 6],
  [0, 7, 7],
  [0, 6, 8],
  [0, 5, 9],
  [0, 4, 10],
  [0, 3, 11],
  [0, 2, 12],
  [0, 1, 13],
  [0, 0, 14],
  [15, 0, 0],
  [14, 1, 0],
  [14, 0, 1],
  [13, 2, 0],
  [13, 1, 1],
  [13, 0, 2],
  [12, 3, 0],
  [12, 2, 1],
  [12, 1, 2],
  [12, 0, 3],
  [11, 4, 0],
  [11, 3, 1],
  [11, 2, 2],
  [11, 1, 3],
  [11, 0, 4],
  [10, 5, 0],
  [10, 4, 1],
  [10, 3, 2],
  [10, 2, 3],
  [10, 1, 4],
  [10, 0, 5],
  [9, 6, 0],
  [9, 5, 1],
  [9, 4, 2],
  [9, 3, 3],
  [9, 2, 4],
  [9, 1, 5],
  [9, 0, 6],
  [8, 7, 0],
  [8, 6, 1],
  [8, 5, 2],
  [8, 4, 3],
  [8, 3, 4],
  [8, 2, 5],
  [8, 1, 6],
  [8, 0, 7],
  [7, 8, 0],
  [7, 7, 1],
  [7, 6, 2],
  [7, 5, 3],
  [7, 4, 4],
  [7, 3, 5],
  [7, 2, 6],
  [7, 1, 7],
  [7, 0, 8],
  [6, 9, 0],
  [6, 8, 1],
  [6, 7, 2],
  [6, 6, 3],
  [6, 5, 4],
  [6, 4, 5],
  [6, 3, 6],
  [6, 2, 7],
  [6, 1, 8],
  [6, 0, 9],
  [5, 10, 0],
  [5, 9, 1],
  [5, 8, 2],
  [5, 7, 3],
  [5, 6, 4],
  [5, 5, 5],
  [5, 4, 6],
  [5, 3, 7],
  [5, 2, 8],
  [5, 1, 9],
  [5, 0, 10],
  [4, 11, 0],
  [4, 10, 1],
  [4, 9, 2],
  [4, 8, 3],
  [4, 7, 4],
  [4, 6, 5],
  [4, 5, 6],
  [4, 4, 7],
  [4, 3, 8],
  [4, 2, 9],
  [4, 1, 10],
  [4, 0, 11],
  [3, 12, 0],
  [3, 11, 1],
  [3, 10, 2],
  [3, 9, 3],
  [3, 8, 4],
  [3, 7, 5],
  [3, 6, 6],
  [3, 5, 7],
  [3, 4, 8],
  [3, 3, 9],
  [3, 2, 10],
  [3, 1, 11],
  [3, 0, 12],
  [2, 13, 0],
  [2, 12, 1],
  [2, 11, 2],
  [2, 10, 3],
  [2, 9, 4],
  [2, 8, 5],
  [2, 7, 6],
  [2, 6, 7],
  [2, 5, 8],
  [2, 4, 9],
  [2, 3, 10],
  [2, 2, 11],
  [2, 1, 12],
  [2, 0, 13],
  [1, 14, 0],
  [1, 13, 1],
  [1, 12, 2],
  [1, 11, 3],
  [1, 10, 4],
  [1, 9, 5],
  [1, 8, 6],
  [1, 7, 7],
  [1, 6, 8],
  [1, 5, 9],
  [1, 4, 10],
  [1, 3, 11],
  [1, 2, 12],
  [1, 1, 13],
  [1, 0, 14],
  [0, 15, 0],
  [0, 14, 1],
  [0, 13, 2],
  [0, 12, 3],
  [0, 11, 4],
  [0, 10, 5],
  [0, 9, 6],
  [0, 8, 7],
  [0, 7, 8],
  [0, 6, 9],
  [0, 5, 10],
  [0, 4, 11],
  [0, 3, 12],
  [0, 2, 13],
  [0, 1, 14],
  [0, 0, 15]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.406919730277092],
  [ 0.501392673221522,-0.000000000000000, 0.000000000000000, 0.557381441324378],
  [-0.189056713388595,-0.477276135903188, 0.000000000000000, 0.693160199467193],
  [-0.505825452990380, 0.096727368532303,-0.065877690927480, 0.302703169677450],
  [-0.095605031528574, 0.411566473840992, 0.378029369452848, 0.471653657827597],
  [-0.012161902555852, 0.441419411117165,-0.571073143298772, 0.384191693709328],
  [-0.523828096897358,-0.519504466575707, 0.264698444769698,-0.777913046427438],
  [-0.607158677016745,-0.385926799885191, 0.379900483410088, 0.682117038822647],
  [ 0.111776517842841,-0.286366500048306,-0.827073981792374, 0.228190856149136],
  [ 0.188614240165255,-0.429742829913517, 0.751850696266294, 0.244047093395952],
  [ 0.733543541516541, 0.624451316975170, 0.466239998618906, 0.177894465365158],
  [ 0.857511154826773,-0.772431100532927,-0.256309318261492, 0.209861626686665],
  [-0.803628163426959, 0.025469747794033,-0.922684874859180, 0.154949897043823],
  [-0.775526662949666,-0.954039399719300,-0.148661549870422, 0.623449600311471],
  [-0.692171526119396, 1.026090350200342,-0.154157495821932, 0.166313741882584],
  [-0.063551018542607,-1.002027612179990, 0.799724379206168, 0.119602137466406],
  [-0.030797930469710,-1.322606843727177,-0.375236182869469, 0.132146075825884],
  [-0.768527608951306,-1.156347535639975,-0.103104152710769,-0.865849234155305],
  [-1.349153054969340, 0.282595917512489,-0.255835263929734, 0.111732601009668],
  [ 0.611958365687671, 1.160321773396219,-0.527552258311868, 0.858359262977034],
  [ 0.759799569059090, 1.137219640229129,-0.574297061960883,-1.421729561888923],
  [-0.710585776440077,-1.278602877669651, 0.261906054340625, 0.330965145037269],
  [ 0.249386515294311, 0.655852255620287, 1.328114378798336, 0.110587126713681],
  [ 0.033464539825501, 1.423861326379615, 0.498213607993966, 0.103477127626979],
  [-0.082984469666334,-0.117883005330205, 1.511337538413483, 1.216579219037286],
  [-0.077386478901870,-0.157788404864223, 1.518703447368633,-1.069761757487971],
  [ 0.927879178193160, 1.096596444567839,-0.552706714470514, 0.755576723283341],
  [ 1.343763524489750,-0.444848748491403, 0.649856834153084,-1.283898112634289],
  [-0.504102671858538,-0.836220274477130,-1.234911121418336, 0.072956026241367],
  [-1.415329329420756,-0.383521797199300, 0.604511898572460, 0.119297179183724],
  [-0.869484594716684,-1.331686196171346,-0.110528752669665, 0.396359214942347],
  [ 1.456410942978356,-0.522433610404023, 0.403223774192098, 1.232835863345392],
  [ 0.801421388020066,-0.207695933075287,-1.372441345850529, 1.105535985081724],
  [ 0.731428923407134,-0.340571918565457,-1.396790655307050,-1.089824191200436],
  [ 1.164441524233978, 0.367234002939157,-1.055054461615210, 0.820304222602479],
  [-1.061340679067605, 0.659791893711958, 1.053581276808635, 0.339190797701234],
  [-0.355118051880804, 0.498228031766551, 1.516846552275889,-0.746071728652624],
  [ 1.228875144361830,-0.413868347167134, 1.001998382679693, 1.308792028114832],
  [ 0.574114354714830,-0.627120276966778,-1.401075263393287, 0.318234465533742],
  [-0.450749024842829, 0.551119026666744, 1.485606365836740, 0.777962140377500],
  [-0.861464902315120,-0.540154867755621, 1.328424365405265, 0.076940077718541],
  [ 1.530220836928976, 0.501954615860932, 0.488271656116565, 0.209654268547338],
  [ 1.095527046747464, 0.253160940902160,-1.277798990283212,-1.358382799948010],
  [ 1.459586773937607,-0.872191632520870, 0.143575543165068,-0.727334635363685],
  [ 1.061968447616491, 0.901356992650454,-1.002594069674233, 0.903185131235480],
  [-0.056368705099395, 0.205278425980725,-1.715306985085285, 0.052704344330950],
  [-0.832161321502129, 0.959491260613426,-1.191014070584589, 0.045232651559210],
  [ 1.203709188613757,-1.064233343698281, 0.698397510550791, 1.266617597187477],
  [ 1.190885962242860, 0.878223482588251,-0.945625041611112,-1.299781101877653],
  [ 1.428884014206542, 0.849502841127136, 0.597493911168234,-0.496221207174462],
  [ 1.250949489952440,-0.906411026607471, 0.859589140759796,-1.381315307627023],
  [ 1.395054934160263, 0.925993878065935, 0.632209786484012, 0.398338733561256],
  [-1.013204373956949, 0.674847609586158, 1.328515051208958,-0.547024853383095],
  [ 1.671681611448953,-0.442089557804388,-0.545810863190547,-0.414055624535908],
  [ 0.934081927894429,-1.483818995162359, 0.540900309313148, 0.936926464546900],
  [-0.960100470245339,-1.531075500343462, 0.362218632971446,-1.057277190285504],
  [ 1.243194671227306,-0.380215854198948, 1.315059796441953,-1.275328620094396],
  [ 0.995825796551347,-1.460886724935025, 0.565980663266527,-1.265542496058087],
  [-1.556566908190471,-0.456513566280297, 0.906161590127630,-0.758321040480159],
  [ 1.302031082176366,-0.681767715012146, 1.138683708901561, 0.680999357715087],
  [ 1.343697865885852, 0.894259770688360,-0.924670083291758, 0.364403650161306],
  [ 1.072435897384468, 0.165735146243122,-1.524333383338354, 0.953215162167781],
  [-1.575164362867193,-0.462107616252894, 0.915216643942460, 0.697030564337589],
  [-0.972279837796259,-1.556967864122042, 0.420606527714240, 0.929396454509268],
  [ 1.702465076096440,-0.583488869680479,-0.566882766218149, 1.197027593866988],
  [ 1.722737820753975,-0.657053576652835,-0.562026030059112,-0.823495420281618],
  [ 1.526554057316565,-1.179047506508819,-0.126365185296322, 0.701275296692578],
  [ 1.879328825101650,-0.200821226620731, 0.452924233869657,-1.359955371256288],
  [ 1.907992654852384,-0.188804598808191, 0.378987087166799, 0.821725860689060],
  [ 1.872217022011855,-0.217666194117458, 0.615383176484906, 0.451215425783793],
  [-0.786571849218152, 1.084301486744603, 1.497602914030492, 0.668611973881299],
  [ 0.170912214983779,-1.623899953559609,-1.176048874977183, 0.675400755468602],
  [-0.483852360156408, 1.916701926118240,-0.426165221729682, 0.015155885869429],
  [ 0.183407409848545,-1.676124567962870,-1.119492275610358,-0.601152389310295],
  [ 1.486705756476943,-1.364141457882188,-0.209909085030708,-0.834732616863994],
  [ 1.162923542392487,-0.194074931656984, 1.654349979355866, 1.104889994965555],
  [ 0.134603196006411,-1.308702066809690,-1.550722745971314,-0.913548287255976],
  [ 0.518906545368489, 1.494418512015278,-1.288772593931881, 0.090419595602054],
  [ 1.156861674398076,-1.606948810457800, 0.508532864484646, 0.111225994844545],
  [ 0.128939301140345,-1.296769906703915,-1.578399003824080, 0.791934256131739],
  [-0.712897534123979, 1.137118374722260, 1.545594697107467,-0.867028868734884],
  [ 1.019076336171975,-0.016534635360430,-1.778473080780144,-1.077274340367733],
  [-1.117926838395564, 0.349896159043650, 1.688160229388307, 0.796078795793866],
  [ 0.312418709445692, 1.342659510418637,-1.536690121126447,-0.436190887587332],
  [ 1.450426216839178,-1.449305575347787,-0.265273182138674, 0.429240151337562],
  [ 0.707192583776119,-1.352547785785839, 1.399811229440166, 0.594338549936062],
  [-0.670883471321394,-0.366027568926689, 1.934705328383352, 0.625453639620403],
  [-0.704824039346500,-0.343492390142848, 1.926856566933723,-0.698481762934465],
  [-0.148919866769657, 0.613467438882762, 1.984914000337952, 0.019449510490595],
  [ 0.656325766127312,-1.304962805899411, 1.495340737387177,-1.082995887923768],
  [-1.106332297371592, 0.269595890271793, 1.756314331075600,-0.800268619577411],
  [-0.632760019823517, 1.207657161725914, 1.592715106320804, 0.290913893903470],
  [-1.841334844698175,-1.000865995954405,-0.276263346958991, 0.017812784857653],
  [-1.973209065634097, 0.735987130563462, 0.205849106354862, 0.009588280558027],
  [ 1.097782267321287,-0.132672547105429, 1.804377868833639,-1.173333863457633],
  [ 1.014739837882803,-0.087833479707663,-1.862685491273098, 0.701432891927156],
  [ 0.107055717075728, 1.328354583346006,-1.667550614277462, 0.838502702862533],
  [-1.013352718895545, 0.005437204986280, 1.887556493811437, 0.227567666006506],
  [ 0.585548448953634,-1.936752692607198,-0.765049269053934, 0.325687826291563],
  [ 1.050913398399501,-0.111110975095643, 1.887724643852673, 0.505932675625169],
  [ 0.620767317066549,-1.940050432575796,-0.748922429219032,-0.288266884115885],
  [-1.689976626103551,-1.014006991721093,-0.935008322785714, 0.244834048865315],
  [ 0.609899792313983,-1.250871991202918, 1.690660176287671, 1.260821297754585],
  [ 0.106417815764050, 2.083552558866118, 0.691741938164307, 0.327986694833651],
  [ 0.162144017687867, 2.084092076043976, 0.687979521788356,-0.388136052935779],
  [-0.122057382836168, 1.364909697005573,-1.752782850373502,-1.071776256185010],
  [-0.333142336442997, 1.435745687604476,-1.671836095596490, 0.842398141575863],
  [ 0.609933740872536,-1.250335778925334, 1.764569539362145,-0.729981557648889],
  [-0.326542901455509,-2.076987348565181,-0.804452697591604, 0.010022664208160],
  [-0.584317904542944, 1.587925818835115,-1.516706996112660,-0.749769207040474],
  [-0.606639580067562,-1.872381170886708, 1.158646853556571,-0.945394870987860],
  [-1.712681821124838,-1.195973981746621,-0.943006553243415,-0.582762030002896],
  [-1.700706695213239, 1.502153544313353, 0.391824080431043, 0.537350309784801],
  [ 1.127273595197811, 0.745474820849299, 1.866948097107300, 0.006609577114650],
  [-1.731311096987730, 1.481385989671714, 0.420660105731190,-0.930493275696005],
  [-0.781234873019475, 1.730790846526403,-1.340954036237797, 0.926000724494851],
  [-1.764332065211830, 1.458483918422415, 0.455200874125540, 0.404428829994600],
  [-0.542168781993797,-1.850919506152241, 1.320579701902711, 1.276858052363677],
  [-1.083367321630203,-0.106645508269450,-2.092568929824633, 0.125725625265376],
  [ 2.014884356888531,-1.021941612489103,-0.696511224521089, 0.010916241467417],
  [-0.900964021874033, 1.813144877150390,-1.223788354986883,-0.857839308980616],
  [ 2.030029378056082, 1.212189143723771, 0.215039162793698, 0.004300406244590],
  [ 0.665900853605821, 2.246672981183840, 0.395133127962174, 0.438616003254255],
  [ 0.690614505685202, 2.059737920134254, 0.966950352641521, 0.248095088677618],
  [-0.513966421913037,-2.093078896086163, 1.011777176812616, 0.673133644610283],
  [-1.031056669557268,-0.168994250267030,-2.142609762739322,-0.404819270223875],
  [-1.011275069560247,-0.192553569848260,-2.159294926907079, 0.289857110820182],
  [-1.715560512353577,-1.368269457772396,-0.962467611808060, 0.555208612958963],
  [-0.980495618292158, 1.863136583224780,-1.144384529911034, 0.331258443951150],
  [ 0.734883072280867, 2.256802477007125, 0.373729122571839,-0.738541293682051],
  [ 0.793985381268717, 2.261604101501228, 0.316148737470408, 0.288732892312712],
  [-0.405926735786783,-1.808720444983849, 1.554370540447134,-0.825727210263160],
  [-1.889814098131251, 1.344350630384750,-0.732449284436764,-0.429509895336696],
  [-1.934429285114181, 1.260561955430042,-0.795787482822558, 1.131616688622864],
  [ 0.794978418428753, 2.085272815529595, 1.006265265200778,-0.613202880931993],
  [-0.464295390680105,-2.166549686616241, 1.042527233598683,-0.793453665426209],
  [ 0.802958551404919, 2.213183375763521, 0.700253886441593, 0.099483195800889],
  [-1.989450824407092, 1.158279723234890,-0.882049525546962,-1.063886874046897],
  [ 0.830630723309954, 2.082580598073404, 1.044000125967061, 0.353391525156425],
  [ 1.264349802004175,-0.950421513414504,-1.921210003155201, 0.781913564863933],
  [ 1.263149977426381,-0.945907482288063,-1.927695245894641,-0.796825633288867],
  [ 1.165234528050489,-0.546090092808541,-2.134046404204033,-0.559044561968166],
  [-1.002102716143030,-1.264907821960896, 1.903581426635697, 0.002853154411450],
  [ 1.172528989401326,-0.568569326168224,-2.134552248867894, 0.544306899981220],
  [-0.228613259109952, 1.388237701567254,-2.070568254082125, 0.409926150220719],
  [-2.054963852898315, 1.019881185377284,-1.004741238707381, 0.415388942225029],
  [-0.069501586957659,-2.470843131019612, 0.404558191021709, 0.001987603970377],
  [-0.422623974380077,-2.226639435333968, 1.068022498577696, 0.281994628104369],
  [-1.707052903201384,-1.570219740078705,-0.969547241373539,-0.307193733124621],
  [ 2.399393779121459, 0.082659270061035,-0.785511546438716, 0.001426089203817],
  [-0.160997303845723,-1.722598842439121, 1.852507783009250, 0.749232218320694],
  [-2.543105537266528, 0.091160323914470, 0.067500199156103,-0.762808712482042],
  [-2.542477092762353, 0.158431114909115, 0.016248326550749, 0.339703953546135],
  [-2.545440662345314,-0.030726270262334, 0.150230353070312, 0.742614372904123],
  [-0.247902078077589, 1.345751594186263,-2.165231988825410,-0.795071740678746],
  [-2.554898070018341,-0.179349125629797, 0.238265079433139,-0.544748133383183],
  [-0.250887590627853, 1.322858015040723,-2.194418295152137, 0.503096643477775],
  [-1.696997958128023,-1.684642679876029,-0.956711483485774, 0.108093993813311],
  [-2.563617074843795,-0.256201186947670, 0.279354915202766, 0.228679164188282],
  [-0.012304173244684,-1.667642504241307, 2.004751862406674,-0.906114588983671],
  [-2.333990186825956,-0.735816687131729,-0.956472735674024, 0.001377163170192],
  [ 0.061110249954693,-1.641772970424265, 2.075369325971863, 0.455143048976693],
  [ 2.270428653670678,-0.395714973251001, 1.341192679183307,-0.021296197918971],
  [-2.208584555851363, 0.903515530678476,-1.200718285605660, 0.689415024308005],
  [-2.212622121605860, 0.877924093659326,-1.218292596320473,-0.922871474031834],
  [-2.237064564900940, 0.809346703008865,-1.278106000132846, 0.188059218056600],
  [ 2.293725361105264,-0.389437276295020, 1.387325890382218, 0.017000571484099],
  [-1.092466431245908, 1.110223951869285,-2.263271076239773,-0.599383394432098],
  [-1.093202791234452, 1.110852880778705,-2.263092731580369, 0.598644088115620],
  [-1.354221552297752,-1.645312763593735,-1.743527356077438, 0.001494531235707],
  [-2.450646113578325, 0.199568401975240, 1.373081000077574, 0.000503042506486],
  [ 1.998570554692860,-0.142306520802899,-1.980236713608687, 0.000463750559637],
  [ 2.562918225813535,-0.884073232194603, 0.771465029849011, 0.000615947868562],
  [ 2.221098237178180, 1.069961483746763, 1.373270355006608, 0.000547546653893],
  [-1.595840454641792,-2.210470614462993, 0.881589084611467,-0.088296782961509],
  [-1.559960328853266,-2.241557184086202, 0.868105751700635, 0.045136441436493],
  [-1.634158578159197,-2.180109209191729, 0.894337002987518, 0.043426195416765],
  [-1.562885786127427,-0.653727287787331,-2.347346014551879,-0.013474950088817],
  [-1.594702204263047,-0.716875685056248,-2.319099610081835, 0.014290437955191],
  [ 1.263791305554812, 1.598845912202339,-2.074170030043208, 0.000382058820854],
  [-1.848986179363411, 0.151258071356224, 2.299352292272652, 0.000293151539374],
  [ 0.975609138983378,-1.689592550920703,-2.276161160191522, 0.000276285905862],
  [-1.332917185771166, 2.377428824098198, 1.291594055097306, 0.000206330454194],
  [ 2.021557612846643, 2.080025106183752,-0.839535620309426, 0.000214666588758],
  [-1.875073625598100,-1.290719369810909,-2.026332361132973,-0.101454292111146],
  [-1.877526153202032,-1.293604573157614,-2.024961092720732, 0.099735584958799],
  [ 1.320985189173392,-2.492986063228140,-1.165094324558769, 0.000172491952577],
  [ 0.227682949167537,-0.388415560763463,-3.020130725366204, 0.000198467537715],
  [-1.338028419715137,-0.016847414600295,-2.746863782158377, 0.000392506235554],
  [ 2.877146674217332, 0.924377449065906,-0.524745810479909, 0.000146194955165],
  [ 2.161549304627691,-1.642275343238378, 1.455061445084215, 0.000134429166509],
  [-2.245940368937591, 2.149757716237097,-0.020568948377873, 0.000177728468154],
  [ 0.852718481142572,-3.000056200861621,-0.132320605694751, 0.000129530953936],
  [ 1.730645229850673, 0.371858848824131, 2.574656042738829, 0.000123944918770],
  [-0.930218607361900, 1.735734445269953, 2.429941246722660, 0.000106606413194],
  [-2.088921158440216,-1.172258749981787, 2.027471613406392, 0.000091784427230],
  [ 2.326353690655319,-2.107716318284499,-0.030231695724453, 0.000130582205686],
  [ 1.312126420009776, 0.375343067481715,-2.830071535439845, 0.000135067772697],
  [ 0.527272876718992, 1.537740061289569, 2.722396706752058, 0.000104423295281],
  [ 0.089112622832496, 3.040701486514933,-0.963605837011650, 0.022971942197124],
  [ 0.090832619324442, 3.042003084723740,-0.963315825624821,-0.022780080513307],
  [ 0.732985114389413, 3.135493823486556, 0.060702334065479, 0.000106361595332],
  [-0.908060472801799, 3.105282904095459, 0.225766936847268, 0.000066630070536],
  [ 3.136045410251220, 0.438854908511777, 0.707221907538830, 0.000060904086633],
  [ 2.855635276054901,-0.201992995464625,-1.534801283754428, 0.000034054143366],
  [-0.103311507905897,-2.788579942567520,-1.742424847847775, 0.000056205005965],
  [ 2.484314343943334, 1.119221458474579,-1.862885837721726, 0.000044449261304],
  [ 0.942634516603272, 2.856994668319414,-1.438682154539097, 0.000044598900040],
  [ 0.092647720942681, 2.845841159935135, 1.757048386671691, 0.000041816826070],
  [-3.249479581696045, 0.767336719704939, 0.467974986209761, 0.000034767034878],
  [ 0.663049345436763,-1.528478820176016, 2.965977830208394, 0.431828579084768],
  [-1.029156994171248,-0.052748796496668, 3.245960503878320, 0.487703074752036],
  [-1.028327422352546,-0.055706174698241, 3.249361307607225,-0.526394511323494],
  [ 0.656473193141203,-1.529845509252409, 2.974869177658126,-0.902376900268017],
  [ 0.650919839403532,-1.530857233567982, 2.982643897879058, 0.470719505633055],
  [-0.544188131434601,-1.693277111252632,-2.917493760071562, 0.000026042753355],
  [-0.750000458250258,-3.326231979300292,-0.326692604334677, 0.000026321635030],
  [-1.018667067296589,-0.089011783971460, 3.287863427754416, 0.039052056118399],
  [-0.067550279248851, 0.151381323126039, 3.444601792868026, 0.000035302814114],
  [ 1.407176299693229,-2.884683010825984, 1.295073523617433, 0.000021754009643],
  [ 3.392691722557140,-0.739112252969404,-0.368957104477203, 0.000016735547724],
  [-2.448031712430424, 1.601569111479146, 1.909109526451757, 0.000018268427036],
  [-2.824007657427889,-2.069928080955155,-0.284658599374110, 0.000015583059287],
  [-3.476217342540809,-0.369783861406359,-0.693288954101062, 0.000010036905511],
  [ 2.747270097241626, 2.314338005941327, 0.507134412346525, 0.000008835803467],
  [ 2.548083239577941,-1.732052536200570,-2.024112251151514, 0.000007112209296],
  [-3.315073193718689,-0.954197780736501, 1.756161265713609, 0.000001595996551],
  [-1.657305483772988, 2.986763251656919,-1.850720441301690, 0.000002555649766],
  [-0.374454281461091,-2.574397177878989, 2.982160887402668, 0.000100298475878],
  [ 2.295072520464817, 2.059688607186275, 2.488343410541167, 0.000001478282225],
  [-0.744667132608065,-0.567575233668233, 3.916206653792170,-0.000020256408854],
  [-0.331535970687268, 2.181296790972140,-3.445646977607893, 0.000002647369633],
  [-0.244550055243171,-2.627736949400728, 3.181503721953696,-0.000088853343636],
  [-0.045233509936243,-2.680968318902021, 3.449130827030317, 0.000018041074383]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 3_234_15"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=15"),
print(816,"equations, ",930,"unknowns"),
[x,err]:fsolv2(x0,pp,15,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir3_234_15E2sa.mac",err,"refir3_234_15E2sa.txt")
)$


==> anc/refir3_23_6E1.mac <==
/* r3_23_6E1.txt:4 formula 1 */
rule:"3_23_6";
n:3;
N:23;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6]
);
for problem in [3] do block(
x0:matrix(
  [-0.065850649599652, 0.152501251838079, 0.000000000000000,14.274874861525110],
  [ 1.329385158380325,-4.094094345280826, 1.618139816949894, 1.352820397903117],
  [ 1.289139954603727,-1.953928693299386,-3.960210451207993, 1.369137779659238],
  [-3.970973307400602,-2.392743678335536, 1.482063641749303, 1.102374251952879],
  [ 3.969233917078594, 1.003040005295018, 2.896830826133645, 1.049055273343859],
  [ 1.044970898997877, 5.004381947657249,-0.539400929864131, 0.786572436220957],
  [-4.109959706938076,-0.878828112214298,-3.443949976488453, 0.757852019079411],
  [-3.995296346409174, 3.624565542838390,-0.910586926605975, 0.714615950675201],
  [-0.190560862685651,-1.088740049487745, 5.378835723272410, 0.733267957505721],
  [ 4.424907405202517, 2.301555940888242,-2.369652979382451, 0.677470939269931],
  [ 5.217212882680942,-2.502200342667332,-0.750843589906880, 0.510077118151500],
  [-4.183331098408305, 1.921290979630754, 3.592685119625302, 0.468506291509172],
  [ 0.046864396541761, 4.402124188099342, 3.960883331888625, 0.483869228008203],
  [-0.434484972285020, 2.899379174809085,-5.352080784561205, 0.477742581918245],
  [-1.704327481510178,-5.695779719373068,-2.076941465328640, 0.372024471548123],
  [-5.833649420982853,-12.457880414107809, 9.416938262787721, 0.001484619429135],
  [12.716254488385513,-9.011741163564318,13.119785159867773, 0.000484052733206],
  [16.548452625073899,16.393107919307823, 5.409913934725066, 0.000169267927853],
  [-4.640523756949160,23.059348190855253,-4.888115729212136, 0.000115839657372],
  [-25.020293233243059, 0.000000000000000, 0.000000000000000, 0.000132159453153],
  [12.325783127066760,-21.836369922616115,-10.498516298108212, 0.000077955218097],
  [20.874911809933856, 0.292714034318009,-29.253394840436993, 0.000014580334130],
  [-13.213635120752922,-17.322876416966626,-50.744789239933432, 0.000001195694735]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 3_23_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(84,"equations, ",89,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir3_23_6E1.mac",err,"refir3_23_6E1.txt")
)$


==> anc/refir3_42_8Sdas.mac <==
/* r3_42_8Sdas.txt:3 formula 1 */
rule:"3_42_8";
n:3;
N:42;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8]
);
for problem in [4] do block(
x0:matrix(
  [-0.374845573090805, 0.000000000000000, 0.000000000000000, 0.254231663400823],
  [ 0.262300288857265,-0.407937921354356, 0.000000000000000, 0.208586573349486],
  [ 0.176582233797251, 0.197706797145846, 0.430807224586915, 0.213834701704236],
  [ 0.088575237301455,-0.040380886181428,-0.522975017929816, 0.218918097293675],
  [ 0.007148741219578, 0.515393410848912,-0.161780402159342, 0.214043116606247],
  [-0.206498694357174,-0.309193807518972, 0.479337096145938, 0.143451729917477],
  [ 0.593906593626326, 0.164274773264807,-0.052041708092083, 0.183649342972641],
  [ 0.286896812606772,-0.386776537489022, 0.476249580797536, 0.079040957175656],
  [-0.322213183013516,-0.579742506106718,-0.282350850482702, 0.174028536800211],
  [-0.438759504872941, 0.512660312593323, 0.413739743786981, 0.162841810267071],
  [-0.582433959504295, 0.193040794089196,-0.551776052549089, 0.140566670115432],
  [ 0.676406255031481,-0.262879841057027,-0.424851427813177, 0.101619007606439],
  [ 0.220528914799775, 0.768353877688658, 0.289676388896635, 0.090239001924305],
  [ 0.489224387339737, 0.435539341572897,-0.585710302462827, 0.113282012667202],
  [-0.697150135951702,-0.502409888177705, 0.206478193848557, 0.090240505700544],
  [-0.247300478140091,-0.797471081354806, 0.292066193028081, 0.094560991036117],
  [ 0.784240607098880,-0.238080606584553, 0.333175178130226, 0.105853301274340],
  [-0.704573183614675,-0.067632651253838, 0.534222387939463, 0.098251375488657],
  [-0.245662823761274, 0.155892580195646, 0.841256681549687, 0.091882260156935],
  [-0.529515701423433, 0.688882085246905,-0.207288502592972, 0.099909582768505],
  [-0.140575975665115, 0.496304923981988,-0.735893733713921, 0.089671222680352],
  [ 0.183518479217789,-0.609163519817202,-0.635912431303237, 0.100802010749671],
  [ 0.169007949909132,-0.879316345888724,-0.086108581846103, 0.084396498609199],
  [-0.865425968314531, 0.244045490124090, 0.046544640405495, 0.093922389430823],
  [-0.395530397825116,-0.312848843982494,-0.756165546873289, 0.083713357360717],
  [-0.828757438898013,-0.267376646991108,-0.266978593177920, 0.081341297136783],
  [ 0.357958810886804,-0.094292296120993, 0.833797926879259, 0.089404646644362],
  [ 0.686931074835515, 0.351855356078963, 0.486889112051339, 0.085472883869399],
  [ 0.603372997173217, 0.687736961595301,-0.030431781796355, 0.075786226028513],
  [ 0.355510199648162,-0.701724542222177, 0.504522936393337, 0.069923265917087],
  [ 0.684748497918764,-0.627125024943325,-0.106547373600599, 0.063797324109836],
  [ 0.039931207457608, 0.004706173817430,-0.935664525082567, 0.058992082500466],
  [-0.201777831243885,-0.449586252674862, 0.798704148950310, 0.063778830663680],
  [ 0.138339587073807, 0.553691986144920, 0.746146210782251, 0.061900294906784],
  [ 0.081729649540733, 0.881115798384140,-0.341913904865303, 0.057441672051782],
  [-0.185393979405131, 0.906257616256151, 0.226906130805369, 0.043622144028166],
  [ 0.542155263317472,-0.091846873719693,-0.777773340200892, 0.041742128698128],
  [ 0.960220564852809, 0.146614066057547,-0.163486061794416, 0.044443304207422],
  [-0.465016365633564,-0.899949596298773,-0.366208870815785, 0.016763870427464],
  [-0.806247822213394, 0.705566503860059, 0.701009332025700, 0.002420325849146],
  [-0.941034157619778,-0.842789978178230, 0.928486637255967, 0.000177260258247],
  [-1.171702460222946, 0.467330365303113,-1.012066523966266, 0.000245930432363]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_42_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(165,"equations, ",165,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir3_42_8Sdas.mac",err,"refir3_42_8Sdas.txt")
)$


==> anc/refir3_43_8Gasdsg.mac <==
/* r3_43_8Gasdsg.txt:3 formula 1 */
rule:"3_43_8";
n:3;
N:43;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8]
);
for problem in [1] do block(
x0:matrix(
  [-0.087370814868331, 0.000000000000000, 0.000000000000000, 0.176442361893385],
  [-1.391398100783405, 0.296820460580432,-0.543170771307965, 0.067652182863320],
  [ 0.752739471770282,-1.135814003314098,-0.718540864626734, 0.077301317323424],
  [ 0.585903087760184, 1.292481758983341,-0.601243163098451, 0.068361379161631],
  [ 0.526342873528038, 0.874058486444013, 1.163273203059349, 0.077755288365959],
  [ 0.655079815235155,-0.941420786041729, 1.062972735855403, 0.076307127959459],
  [ 0.415448540687354, 0.216207472733153,-1.546813900714491, 0.055768308429052],
  [-1.127500222357075,-0.089252824361831, 1.165300168399273, 0.069034723625409],
  [-0.895996897958251,-1.502876403148311,-0.144064945870394, 0.058959424631348],
  [ 1.771057146825133, 0.203593431828235, 0.018862377088355, 0.055637612471964],
  [-0.890634509806873, 1.689677539522777, 0.065273965729954, 0.044184691397158],
  [-0.892414893061166,-0.634378827293932,-1.742174815619990, 0.032827403862513],
  [-0.698726027940909,-1.843283631289088, 1.508166042713593, 0.013919210404825],
  [-0.868315129751784, 1.363548437839748,-1.895795646450336, 0.015433807135720],
  [-0.965231594860726, 1.562519037166242, 1.827449284895545, 0.012119500017214],
  [ 0.876841429884276,-0.197101206236151, 2.548149468623124, 0.005474645634016],
  [-2.575259909241258,-0.963057631993841, 0.000000000000000, 0.008630111755414],
  [-0.367711919728085,-0.216489057245846, 2.723991499125101, 0.007673587372148],
  [ 2.217687273313547,-0.132182138207714,-1.654452490272658, 0.008648049921900],
  [ 2.369293606549843,-1.425540424375958, 0.434279419685581, 0.007888296430326],
  [ 0.593407142203226, 2.696255723927239, 0.663377551712832, 0.007021230822996],
  [ 0.669443584507521,-2.787874651791032, 0.362696339439632, 0.007100729438770],
  [ 2.266257026122928, 0.124547527141227, 1.880905049128796, 0.005397993753517],
  [-2.670365994405126, 0.993734056232846, 0.761567082187705, 0.006060236421451],
  [ 2.213355535530417, 1.812664165096462, 0.863590981048910, 0.004661477063280],
  [-0.193777422612163,-2.561049013433803,-1.593322587864175, 0.004763404591038],
  [ 2.115188022189201, 1.907330726386931,-1.112837447001235, 0.004220607531259],
  [ 0.653466441175937,-1.097010687431607,-2.836189833028930, 0.003819505075560],
  [-2.823069459209458, 0.521056475505796,-1.547531116892460, 0.002580595768186],
  [ 0.996479097228497, 1.245792574969984,-2.870356512237619, 0.002467210044488],
  [-2.451311036560305,-1.211453007739479, 1.879362476577914, 0.002006804874717],
  [ 0.142772369642451, 3.034551739774608,-1.375945591292500, 0.002220589310593],
  [ 2.162553960493824,-2.227854884718889,-1.425684542614907, 0.001713605344345],
  [-2.284834946377248,-1.796258583499905,-1.901199714599231, 0.001446519607954],
  [-2.277719332843885, 2.625776958494620,-0.863034964236379, 0.001076153321337],
  [ 0.877816450489217, 1.957243777579278, 2.994233743259221, 0.001011104092922],
  [ 1.720288336806453,-2.158627503722846, 2.448818893939278, 0.000863186465057],
  [-1.337044508911711, 0.162822940915216,-3.794719051268982, 0.000424876911504],
  [-1.922739456094862,-3.561364051672144, 0.261815374809043, 0.000443272970774],
  [-0.232760012066044,-2.557588715084339, 3.252252693639963, 0.000211363754165],
  [-2.563392853172885, 0.617976595813674, 3.536558043872956, 0.000169352835886],
  [-1.542986111242149, 3.955223294155374, 1.312502773323477, 0.000156308839937],
  [ 4.595932458891034, 0.287168857363584,-0.116575532166659, 0.000144840504077]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 3_43_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(165,"equations, ",169,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir3_43_8Gasdsg.mac",err,"refir3_43_8Gasdsg.txt")
)$
/* r3_43_8Gasdsg.txt:49 formula 2 */
rule:"3_43_8";
n:3;
N:43;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8]
);
for problem in [2] do block(
x0:matrix(
  [-0.061780495671197, 0.000000000000000, 0.000000000000000, 0.982488943558052],
  [-0.983867032394037, 0.209883760471339,-0.384079735734192, 0.376709543884598],
  [ 0.532267184955546,-0.803141783910037,-0.508085117937209, 0.430439089443993],
  [ 0.414296046473365, 0.913922616337034,-0.425143117768967, 0.380658581487738],
  [ 0.372180615100887, 0.618052682918212, 0.822558370255861, 0.432966949109894],
  [ 0.463211379571207,-0.665685021760076, 0.751635229739772, 0.424903116974477],
  [ 0.293766480354075, 0.152881770112819,-1.093762598428833, 0.310536233161439],
  [-0.797263053018031,-0.063111277346304, 0.823991651192952, 0.384407984316901],
  [-0.633565482468391,-1.062694095951420,-0.101869300156225, 0.328305414851823],
  [ 1.252326518388949, 0.143962296250787, 0.013337714748475, 0.309808475204510],
  [-0.629773701443196, 1.194782446215154, 0.046155663802589, 0.246034854138167],
  [-0.631032622515422,-0.448573570620713,-1.231903626137314, 0.182793751990930],
  [-0.494073912548558,-1.303398355334681, 1.066434435958070, 0.077506728990978],
  [-0.613991516454368, 0.964174346872811,-1.340529957348966, 0.085940500371528],
  [-0.682521806141528, 1.104867806913322, 1.292201781624149, 0.067485351253454],
  [ 0.620020521096444,-0.139371599509634, 1.801813768740322, 0.030484622556623],
  [-1.820983745142347,-0.680984582256305, 0.000000000000000, 0.048055292903459],
  [-0.260011591962870,-0.153080880431219, 1.926152860925869, 0.042729051400465],
  [ 1.568141709511108,-0.093466886278410,-1.169874575022767, 0.048155178498115],
  [ 1.675343575813324,-1.008009300931787, 0.307081922589432, 0.043924621860291],
  [ 0.419602214256435, 1.906540706201991, 0.469078765303072, 0.039096516163908],
  [ 0.473368098227098,-1.971325071379523, 0.256465041129302, 0.039539190531828],
  [ 1.602485711083172, 0.088068401021574, 1.330000715006993, 0.030057799744435],
  [-1.888233902893823, 0.702676089858258, 0.538509248143381, 0.033745384132987],
  [ 1.565078708350343, 1.281747123153557, 0.610651038871227, 0.025956633238050],
  [-0.137021329569912,-1.810935124350159,-1.126649206496456, 0.026524199144512],
  [ 1.495663793974547, 1.348686490593664,-0.786894905132900, 0.023501727079948],
  [ 0.462070551833343,-0.775703696117004,-2.005489063667097, 0.021268257046282],
  [-1.996211558367655, 0.368442567211310,-1.094269746851852, 0.014369603664498],
  [ 0.704617126960916, 0.880908377713127,-2.029648554226187, 0.013738234764790],
  [-1.733338656749220,-0.856626636861426, 1.328909951495787, 0.011174547768062],
  [ 0.100955310740247, 2.145752113056058,-0.972940458146658, 0.012364969627639],
  [ 1.529156570147010,-1.575331296484303,-1.008111207915844, 0.009541916614439],
  [-1.615622284475357,-1.270146625157329,-1.344351210583046, 0.008054695630934],
  [-1.610590785893617, 1.856704693234939,-0.610257875612628, 0.005992374668084],
  [ 0.620709964778031, 1.383980347561482, 2.117242984316173, 0.005630159228328],
  [ 1.216427548551972,-1.526380145938211, 1.731576445802200, 0.004806505359863],
  [-0.945433238999707, 0.115133205653882,-2.683271573850066, 0.002365854001538],
  [-1.359582107859611,-2.518264671211374, 0.185131426946372, 0.002468289293402],
  [-0.164586182920951,-1.808488323922335, 2.299689933805049, 0.001176942709833],
  [-1.812592469323699, 0.436975441514430, 2.500724174882422, 0.000943012137408],
  [-1.091055942535965, 2.796765212404239, 0.928079611343177, 0.000870378889575],
  [ 3.249815007557205, 0.203059046387378,-0.082431349315474, 0.000806519433928]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 3_43_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(165,"equations, ",169,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir3_43_8Gasdsg.mac",err,"refir3_43_8Gasdsg.txt")
)$


==> anc/refir3_45_8E1asds11.mac <==
/* r3_45_8E1asds11.txt:3 formula 1 */
rule:"3_45_8";
n:3;
N:45;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8]
);
for problem in [3] do block(
x0:matrix(
  [ 1.240394676821553, 0.000000000000000, 0.000000000000000, 7.801707996302159],
  [-1.732014474645939, 1.420433587492540, 0.000000000000000, 4.542694447010939],
  [-0.583186904017806,-3.125114840113893,-0.323589286520512, 2.314210178707643],
  [-1.527903882654034,-0.906290933986558,-3.057956667230227, 1.867474641255270],
  [-3.041451547240640,-1.363142254135376, 1.701130593603718, 1.570932346099163],
  [ 0.368417218221040,-0.333486767502307, 3.714141027602970, 1.818116450713638],
  [ 0.484711297832367, 3.227074244270696,-3.196005440462644, 1.017233849819521],
  [ 2.780115795641735,-1.093045425841310,-3.513221454557547, 0.892277579042989],
  [ 1.596711659420022, 3.973103075344557, 1.722890951877765, 0.979873950936169],
  [ 2.368892740509549,-3.975526518231407, 2.250733944660015, 0.539384363421393],
  [ 5.859806316759823, 0.306761486180112, 1.851143030534160, 0.308735129385621],
  [-2.436383551968902, 3.608709332997284, 4.417886008262696, 0.281203647606312],
  [-4.023882962673498, 1.709571165862673,-4.493763119182163, 0.103195254911560],
  [ 5.001583924240026, 3.597277867771950,-1.918318830681210, 0.219800949652618],
  [-6.753231394047571,-2.081754589583420,-1.993553832919558, 0.126264470256286],
  [ 2.241087637308506,-6.188641195186889,-3.368977202712774, 0.095423946775564],
  [ 6.223934142678091,-4.208835981783533,-0.755936453529864, 0.102044051880248],
  [-3.083563004572692, 6.922747808454464,-0.360547840916975, 0.104504826542544],
  [-2.526554245708910,-5.437052240466873, 5.339195863514402, 0.065466333536694],
  [-6.648521191594681, 3.757836573088339,-3.487275074309599, 0.049357837418055],
  [ 4.427982255024435, 2.839507791378188, 6.560146255181456, 0.052816538377682],
  [-7.896550461436782, 2.548262289523386, 2.006354819544577, 0.052228792535996],
  [-4.431417577567779,-7.911781468684786, 0.408876185057162, 0.030303287426391],
  [-2.230754705336269, 0.989949097171759,-8.793354094772038, 0.025079779898358],
  [-4.034703286672208,-6.385682160894210,-5.141281089253059, 0.028413687632636],
  [ 0.280745036005810,-4.384926310540560,-8.313784297133578, 0.021639343805398],
  [-5.733456351906335,-0.417881473950139, 7.492437981125929, 0.024404852330719],
  [ 3.558742003832092, 1.742842908051222,-8.719333544120209, 0.020347643553496],
  [ 6.265050566848056,-3.517160700770966, 6.885493380948548, 0.016116362235477],
  [ 9.264555146287998, 0.401370847078573,-4.166265814914996, 0.012906294500465],
  [ 2.291493560720589, 9.904643781591052,-1.516308108418088, 0.012414160500002],
  [ 1.714476705857496,-9.522206081298897, 4.381312495928651, 0.007787108221091],
  [ 0.657470876928369,-3.440538509815938,10.329160248961244, 0.007404589631395],
  [ 1.266970483706043,-11.259890030620287,-1.493825065654986, 0.004181888580795],
  [-0.472468815020501, 3.442066594721730,11.275938615516502, 0.003791532015998],
  [-2.599600896345085, 8.281500024133083,-8.106083971273597, 0.004149248124835],
  [-10.360465975409635,-5.008208140234297, 3.656772166478369, 0.003472400838868],
  [ 9.835997429527717, 8.169738679034763, 2.936249441970272, 0.002010862690545],
  [ 1.308287416517133,11.088266639412621, 6.911993629500911, 0.001916563835790],
  [-7.942060476314261,10.666738939906592, 5.812652489934686, 0.000585445098406],
  [-10.377075367010722,-2.321311186522095,-11.670818762574491, 0.000369146344228],
  [ 7.588465070918470,10.267701620563297,-9.737555019845843, 0.000320812505855],
  [10.512296785024462,-7.284856142606318,-11.832057590406874, 0.000175672068224],
  [19.833512624666220,-21.308825399846349, 5.223681443367775, 0.000002156645905],
  [33.272608061157577,-1.641576366226387, 6.792929804689702, 0.000000808045398]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 3_45_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(165,"equations, ",177,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir3_45_8E1asds11.mac",err,"refir3_45_8E1asds11.txt")
)$


==> anc/refir3_76_10Sa.mac <==
/* r3_76_10Sa.txt:3 formula 1 */
rule:"3_76_10";
n:3;
N:76;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10]
);
for problem in [4] do block(
x0:matrix(
  [ 0.110857543575867, 0.000000000000000, 0.000000000000000, 0.196297636506307],
  [-0.027971599764069, 0.492836689224257, 0.000000000000000, 0.119595290090315],
  [-0.257917065682640, 0.103057269566717,-0.498141417454559, 0.112094318092613],
  [ 0.116422758233912,-0.492074435929166,-0.319830522881279, 0.117563013710643],
  [ 0.256855204961646,-0.269795778790090, 0.471358620950336, 0.119455874330592],
  [-0.294710791381497, 0.050863799670244, 0.522194239783706, 0.596184132800319],
  [-0.510550476673283, 0.338358754648618,-0.018933961816199, 0.175204244332352],
  [-0.362076642252136,-0.400159862216840, 0.309389557187730, 0.092925714530450],
  [ 0.257918650245813, 0.401856766787317,-0.451876017630200, 0.148111433361955],
  [ 0.015314435133214,-0.641968265320062, 0.149512050157876, 0.105581675715795],
  [-0.393340334932923, 0.027648164416970, 0.554366956245919,-1.371008590909855],
  [ 0.423519803107194,-0.138585623196678,-0.524680756229488, 0.098189772263828],
  [-0.532964813198597,-0.375285160363592,-0.254196584703819, 0.883536353585393],
  [-0.440676127434349, 0.022559709624702, 0.546016612730725, 0.907009475751051],
  [ 0.599235055846678,-0.374138951432541, 0.033087591042691, 0.118134899583092],
  [-0.044251736972068,-0.174563367530463,-0.684151432708876, 0.073795032934794],
  [ 0.702919466068463, 0.084473412416250,-0.005276423406469, 0.621694020586090],
  [ 0.546313709728722, 0.150238502379107, 0.433687626697623, 0.098658216242222],
  [ 0.723614322243219, 0.064423873428830, 0.019071048626588,-0.562424169892748],
  [-0.590544980136949,-0.401294292345188,-0.283706796745365,-1.803611387264201],
  [-0.658198836024123,-0.371723203836799,-0.254836972271742, 0.657077268438563],
  [ 0.450008353420518, 0.638786327869528, 0.193993633797010, 0.097560269733219],
  [ 0.215956258901797, 0.494900231799793, 0.608389659967640, 0.115756256105604],
  [-0.570641054989401,-0.466534718034995,-0.358870187177005, 0.513918702177938],
  [-0.725981601329474,-0.122359157269640, 0.388803763733496, 0.053127209717673],
  [-0.652135647093733, 0.525647146191030, 0.001903315478984,-0.730496413085518],
  [-0.047178298362155, 0.624189788305301,-0.558779507138387, 0.185863059961763],
  [-0.231623739182820,-0.383424985731026, 0.719541962065867, 0.074148245252979],
  [-0.617738079506265, 0.580621921634655, 0.007860639786502, 0.567219526184449],
  [-0.332695917041216, 0.050739954181785, 0.782050988913741, 0.119118613174394],
  [-0.463494662445795, 0.518232103146162, 0.514621834561731, 0.079384457560958],
  [ 0.144548105456325, 0.600199023007183,-0.609916345310848,-0.525665348797403],
  [-0.766205338965387, 0.405554278701472, 0.047399327450818, 0.218453985987633],
  [-0.640964972176252, 0.485845543969342,-0.358014469083574, 0.088761941091696],
  [-0.813932403278768, 0.050239392305471,-0.346005538551015, 0.048381881008970],
  [ 0.861516457077168,-0.043976387077914, 0.207475338119536, 0.082781241270850],
  [ 0.183528723803218, 0.609458338967774,-0.619897046503057, 0.427776143106919],
  [ 0.090395736815559, 0.243457469046169,-0.859733074028670, 0.068501947514348],
  [-0.569141574469645,-0.096197049729221,-0.692052566970301, 0.057379614146579],
  [ 0.398635471935877,-0.741157847961488, 0.333737764946904, 0.057977863903336],
  [ 0.014358678975583, 0.779569458875534, 0.464503874608019, 0.173431628647647],
  [-0.610739342624433,-0.666525322640565, 0.082774632862854, 0.063624109857237],
  [ 0.219296519696703,-0.017329617099823, 0.881616135260969, 0.066112781626009],
  [ 0.374952689475246,-0.786658344966088,-0.261923487658429, 0.060424691885518],
  [ 0.334709623389762, 0.831521092987055,-0.158435057660424, 0.054203556778995],
  [-0.204134864822820,-0.866479741839138,-0.215399872132008, 0.058603839031279],
  [-0.128092994671311, 0.905326780897501,-0.089989544821488, 0.052706958441159],
  [ 0.682690266941038,-0.426359704648508,-0.459389988530409, 0.049486849011543],
  [ 0.057740693961634, 0.753220544032292, 0.537274275538510,-0.120403205839507],
  [ 0.717874225026493, 0.490280984724695,-0.327586261431035, 0.049866414544540],
  [ 0.898636677678188,-0.020632076899500,-0.242949643606335, 0.047070085572740],
  [ 0.632933027304295,-0.321349266113003, 0.607772824716127, 0.048815964209604],
  [-0.199780105412553,-0.823693406488124, 0.404074901682148, 0.045173876853791],
  [ 0.153314128864721,-0.557669412569630, 0.741099386545588, 0.041117565844510],
  [ 0.600806022456521, 0.110224927959686,-0.717050056530751, 0.046244599276912],
  [-0.388521377217526, 0.302382035446741,-0.814696609413058, 0.036447022304254],
  [ 0.824486361896237, 0.441898572917169, 0.184523202437886, 0.035765100470527],
  [ 0.013117991455744,-0.534673675150336,-0.812278309109231, 0.576129203698257],
  [ 0.171076135205309,-0.422324311828452,-0.860325832424509, 0.111390461568749],
  [-0.624285466862683,-0.465437571133618, 0.585112830013186, 0.027454253019987],
  [-0.948443428133676,-0.182368093546110, 0.136821510890046, 0.026810582795233],
  [ 0.012318281729184,-0.494747103170609,-0.842716658375721,-0.880733100704048],
  [-0.037306271592854,-0.434724990370165,-0.877143027658019, 0.299765747472624],
  [ 0.136863296135218,-0.967489876827019, 0.074255804439913, 0.016377676928933],
  [-0.062862765673959, 0.519458746842369, 0.829254939862472, 0.031017964322533],
  [ 0.650933941674119, 0.251915604659423, 0.691085184598987, 0.025605470596449],
  [ 0.802078252757885,-0.569418278111954, 0.074353869351326, 0.023992870894336],
  [-0.798327773199366, 0.213359930262132, 0.623869325006449, 0.011999015274821],
  [-0.404678694841212, 0.901480009326787,-0.554701978821372, 0.002817902210608],
  [-0.514271582133960, 0.993579452883406, 0.445268076116181, 0.001187304153506],
  [-1.150946379357662, 0.112341898375306,-0.506947791195195, 0.000585635352899],
  [-0.257549980991595,-0.269848335157254, 1.213658557049420, 0.000596773280422],
  [ 0.760119302711568, 1.284672854588826, 0.215226226388308, 0.000091565812763],
  [ 0.849735937058926, 1.428236426948961, 1.015176936603242, 0.119885704068313],
  [ 0.854668551921108, 1.435240350844236, 1.020157323832072,-0.133149334284368],
  [ 0.884117690712407, 1.477138074163947, 1.050025806488521, 0.014259249001660]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_76_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(288,"equations, ",301,"unknowns"),
[x,err]:fsolv2(x0,pp,10,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg,"err=",err),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined to high precision by refir3_76_10Sa.mac",err,"refir3_76_10Sa.txt")
)$


==> anc/refir3_87_11Sdda.mac <==
/* r3_87_11Sdda.txt:5 formula 1 */
rule:"3_87_11";
n:3;
N:87;
deg:11;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0],
  [1, 0, 0],
  [0, 1, 0],
  [0, 0, 1],
  [2, 0, 0],
  [1, 1, 0],
  [1, 0, 1],
  [0, 2, 0],
  [0, 1, 1],
  [0, 0, 2],
  [3, 0, 0],
  [2, 1, 0],
  [2, 0, 1],
  [1, 2, 0],
  [1, 1, 1],
  [1, 0, 2],
  [0, 3, 0],
  [0, 2, 1],
  [0, 1, 2],
  [0, 0, 3],
  [4, 0, 0],
  [3, 1, 0],
  [3, 0, 1],
  [2, 2, 0],
  [2, 1, 1],
  [2, 0, 2],
  [1, 3, 0],
  [1, 2, 1],
  [1, 1, 2],
  [1, 0, 3],
  [0, 4, 0],
  [0, 3, 1],
  [0, 2, 2],
  [0, 1, 3],
  [0, 0, 4],
  [5, 0, 0],
  [4, 1, 0],
  [4, 0, 1],
  [3, 2, 0],
  [3, 1, 1],
  [3, 0, 2],
  [2, 3, 0],
  [2, 2, 1],
  [2, 1, 2],
  [2, 0, 3],
  [1, 4, 0],
  [1, 3, 1],
  [1, 2, 2],
  [1, 1, 3],
  [1, 0, 4],
  [0, 5, 0],
  [0, 4, 1],
  [0, 3, 2],
  [0, 2, 3],
  [0, 1, 4],
  [0, 0, 5],
  [6, 0, 0],
  [5, 1, 0],
  [5, 0, 1],
  [4, 2, 0],
  [4, 1, 1],
  [4, 0, 2],
  [3, 3, 0],
  [3, 2, 1],
  [3, 1, 2],
  [3, 0, 3],
  [2, 4, 0],
  [2, 3, 1],
  [2, 2, 2],
  [2, 1, 3],
  [2, 0, 4],
  [1, 5, 0],
  [1, 4, 1],
  [1, 3, 2],
  [1, 2, 3],
  [1, 1, 4],
  [1, 0, 5],
  [0, 6, 0],
  [0, 5, 1],
  [0, 4, 2],
  [0, 3, 3],
  [0, 2, 4],
  [0, 1, 5],
  [0, 0, 6],
  [7, 0, 0],
  [6, 1, 0],
  [6, 0, 1],
  [5, 2, 0],
  [5, 1, 1],
  [5, 0, 2],
  [4, 3, 0],
  [4, 2, 1],
  [4, 1, 2],
  [4, 0, 3],
  [3, 4, 0],
  [3, 3, 1],
  [3, 2, 2],
  [3, 1, 3],
  [3, 0, 4],
  [2, 5, 0],
  [2, 4, 1],
  [2, 3, 2],
  [2, 2, 3],
  [2, 1, 4],
  [2, 0, 5],
  [1, 6, 0],
  [1, 5, 1],
  [1, 4, 2],
  [1, 3, 3],
  [1, 2, 4],
  [1, 1, 5],
  [1, 0, 6],
  [0, 7, 0],
  [0, 6, 1],
  [0, 5, 2],
  [0, 4, 3],
  [0, 3, 4],
  [0, 2, 5],
  [0, 1, 6],
  [0, 0, 7],
  [8, 0, 0],
  [7, 1, 0],
  [7, 0, 1],
  [6, 2, 0],
  [6, 1, 1],
  [6, 0, 2],
  [5, 3, 0],
  [5, 2, 1],
  [5, 1, 2],
  [5, 0, 3],
  [4, 4, 0],
  [4, 3, 1],
  [4, 2, 2],
  [4, 1, 3],
  [4, 0, 4],
  [3, 5, 0],
  [3, 4, 1],
  [3, 3, 2],
  [3, 2, 3],
  [3, 1, 4],
  [3, 0, 5],
  [2, 6, 0],
  [2, 5, 1],
  [2, 4, 2],
  [2, 3, 3],
  [2, 2, 4],
  [2, 1, 5],
  [2, 0, 6],
  [1, 7, 0],
  [1, 6, 1],
  [1, 5, 2],
  [1, 4, 3],
  [1, 3, 4],
  [1, 2, 5],
  [1, 1, 6],
  [1, 0, 7],
  [0, 8, 0],
  [0, 7, 1],
  [0, 6, 2],
  [0, 5, 3],
  [0, 4, 4],
  [0, 3, 5],
  [0, 2, 6],
  [0, 1, 7],
  [0, 0, 8],
  [9, 0, 0],
  [8, 1, 0],
  [8, 0, 1],
  [7, 2, 0],
  [7, 1, 1],
  [7, 0, 2],
  [6, 3, 0],
  [6, 2, 1],
  [6, 1, 2],
  [6, 0, 3],
  [5, 4, 0],
  [5, 3, 1],
  [5, 2, 2],
  [5, 1, 3],
  [5, 0, 4],
  [4, 5, 0],
  [4, 4, 1],
  [4, 3, 2],
  [4, 2, 3],
  [4, 1, 4],
  [4, 0, 5],
  [3, 6, 0],
  [3, 5, 1],
  [3, 4, 2],
  [3, 3, 3],
  [3, 2, 4],
  [3, 1, 5],
  [3, 0, 6],
  [2, 7, 0],
  [2, 6, 1],
  [2, 5, 2],
  [2, 4, 3],
  [2, 3, 4],
  [2, 2, 5],
  [2, 1, 6],
  [2, 0, 7],
  [1, 8, 0],
  [1, 7, 1],
  [1, 6, 2],
  [1, 5, 3],
  [1, 4, 4],
  [1, 3, 5],
  [1, 2, 6],
  [1, 1, 7],
  [1, 0, 8],
  [0, 9, 0],
  [0, 8, 1],
  [0, 7, 2],
  [0, 6, 3],
  [0, 5, 4],
  [0, 4, 5],
  [0, 3, 6],
  [0, 2, 7],
  [0, 1, 8],
  [0, 0, 9],
  [10, 0, 0],
  [9, 1, 0],
  [9, 0, 1],
  [8, 2, 0],
  [8, 1, 1],
  [8, 0, 2],
  [7, 3, 0],
  [7, 2, 1],
  [7, 1, 2],
  [7, 0, 3],
  [6, 4, 0],
  [6, 3, 1],
  [6, 2, 2],
  [6, 1, 3],
  [6, 0, 4],
  [5, 5, 0],
  [5, 4, 1],
  [5, 3, 2],
  [5, 2, 3],
  [5, 1, 4],
  [5, 0, 5],
  [4, 6, 0],
  [4, 5, 1],
  [4, 4, 2],
  [4, 3, 3],
  [4, 2, 4],
  [4, 1, 5],
  [4, 0, 6],
  [3, 7, 0],
  [3, 6, 1],
  [3, 5, 2],
  [3, 4, 3],
  [3, 3, 4],
  [3, 2, 5],
  [3, 1, 6],
  [3, 0, 7],
  [2, 8, 0],
  [2, 7, 1],
  [2, 6, 2],
  [2, 5, 3],
  [2, 4, 4],
  [2, 3, 5],
  [2, 2, 6],
  [2, 1, 7],
  [2, 0, 8],
  [1, 9, 0],
  [1, 8, 1],
  [1, 7, 2],
  [1, 6, 3],
  [1, 5, 4],
  [1, 4, 5],
  [1, 3, 6],
  [1, 2, 7],
  [1, 1, 8],
  [1, 0, 9],
  [0, 10, 0],
  [0, 9, 1],
  [0, 8, 2],
  [0, 7, 3],
  [0, 6, 4],
  [0, 5, 5],
  [0, 4, 6],
  [0, 3, 7],
  [0, 2, 8],
  [0, 1, 9],
  [0, 0, 10],
  [11, 0, 0],
  [10, 1, 0],
  [10, 0, 1],
  [9, 2, 0],
  [9, 1, 1],
  [9, 0, 2],
  [8, 3, 0],
  [8, 2, 1],
  [8, 1, 2],
  [8, 0, 3],
  [7, 4, 0],
  [7, 3, 1],
  [7, 2, 2],
  [7, 1, 3],
  [7, 0, 4],
  [6, 5, 0],
  [6, 4, 1],
  [6, 3, 2],
  [6, 2, 3],
  [6, 1, 4],
  [6, 0, 5],
  [5, 6, 0],
  [5, 5, 1],
  [5, 4, 2],
  [5, 3, 3],
  [5, 2, 4],
  [5, 1, 5],
  [5, 0, 6],
  [4, 7, 0],
  [4, 6, 1],
  [4, 5, 2],
  [4, 4, 3],
  [4, 3, 4],
  [4, 2, 5],
  [4, 1, 6],
  [4, 0, 7],
  [3, 8, 0],
  [3, 7, 1],
  [3, 6, 2],
  [3, 5, 3],
  [3, 4, 4],
  [3, 3, 5],
  [3, 2, 6],
  [3, 1, 7],
  [3, 0, 8],
  [2, 9, 0],
  [2, 8, 1],
  [2, 7, 2],
  [2, 6, 3],
  [2, 5, 4],
  [2, 4, 5],
  [2, 3, 6],
  [2, 2, 7],
  [2, 1, 8],
  [2, 0, 9],
  [1, 10, 0],
  [1, 9, 1],
  [1, 8, 2],
  [1, 7, 3],
  [1, 6, 4],
  [1, 5, 5],
  [1, 4, 6],
  [1, 3, 7],
  [1, 2, 8],
  [1, 1, 9],
  [1, 0, 10],
  [0, 11, 0],
  [0, 10, 1],
  [0, 9, 2],
  [0, 8, 3],
  [0, 7, 4],
  [0, 6, 5],
  [0, 5, 6],
  [0, 4, 7],
  [0, 3, 8],
  [0, 2, 9],
  [0, 1, 10],
  [0, 0, 11],
  [4, 6, 2],
  [2, 8, 2],
  [2, 1, 9]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.754135935068349],
  [ 0.062211915636984,-0.075179007565247,-0.003529923202930, 0.971756482510819],
  [-0.062211915636988, 0.075179007565253, 0.003529923202930, 0.971756482510751],
  [ 0.356338516516887, 0.071386081007300, 0.000000000000000, 0.557682186710597],
  [-0.356338516516880,-0.071386081007305,-0.000000000000009, 0.557682186710509],
  [ 0.436969093147445, 0.000000000000000,-0.000000000000000,-1.036895923299523],
  [-0.436969093147462, 0.000000000000010,-0.000000000000025,-1.036895923299802],
  [ 0.028408626720508, 0.018555545512368,-0.484805353096179, 0.110995056968375],
  [-0.028408626720511,-0.018555545512364, 0.484805353096174, 0.110995056968377],
  [ 0.487881712363313,-0.030102732826495, 0.071087566102706, 0.479044112103037],
  [-0.487881712363297, 0.030102732826484,-0.071087566102679, 0.479044112103445],
  [ 0.514074858393037,-0.043410759843049,-0.159130487224461, 0.254214198991174],
  [-0.514074858393043, 0.043410759843051, 0.159130487224470, 0.254214198991137],
  [ 0.030297756547603, 0.488674055876686,-0.450416657023266, 0.075353791408919],
  [-0.030297756547603,-0.488674055876685, 0.450416657023263, 0.075353791408919],
  [ 0.188028287071640, 0.549121108173756, 0.362945590267052, 0.066930988251571],
  [-0.188028287071639,-0.549121108173757,-0.362945590267056, 0.066930988251571],
  [ 0.052155824445816,-0.378373286348280,-0.582459630396899, 0.046880416667084],
  [-0.052155824445816, 0.378373286348281, 0.582459630396900, 0.046880416667083],
  [ 0.326859517357537,-0.520686677949600,-0.332757350198423, 0.068918751070971],
  [-0.326859517357536, 0.520686677949601, 0.332757350198428, 0.068918751070970],
  [ 0.307048672734833, 0.637206255987495,-0.013139034601138, 0.067826888171570],
  [-0.307048672734833,-0.637206255987496, 0.013139034601136, 0.067826888171570],
  [ 0.450837602006274,-0.389550487657293, 0.386533405653127, 0.068592981371089],
  [-0.450837602006277, 0.389550487657292,-0.386533405653130, 0.068592981371090],
  [ 0.157208209859849,-0.688986319507781, 0.075569407582454, 0.074254366411952],
  [-0.157208209859851, 0.688986319507783,-0.075569407582454, 0.074254366411952],
  [ 0.469370618409702, 0.380008762819527,-0.425499093522365, 0.070050119971863],
  [-0.469370618409701,-0.380008762819528, 0.425499093522362, 0.070050119971864],
  [ 0.426675831758695, 0.201421807751771, 0.568511085197033, 0.069928862300402],
  [-0.426675831758698,-0.201421807751770,-0.568511085197035, 0.069928862300402],
  [ 0.598065278893715,-0.459741172983185,-0.027880682741985, 0.047345236141771],
  [-0.598065278893709, 0.459741172983187, 0.027880682741990, 0.047345236141772],
  [ 0.705345831137581, 0.350824124192772, 0.069283428582358, 0.066003296734426],
  [-0.705345831137580,-0.350824124192772,-0.069283428582356, 0.066003296734426],
  [ 0.292665768253183,-0.192000624781627, 0.765545715064176, 0.060390585308263],
  [-0.292665768253187, 0.192000624781626,-0.765545715064176, 0.060390585308262],
  [ 0.447870172922654,-0.131840289791256,-0.710748769563540, 0.066749744806135],
  [-0.447870172922654, 0.131840289791255, 0.710748769563543, 0.066749744806135],
  [ 0.190943210636554, 0.233107304505645,-0.836377703139254, 0.053649763759367],
  [-0.190943210636553,-0.233107304505646, 0.836377703139254, 0.053649763759367],
  [ 0.812412457078014,-0.025700346759328, 0.407070618183336, 0.050755853566566],
  [-0.812412457078014, 0.025700346759329,-0.407070618183336, 0.050755853566566],
  [ 0.033193602424722, 0.234903293046129, 0.889711354735053, 0.047517223693442],
  [-0.033193602424721,-0.234903293046129,-0.889711354735053, 0.047517223693442],
  [ 0.635971441794886, 0.521902069416798, 0.419755098515287, 0.039196290582537],
  [-0.635971441794886,-0.521902069416798,-0.419755098515287, 0.039196290582537],
  [ 0.308415304533356, 0.797721820907236,-0.358876496700767, 0.038405176883125],
  [-0.308415304533355,-0.797721820907237, 0.358876496700766, 0.038405176883125],
  [ 0.918931236184296, 0.017307825183135,-0.125922272709441, 0.042318917632027],
  [-0.918931236184296,-0.017307825183135, 0.125922272709441, 0.042318917632027],
  [ 0.033087925786144,-0.871289476325368,-0.319504570694085, 0.041074709100724],
  [-0.033087925786144, 0.871289476325368, 0.319504570694085, 0.041074709100724],
  [ 0.106764886413413,-0.662076111437209, 0.651546367788035, 0.041880847158977],
  [-0.106764886413415, 0.662076111437209,-0.651546367788035, 0.041880847158977],
  [ 0.745965849974654,-0.368310700726572,-0.432196977733250, 0.041019218555336],
  [-0.745965849974654, 0.368310700726572, 0.432196977733250, 0.041019218555336],
  [ 0.479642258731176,-0.742426716065881, 0.313618247263403, 0.035448795812561],
  [-0.479642258731177, 0.742426716065882,-0.313618247263402, 0.035448795812561],
  [ 0.743770837016081, 0.169805707914897,-0.546365373396245, 0.037008914240543],
  [-0.743770837016081,-0.169805707914897, 0.546365373396246, 0.037008914240543],
  [ 0.308246783858436,-0.593679500629409,-0.670771987220395, 0.035607089313652],
  [-0.308246783858437, 0.593679500629410, 0.670771987220396, 0.035607089313651],
  [ 0.841461196833723,-0.424307507127743, 0.107750080204309, 0.033973465269166],
  [-0.841461196833723, 0.424307507127743,-0.107750080204308, 0.033973465269166],
  [ 0.238484834079067, 0.634795794110535, 0.664580788717525, 0.033051393160915],
  [-0.238484834079068,-0.634795794110535,-0.664580788717525, 0.033051393160915],
  [ 0.513535117691953,-0.778666626540767,-0.189596047967193, 0.032798500517016],
  [-0.513535117691954, 0.778666626540768, 0.189596047967194, 0.032798500517016],
  [ 0.736125422067185, 0.568178274458946,-0.207431993018692, 0.031705244828306],
  [-0.736125422067185,-0.568178274458945, 0.207431993018691, 0.031705244828306],
  [ 0.429695589591161, 0.839002496772806, 0.138752741792992, 0.031584134678170],
  [-0.429695589591160,-0.839002496772807,-0.138752741792993, 0.031584134678170],
  [ 0.066626382185954,-0.938201333302600, 0.157870154427245, 0.028932148257854],
  [-0.066626382185952, 0.938201333302601,-0.157870154427246, 0.028932148257854],
  [ 0.612888847539406,-0.392798732329113, 0.626307448150316, 0.026814896282700],
  [-0.612888847539407, 0.392798732329114,-0.626307448150316, 0.026814896282699],
  [ 0.423274461666994, 0.524608678138678,-0.698498139513739, 0.021481131318414],
  [-0.423274461666995,-0.524608678138676, 0.698498139513738, 0.021481131318414],
  [ 0.547869621159049, 0.173334650892915, 0.785591750181704, 0.023547094161647],
  [-0.547869621159049,-0.173334650892916,-0.785591750181706, 0.023547094161646],
  [ 0.944136215021084, 0.338849902434532, 0.216575728413413, 0.007430218404507],
  [-0.944136215021082,-0.338849902434531,-0.216575728413413, 0.007430218404508],
  [ 0.183527679414802,-0.261084590026283, 0.980738148757909, 0.007208756400474],
  [-0.183527679414803, 0.261084590026280,-0.980738148757919, 0.007208756400472],
  [ 0.483840648109403,-0.108137503811183,-0.978510694555222, 0.003031143748882],
  [-0.483840648109403, 0.108137503811181, 0.978510694555232, 0.003031143748881]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 3_87_11"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=11"),
print(367,"equations, ",342,"unknowns"),
[x,err]:fsolv2(x0,pp,12,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir3_87_11Sdda.mac",err,"refir3_87_11Sdda.txt")
)$


==> anc/refir4_103_8E1da.mac <==
/* r4_103_8E1da.txt:4 formula 1 */
rule:"4_103_8";
n:4;
N:103;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8]
);
for problem in [3] do block(
x0:matrix(
  [ 1.623116860557871, 0.000000000000000, 0.000000000000000, 0.000000000000000,22.122041859601346],
  [-0.895894051472418, 1.878836183843965,-0.000000000000000,-0.000000000000000,18.946156688548378],
  [-1.364042554338949,-2.243744490260241, 1.650407268179663, 0.000000000000000,11.493498081643976],
  [-3.153180168985258,-0.742489812667928,-2.016184876303474, 1.622875239160143, 6.610787941880262],
  [ 0.648962338189704,-3.443652535080874,-1.797473124730501,-1.656399333713096, 4.957635254479064],
  [ 0.755563112141901,-0.788909745545194,-3.883531592682618, 1.423034682566925, 5.045916275014252],
  [ 0.648796652484824,-0.046448788315100, 1.659711720336455,-4.072054497943573, 5.262255404949394],
  [ 0.078821868682119, 1.261915419085991,-3.381932595868446,-2.845326640806754, 4.288957225791144],
  [-0.711388135346329,-0.285339853730906, 0.832220508913328, 4.465363111399967, 4.530904732128214],
  [-3.065155426152947,-1.877782652012254,-1.407207659710711,-2.964050620689259, 3.168230523817789],
  [ 3.134956768376220,-2.408940785109974, 2.802410310537608, 2.277663265261078, 2.459184605133174],
  [-3.514393404125753, 0.518903840220526, 3.468739392887263,-2.410644955590564, 1.965667804287281],
  [ 0.547698233742111,-4.715117922929466,-0.438323125362760, 2.826217285609601, 2.096838352123636],
  [ 3.072731040074449,-0.280048564468902,-1.867929012316377, 4.399651215966339, 1.644942545531503],
  [-3.721584285536383, 2.351686381404980,-0.731316026628274,-3.623621021154505, 1.566395172900407],
  [ 4.977223893068051, 3.175365388601434,-0.222397967871428,-0.309883383550898, 1.465468673687637],
  [ 0.810368707697674,-0.646605474454419, 5.828440284891794,-0.595705135514391, 1.821213086337371],
  [-1.580307257857329, 2.063204631236483, 4.875527037333649, 2.646151229980269, 3.772788135787436],
  [ 3.049165537752688, 3.726930465863351,-0.656909530537824, 3.881219820093658, 1.197446447581700],
  [ 0.993887170631962, 4.389122462590914, 3.822092375952588,-2.053908097546435, 1.366468713515149],
  [ 1.098898603726711, 2.738182500585284, 5.003577231843050, 2.776941498163838, 5.775216635235475],
  [-1.636144350135066, 4.167482198575762,-3.035459783639440, 3.852812542438165, 1.534693808449635],
  [ 5.550721538519119,-0.448009282696285, 3.058363570339955,-2.267352967503524, 1.016926384869253],
  [ 4.652097414108080,-0.848104238210603,-2.414170581805411,-4.470509148934196, 0.918415589914102],
  [-6.718333058576110, 1.645330123250782, 0.881640670939111, 0.670729118094997, 0.859042627657506],
  [ 2.145218669171672, 5.173728822081476,-0.754829018936472,-4.151706162525425, 0.879472405465683],
  [ 4.462841674668817, 2.894768178427820,-4.849628074540151, 0.015786404280629, 0.700204224974018],
  [ 0.174034562313039, 2.630511425914618, 6.010736462502829, 3.144638866952262,-7.388942188913624],
  [ 3.042588693859408,-5.471019751314911, 2.265980261918274,-3.029258327056930, 0.758519100829839],
  [ 6.054685627619590,-3.568599680663747,-2.265621486488760, 0.526161940747926, 0.744787118089260],
  [-2.434083485198016,-0.375965882469999,-7.320335419826010,-1.543518618454453, 0.390787255025646],
  [-0.499121095099277, 6.141700488664952,-5.257181004775686, 0.471241548411775, 0.526415914025332],
  [-5.787073336300380, 3.260440148619909,-2.651548322686361, 4.052112038850953,-2.354375153208198],
  [-5.934130818919559,-3.257681148421718, 3.390830261810831, 3.359120036789236, 0.370567897049864],
  [-5.982880668263680, 3.268442237385091,-1.970741636776981, 4.518390796883459, 1.794334982370751],
  [ 0.112076773268155, 2.660074100993530, 7.120482259694745, 3.679239110725980, 1.934060477961850],
  [-2.961762924393001,-5.795364325026943, 3.693644345941628,-4.230095917898532, 0.220208612408823],
  [-0.384200996110425,-3.191391828638847,-1.606136807802146,-7.811186549441311, 0.231746014426518],
  [ 1.355946276848884, 8.467001060740662,-0.399368159319720, 1.222821156111187, 0.300720885286773],
  [-5.918991479103775, 4.246647071975421,-4.487354997052982, 1.717801984111865, 0.514061310022737],
  [-4.860585200930540,-6.950938802885220,-3.089574452811298,-0.000702940822793, 0.225222880842751],
  [-0.466548731520786,-5.841361918599923,-5.301716505420235, 4.393021395312574, 0.154272748534098],
  [-3.816709263800715, 6.731662885444527, 2.089970144706889,-4.481557940522365, 0.172744519071296],
  [-0.491656358725313,-3.352125577687914, 6.792788457962519, 5.194599145626223, 0.167934024202856],
  [-3.647459447935271, 6.649356596970324, 5.168166306079161, 0.973407621246652, 0.159786202743934],
  [-3.247302697843488, 7.918334745915328,-2.824337574260407, 2.167185817231593, 2.432480371971547],
  [ 8.563938844916819, 0.301425439225208, 2.010336578927880, 3.620450533171667, 0.151622079501219],
  [-3.110827870549817, 8.120868345714907,-3.231948403226352, 2.372806393283748,-2.346867638079379],
  [-5.743402196904550, 1.744877182026132,-5.267817900911161, 5.493718371860032, 0.183117330082568],
  [ 0.428629938652907,-6.053732883782975,-7.185669450803923,-2.617169068271779, 0.119905557819316],
  [-8.224217616288907,-0.777189851541513,-4.933826912954934,-2.222783990083653, 0.090004486006750],
  [-3.200523003811279,-9.197765801873979, 2.704360782202579, 1.340167136652676, 0.081518438243816],
  [-8.753096640273709,-4.450942117184684, 1.757436509252201,-2.585436266825588, 0.089618652003752],
  [-5.513793183451724,-5.416391960476590,-1.444550337582733, 6.707392232524413, 0.075925286924449],
  [ 1.217269537040841,-7.882034512070984, 6.597663491755810, 0.375536222200854, 0.068798310068266],
  [-1.137192021452203, 6.483655393778497, 3.525129035957219, 7.319569170004740, 0.083437396505863],
  [-0.629750622407401,-1.919787781498450,-4.064253203329152, 9.469983272465235, 0.071732354719821],
  [-1.530264004627217,-3.185739548859672, 6.787619069961687,-7.230517250291205, 0.060063476626452],
  [ 5.203264431407155,-1.462728438595045,-9.148577453600769,-1.682606875203422, 0.061745880809445],
  [-0.136953776229322, 3.434476172748812,-0.492350887491652,-10.366390235337489, 0.058716697288844],
  [ 7.850928547829859, 6.639254794713808, 3.393383368157430,-1.861304193630770, 0.041587413804523],
  [ 4.192474558621838, 0.096092038543897, 3.978810684857129, 9.374281344787091, 0.055602370694223],
  [ 1.401296304117003, 1.170031055352503,-9.533488796368452, 5.402624276931303, 0.051669686021057],
  [-4.783587038460594, 4.053412910064482,-6.146126247139209,-7.326241081375054, 0.038343787597084],
  [ 4.413969608491213, 3.302869414248042, 6.657748861206780,-7.591403986803283, 0.035881087833499],
  [-6.583786494381473,-1.387206857066455, 1.080574465453114,-9.374742837354368, 0.035833833255311],
  [ 2.603329772693516,-11.312826637450877,-1.999630042851459, 0.489002951499725, 0.031759600202178],
  [ 1.269599477009834,-1.273473680187433,-7.572129101716358,-8.994142162387012, 0.026138364188076],
  [-8.735537171552108, 1.181663258907821, 7.674655130756587,-2.709371474285986, 0.022713385981842],
  [-1.053438884410784, 3.812443315492080,11.192249763824259,-2.084980045596476, 0.025646526343042],
  [-3.326102344962764, 3.514234142126775, 6.799793515702369,-8.743877253536613, 0.021879368808881],
  [-0.167535902139111,-7.966717664044105, 3.153855722890674, 8.562269232824104, 0.022603148150671],
  [-4.969950499287193,-4.476998171671930,10.103528721138872,-0.302952671508979, 0.025841298024680],
  [-2.056437745118743,-10.073784194786525,-0.784351748524694,-6.519488887605213, 0.023178816439048],
  [ 7.613664254021238,-8.537086396549805, 3.005433677028951, 3.009784516483346, 0.020429681810528],
  [ 5.885657843467600,-5.803008880255763,-1.119267456923764, 8.948621679611451, 0.021902877541199],
  [ 8.335734469871028, 2.821793573979126,-0.155034606942384,-8.559977166190393, 0.020432455200565],
  [ 8.859951857276318, 0.558590699945171,-5.692371504451321, 6.577573518531139, 0.018533753809209],
  [-4.935026353052047,-4.403751126864082,-10.267681168796356, 3.024107951419396, 0.017025708784308],
  [-2.819713713957395,10.586334561588622,-4.632267183200265,-4.140983928330332, 0.016597684317843],
  [ 8.333302205587163, 3.128732214111970, 9.250386470301677, 0.153110966112981, 0.012905041414134],
  [ 5.425249799853296,-6.866293286678987,-8.430360620712596, 4.149933552099951, 0.013644259552359],
  [-4.431788582452764,-0.158235044888703, 3.298115733976923,11.595377742715538, 0.015958868392698],
  [-3.328190778371885,10.717018822873692,-5.091515277657476, 4.272602840985575, 0.053861152252517],
  [ 4.641434212581768,-4.038703212100565,10.767247898364722,-4.793979993364307, 0.010719295966151],
  [12.728651131705835, 1.471915794936181,-3.624905348078940,-1.358811552259236, 0.011182979887057],
  [ 4.743682906287391,-4.282592541076016, 3.156399587252256,-11.521999546836607, 0.010326039649199],
  [ 2.217821880446353, 4.949997652235183,-2.810809264321740,12.173335593450432, 0.009433758238772],
  [ 4.959525603698967, 6.278952685773116,-8.472059138138153,-7.410049409540633, 0.008865382219795],
  [-6.756245957125272,-5.249549715299494,-7.652910384097667,-7.831425164935897, 0.007719429579077],
  [ 7.300530366018253,-8.748154761479356,-4.351217286759722,-7.097449467262861, 0.007529943097232],
  [-13.196882543752766,-2.928549448705459,-3.517821811061461, 3.718646989355436, 0.005664748339383],
  [ 9.577919621390642, 8.927349010854847, 2.522998153144250, 7.134524918205901, 0.004028063238609],
  [ 8.420808845644547,-4.196892906868859,11.252375367778246, 4.269774320628891, 0.003593985529810],
  [ 7.386293722106116, 9.356890280202439,-8.014046173374835, 5.993284392827103, 0.002700129311381],
  [-13.556228942157070, 4.747401933211039,-0.562924713920911,-6.234744880374238, 0.002941728809588],
  [ 2.708309305982893,12.620808205485893, 8.703523595107230, 1.820991423644536, 0.002752941094991],
  [13.715955393168828,-5.653500192897686, 3.727663284851919,-4.264348399674556, 0.002717027460384],
  [-1.088375686524726, 4.222026401488878,-15.327334313918367,-2.107711327561518, 0.002333762101736],
  [-12.814510942297701, 2.383918251976580, 9.642760291465152, 8.075539307700307, 0.000948841116623],
  [-15.272974833680459,12.439451131236718, 6.004653199115309,-0.171765700623628, 0.000245854240429],
  [13.935848634347872,16.925121602789076,-6.180856633392469,-3.806154744226289, 0.000120540357354],
  [ 4.042287184764585,24.627057881732675, 7.668077347731298,-14.254341645569568, 0.000017709847217]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 4_103_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(495,"equations, ",509,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir4_103_8E1da.mac",err,"refir4_103_8E1da.txt")
)$


==> anc/refir4_105_8Sa.mac <==
/* r4_105_8Sa.txt:3 formula 1 */
rule:"4_105_8";
n:4;
N:105;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8]
);
for problem in [4] do block(
x0:matrix(
  [-0.338641126057335, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.150093752235220],
  [ 0.110087974101078, 0.383929664181764,-0.000000000000000,-0.000000000000000, 0.188404215685415],
  [ 0.088537089442230,-0.361711492274167, 0.158674868147026, 0.000000000000000, 0.146318110466651],
  [ 0.316174734083790,-0.129260208509697,-0.426382284311794,-0.099357673738737, 0.168591174435278],
  [-0.165803498599298, 0.182368714029046,-0.527632988135409, 0.455606658645308, 0.106045726640039],
  [ 0.216709584478486,-0.197713013291016, 0.124712837058524,-0.691861295208790, 0.136432575079455],
  [-0.019250405019692,-0.206819446545268,-0.137537107281649, 0.720143994990035, 0.113895143139563],
  [ 0.049745400015336,-0.138861766984052, 0.746618104155162,-0.114733980011500, 0.115912582791325],
  [-0.211223098852320,-0.113129638852469, 0.459366650553797, 0.570069131001734, 0.134732679641259],
  [-0.682133599261324, 0.325870315759300,-0.109988159467278,-0.110055400824623, 0.094922764609103],
  [-0.318237764117344, 0.102688533001497,-0.302407010521243,-0.630068309621642, 0.096942892372740],
  [ 0.057137631191617, 0.374118237209410, 0.678964894253883, 0.031360089752498, 0.107615337527179],
  [-0.409944707767069, 0.076071009211196, 0.420632148247779,-0.510909016292143, 0.122708468100409],
  [ 0.462026218387999, 0.169066769364253, 0.347937132320606, 0.510043127519254, 0.115931417035209],
  [-0.534423090785282,-0.527709252722069, 0.041455391548463, 0.247900975696935, 0.108065617540445],
  [ 0.635417670841233,-0.035608327665375, 0.454276630169112,-0.179406076812798, 0.115716791456056],
  [ 0.488849424924421,-0.376139929123908, 0.233488933654679, 0.471101686582231, 0.100852102304860],
  [ 0.453367656669990, 0.112145809141205,-0.395113047656684, 0.534383353066741, 0.097840241154950],
  [ 0.265501245926818, 0.333300846583794, 0.351545172749579,-0.599287347145121, 0.091410126667735],
  [-0.095326438437711,-0.689843367454943,-0.418050312210351, 0.076126117914008, 0.098901753659806],
  [-0.382567297036186, 0.468768287708263, 0.338053027777458, 0.445136607717250, 0.081606633048625],
  [-0.194198378908837,-0.220481918628889,-0.700600011738681,-0.320617251088408, 0.093378139076167],
  [-0.534332067579472,-0.446953148695396, 0.166394651448575,-0.429069460283211, 0.078465385869081],
  [ 0.130996802984732, 0.348040920879564,-0.658541822001285,-0.356128282706586, 0.088973486874813],
  [-0.022880078321293, 0.413471550879573,-0.009418086266569, 0.730917693399850, 0.081622273056051],
  [-0.249645618800100,-0.549202943748746,-0.287963338943426,-0.522999855876745, 0.075054861870293],
  [ 0.713238771218170, 0.205190424273715,-0.216927589638872,-0.353875477921208, 0.085183822630489],
  [ 0.713201907542406,-0.397846546783667,-0.159041770221362,-0.188240266613399, 0.077204792401839],
  [-0.768089115314034,-0.231074203772375,-0.289396365631519,-0.084918596930786, 0.080048842417759],
  [-0.298093993410027, 0.664716129547345,-0.399748888190393,-0.232589617402229, 0.070243201087574],
  [-0.774926885508008, 0.122977786232220, 0.204370712859574, 0.303189031884337, 0.052715293880831],
  [-0.386278197002438,-0.285935726244585,-0.620314672854846, 0.365711689850282, 0.079063051346884],
  [ 0.049279281397467, 0.805086046020135, 0.176906230215798,-0.270903662792019, 0.062694971227103],
  [ 0.542188609139773, 0.562722252274960,-0.365458530171453, 0.115696494604073, 0.067241844981707],
  [-0.031908310747143,-0.650320864395191, 0.576155725894062, 0.066466639301455, 0.060212159511675],
  [-0.523295152856294, 0.500066542541041, 0.471039650836242,-0.195223734890006, 0.053123689063944],
  [ 0.251965320181962, 0.371491852345455,-0.196834602408928,-0.744020979954024, 0.056355082685675],
  [ 0.221603382539850,-0.486409137394387,-0.459483908169651, 0.553233292738978, 0.051244147786424],
  [-0.041630871646124, 0.815018546397945,-0.224123495625653, 0.295097056743318, 0.057524957829289],
  [ 0.255422693715208,-0.737009267854224,-0.085147002056154,-0.442044220750917, 0.053839510163773],
  [ 0.474043923021628,-0.598242466363215, 0.450544260487774,-0.194999351474620, 0.052935034270928],
  [-0.517138258148860, 0.217612082589868,-0.712081440810548,-0.047287770691853, 0.059550535309934],
  [ 0.348427900126902,-0.822345847348710,-0.013098670446424, 0.189213750797110, 0.047875836927569],
  [ 0.462997379682117, 0.680587302483883, 0.214054745956584, 0.333425420960896, 0.045295944733108],
  [ 0.640336550383826, 0.558335311481659, 0.290904770405994,-0.176049944609900, 0.047254358149431],
  [ 0.686328610239317,-0.406803796569076,-0.299581345877446, 0.340179950276592, 0.039180930729174],
  [ 0.879785313184531, 0.105398297901176,-0.027169206488096, 0.238347646025413, 0.055354844001243],
  [ 0.066555062346732, 0.485918179847784,-0.739761646920062, 0.259869075144925, 0.044833389453867],
  [-0.342098766136431, 0.528223896993488, 0.044575805669846,-0.684863469701450, 0.050000181850675],
  [-0.079325759177962,-0.544936694725947, 0.460086725197481,-0.597901095321751, 0.044721864437867],
  [-0.571804430907270, 0.477344161888007,-0.318291192497744, 0.478646313263909, 0.043629997513743],
  [-0.256258424973796,-0.895519498808209, 0.125031362031061,-0.090890565908342, 0.038962859087327],
  [-0.025685322059824,-0.678092992877431, 0.302490147401649, 0.594643015723747, 0.038702735496552],
  [-0.569211377052587, 0.759172023919731, 0.072200814571265, 0.009865165005453, 0.029386597651130],
  [-0.050598294518617, 0.827563332139395, 0.404785348044419, 0.237536615375701, 0.028634215986737],
  [-0.671786045004979,-0.055680401331159,-0.108183382154347, 0.677721459765948, 0.046460374864584],
  [-0.577807661409819,-0.341341210154430, 0.692660924530087,-0.028322083741345, 0.053028792190028],
  [ 0.327415191624075, 0.816704515628043,-0.279766163320363,-0.339768811016028, 0.024955636696655],
  [ 0.362923605058295,-0.229969099264163,-0.496410541670510,-0.737681076632796, 0.039639051110475],
  [ 0.355739284056715,-0.608241187394515,-0.701214091230715,-0.164644417620320, 0.024254383357864],
  [-0.012991208877608, 0.588003222734525, 0.721961486597785,-0.411000443683723, 0.016424015451832],
  [ 0.040064421607060, 0.384309784576808, 0.686990983719212, 0.647643782782599, 0.018418208700334],
  [ 0.247368566209204,-0.131411760732528,-0.965278603881616, 0.192121487115521, 0.038870229928605],
  [-0.526263785568866, 0.091167039832996, 0.862763893839117, 0.143317691431540, 0.031709056333654],
  [-0.878082285034088,-0.091600389559344, 0.554087012104893,-0.077485087385207, 0.032504799319495],
  [ 0.311007131613660,-0.242340733955046, 0.864107221842163, 0.443427252792986, 0.024153420364652],
  [ 0.432817864122301, 0.547788741560932,-0.216655504538443, 0.765785259203977, 0.010417759257938],
  [ 0.581690505234332, 0.341405774448466, 0.833462230132493, 0.082413980503422, 0.011782200619949],
  [-0.472308440004212, 0.058512010372855,-0.264235393570751,-1.019978148540369, 0.214753396694764],
  [-0.329986032979886,-0.849595431877462,-0.054912801386195, 0.715329430770358, 0.028994100010864],
  [-0.691131229534799,-0.495023905149026, 0.590534608925715, 0.541775258171265, 0.005550240689374],
  [ 0.095077138391101,-0.039340173646096, 0.869381891925658,-0.776868546080622, 0.014328830890499],
  [ 0.865581291171632,-0.243014633298392, 0.242160153378095,-0.720010807822628, 0.007348058860143],
  [-0.488760550118804, 0.100552882394730,-0.326787341118712,-1.034314471947134,-0.416965833685498],
  [ 0.544179755209678,-0.014308053872503,-1.063724572661648,-0.041027991201708, 0.213167987931603],
  [-0.051722838930199,-0.007099459611123, 0.186878183479415, 1.194751495853207, 0.005342603318444],
  [-0.492850211519859, 0.124854917576282,-0.370289116110274,-1.036695611363204, 0.226461493978578],
  [-0.811109633283540,-0.170298439372686, 0.882271397272420,-0.073365382904585,-0.021994653592488],
  [-0.337700801524470,-0.901446008540447, 0.002029051219539, 0.742125327805702,-0.017208320657464],
  [ 0.503609332042064,-0.020489254357955,-1.107725194467557,-0.052554330751956,-0.350054621734804],
  [ 0.462575864480213,-0.020394016910754,-1.142774609162894,-0.074143701142663, 0.150838088752380],
  [ 0.855381649842473, 0.469299367575960, 0.262604087788881,-0.822572807819851, 0.000895407033036],
  [-0.819483221844637,-0.184591666742102, 1.123620076752821,-0.271813217195829, 0.003024330930098],
  [-0.065657970016407, 0.117213133659822,-0.730728688686480, 1.222443100246535, 0.001646722338418],
  [ 0.518922923764468,-0.098618853049034, 0.008127467716267, 1.340491098149921, 0.002689278805558],
  [ 1.150157820797765,-0.430739340000933, 0.805796620940840,-0.107631203730823, 0.033579703159827],
  [ 1.155380951782259,-0.431085951016214, 0.820921206571939,-0.129688856048442,-0.031531436098722],
  [-1.376677759973709,-0.055729048826771,-0.382345486467314,-0.658041500998676, 0.018039311656246],
  [-1.382796684019203,-0.808869810105980,-0.156035567820564,-0.233183837934752, 0.000359756675782],
  [ 0.860541471883480,-0.351372501293885, 1.189401702472507,-0.607074868618041, 0.000727044387400],
  [-1.470686949331898,-0.107169707949997,-0.441427340917014,-0.670634052348378,-0.012557093493794],
  [-0.195825855075193, 0.116471675589739, 0.256769138164309,-1.670712963708117, 0.000288710416246],
  [ 0.219375728625357,-0.135801084967823, 1.269575235202683,-1.174875407365534,-0.000492446061292],
  [-1.595834628190904, 0.364618900500196,-0.153417359965780, 0.989708065091749, 0.052000829045957],
  [-1.435738237622479,-0.794197812046068,-0.889022804785796,-0.459705797387801, 0.017665102437163],
  [-1.593375030340223, 0.374866415881084,-0.134076944312944, 1.013298961166806,-0.100287158763123],
  [-1.591176698140178, 0.385382885537413,-0.114716116735195, 1.035838544210136, 0.048391791636414],
  [ 0.385070820930509, 0.005417650184955,-0.138469753716289, 1.902439752980890,-0.000253491192219],
  [-1.489336052919614,-0.785976663615442,-0.898574962001765,-0.485050855401727,-0.018154901508944],
  [-0.514342772045079, 1.451644049567610,-1.319211347270460,-0.279274564346926, 0.000014577434078],
  [-1.713735008384975,-0.689620115687730,-0.907464008111660,-0.612472052460274, 0.002136567217642],
  [ 0.525821226952442,-0.922929517087970,-0.628918727010175,-1.799097641903820, 0.000144292215232],
  [ 0.647238634213903,-0.880627125074230,-0.703136095150276,-1.813041193910243,-0.000131464332321],
  [ 0.973602586919131,-0.355819915007437, 1.695866617778817, 1.015901447207431,-0.000025587836771],
  [ 0.229013906389563,-2.137087488269457,-0.271600865129123, 0.674645046247558, 0.000004109838334]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 4_105_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(495,"equations, ",519,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined to high precision by refir4_105_8Sa.mac",err,"refir4_105_8Sa.txt")
)$


==> anc/refir4_105_8ag.mac <==
/* r4_105_8ag.txt:3 formula 1 */
rule:"4_105_8";
n:4;
N:105;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8]
);
for problem in [1] do block(
x0:matrix(
  [ 0.617793893884375, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.495757980445975],
  [ 0.279675260331183, 0.821381299324199,-0.000000000000000, 0.000000000000000,-0.900396377920598],
  [ 0.355801270334567, 0.927704325253957,-0.236411839047600,-0.000000000000000, 0.587605396782432],
  [ 0.609252566236994, 0.465386291296651, 0.202374163738787,-0.837328945806972, 0.190344626147593],
  [-0.519979478033700, 1.120846922073790, 0.461958488761044, 0.038684468229179, 0.214436086980330],
  [-0.928933393366117,-0.277422861841375,-0.490136513315713, 0.751796159608114, 0.597415857342602],
  [-0.784742863583918,-0.489875703110287,-0.462010642567525, 0.886942373637280,-1.158031536747173],
  [ 1.284394723396816,-0.155627435563501,-0.155360924028302,-0.480575477730377,-0.876225995551127],
  [-0.706124814284347,-0.682128749529107,-0.424630499749669, 0.982152790220661, 0.639610087064177],
  [ 1.004625101445660, 0.864738439535922, 0.534783402165526, 0.267385921621954, 0.096478928631151],
  [-0.287745417843086,-0.269159028825295,-0.874082601412348,-1.441434048584744, 0.040445008166046],
  [ 1.601819933914318,-0.294647253183121,-0.282133242898721,-0.622281646584956, 0.866423590535266],
  [-0.064500977177702, 0.376465887583954,-0.195177241349894, 1.713324780586776, 0.050444008128409],
  [ 0.085054337189132,-1.627955509691070,-0.570062347307119,-0.470560208707290, 0.038679764342630],
  [-1.424270020067888,-0.886342511892619, 0.481728834762665,-0.448991051321244, 0.030121316072049],
  [-0.757352118068434,-0.182547963866763, 1.468085669996558, 0.802396682528215, 0.039274678005547],
  [ 0.165534366944248,-0.358775849373376,-1.698019375898238, 0.672982663237182, 0.039872552860994],
  [ 0.542436090696750, 0.624952726096409, 1.493536576963007, 1.174793520700187, 0.012155648857569],
  [ 1.874481377601598,-0.406912628340991,-0.346315632925142,-0.789726166247441,-0.274287037722871],
  [-1.533472669664316, 0.209791610467941, 0.482716412380605,-1.479368177821715, 0.019462566145640],
  [ 1.025974946334524,-1.017177370903382, 1.443225602442489,-0.806465598835885, 0.072474320116723],
  [ 0.487313476256946,-1.026440835036074, 1.183870571434872,-1.669608060485017, 0.038868755468563],
  [-1.720409493175682, 1.307431274593527, 0.888713635482028, 0.332700581956997,-0.074047820686762],
  [-0.654638310486346,-1.917120982832276, 1.301514330393487,-0.417949804621957, 0.009949917274374],
  [-0.724801173681815,-0.158440373317608, 2.106213134886493,-1.019405345641025, 0.011888057683162],
  [ 0.555148772009980,-1.807893323886091, 1.121695773755337, 1.114570316971115, 0.011017744869811],
  [-1.351695453539790,-0.943747938356001,-1.764369053691902,-0.590542636681822, 0.013150253298674],
  [ 1.016311907583300, 0.468451733137686, 1.904122823987524,-1.164079432467592, 0.011083601581841],
  [-1.979236297273163, 1.645593198132122, 0.424156595633145, 0.440954145408311,-0.416185402966228],
  [-2.005689215147100, 1.683362655163862, 0.308067167344335, 0.299534699167949, 0.217986150826023],
  [ 0.975099337383981,-1.068282672488343, 1.758845317391804,-1.394628697212803,-0.829419812899736],
  [-2.009717095599482, 1.539895206033676, 0.650300545933812, 0.556038954699410, 0.256459501791636],
  [ 1.824876477250913,-1.210333830553888, 0.297571395792055, 1.512347271932252, 0.008608697491101],
  [ 0.979426754518148,-1.073374111906191, 1.780157057765492,-1.405504340095135, 0.764430245746722],
  [-1.417872566688207, 1.965730717575601,-0.477191395226128, 1.084145550574631, 0.013103723962485],
  [-1.124634959024498, 0.559580703206098,-1.982481223911954,-1.332091333584976, 0.042797742189081],
  [ 2.068206689961673,-0.631958823604614, 0.575441239677673,-1.703891805100606, 0.009900856912032],
  [ 0.424454487764782, 2.335190597707394, 0.235978841792798, 1.498541893750933, 0.005688998457361],
  [-0.832890653485202, 0.148708745157917,-1.854769194271225, 1.993732679168469, 0.005982010592315],
  [-0.760864435813659, 0.207541752239264,-2.324098622744917,-1.475428934246835, 0.232514693797120],
  [-0.855190575737518, 0.202612104228064,-2.301256984831041,-1.510334994912438,-0.304839246230929],
  [ 2.805677641302256, 0.013139108638160, 0.832249695380173, 0.298387105502322, 0.004975866761858],
  [ 1.839943763051263,-0.064733569587569,-1.295181400301324,-1.907748226178272, 0.005360509584070],
  [ 1.871977640130523,-2.236268130267910,-0.085656784642075,-0.626425269510193, 0.004005440367786],
  [ 1.102055617155910, 2.559663159932451, 0.780247379108650,-0.787539053837331, 0.004510115365664],
  [-0.463081261814400, 1.765830815947156,-2.307572521730339, 0.663387518706107, 0.003844021781293],
  [-2.430259095088177, 1.045297969889386, 1.450907350081550, 0.190376613503705, 0.026184797512635],
  [ 1.216982373612689,-1.365197235965445,-2.379762095378044,-0.410225619360199, 0.004173108682945],
  [-1.043374165018133, 0.065769704306279,-2.318795620905335,-1.719025633744829, 0.047063202427355],
  [ 0.138743259645780, 1.687282658605464, 2.542215970631841, 0.404734725950121, 0.003538794518588],
  [ 0.025866949224230,-0.938339706975079, 1.468622491216184, 2.558341293834112, 0.003077796489316],
  [ 1.698922717517749, 0.980012275908635,-2.402919564380695, 0.123213654623821, 0.004719359291847],
  [-2.684482373356237, 0.997375305199952, 1.104023469885931, 0.519433684986964,-0.157229125525742],
  [ 0.211078657183958,-3.052336429080476, 0.491139602096888, 0.378595697165501, 0.001629277302478],
  [-2.734342030352458, 0.928920133092160, 1.069836770817713, 0.543515621228931, 0.125599275978706],
  [-1.639983145714150,-0.221636181066794, 0.381073609534113, 2.637445524123260, 0.003009610493668],
  [-0.702525212182419, 1.886795449445571, 1.889367335774865,-1.504758500778453, 0.002957158269017],
  [-2.038675293703069,-1.666498999491537, 1.351652822848854, 1.063516654225019, 0.002886276095247],
  [-1.341310986177180,-1.758476451448536,-0.121813562472652,-2.259451646544815, 0.003246372804137],
  [ 1.747689597083349, 0.415056674569292, 0.491587040919919, 2.570283089934976, 0.002935739674312],
  [ 1.086428180797889,-2.592617145969724,-1.044005047593123, 1.098657671744391, 0.002671340043255],
  [ 0.934105209601402,-1.721395101226184,-0.928775179070247,-2.355381232148098, 0.002510139696325],
  [-1.365126245656364,-2.880832724134089,-0.328788364805309,-0.157468259486881, 0.002168622707543],
  [ 2.613430746039040, 1.323676123157145,-0.084794912650440,-1.328748247303248, 0.002826714976572],
  [-0.791199730486801, 1.949374917383770,-0.110544854730144,-2.446915823626321, 0.003519170272383],
  [-0.273982883890267, 0.020822622648911, 3.240111760729841,-0.020383658742270, 0.001442323430202],
  [-2.855878709713080,-1.571068962908708,-0.504659081351979,-0.112230996472496, 0.001852550223178],
  [-0.157313383757044, 1.328330716148546, 1.729248089582779, 2.506853029140287, 0.001858745750342],
  [ 1.675613224540945,-0.784043664195391, 2.540141799254227, 1.117140243665023, 0.005851864341426],
  [ 1.943732226628639, 1.587035925877283,-1.651352543172399, 1.488919858204338, 0.118816551057189],
  [-2.332091475567359,-1.155313654636651,-1.118690663626241, 1.795425640895108, 0.001522425089341],
  [ 2.119350272812420, 1.570461014816704,-1.562222033309282, 1.371647197172725, 0.185455610205222],
  [ 2.054246041554074, 1.583788914957333,-1.602958563437006, 1.414353465418119,-0.299229197925992],
  [-0.823557456050141,-2.138014765322590,-2.212117886437338, 1.097038623410491, 0.001738640675830],
  [-0.392717467755995, 2.946011497515914,-1.221050940801576,-1.021943388061862, 0.002337813613055],
  [-2.811222658843170, 0.561898449812601,-1.820652679984471, 0.574148583090233, 0.001347755674678],
  [-1.285845957464238, 0.066764199161101,-3.299252005865966,-0.248626214065879, 0.001209094424009],
  [-0.884332457432438, 3.309825917447867, 0.882449099482749, 0.316646376497735, 0.001206447329622],
  [-3.160036813253191,-0.000729875437609,-0.434376183819928,-1.581003061774128, 0.001033825537688],
  [-0.089455907394275, 0.331887539017707,-0.316852970070344,-3.548760517851145, 0.001484080739392],
  [ 1.772006773408704, 2.773783337471595,-1.461219475694223, 0.745847946289343, 0.001406210054405],
  [ 1.994961138686940,-1.376765465498475, 2.578132780356269, 1.030238099603262,-0.003350949139308],
  [ 0.250087176250989, 2.386528729727130,-1.769858714775813,-2.170620774986459, 0.018125376339000],
  [-0.250203726364695,-1.988551664219675, 3.063841912645765, 0.576662350967272, 0.000780785423936],
  [ 3.350699257334631,-1.018152292310849,-0.964078487972567,-0.897029266124772, 0.001520715942613],
  [ 0.075710610789448, 2.532553888473210,-1.916054289775685,-2.303786584991581,-0.021597478568512],
  [ 2.424670508408991, 2.247774238872383, 1.636593857287256, 1.361376272633358, 0.000512430963787],
  [ 0.954390478358890,-1.459796758412569,-1.054406155782167, 3.506679257404954, 0.000767433451076],
  [-0.234324866373218,-3.166147265833649,-2.146308112285785,-1.345386771479063, 0.000340056935829],
  [ 2.573227308791177, 1.348142461080302, 2.754521172678922,-0.858557771197825, 0.000291787187915],
  [-0.993575543167501,-3.202975929031410, 0.326459014296876, 2.368323017899319, 0.000327305210323],
  [ 0.502532479523109,-3.542155029744108, 1.145018777800305,-1.690813923527126, 0.000317531743960],
  [-0.083106878053005, 2.664912162616476,-2.111538933770020,-2.463448911669353, 0.006375277219168],
  [-0.036596306794282, 1.280914589468380, 1.159219131182017,-3.831049748013183, 0.010075702327690],
  [-0.380424517211447, 1.127144354133320, 1.218559636118373,-3.865495207746306, 0.024375179162303],
  [-0.289832253895789, 1.180143815656111, 1.195788348442242,-3.873084715589106,-0.033294328700746],
  [ 2.598977630366290,-2.164528089123201, 2.615581635829928, 0.889145288357174, 0.000569896082588],
  [-2.739756401521599,-1.807574069354339, 2.522627642590098,-1.771498580068083, 0.000207267196657],
  [ 2.801364431134999,-1.570305609780924,-1.500758441744506, 2.935976939548957, 0.211364688129967],
  [-0.498890327036938, 1.833328176989160,-0.712348025251614, 4.138556936394724, 0.000134138313827],
  [-3.076904328251031, 1.668465344137535,-1.302017140083989, 2.708431935013023, 0.000054128957687],
  [-2.143627469581572, 0.282544081963836, 3.490979951371663, 2.121720178366409, 0.000136073066664],
  [ 2.839110402085008,-1.597010306303383,-1.505603577950687, 2.978323960236288,-0.276202306630946],
  [ 2.928864284608228,-1.658645903347112,-1.518030893066071, 3.075148602718483, 0.067644491625233],
  [ 0.974998393808913,-0.937823021091100,-5.988685706915742, 2.591387084240561, 0.000006334126432]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 4_105_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(495,"equations, ",519,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir4_105_8ag.mac",err,"refir4_105_8ag.txt")
)$
/* r4_105_8ag.txt:111 formula 2 */
rule:"4_105_8";
n:4;
N:105;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8]
);
for problem in [2] do block(
x0:matrix(
  [ 0.436846251741587, 0.000000000000000, 0.000000000000000, 0.000000000000000, 4.892935145684865],
  [ 0.197760273110790, 0.580804286691677, 0.000000000000000, 0.000000000000000,-8.886556054247402],
  [ 0.251589491008672, 0.655986019323056,-0.167168414543146, 0.000000000000000, 5.799432810188472],
  [ 0.430806621041381, 0.329077802447156, 0.143100143517041,-0.592080975664040, 1.878626159948114],
  [-0.367681014996409, 0.792558459270513, 0.326653980030179, 0.027354049811662, 2.116399347808917],
  [-0.656855101719619,-0.196167586863999,-0.346578852273193, 0.531600162528839, 5.896258174909019],
  [-0.554897000327758,-0.346394431607616,-0.326690858340420, 0.627162966920571,-11.429313151680084],
  [ 0.908204218634707,-0.110045215026027,-0.109856762911726,-0.339818179175250,-8.648003942038976],
  [-0.499305644544390,-0.482337864434127,-0.300259105872228, 0.694486898126299, 6.312698530269932],
  [ 0.710377221782542, 0.611462414548539, 0.378148970137516, 0.189070398372650, 0.952208858629809],
  [-0.203466736211771,-0.190324174500042,-0.618069734775545,-1.019247790387433, 0.399176230597784],
  [ 1.132657737511056,-0.208347070784084,-0.199498329251638,-0.440019572108237, 8.551258082355364],
  [-0.045609078355200, 0.266201581996114,-0.138011150892028, 1.211503570727977, 0.497862404632578],
  [ 0.060142498595762,-1.151138380372434,-0.403094951480162,-0.332736314533276, 0.381753972389210],
  [-1.007110989430780,-0.626738800613132, 0.340633725753351,-0.317484617080893, 0.297285473671390],
  [-0.535528818432432,-0.129080903142028, 1.038093332616861, 0.567380135417439, 0.387625534895160],
  [ 0.117050473386097,-0.253692836017495,-1.200681015284001, 0.475870604795866, 0.393526323199482],
  [ 0.383560238092231, 0.441908310543372, 1.056089841520177, 0.830704464980789, 0.119971445462911],
  [ 1.325458493310554,-0.287730678850730,-0.244882132472108,-0.558420727434103,-2.707104554669916],
  [-1.084328923484033, 0.148345070397790, 0.341332048584203,-1.046071270409283, 0.192087828487548],
  [ 0.725473841880284,-0.719253016635800, 1.020514610269082,-0.570257293730164, 0.715292868789588],
  [ 0.344582663624599,-0.725803274941193, 0.837122909109090,-1.180591181492526, 0.383619240037417],
  [-1.216513219042416, 0.924493520200051, 0.628415438182308, 0.235254837606750,-0.730822696943046],
  [-0.462899188569983,-1.355609247315968, 0.920309608832033,-0.295535141043580, 0.098201747321643],
  [-0.512511824922873,-0.112034262386972, 1.489317590302337,-0.720828432680331, 0.117330426430144],
  [ 0.392549461255244,-1.278373628981926, 0.793158688050112, 0.788120229239741, 0.108740783257205],
  [-0.955793021296659,-0.667330566941793,-1.247597322381675,-0.417576702977676, 0.129787797832049],
  [ 0.718641041652527, 0.331245397159976, 1.346418161054272,-0.823128460537326, 0.109390762952019],
  [-1.399531407372441, 1.163610109473605, 0.299924005057033, 0.311801666410614,-4.107585284784603],
  [-1.418236444983248, 1.190317148662523, 0.217836383089952, 0.211803016982431, 2.151437073569473],
  [ 0.689499353794309,-0.755389921941258, 1.243691450986164,-0.986151409036317,-8.186045435745724],
  [-1.421084586565074, 1.088870342502838, 0.459831925839047, 0.393178915471970, 2.531153827584652],
  [ 1.290382531891946,-0.855835259084263, 0.210414751851456, 1.069391011492240, 0.084964438645801],
  [ 0.692559299794899,-0.758990113279623, 1.258761127123283,-0.993841649868161, 7.544624117747890],
  [-1.002587306763190, 1.389981520384597,-0.337425271488422, 0.766606670604633, 0.129328571690768],
  [-0.795237005885078, 0.395683309858508,-1.401825917003235,-0.941930815138118, 0.422396784666550],
  [ 1.462442975367084,-0.446862369601916, 0.406898402751199,-1.204833449794931, 0.097717540953477],
  [ 0.300134646603738, 1.651229107001968, 0.166862239248672, 1.059629134963418, 0.056148164212546],
  [-0.588942629065807, 0.105152962123474,-1.311519874805581, 1.409781897313121, 0.059040078069258],
  [-0.538012402126990, 0.146754180388332,-1.643385896289159,-1.043285804564985, 2.294828045218385],
  [-0.604711055310284, 0.143268392850781,-1.627234419226865,-1.067968116766094,-3.008642766225094],
  [ 1.983913685988062, 0.009290752816440, 0.588489403244437, 0.210991545719281, 0.049109836492074],
  [ 1.301036711855885,-0.045773546025822,-0.915831551019184,-1.348981707527647, 0.052906108982972],
  [ 1.323688083565594,-1.581280359463756,-0.060568493275107,-0.442949555977405, 0.039532111882227],
  [ 0.779271000135492, 1.809955177941459, 0.551718212771672,-0.556874205417691, 0.044513054462368],
  [-0.327447900468680, 1.248630944384945,-1.631700178195122, 0.469085813031294, 0.037938974290527],
  [-1.718452686176868, 0.739137282869222, 1.025946426115788, 0.134616594387857, 0.258433592771899],
  [ 0.860536488966479,-0.965340223207779,-1.682745915252468,-0.290073317266408, 0.041186931823423],
  [-0.737776947398800, 0.046506203912056,-1.639636107727866,-1.215534682654857, 0.464495189805096],
  [ 0.098106299738853, 1.193089009677912, 1.797618152074778, 0.286190669301237, 0.034926501955215],
  [ 0.018290695204887,-0.663506369859014, 1.038472922541508, 1.809020477459833, 0.030376633776613],
  [ 1.201319774269441, 0.692973325941530,-1.699120718618878, 0.087125210718966, 0.046578209237118],
  [-1.898215690176148, 0.705250841694979, 0.780662482144621, 0.367295081031527,-1.551789269268159],
  [ 0.149255149858178,-2.158327787466177, 0.347288143151401, 0.267707584794115, 0.016080322435109],
  [-1.933471791745805, 0.656845725290264, 0.756488835407145, 0.384323581452270, 1.239615166973246],
  [-1.159643203366051,-0.156720446588574, 0.269459733432081, 1.864955615117876, 0.029703664973862],
  [-0.496760341489138, 1.334165857014509, 1.335984455279057,-1.064024939948536, 0.029185982266606],
  [-1.441561124815254,-1.178392743381192, 0.955762876845426, 0.752019838107756, 0.028486403252410],
  [-0.948450094006058,-1.243430623375983,-0.086135196065310,-1.597673581034793, 0.032040415315295],
  [ 1.235803165506991, 0.293489389164522, 0.347604530178140, 1.817464602462169, 0.028974589210034],
  [ 0.768220733914655,-1.833257164935576,-0.738223048746672, 0.776868289893069, 0.026365069447703],
  [ 0.660512128050821,-1.217210149178316,-0.656743227318146,-1.665506041531584, 0.024774085794189],
  [-0.965290025479468,-2.037056354699122,-0.232488482330094,-0.111346874104832, 0.021403448218664],
  [ 1.847974602685697, 0.935980362779057,-0.059959057744113,-0.939566896158105, 0.027898558573396],
  [-0.559462694700240, 1.378416223157012,-0.078167016404646,-1.730230771878636, 0.034732818408500],
  [-0.193735155128709, 0.014723817676478, 2.291104997814301,-0.014413423321740, 0.014235161674517],
  [-2.019411201884205,-1.110913517384206,-0.356847858612247,-0.079359298664922, 0.018283937835926],
  [-0.111237360426168, 0.939271657046597, 1.222763050497815, 1.772612776343074, 0.018345085238102],
  [ 1.184837473717152,-0.554402591698580, 1.796151491428016, 0.789937441832287, 0.057755586058666],
  [ 1.374426238260636, 1.122203865174818,-1.167682581406348, 1.052825328379237, 1.172672355237224],
  [-1.649037696720701,-0.816930119590321,-0.791033754301248, 1.269557645792887, 0.015025733362105],
  [ 1.498606949615842, 1.110483633166271,-1.104657793471479, 0.969901034516032, 1.830373506687974],
  [ 1.452571306209133, 1.119907881734705,-1.133462870166831, 1.000098926391526,-2.953273808785549],
  [-0.582343061869435,-1.511804738835960,-1.564203558284760, 0.775723449836808, 0.017159695666085],
  [-0.277693184540203, 2.083144707346646,-0.863413400414287,-0.722623099687300, 0.023073295524378],
  [-1.987834605492863, 0.397322204201392,-1.287395856203320, 0.405984356511534, 0.013301815338386],
  [-0.909230396083496, 0.047209417968304,-2.332923466191296,-0.175805281947446, 0.011933283648540],
  [-0.625317477473926, 2.340400350774212, 0.623985742296467, 0.223902800059765, 0.011907157874124],
  [-2.234483459450503,-0.000516099871212,-0.307150345165630,-1.117937986056956, 0.010203449076719],
  [-0.063254878735740, 0.234679929430617,-0.224048883775460,-2.509352626979615, 0.014647289797071],
  [ 1.252998005786410, 1.961361007468982,-1.033238200064384, 0.527394140554742, 0.013878736941801],
  [ 1.410650549366797,-0.973520196756884, 1.823015171789076, 0.728488346466661,-0.033072542372974],
  [ 0.176838338215995, 1.687530648285549,-1.251479098958437,-1.534860669376508, 0.178890294085655],
  [-0.176920751591322,-1.406118366509859, 2.166463392914322, 0.407761858824238, 0.007706043256398],
  [ 2.369302166578394,-0.719942390173795,-0.681706436440670,-0.634295477000294, 0.015008864760031],
  [ 0.053535486297653, 1.790786028259125,-1.354854981420539,-1.629023116653500,-0.213158569529637],
  [ 1.714500958638914, 1.589416406882766, 1.157246614537087, 0.962638394125504, 0.005057490895447],
  [ 0.674855979147990,-1.032232187027819,-0.745577742879202, 2.479596682357764, 0.007574264566269],
  [-0.165692702012779,-2.238804201905537,-1.517669020713291,-0.951332109431625, 0.003356227430485],
  [ 1.819546479580571, 0.953280676234923, 1.947740600124479,-0.607092022054083, 0.002879824114024],
  [-0.702564004195208,-2.264845999394769, 0.230841382787192, 1.674657265996472, 0.003230372944309],
  [ 0.355344124036658,-2.504681841545984, 0.809650542368048,-1.195585991050305, 0.003133912697680],
  [-0.058765437035067, 1.884377461453050,-1.493083498808528,-1.741921430548705, 0.062921464099060],
  [-0.025877496701979, 0.905743392333237, 0.819691708541165,-2.708961255883853, 0.099443196038806],
  [-0.269000755849797, 0.797011416183693, 0.861651781980468,-2.733317874041978, 0.240573375537188],
  [-0.204942352135837, 0.834487694825874, 0.845550050048283,-2.738684466503442,-0.328601853077154],
  [ 1.837754706585324,-1.530552489891754, 1.849495511442192, 0.628720662857250, 0.005624648884779],
  [-1.937300330315934,-1.278147881937709, 1.783767112483192,-1.252638658827816, 0.002045645236325],
  [ 1.980863785831429,-1.110373745211680,-1.061196471081160, 2.076049203363051, 2.086085856202406],
  [-0.352768733315717, 1.296358786089828,-0.503706119220472, 2.926401674051528, 0.001323892092500],
  [-2.175699915568056, 1.179783159014651,-0.920665148974502, 1.915150587629320, 0.000534231399018],
  [-1.515773520079104, 0.199788836339979, 2.468495596599916, 1.500282725903288, 0.001342987337622],
  [ 2.007554217852632,-1.129256817212230,-1.064622499748332, 2.105993068854086,-2.726007501115806],
  [ 2.071019796822598,-1.172839765844323,-1.073409938538381, 2.174458430139179, 0.667624372253787],
  [ 0.689427975909576,-0.663141017765359,-4.234640273757052, 1.832387379945337, 0.000062515322112]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 4_105_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(495,"equations, ",519,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir4_105_8ag.mac",err,"refir4_105_8ag.txt")
)$


==> anc/refir4_124_9pcacg.mac <==
/* r4_124_9pcacg.txt:4 formula 1 */
rule:"4_124_9";
n:4;
N:124;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [0, 10, 0, 0],
  [0, 0, 0, 10]
);
for problem in [1] do block(
x0:matrix(
  [-1.003171385581765, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.089258193216936],
  [ 1.003171385581765, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.089258193216936],
  [-0.368489903210367, 1.593564323950286, 0.000000000000000, 0.000000000000000, 1.315589333970517],
  [ 0.368489903210367,-1.593564323950286, 0.000000000000000, 0.000000000000000, 1.315589333970517],
  [ 0.474905134791107,-1.608926921223814, 0.041482650760168, 0.000000000000000,-1.900897408326932],
  [-0.474905134791107, 1.608926921223814,-0.041482650760168, 0.000000000000000,-1.900897408326932],
  [-0.599060904739653, 1.319007128457579,-0.463452481324583,-0.773250112223656, 0.058684571308040],
  [ 0.599060904739653,-1.319007128457579, 0.463452481324583, 0.773250112223656, 0.058684571308040],
  [ 0.329385872350136,-0.533178828999469, 1.873555475665041,-0.258498189685281,-1.692291607289385],
  [-0.329385872350136, 0.533178828999469,-1.873555475665041, 0.258498189685281,-1.692291607288887],
  [ 0.653811724144578,-1.652367928554599, 0.097320111001739,-0.047623285429909, 0.612532302444208],
  [-0.653811724144578, 1.652367928554599,-0.097320111001739, 0.047623285429909, 0.612532302444208],
  [-0.151362935118168, 0.196126817257689, 1.555373432490109, 0.748459494400577, 0.039595772817669],
  [ 0.151362935118168,-0.196126817257689,-1.555373432490109,-0.748459494400577, 0.039595772817669],
  [-0.005771283655567,-0.405426912643060,-0.126897985312159,-1.606135612207448, 0.042239933768101],
  [ 0.005771283655567, 0.405426912643060, 0.126897985312159, 1.606135612207448, 0.042239933768101],
  [ 0.284646222178194,-0.540035849113396, 1.758463680452738,-0.305291381374908, 0.875255553406926],
  [-0.284646222178194, 0.540035849113396,-1.758463680452738, 0.305291381374908, 0.875255553406737],
  [-0.841685168376396, 0.945546931499350, 0.881991786644233,-0.870571470721751, 0.034700115812166],
  [ 0.841685168376396,-0.945546931499350,-0.881991786644233, 0.870571470721751, 0.034700115812166],
  [-1.761337395918505, 0.572213034157575, 0.289840549735276, 1.268542062545995, 0.013112936574830],
  [ 1.761337395918505,-0.572213034157575,-0.289840549735276,-1.268542062545995, 0.013112936574830],
  [ 0.635097482999637, 0.269848493411912, 1.968589068690007,-0.501977868660329, 0.031817503272878],
  [-0.635097482999637,-0.269848493411912,-1.968589068690007, 0.501977868660329, 0.031817503272878],
  [ 0.367966478759102,-0.550602280498941, 1.953248288184231,-0.219350317597210, 0.847759573220562],
  [-0.367966478759102, 0.550602280498941,-1.953248288184231, 0.219350317597210, 0.847759573220254],
  [ 1.130016041508878, 0.932870279404981, 0.490994175837837,-1.566882691237867, 0.017117780069906],
  [-1.130016041508878,-0.932870279404981,-0.490994175837837, 1.566882691237867, 0.017117780069906],
  [ 1.564424187475478, 0.786898589417963, 1.216169511903867, 0.961711161091520, 0.012622553142006],
  [-1.564424187475478,-0.786898589417963,-1.216169511903867,-0.961711161091520, 0.012622553142006],
  [ 1.382105254479588, 1.300805629774458,-1.249395587463160,-0.924912897312779, 0.013001589486706],
  [-1.382105254479588,-1.300805629774458, 1.249395587463160, 0.924912897312779, 0.013001589486706],
  [-1.005252099344836, 1.844673471072762, 1.829613817651442, 0.490590320071158, 0.004258115241204],
  [ 1.005252099344836,-1.844673471072762,-1.829613817651442,-0.490590320071158, 0.004258115241204],
  [ 2.131537850237212, 1.217166484115125,-0.319866651001613, 0.393968059491377, 0.007391001672592],
  [-2.131537850237212,-1.217166484115125, 0.319866651001613,-0.393968059491377, 0.007391001672592],
  [-1.391188363962224,-1.057042799170948, 1.093933254169020,-1.532785563346768, 0.007862863524909],
  [ 1.391188363962224, 1.057042799170948,-1.093933254169020, 1.532785563346768, 0.007862863524909],
  [-0.987064132505403,-0.289094640304148, 2.414018224153061,-0.420045072631628, 0.008708801273160],
  [ 0.987064132505403, 0.289094640304148,-2.414018224153061, 0.420045072631628, 0.008708801273160],
  [-1.776623420060432, 0.211146864891873,-0.163768807181658,-2.162769031871039, 0.005421201673462],
  [ 1.776623420060432,-0.211146864891873, 0.163768807181658, 2.162769031871039, 0.005421201673462],
  [ 0.014866558086627,-0.136719336921899, 1.630816997617840,-2.342127969044730, 0.004617845596675],
  [-0.014866558086627, 0.136719336921899,-1.630816997617840, 2.342127969044730, 0.004617845596675],
  [-2.302358354859969, 0.678443308441652, 1.555359184780202, 0.260893728814662, 0.003950234901141],
  [ 2.302358354859969,-0.678443308441652,-1.555359184780202,-0.260893728814662, 0.003950234901141],
  [-2.672515440085048, 0.439898054817325,-1.084560031839180,-0.129959912155263, 0.003916045412310],
  [ 2.672515440085048,-0.439898054817325, 1.084560031839180, 0.129959912155263, 0.003916045412310],
  [ 0.232740885541704, 0.909562450216709,-1.283570346710776,-2.465048669021328, 0.004420566463324],
  [-0.232740885541704,-0.909562450216709, 1.283570346710776, 2.465048669021328, 0.004420566463324],
  [ 2.202400015604034, 1.501764984695092, 1.254987803812897,-0.596111776969196, 0.002978607811643],
  [-2.202400015604034,-1.501764984695092,-1.254987803812897, 0.596111776969196, 0.002978607811643],
  [-0.176595533114029, 2.761376952613131,-0.662848807063256,-0.994505589352590, 0.003194806833057],
  [ 0.176595533114029,-2.761376952613131, 0.662848807063256, 0.994505589352590, 0.003194806833057],
  [ 2.012927867391067,-0.717989804921034, 1.605514710959735,-1.458388177859602, 0.003053388530457],
  [-2.012927867391067, 0.717989804921034,-1.605514710959735, 1.458388177859602, 0.003053388530457],
  [ 0.514853493087923, 2.516702167134769,-1.606038035849456, 0.667745976280477, 0.002754191060084],
  [-0.514853493087923,-2.516702167134769, 1.606038035849456,-0.667745976280477, 0.002754191060084],
  [ 1.006098063178377, 2.117897761235724, 0.357988625272452, 1.896121140162817, 0.003120078736560],
  [-1.006098063178377,-2.117897761235724,-0.357988625272452,-1.896121140162817, 0.003120078736560],
  [-0.853368478231815, 1.651607958154165, 1.311448579049113, 2.232063409156895, 0.002215445826020],
  [ 0.853368478231815,-1.651607958154165,-1.311448579049113,-2.232063409156895, 0.002215445826020],
  [-0.733378610120093, 1.991263877521042,-0.919377603837381, 2.174792004491012, 0.002397036769544],
  [ 0.733378610120093,-1.991263877521042, 0.919377603837381,-2.174792004491012, 0.002397036769544],
  [ 0.565141487756058, 2.645835072884623, 1.232030389743641,-1.184188929842737, 0.001912629145274],
  [-0.565141487756058,-2.645835072884623,-1.232030389743641, 1.184188929842737, 0.001912629145274],
  [-2.884588631253524,-0.090368597972500, 0.845089466737416,-0.754455676624675, 0.001853644064459],
  [ 2.884588631253524, 0.090368597972500,-0.845089466737416, 0.754455676624675, 0.001853644064459],
  [ 0.850342816844730, 2.275875160792616, 2.106805862375714, 0.671522842480479, 0.001706165485654],
  [-0.850342816844730,-2.275875160792616,-2.106805862375714,-0.671522842480479, 0.001706165485654],
  [-1.669730299914548, 0.885490857494445,-2.075564351206090,-1.464453257204635, 0.002061428838536],
  [ 1.669730299914548,-0.885490857494445, 2.075564351206090, 1.464453257204635, 0.002061428838536],
  [-2.825102240392934, 1.586629424549324, 0.014158045737753,-0.921293768312748, 0.001118983074093],
  [ 2.825102240392934,-1.586629424549324,-0.014158045737753, 0.921293768312748, 0.001118983074093],
  [-0.304436342538283, 1.566690683089989, 0.678143235613070,-2.719540176278652, 0.001974517711964],
  [ 0.304436342538283,-1.566690683089989,-0.678143235613070, 2.719540176278652, 0.001974517711964],
  [-0.175818637555203, 1.506140750108340, 2.812861443133926,-1.256238811774602, 0.001077177304179],
  [ 0.175818637555203,-1.506140750108340,-2.812861443133926, 1.256238811774602, 0.001077177304179],
  [-1.520676298167696, 2.662677388182751, 1.044167202494776,-0.995622581064745, 0.001170211825719],
  [ 1.520676298167696,-2.662677388182751,-1.044167202494776, 0.995622581064745, 0.001170211825719],
  [-1.828712150078592,-0.308634900634798, 2.193206309982631, 2.044134324919008, 0.001126315397349],
  [ 1.828712150078592, 0.308634900634798,-2.193206309982631,-2.044134324919008, 0.001126315397349],
  [-0.156137103454183, 0.586332445802596, 3.490207480888186, 1.127106968544137, 0.000522454553060],
  [ 0.156137103454183,-0.586332445802596,-3.490207480888186,-1.127106968544137, 0.000522454553060],
  [ 1.873827694496361, 2.949672346514661,-0.043659759043380, 0.093253194097010, 0.000974928575487],
  [-1.873827694496361,-2.949672346514661, 0.043659759043380,-0.093253194097010, 0.000974928575487],
  [ 0.232542008102945,-1.198390061671204, 3.311651673396159,-1.572021893175423, 0.000384873091505],
  [-0.232542008102945, 1.198390061671204,-3.311651673396159, 1.572021893175423, 0.000384873091505],
  [ 0.886974718578745, 0.717496414003429, 2.140839813308244, 2.586689729083613, 0.000815674683419],
  [-0.886974718578745,-0.717496414003429,-2.140839813308244,-2.586689729083613, 0.000815674683419],
  [ 1.672601680282656,-0.148920117320421, 0.074661112549413,-3.168571313758540, 0.000794747921550],
  [-1.672601680282656, 0.148920117320421,-0.074661112549413, 3.168571313758540, 0.000794747921550],
  [ 3.444140477374587, 0.651542894458644,-0.137193024439136,-1.331922749291780, 0.000559134376097],
  [-3.444140477374587,-0.651542894458644, 0.137193024439136, 1.331922749291780, 0.000559134376097],
  [-3.305929904071852, 2.506663310043678, 0.320994868281707, 1.559397923592992, 0.000129573521813],
  [ 3.305929904071852,-2.506663310043678,-0.320994868281707,-1.559397923592992, 0.000129573521813],
  [-2.103942999895554, 0.796485496050983, 2.057686019955306,-2.208973107295402, 0.000524872993558],
  [ 2.103942999895554,-0.796485496050983,-2.057686019955306, 2.208973107295402, 0.000524872993558],
  [-0.499786576104967, 3.947934387509878, 0.492075315319781, 0.984737394820741, 0.000233802948929],
  [ 0.499786576104967,-3.947934387509878,-0.492075315319781,-0.984737394820741, 0.000233802948929],
  [-0.578338661303021,-0.629605397353512,-0.024543177121715,-3.758155985464380, 0.000396577997632],
  [ 0.578338661303021, 0.629605397353512, 0.024543177121715, 3.758155985464380, 0.000396577997632],
  [-1.935605356897258, 2.513960350712880,-1.008434005930953,-2.851781310718311, 0.000110987884716],
  [ 1.935605356897258,-2.513960350712880, 1.008434005930953, 2.851781310718311, 0.000110987884716],
  [-1.994639465467040, 2.848435657643772,-2.170536221308767, 0.120193952322765, 0.000269498164487],
  [ 1.994639465467040,-2.848435657643772, 2.170536221308767,-0.120193952322765, 0.000269498164487],
  [ 0.617831848067343, 1.882295802287879,-2.645921147955000,-1.553198971389861, 0.001130390998483],
  [-0.617831848067343,-1.882295802287879, 2.645921147955000, 1.553198971389861, 0.001130390998483],
  [ 2.184211936845214, 1.432950017591872, 2.721650511346093,-3.138012969555080, 0.000044425763049],
  [-2.184211936845214,-1.432950017591872,-2.721650511346093, 3.138012969555080, 0.000044425763049],
  [ 1.845359382865253, 2.600457081157037,-0.843626635150063,-2.532464345395754, 0.000242176801955],
  [-1.845359382865253,-2.600457081157037, 0.843626635150063, 2.532464345395754, 0.000242176801955],
  [ 1.165805263043866, 1.571156224317206,-2.103256795089229,-1.845045760759430,-0.001552848289753],
  [-1.165805263043866,-1.571156224317206, 2.103256795089229, 1.845045760759430,-0.001552848289753],
  [-2.594042787310671,-2.771070186278672, 2.745864046989544,-4.302404074151996, 0.000003377904693],
  [ 2.594042787310671, 2.771070186278672,-2.745864046989544, 4.302404074151996, 0.000003377904693],
  [ 3.263700451196720, 0.874011514077258, 4.497698912662958, 0.189151997365458, 0.000014427347411],
  [-3.263700451196720,-0.874011514077258,-4.497698912662958,-0.189151997365458, 0.000014427347411],
  [-3.428675721894808,-2.158740897158547, 3.074111468160210,-0.181242546660453, 0.000034736259751],
  [ 3.428675721894808, 2.158740897158547,-3.074111468160210, 0.181242546660453, 0.000034736259751],
  [-4.015584681714537, 2.927585955357756, 5.995867926288754, 0.270974126197024, 0.000000546932949],
  [ 4.015584681714537,-2.927585955357756,-5.995867926288754,-0.270974126197024, 0.000000546932949],
  [ 5.157671015960664, 2.030864515229603, 1.228613648293242, 2.807615858847580, 0.000005638500706],
  [-5.157671015960664,-2.030864515229603,-1.228613648293242,-2.807615858847580, 0.000005638500706]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 4_124_9"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,10,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir4_124_9pcacg.mac",err,"refir4_124_9pcacg.txt")
)$
/* r4_124_9pcacg.txt:132 formula 2 */
rule:"4_124_9";
n:4;
N:124;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [0, 10, 0, 0],
  [0, 0, 10, 0],
  [0, 0, 0, 10]
);
for problem in [2] do block(
x0:matrix(
  [-0.709349289437159, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.880943056607167],
  [ 0.709349289437159, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.880943056607167],
  [-0.260561709358811, 1.126820139722181, 0.000000000000000, 0.000000000000000,12.984346280581612],
  [ 0.260561709358811,-1.126820139722181, 0.000000000000000, 0.000000000000000,12.984346280581612],
  [ 0.335808641231090,-1.137683136430929, 0.029332663654108, 0.000000000000000,-18.761105427242939],
  [-0.335808641231090, 1.137683136430929,-0.029332663654108, 0.000000000000000,-18.761105427242793],
  [-0.423600028085139, 0.932678884965733,-0.327710392302349,-0.546770397906598, 0.579193503257907],
  [ 0.423600028085139,-0.932678884965733, 0.327710392302349, 0.546770397906598, 0.579193503257907],
  [ 0.232910983965800,-0.377014365570642, 1.324803781771965,-0.182785822850923,-16.702248695229237],
  [-0.232910983965800, 0.377014365570642,-1.324803781771965, 0.182785822850923,-16.702248695225627],
  [ 0.462314703761890,-1.168400567296098, 0.068815710435158,-0.033674748069873, 6.045451508012783],
  [-0.462314703761890, 1.168400567296098,-0.068815710435158, 0.033674748069873, 6.045451508012783],
  [-0.107029757842373, 0.138682602455448, 1.099815101391154, 0.529240783934106, 0.390794613665792],
  [ 0.107029757842373,-0.138682602455448,-1.099815101391154,-0.529240783934106, 0.390794613665792],
  [-0.004080913809007,-0.286680119205445,-0.089730425933145,-1.135709382897097, 0.416891436219368],
  [ 0.004080913809007, 0.286680119205445, 0.089730425933145, 1.135709382897097, 0.416891436219368],
  [ 0.201275273941308,-0.381863010991931, 1.243421592918415,-0.215873606008020, 8.638426061984786],
  [-0.201275273941308, 0.381863010991931,-1.243421592918415, 0.215873606008020, 8.638426061979157],
  [-0.595161290183084, 0.668602647193325, 0.623662373286977,-0.615586990454902, 0.342476415738062],
  [ 0.595161290183084,-0.668602647193325,-0.623662373286977, 0.615586990454902, 0.342476415738062],
  [-1.245453616611431, 0.404615716736108, 0.204948218180634, 0.896994694646649, 0.129419496530145],
  [ 1.245453616611431,-0.404615716736108,-0.204948218180634,-0.896994694646649, 0.129419496530145],
  [ 0.449081736943549, 0.190811699584556, 1.392002679840440,-0.354951954935303, 0.314026170333636],
  [-0.449081736943549,-0.190811699584556,-1.392002679840440, 0.354951954935303, 0.314026170333636],
  [ 0.260191592379868,-0.389334606277592, 1.381155109916111,-0.155104097028424, 8.367051614920774],
  [-0.260191592379868, 0.389334606277592,-1.381155109916111, 0.155104097028424, 8.367051614922790],
  [ 0.799042005800504, 0.659638900534653, 0.347185311258037,-1.107953376298129, 0.168945717514818],
  [-0.799042005800504,-0.659638900534653,-0.347185311258037, 1.107953376298129, 0.168945717514818],
  [ 1.106214951616166, 0.556421328683581, 0.859961708939594, 0.680032483550612, 0.124579606043321],
  [-1.106214951616166,-0.556421328683581,-0.859961708939594,-0.680032483550612, 0.124579606043321],
  [ 0.977295997756097, 0.919808481819180,-0.883456092279764,-0.654012181696757, 0.128320544819145],
  [-0.977295997756097,-0.919808481819180, 0.883456092279764, 0.654012181696757, 0.128320544819145],
  [-0.710820576248721, 1.304381120470494, 1.293732337413941, 0.346899742106760, 0.042025912924929],
  [ 0.710820576248721,-1.304381120470494,-1.293732337413941,-0.346899742106760, 0.042025912924929],
  [ 1.507224868258553, 0.860666674750777,-0.226179877998609, 0.278577486437242, 0.072946262636276],
  [-1.507224868258553,-0.860666674750777, 0.226179877998609,-0.278577486437242, 0.072946262636276],
  [-0.983718726065551,-0.747442131298218, 0.773527622188337,-1.083843065947344, 0.077603352450610],
  [ 0.983718726065551, 0.747442131298218,-0.773527622188337, 1.083843065947344, 0.077603352450610],
  [-0.697959741560595,-0.204420780563752, 1.706968656206527,-0.297016719261839, 0.085952423373790],
  [ 0.697959741560595, 0.204420780563752,-1.706968656206527, 0.297016719261839, 0.085952423373790],
  [-1.256262467939568, 0.149303379991323,-0.115802034105006,-1.529308648576261, 0.053505115895597],
  [ 1.256262467939568,-0.149303379991323, 0.115802034105006, 1.529308648576261, 0.053505115895597],
  [ 0.010512244035939,-0.096675170256814, 1.153161757889841,-1.656134569318201, 0.045576309224499],
  [-0.010512244035939, 0.096675170256814,-1.153161757889841, 1.656134569318201, 0.045576309224499],
  [-1.628013205442950, 0.479731864049761, 1.099805026738871, 0.184479724813935, 0.038987255765640],
  [ 1.628013205442950,-0.479731864049761,-1.099805026738871,-0.184479724813935, 0.038987255765640],
  [-1.889753790509858, 0.311054897592066,-0.766899753117428,-0.091895535167374, 0.038649819036204],
  [ 1.889753790509858,-0.311054897592066, 0.766899753117428, 0.091895535167374, 0.038649819036204],
  [ 0.164572658425913, 0.643157776460884,-0.907621296289156,-1.743052629819844, 0.043629242221732],
  [-0.164572658425913,-0.643157776460884, 0.907621296289156, 1.743052629819844, 0.043629242221732],
  [ 1.557331985918947, 1.061908204426443, 0.887410386382540,-0.421514679840114, 0.029397680766910],
  [-1.557331985918947,-1.061908204426443,-0.887410386382540, 0.421514679840114, 0.029397680766910],
  [-0.124871898992197, 1.952588368604986,-0.468704886375843,-0.703221646159130, 0.031531479580171],
  [ 0.124871898992197,-1.952588368604986, 0.468704886375843, 0.703221646159130, 0.031531479580171],
  [ 1.423354945071583,-0.507695459882471, 1.135270339414403,-1.031236170166830, 0.030135736878430],
  [-1.423354945071583, 0.507695459882471,-1.135270339414403, 1.031236170166830, 0.030135736878430],
  [ 0.364056396280052, 1.779577168607883,-1.135640385992660, 0.472167707937978, 0.027182776208041],
  [-0.364056396280052,-1.779577168607883, 1.135640385992660,-0.472167707937978, 0.027182776208041],
  [ 0.711418763012061, 1.497579868829607, 0.253136184517842, 1.340760116160312, 0.030793942830096],
  [-0.711418763012061,-1.497579868829607,-0.253136184517842,-1.340760116160312, 0.030793942830096],
  [-0.603422637808597, 1.167863187072458, 0.927334183423119, 1.578307172653187, 0.021865573874861],
  [ 0.603422637808597,-1.167863187072458,-0.927334183423119,-1.578307172653187, 0.021865573874861],
  [-0.518576988393085, 1.408036190926948,-0.650098138144430, 1.537810174045886, 0.023657804650262],
  [ 0.518576988393085,-1.408036190926948, 0.650098138144430,-1.537810174045886, 0.023657804650262],
  [ 0.399615378322110, 1.870887921937936, 0.871177043215630,-0.837348022497851, 0.018876893029851],
  [-0.399615378322110,-1.870887921937936,-0.871177043215630, 0.837348022497851, 0.018876893029851],
  [-2.039712182092964,-0.063900248432599, 0.597568492639388,-0.533480725045924, 0.018294733616638],
  [ 2.039712182092964, 0.063900248432599,-0.597568492639388, 0.533480725045924, 0.018294733616638],
  [ 0.601283172124172, 1.609286759330483, 1.489736711929457, 0.474838355639602, 0.016839178386199],
  [-0.601283172124172,-1.609286759330483,-1.489736711929457,-0.474838355639602, 0.016839178386199],
  [-1.180677617822196, 0.626136590013027,-1.467645627526912,-1.035524828900115, 0.020345487137347],
  [ 1.180677617822196,-0.626136590013027, 1.467645627526912, 1.035524828900115, 0.020345487137347],
  [-1.997648951727168, 1.121916425328888, 0.010011250149425,-0.651453071038835, 0.011043920272818],
  [ 1.997648951727168,-1.121916425328888,-0.010011250149425, 0.651453071038835, 0.011043920272818],
  [-0.215269002248454, 1.107817606034708, 0.479519680517775,-1.923005300355903, 0.019487708700029],
  [ 0.215269002248454,-1.107817606034708,-0.479519680517775, 1.923005300355903, 0.019487708700029],
  [-0.124322550874294, 1.065002337823010, 1.988993400978194,-0.888294982595592, 0.010631313862080],
  [ 0.124322550874294,-1.065002337823010,-1.988993400978194, 0.888294982595592, 0.010631313862080],
  [-1.075280522424120, 1.882797237296080, 0.738337709576605,-0.704011478573351, 0.011549527785324],
  [ 1.075280522424120,-1.882797237296080,-0.738337709576605, 0.704011478573351, 0.011549527785324],
  [-1.293094762158839,-0.218237831149757, 1.550831054329850, 1.445421242806407, 0.011116287402688],
  [ 1.293094762158839, 0.218237831149757,-1.550831054329850,-1.445421242806407, 0.011116287402688],
  [-0.110405604647317, 0.414599648456716, 2.467949377484062, 0.796984980580161, 0.005156419756254],
  [ 0.110405604647317,-0.414599648456716,-2.467949377484062,-0.796984980580161, 0.005156419756254],
  [ 1.324996269553510, 2.085733318498963,-0.030872111684526, 0.065939965913320, 0.009622159359377],
  [-1.324996269553510,-2.085733318498963, 0.030872111684526,-0.065939965913320, 0.009622159359377],
  [ 0.164432030840313,-0.847389739114271, 2.341691355186185,-1.111587340838059, 0.003798545157776],
  [-0.164432030840313, 0.847389739114271,-2.341691355186185, 1.111587340838059, 0.003798545157776],
  [ 0.627185838248046, 0.507346579818841, 1.513802349424428, 1.829065848260622, 0.008050386445329],
  [-0.627185838248046,-0.507346579818841,-1.513802349424428,-1.829065848260622, 0.008050386445329],
  [ 1.182707990351877,-0.105302424812372, 0.052793378974615,-2.240518262631848, 0.007843847584282],
  [-1.182707990351877, 0.105302424812372,-0.052793378974615, 2.240518262631848, 0.007843847584282],
  [ 2.435375086910677, 0.460710398905619,-0.097010117912375,-0.941811608040859, 0.005518435099128],
  [-2.435375086910677,-0.460710398905619, 0.097010117912375, 0.941811608040859, 0.005518435099128],
  [-2.337645453296513, 1.772478624683311, 0.226977648088049, 1.102660846340767, 0.001278839401149],
  [ 2.337645453296513,-1.772478624683311,-0.226977648088049,-1.102660846340767, 0.001278839401149],
  [-1.487712362456130, 0.563200295374364, 1.455003738263114,-1.561979863627316, 0.005180288807230],
  [ 1.487712362456130,-0.563200295374364,-1.455003738263114, 1.561979863627316, 0.005180288807230],
  [-0.353402477109876, 2.791611177087749, 0.347949792317131, 0.696314489565697, 0.002307542613735],
  [ 0.353402477109876,-2.791611177087749,-0.347949792317131,-0.696314489565697, 0.002307542613735],
  [-0.408947189229726,-0.445198245940316,-0.017354646974659,-2.657417582078685, 0.003914067950807],
  [ 0.408947189229726, 0.445198245940316, 0.017354646974659, 2.657417582078685, 0.003914067950807],
  [-1.368679673563014, 1.777638411623156,-0.713070523972902,-2.016513903269959, 0.001095406515462],
  [ 1.368679673563014,-1.777638411623156, 0.713070523972902, 2.016513903269959, 0.001095406515462],
  [-1.410423092054024, 2.014148169293446,-1.534800880898419, 0.084989958745050, 0.002659840270309],
  [ 1.410423092054024,-2.014148169293446, 1.534800880898419,-0.084989958745050, 0.002659840270309],
  [ 0.436873089401503, 1.330984125996759,-1.870948786203858,-1.098277525201736, 0.011156511973582],
  [-0.436873089401503,-1.330984125996759, 1.870948786203858, 1.098277525201736, 0.011156511973582],
  [ 1.544471072091817, 1.013248674540582, 1.924497532592646,-2.218910250223778, 0.000438464706510],
  [-1.544471072091817,-1.013248674540582,-1.924497532592646, 2.218910250223778, 0.000438464706510],
  [ 1.304866133350235, 1.838800836270712,-0.596534114504214,-1.790722711742457, 0.002390189230414],
  [-1.304866133350235,-1.838800836270712, 0.596534114504214, 1.790722711742457, 0.002390189230414],
  [ 0.824348807041350, 1.110975220518211,-1.487227142384289,-1.304644369032442,-0.015325998314772],
  [-0.824348807041350,-1.110975220518211, 1.487227142384289, 1.304644369032442,-0.015325998314772],
  [-1.834265245595314,-1.959442519861471, 1.941619087842617,-3.042259096237514, 0.000033338583021],
  [ 1.834265245595314, 1.959442519861471,-1.941619087842617, 3.042259096237514, 0.000033338583021],
  [ 2.307784720802946, 0.618019468439198, 3.180353400879596, 0.133750660012100, 0.000142392211508],
  [-2.307784720802946,-0.618019468439198,-3.180353400879596,-0.133750660012100, 0.000142392211508],
  [-2.424439853441547,-1.526460327205561, 2.173725065259393,-0.128157833783164, 0.000342833142112],
  [ 2.424439853441547, 1.526460327205561,-2.173725065259393, 0.128157833783164, 0.000342833142112],
  [-2.839447158869286, 2.070115881539999, 4.239718869777685, 0.191607642159948, 0.000005398011845],
  [ 2.839447158869286,-2.070115881539999,-4.239718869777685,-0.191607642159948, 0.000005398011845],
  [ 3.647024150515224, 1.436038070389997, 0.868761042166480, 1.985284212758073, 0.000055649771384],
  [-3.647024150515224,-1.436038070389997,-0.868761042166480,-1.985284212758073, 0.000055649771384]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 4_124_9"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,10,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir4_124_9pcacg.mac",err,"refir4_124_9pcacg.txt")
)$


==> anc/refir4_125_9pag.mac <==
/* r4_125_9pag.txt:4 formula 1 */
rule:"4_125_9";
n:4;
N:125;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.345852044940189],
  [-0.965391448744043, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.373664254839702],
  [ 0.965391448744043, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.373664254839702],
  [-0.530479365930047, 0.202838468163442, 0.000000000000000, 0.000000000000000,-0.974456507268880],
  [ 0.530479365930047,-0.202838468163442, 0.000000000000000, 0.000000000000000,-0.974456507268880],
  [-0.247006920387260,-0.464049599686819,-0.096897576504454, 0.000000000000000,-0.807513812045449],
  [ 0.247006920387260, 0.464049599686819, 0.096897576504454, 0.000000000000000,-0.807513812045449],
  [ 1.899158490588502, 2.622491404437450,-1.766441135109591, 0.518307044232044,-0.000438936644717],
  [-1.899158490588502,-2.622491404437450, 1.766441135109591,-0.518307044232044,-0.000438936644717],
  [-2.434005743559009,-0.229514346279869,-0.095604148600669, 4.331514139865181, 0.000039480833187],
  [ 2.434005743559009, 0.229514346279869, 0.095604148600669,-4.331514139865181, 0.000039480833187],
  [-2.151331833110249, 1.221499536263716, 2.680648569459676,-2.741503197947244, 0.000070187326125],
  [ 2.151331833110249,-1.221499536263716,-2.680648569459676, 2.741503197947244, 0.000070187326125],
  [-0.429484167381471, 1.549971198774424,-1.192094926931759,-3.776685797352187, 0.000152634207774],
  [ 0.429484167381471,-1.549971198774424, 1.192094926931759, 3.776685797352187, 0.000152634207774],
  [-1.932098276395424, 1.376212145186511,-2.103587882336348, 2.572606254632480, 0.000190557040490],
  [ 1.932098276395424,-1.376212145186511, 2.103587882336348,-2.572606254632480, 0.000190557040490],
  [-0.392031633252707,-1.144356076351040,-3.972969991002533,-0.287144442203480, 0.000198974215894],
  [ 0.392031633252707, 1.144356076351040, 3.972969991002533, 0.287144442203480, 0.000198974215894],
  [-1.937383776063437,-0.590310453410463, 3.548532598723929, 0.266912932736219, 0.000221023078895],
  [ 1.937383776063437, 0.590310453410463,-3.548532598723929,-0.266912932736219, 0.000221023078895],
  [ 1.936173412039275, 2.108044111266928,-1.926305462753212,-2.233422525730645, 0.000222512866271],
  [-1.936173412039275,-2.108044111266928, 1.926305462753212, 2.233422525730645, 0.000222512866271],
  [-1.132749093816517,-1.020709868631702,-2.878493557418394, 2.236346140375923, 0.000323805415087],
  [ 1.132749093816517, 1.020709868631702, 2.878493557418394,-2.236346140375923, 0.000323805415087],
  [-1.625217913025804,-0.817071534190244,-2.364625017922354,-2.486767600227440, 0.000404965259265],
  [ 1.625217913025804, 0.817071534190244, 2.364625017922354, 2.486767600227440, 0.000404965259265],
  [ 1.507771079049621, 2.998071479197522,-2.181143870608117, 0.628925424007774, 0.000427405783421],
  [-1.507771079049621,-2.998071479197522, 2.181143870608117,-0.628925424007774, 0.000427405783421],
  [-1.925192139019103, 1.849878869122148, 2.402097830127550, 0.359618616543812, 0.000678320102802],
  [ 1.925192139019103,-1.849878869122148,-2.402097830127550,-0.359618616543812, 0.000678320102802],
  [ 0.700712534612808, 1.286293878203533,-1.792466464660076, 2.766463315204233, 0.000772533931876],
  [-0.700712534612808,-1.286293878203533, 1.792466464660076,-2.766463315204233, 0.000772533931876],
  [ 0.038637143062511, 1.124357269073478, 0.465111896510396, 3.262293903428673, 0.000958343688699],
  [-0.038637143062511,-1.124357269073478,-0.465111896510396,-3.262293903428673, 0.000958343688699],
  [ 1.262602843726237, 2.471334196905907, 0.791881250645839,-1.911086000909252, 0.001026504620348],
  [-1.262602843726237,-2.471334196905907,-0.791881250645839, 1.911086000909252, 0.001026504620348],
  [-0.498128134453569, 1.385770280239892,-2.920000404799974,-1.220109172644867, 0.001080619012091],
  [ 0.498128134453569,-1.385770280239892, 2.920000404799974, 1.220109172644867, 0.001080619012091],
  [-1.822555235232774,-2.227636773948829,-0.168581838336388,-1.934111121812837, 0.001160178622417],
  [ 1.822555235232774, 2.227636773948829, 0.168581838336388, 1.934111121812837, 0.001160178622417],
  [-2.279845177262208, 1.749638010984843,-1.185000430988054,-1.493774570632343, 0.001184470618940],
  [ 2.279845177262208,-1.749638010984843, 1.185000430988054, 1.493774570632343, 0.001184470618940],
  [-1.093650067093611, 2.357080415971299, 0.629142357879696,-2.088983133545666, 0.001227348568422],
  [ 1.093650067093611,-2.357080415971299,-0.629142357879696, 2.088983133545666, 0.001227348568422],
  [-0.561808180987473, 2.651450547987891,-0.418985645013561, 1.918788319522043, 0.001386466834410],
  [ 0.561808180987473,-2.651450547987891, 0.418985645013561,-1.918788319522043, 0.001386466834410],
  [-0.935777735673252, 0.330213175874362, 2.344503530829467, 2.224657870143476, 0.001408646865609],
  [ 0.935777735673252,-0.330213175874362,-2.344503530829467,-2.224657870143476, 0.001408646865609],
  [ 0.576990119859487, 3.267267532946469, 0.376758051730479, 0.109007577619953, 0.001478922084005],
  [-0.576990119859487,-3.267267532946469,-0.376758051730479,-0.109007577619953, 0.001478922084005],
  [-1.273947712722774, 2.462321628321035,-1.788787981686126, 0.414058458050549, 0.001503078421609],
  [ 1.273947712722774,-2.462321628321035, 1.788787981686126,-0.414058458050549, 0.001503078421609],
  [-2.977824296766877,-0.166009012612421, 1.192268005565574, 0.945964859657316, 0.001509996658503],
  [ 2.977824296766877, 0.166009012612421,-1.192268005565574,-0.945964859657316, 0.001509996658503],
  [-2.143714453975012, 0.307369780499436,-2.508201882399688, 0.200434954977581, 0.001617291308147],
  [ 2.143714453975012,-0.307369780499436, 2.508201882399688,-0.200434954977581, 0.001617291308147],
  [-3.129015395488968,-0.517098444382282,-0.587109986973500,-0.775472963166291, 0.001700097596591],
  [ 3.129015395488968, 0.517098444382282, 0.587109986973500, 0.775472963166291, 0.001700097596591],
  [-1.996614295853691, 1.577675197831559, 0.758319535569123, 1.912516543061107, 0.001723917449907],
  [ 1.996614295853691,-1.577675197831559,-0.758319535569123,-1.912516543061107, 0.001723917449907],
  [-1.888168853692505,-1.953103115173920,-1.854592996760440,-0.139172028774778, 0.001847933394826],
  [ 1.888168853692505, 1.953103115173920, 1.854592996760440, 0.139172028774778, 0.001847933394826],
  [-0.850068999315873, 0.340223323365150, 2.631944142620251,-1.211440699056210, 0.001863086632016],
  [ 0.850068999315873,-0.340223323365150,-2.631944142620251, 1.211440699056210, 0.001863086632016],
  [-1.562750001469960, 2.787325100581026, 0.363378398964156, 0.031089259101454, 0.002123630169316],
  [ 1.562750001469960,-2.787325100581026,-0.363378398964156,-0.031089259101454, 0.002123630169316],
  [-2.764738662092335, 1.270343551614264,-0.633615154944442, 0.664586625379398, 0.002252657475120],
  [ 2.764738662092335,-1.270343551614264, 0.633615154944442,-0.664586625379398, 0.002252657475120],
  [-2.695032380980700, 1.128868172990068, 0.887555274239203,-0.817800229310562, 0.002312262749386],
  [ 2.695032380980700,-1.128868172990068,-0.887555274239203, 0.817800229310562, 0.002312262749386],
  [-2.596772327338789,-0.742995525877250,-0.882583200421153, 1.393954050349245, 0.002372446641235],
  [ 2.596772327338789, 0.742995525877250, 0.882583200421153,-1.393954050349245, 0.002372446641235],
  [-0.047880363901640, 2.255163127936240, 1.684972858901451, 1.451322029182037, 0.002462481536283],
  [ 0.047880363901640,-2.255163127936240,-1.684972858901451,-1.451322029182037, 0.002462481536283],
  [-2.352346847156016,-0.960452519930075, 1.539428419134490,-1.078287072837412, 0.002514953416930],
  [ 2.352346847156016, 0.960452519930075,-1.539428419134490, 1.078287072837412, 0.002514953416930],
  [-1.907622406989459, 0.067354207527987, 0.095741715405336,-2.514019730010328, 0.002571085476573],
  [ 1.907622406989459,-0.067354207527987,-0.095741715405336, 2.514019730010328, 0.002571085476573],
  [-0.104694219460063, 2.664611930236040,-1.007776512364007,-1.152218587823503, 0.002944157779163],
  [ 0.104694219460063,-2.664611930236040, 1.007776512364007, 1.152218587823503, 0.002944157779163],
  [-2.236318729592973,-2.094911750582846, 0.449141588480579, 0.253531724526091, 0.003001692828009],
  [ 2.236318729592973, 2.094911750582846,-0.449141588480579,-0.253531724526091, 0.003001692828009],
  [-0.193701700521369, 2.223580083686140, 1.913380428862488,-0.750014050760679, 0.003166871170775],
  [ 0.193701700521369,-2.223580083686140,-1.913380428862488, 0.750014050760679, 0.003166871170775],
  [-1.820215408214355, 0.122432208250116,-1.625201088657582,-1.177507762780770, 0.003358454696577],
  [ 1.820215408214355,-0.122432208250116, 1.625201088657582, 1.177507762780770, 0.003358454696577],
  [-0.166274415382151, 0.997291423714646,-2.655414061555736, 0.944799189359758, 0.003429952053471],
  [ 0.166274415382151,-0.997291423714646, 2.655414061555736,-0.944799189359758, 0.003429952053471],
  [ 0.017446569886343, 0.634712144093815, 0.980041016310001,-2.681804557143184, 0.004033813953410],
  [-0.017446569886343,-0.634712144093815,-0.980041016310001, 2.681804557143184, 0.004033813953410],
  [ 0.773161743065001, 1.380623151718200,-0.132724396474192,-1.872902912942420, 0.005954348856065],
  [-0.773161743065001,-1.380623151718200, 0.132724396474192, 1.872902912942420, 0.005954348856065],
  [-1.324029573381599, 0.443820057461102, 1.690791597431170, 0.357754006951525, 0.010675946419886],
  [ 1.324029573381599,-0.443820057461102,-1.690791597431170,-0.357754006951525, 0.010675946419886],
  [-1.341318456357394,-0.317361965796320, 0.563281677622297, 1.814393718598517, 0.010792201011401],
  [ 1.341318456357394, 0.317361965796320,-0.563281677622297,-1.814393718598517, 0.010792201011401],
  [-0.367775803687714, 0.701275433252565,-1.165539535176313,-1.878768646702115, 0.010848590928183],
  [ 0.367775803687714,-0.701275433252565, 1.165539535176313, 1.878768646702115, 0.010848590928183],
  [-0.906281344264840, 0.578159681051637, 1.491208318936785,-1.083258847420189, 0.010970855400674],
  [ 0.906281344264840,-0.578159681051637,-1.491208318936785, 1.083258847420189, 0.010970855400674],
  [-0.033405601684316,-0.645020069573732,-0.493529104894053,-1.940339617041708, 0.011713026637644],
  [ 0.033405601684316, 0.645020069573732, 0.493529104894053, 1.940339617041708, 0.011713026637644],
  [ 0.422779345020868, 1.863581810898995,-0.823514775180716, 0.829337333942783, 0.011713320998552],
  [-0.422779345020868,-1.863581810898995, 0.823514775180716,-0.829337333942783, 0.011713320998552],
  [-1.054526302959777, 0.667567782107481,-0.869592644686496, 1.754576998991987, 0.012381862885237],
  [ 1.054526302959777,-0.667567782107481, 0.869592644686496,-1.754576998991987, 0.012381862885237],
  [-0.203315268796336,-0.436859629142980,-2.071819213207851,-0.552447511788080, 0.015856276440127],
  [ 0.203315268796336, 0.436859629142980, 2.071819213207851, 0.552447511788080, 0.015856276440127],
  [ 0.910460329621002, 1.135207054314259,-1.610004373210594,-0.462132486145458, 0.016634924660084],
  [-0.910460329621002,-1.135207054314259, 1.610004373210594, 0.462132486145458, 0.016634924660084],
  [-0.810643292940162,-0.569122544068402,-1.469415314324695, 0.863873501552766, 0.021504184549113],
  [ 0.810643292940162, 0.569122544068402, 1.469415314324695,-0.863873501552766, 0.021504184549113],
  [-0.669289609306480,-0.622033763861960, 0.788690308861257,-1.184483292961037, 0.028291798684311],
  [ 0.669289609306480, 0.622033763861960,-0.788690308861257, 1.184483292961037, 0.028291798684311],
  [-0.962706563756564,-0.862158859235432,-0.679770385462454,-0.938170131817165, 0.031231121693707],
  [ 0.962706563756564, 0.862158859235432, 0.679770385462454, 0.938170131817165, 0.031231121693707],
  [-0.825097877059778, 0.899346939433475, 0.142857665293156,-0.953833269944523, 0.045783136747703],
  [ 0.825097877059778,-0.899346939433475,-0.142857665293156, 0.953833269944523, 0.045783136747703],
  [-0.765052255329425, 0.816453144753215,-0.826331200653570,-0.042011441516369, 0.074940097057106],
  [ 0.765052255329425,-0.816453144753215, 0.826331200653570, 0.042011441516369, 0.074940097057106],
  [-0.597766715036525, 0.900408898524816, 0.344562607115380, 0.376140358732355, 0.131599594801784],
  [ 0.597766715036525,-0.900408898524816,-0.344562607115380,-0.376140358732355, 0.131599594801784],
  [ 0.385911560631940, 0.963469258676783, 0.191997783225182,-0.175530971739889, 0.222003928493795],
  [-0.385911560631940,-0.963469258676783,-0.191997783225182, 0.175530971739889, 0.222003928493795]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 4_125_9"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,9,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir4_125_9pag.mac",err,"refir4_125_9pag.txt")
)$
/* r4_125_9pag.txt:133 formula 2 */
rule:"4_125_9";
n:4;
N:125;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,23.152631667046112],
  [-0.682634839906419, 0.000000000000000, 0.000000000000000, 0.000000000000000, 3.687918374095695],
  [ 0.682634839906419, 0.000000000000000, 0.000000000000000, 0.000000000000000, 3.687918374095695],
  [-0.375105556928680, 0.143428456323865, 0.000000000000000, 0.000000000000000,-9.617500232811041],
  [ 0.375105556928680,-0.143428456323865, 0.000000000000000, 0.000000000000000,-9.617500232811041],
  [-0.174660268405833,-0.328132618745447,-0.068516933426840, 0.000000000000000,-7.969841873304166],
  [ 0.174660268405833, 0.328132618745447, 0.068516933426840, 0.000000000000000,-7.969841873304166],
  [ 1.342907847243143, 1.854381455681106,-1.249062505202838, 0.366498425713241,-0.004332131040502],
  [-1.342907847243143,-1.854381455681106, 1.249062505202838,-0.366498425713241,-0.004332131040502],
  [-1.721101966717614,-0.162291150634128,-0.067602341785108, 3.062843021104192, 0.000389660204985],
  [ 1.721101966717614, 0.162291150634128, 0.067602341785108,-3.062843021104192, 0.000389660204985],
  [-1.521221327774723, 0.863730605308293, 1.895504781442960,-1.938535501913068, 0.000692721142822],
  [ 1.521221327774723,-0.863730605308293,-1.895504781442960, 1.938535501913068, 0.000692721142822],
  [-0.303691167167715, 1.095995145297237,-0.842938406651524,-2.670520137718595, 0.001506439248806],
  [ 0.303691167167715,-1.095995145297237, 0.842938406651524, 2.670520137718595, 0.001506439248806],
  [-1.366199793158056, 0.973128940212648,-1.487461256421893, 1.819107327973553, 0.001880722605484],
  [ 1.366199793158056,-0.973128940212648, 1.487461256421893,-1.819107327973553, 0.001880722605484],
  [-0.277208226312631,-0.809181941679863,-2.809314022088555,-0.203041782262121, 0.001963796796886],
  [ 0.277208226312631, 0.809181941679863, 2.809314022088555, 0.203041782262121, 0.001963796796886],
  [-1.369937205815238,-0.417412524611835, 2.509191463819193, 0.188735944724177, 0.002181410352203],
  [ 1.369937205815238, 0.417412524611835,-2.509191463819193,-0.188735944724177, 0.002181410352203],
  [ 1.369081349206056, 1.490612286117232,-1.362103655349495,-1.579268213198927, 0.002196113964245],
  [-1.369081349206056,-1.490612286117232, 1.362103655349495, 1.579268213198927, 0.002196113964245],
  [-0.800974565620568,-0.721750869733524,-2.035402314052329, 1.581335520940160, 0.003195831349839],
  [ 0.800974565620568, 0.721750869733524, 2.035402314052329,-1.581335520940160, 0.003195831349839],
  [-1.149202607206409,-0.577756822540422,-1.672042385136264,-1.758410233355842, 0.003996846905127],
  [ 1.149202607206409, 0.577756822540422, 1.672042385136264, 1.758410233355842, 0.003996846905127],
  [ 1.066155154472927, 2.119956673422551,-1.542301621650499, 0.444717432176534, 0.004218326001107],
  [-1.066155154472927,-2.119956673422551, 1.542301621650499,-0.444717432176534, 0.004218326001107],
  [-1.361316416587439, 1.308061892729963, 1.698539664756676, 0.254288762399078, 0.006694751071965],
  [ 1.361316416587439,-1.308061892729963,-1.698539664756676,-0.254288762399078, 0.006694751071965],
  [ 0.495478584887127, 0.909547123876443,-1.267465192210633, 1.956184970084743, 0.007624604294039],
  [-0.495478584887127,-0.909547123876443, 1.267465192210633,-1.956184970084743, 0.007624604294039],
  [ 0.027320585865185, 0.795040649438224, 0.328883776033027, 2.306790141337959, 0.009458473087737],
  [-0.027320585865185,-0.795040649438224,-0.328883776033027,-2.306790141337959, 0.009458473087737],
  [ 0.892795032744224, 1.747497169210390, 0.559944602226146,-1.351341870673602, 0.010131194518726],
  [-0.892795032744224,-1.747497169210390,-0.559944602226146, 1.351341870673602, 0.010131194518726],
  [-0.352229781771934, 0.979887562324408,-2.064752087301524,-0.862747469765086, 0.010665282157637],
  [ 0.352229781771934,-0.979887562324408, 2.064752087301524, 0.862747469765086, 0.010665282157637],
  [-1.288741165920143,-1.575177068879738,-0.119205361072541,-1.367623089802193, 0.011450504037857],
  [ 1.288741165920143, 1.575177068879738, 0.119205361072541, 1.367623089802193, 0.011450504037857],
  [-1.612093984897561, 1.237180902189121,-0.837921840460633,-1.056258128458131, 0.011690256433648],
  [ 1.612093984897561,-1.237180902189121, 0.837921840460633, 1.056258128458131, 0.011690256433648],
  [-0.773327378687029, 1.666707545935313, 0.444870827588426,-1.477134139514440, 0.012113444832564],
  [ 0.773327378687029,-1.666707545935313,-0.444870827588426, 1.477134139514440, 0.012113444832564],
  [-0.397258374502321, 1.874858662463005,-0.296267590808918, 1.356788232395592, 0.013683879170853],
  [ 0.397258374502321,-1.874858662463005, 0.296267590808918,-1.356788232395592, 0.013683879170853],
  [-0.661694782577939, 0.233495975897895, 1.657814345165317, 1.573070665798481, 0.013902787304391],
  [ 0.661694782577939,-0.233495975897895,-1.657814345165317,-1.573070665798481, 0.013902787304391],
  [ 0.407993626430272, 2.310307028497085, 0.266408173245245, 0.077079997335808, 0.014596375909161],
  [-0.407993626430272,-2.310307028497085,-0.266408173245245,-0.077079997335808, 0.014596375909161],
  [-0.900817066543370, 1.741124320848090,-1.264864111955257, 0.292783543495204, 0.014834789405097],
  [ 0.900817066543370,-1.741124320848090, 1.264864111955257,-0.292783543495204, 0.014834789405097],
  [-2.105639753425916,-0.117386098556336, 0.843060791727184, 0.668898167027875, 0.014903069666394],
  [ 2.105639753425916, 0.117386098556336,-0.843060791727184,-0.668898167027875, 0.014903069666394],
  [-1.515835027333354, 0.217343256122960,-1.773566559629672, 0.141728915851464, 0.015962025412728],
  [ 1.515835027333354,-0.217343256122960, 1.773566559629672,-0.141728915851464, 0.015962025412728],
  [-2.212548004587356,-0.365643816563729,-0.415149453091300,-0.548342190881705, 0.016779290721596],
  [ 2.212548004587356, 0.365643816563729, 0.415149453091300, 0.548342190881705, 0.016779290721596],
  [-1.411819508012142, 1.115584830896509, 0.536212885907157, 1.352353416729983, 0.017014383250713],
  [ 1.411819508012142,-1.115584830896509,-0.536212885907157,-1.352353416729983, 0.017014383250713],
  [-1.335137000471201,-1.381052457096062,-1.311395284350380,-0.098409485298144, 0.018238371566497],
  [ 1.335137000471201, 1.381052457096062, 1.311395284350380, 0.098409485298144, 0.018238371566497],
  [-0.601089553892725, 0.240574219069344, 1.861065550950962,-0.856617933307995, 0.018387928022962],
  [ 0.601089553892725,-0.240574219069344,-1.861065550950962, 0.856617933307995, 0.018387928022962],
  [-1.105031123338704, 1.970936479992316, 0.256947330044262, 0.021983425932727, 0.020959389665367],
  [ 1.105031123338704,-1.970936479992316,-0.256947330044262,-0.021983425932727, 0.020959389665367],
  [-1.954965456174115, 0.898268539783038,-0.448033572723773, 0.469933709491670, 0.022232838130594],
  [ 1.954965456174115,-0.898268539783038, 0.448033572723773,-0.469933709491670, 0.022232838130594],
  [-1.905675672108781, 0.798230340186944, 0.627596353092435,-0.578272087801402, 0.022821118607810],
  [ 1.905675672108781,-0.798230340186944,-0.627596353092435, 0.578272087801402, 0.022821118607810],
  [-1.836195321858826,-0.525377174739086,-0.624080565979117, 0.985674361664409, 0.023415109811681],
  [ 1.836195321858826, 0.525377174739086, 0.624080565979117,-0.985674361664409, 0.023415109811681],
  [-0.033856530000528, 1.594641140445576, 1.191455734644490, 1.026239648520054, 0.024303718608101],
  [ 0.033856530000528,-1.594641140445576,-1.191455734644490,-1.026239648520054, 0.024303718608101],
  [-1.663360407326808,-0.679142489850264, 1.088540274321294,-0.762464101269121, 0.024821595312269],
  [ 1.663360407326808, 0.679142489850264,-1.088540274321294, 0.762464101269121, 0.024821595312269],
  [-1.348892739925657, 0.047626616884498, 0.067699616205556,-1.777680399127071, 0.025375596535165],
  [ 1.348892739925657,-0.047626616884498,-0.067699616205556, 1.777680399127071, 0.025375596535165],
  [-0.074029992531257, 1.884165165100484,-0.712605605813120,-0.814741576859172, 0.029057672574730],
  [ 0.074029992531257,-1.884165165100484, 0.712605605813120, 0.814741576859172, 0.029057672574730],
  [-1.581316138589670,-1.481326304824517, 0.317591062927525, 0.179274001658312, 0.029625520746039],
  [ 1.581316138589670, 1.481326304824517,-0.317591062927525,-0.179274001658312, 0.029625520746039],
  [-0.136967785966032, 1.572308555685833, 1.352964276238288,-0.530340021278051, 0.031255765644761],
  [ 0.136967785966032,-1.572308555685833,-1.352964276238288, 0.530340021278051, 0.031255765644761],
  [-1.287086658368602, 0.086572644689282,-1.149190710581529,-0.832623723962103, 0.033146619254200],
  [ 1.287086658368602,-0.086572644689282, 1.149190710581529, 0.832623723962103, 0.033146619254200],
  [-0.117573766654550, 0.705191528527796,-1.877661289784179, 0.668073913655840, 0.033852269882466],
  [ 0.117573766654550,-0.705191528527796, 1.877661289784179,-0.668073913655840, 0.033852269882466],
  [ 0.012336587875073, 0.448809261190211, 0.692993648473759,-1.896322188172926, 0.039812147947755],
  [-0.012336587875073,-0.448809261190211,-0.692993648473759, 1.896322188172926, 0.039812147947755],
  [ 0.546707911475266, 0.976247992843080,-0.093850320775811,-1.324342350245621, 0.058767067675444],
  [-0.546707911475266,-0.976247992843080, 0.093850320775811, 1.324342350245621, 0.058767067675444],
  [-0.936230289829649, 0.313828172257344, 1.195570204116803, 0.252970284312096, 0.105367367771502],
  [ 0.936230289829649,-0.313828172257344,-1.195570204116803,-0.252970284312096, 0.105367367771502],
  [-0.948455376220988,-0.224408798105279, 0.398300293964859, 1.282970102163299, 0.106514754599562],
  [ 0.948455376220988, 0.224408798105279,-0.398300293964859,-1.282970102163299, 0.106514754599562],
  [-0.260056764743923, 0.495876614332423,-0.824160909064189,-1.328490050363723, 0.107071300770415],
  [ 0.260056764743923,-0.495876614332423, 0.824160909064189, 1.328490050363723, 0.107071300770415],
  [-0.640837684192523, 0.408820631080271, 1.054443514481978,-0.765979676791128, 0.108278002746219],
  [ 0.640837684192523,-0.408820631080271,-1.054443514481978, 0.765979676791128, 0.108278002746219],
  [-0.023621327480604,-0.456098065196992,-0.348977776783511,-1.372027301015116, 0.115602939252963],
  [ 0.023621327480604, 0.456098065196992, 0.348977776783511, 1.372027301015116, 0.115602939252963],
  [ 0.298950141809870, 1.317751335782583,-0.582312881937610, 0.586430052722120, 0.115605844478684],
  [-0.298950141809870,-1.317751335782583, 0.582312881937610,-0.586430052722120, 0.115605844478684],
  [-0.745662699762439, 0.472041705629846,-0.614894855927771, 1.240673294101190, 0.122204088425817],
  [ 0.745662699762439,-0.472041705629846, 0.614894855927771,-1.240673294101190, 0.122204088425817],
  [-0.143765605284663,-0.308906406193650,-1.464997415051848,-0.390639381834991, 0.156495175738364],
  [ 0.143765605284663, 0.308906406193650, 1.464997415051848, 0.390639381834991, 0.156495175738364],
  [ 0.643792673076343, 0.802712606156421,-1.138445010037207,-0.326777014760053, 0.164180125636959],
  [-0.643792673076343,-0.802712606156421, 1.138445010037207, 0.326777014760053, 0.164180125636959],
  [-0.573211369561383,-0.402430410236920,-1.039033533138352, 0.610850811035323, 0.212237794467760],
  [ 0.573211369561383, 0.402430410236920, 1.039033533138352,-0.610850811035323, 0.212237794467760],
  [-0.473259221318306,-0.439844292553778, 0.557688265651918,-0.837556168654936, 0.279228860809403],
  [ 0.473259221318306, 0.439844292553778,-0.557688265651918, 0.837556168654936, 0.279228860809403],
  [-0.680736339525071,-0.609638375825444,-0.480670249210291,-0.663386462114603, 0.308238816119162],
  [ 0.680736339525071, 0.609638375825444, 0.480670249210291, 0.663386462114603, 0.308238816119162],
  [-0.583432304011589, 0.635934319512772, 0.101015623873253,-0.674461973299087, 0.451861447940833],
  [ 0.583432304011589,-0.635934319512772,-0.101015623873253, 0.674461973299087, 0.451861447940833],
  [-0.540973637705500, 0.577319555176070,-0.584304395488162,-0.029706575183635, 0.739629111732884],
  [ 0.540973637705500,-0.577319555176070, 0.584304395488162, 0.029706575183635, 0.739629111732884],
  [-0.422684897769933, 0.636685237987604, 0.243642556034594, 0.265971398337593, 1.298835940037285],
  [ 0.422684897769933,-0.636685237987604,-0.243642556034594,-0.265971398337593, 1.298835940037285],
  [ 0.272880681461127, 0.681275646275136, 0.135762934491312,-0.124119140425542, 2.191090949721370],
  [-0.272880681461127,-0.681275646275136,-0.135762934491312, 0.124119140425542, 2.191090949721370]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 4_125_9"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,9,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir4_125_9pag.mac",err,"refir4_125_9pag.txt")
)$


==> anc/refir4_147_9Sd.mac <==
/* r4_147_9Sd.txt:3 formula 1 */
rule:"4_147_9";
n:4;
N:147;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [5, 0, 5, 0]
);
for problem in [4] do block(
x0:matrix(
  [ 0.153844964266078, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.239877110129594],
  [ 0.036321024520412, 0.382130253793144, 0.000000000000000, 0.000000000000000, 0.159825953515276],
  [ 0.083331463586263,-0.396280817046666,-0.028525350965991, 0.000000000000000, 0.162423794501907],
  [ 0.229077515200429, 0.052640988423616, 0.321069675063800,-0.111173718354354, 0.133473743201898],
  [-0.383653668128355,-0.116277913929351,-0.151602541768765, 0.031307091671295, 0.134502965787791],
  [ 0.120780813094342, 0.087238936695054, 0.032159886958892, 0.409401138264866, 0.128108195230993],
  [ 0.252507743506869, 0.055318558898154,-0.325235025528618,-0.225806437761101, 0.213138603254729],
  [ 0.473912541592585,-0.029130795365131,-0.042106821995529,-0.009878714716112, 0.152670579369081],
  [-0.115360998982217,-0.184996706777667, 0.422672256024764, 0.190372621286744, 0.101953057196442],
  [ 0.366600979122015,-0.027354834078239,-0.372077848882599,-0.004325573054750,-0.756975499705463],
  [ 0.359527103370915,-0.034217155609702,-0.381540504304845, 0.035211029900619, 0.703454694481608],
  [-0.177922136666925, 0.008343233858636, 0.092578032459224,-0.527469504080476, 0.112778592495622],
  [-0.126992206317808,-0.012631975356912,-0.572143091554090, 0.329158785870001, 0.073847748419817],
  [-0.361540685716754,-0.011672602599950, 0.204617920352720, 0.588400251115997, 0.036716092133621],
  [-0.420960522583029, 0.408438916512742, 0.361969795445120,-0.277692372840499, 0.082094521965359],
  [-0.261419816441013, 0.384324215608789,-0.594423628222877,-0.036549993821796, 0.065487986034711],
  [-0.662076363723336, 0.238287723399319, 0.096377724474775, 0.288978799017410, 0.068495458600666],
  [-0.085497465704751,-0.364049060001412,-0.665896909406507,-0.135437501111885, 0.037857220476123],
  [ 0.137294200144398,-0.153677802089138, 0.675290933260510,-0.325401873450501, 0.059606446522032],
  [ 0.421436678933710,-0.470053950617177,-0.257105137321182, 0.409028410706051, 0.047399957727478],
  [ 0.222140661542441,-0.313957269656642, 0.273259107150570, 0.648444689598234, 0.045023733404948],
  [ 0.413720750085465,-0.329659721477844, 0.133900002099293,-0.593068724661146, 0.058813391643215],
  [-0.221507899492924, 0.204210537755435,-0.282375502692852, 0.698673227782634, 0.053832269512673],
  [-0.364481693879280, 0.346311408479417,-0.351883633514495,-0.537792958730760, 0.064866701538323],
  [-0.328737685518181,-0.630288541758401, 0.407167745074499,-0.058058353403051, 0.061119869423719],
  [-0.703167479858058,-0.044950009371277, 0.434771169242825,-0.073711112854915, 0.059748041763075],
  [-0.120049650599240,-0.602317037572155,-0.119477970025542, 0.559694444036702, 0.062214903851190],
  [-0.151368390897895, 0.295964874558654, 0.769171283899828, 0.080340701273043, 0.059955746142201],
  [-0.187337548564995,-0.370440625610518,-0.254947349500720,-0.689170047930528, 0.732399542419744],
  [ 0.175754515735958, 0.590755007297718, 0.106355167077304,-0.567357870529701, 0.059511696892049],
  [ 0.159726448991220,-0.694439260896174, 0.298685068703926,-0.344476332319101, 0.058313765397183],
  [ 0.414161554159528, 0.614777863878303,-0.409579592669323,-0.006643221837572, 0.041636897424365],
  [ 0.306849207027577, 0.366990871994144, 0.569740915794876, 0.409918045589045, 0.054276999534487],
  [ 0.431473221813857,-0.448119266493892, 0.494885857308058, 0.309364383446291, 0.049072730377759],
  [-0.353293643240356, 0.582769834023706, 0.385869295973993, 0.338710350507975, 0.058548901821811],
  [-0.269860752768957, 0.663038061679999,-0.236714553386967, 0.403626192015690, 0.055784841266623],
  [-0.180160524895460, 0.756864461324878,-0.197472139486475,-0.297260025892649, 0.031489197909241],
  [ 0.320240809328700,-0.600195886485782,-0.387351366545467,-0.349786350917031, 0.053598992781492],
  [ 0.703855755053877,-0.211479852400744,-0.205977840152099,-0.396275161560363, 0.041082116130305],
  [-0.140499138299264,-0.389444118214958,-0.261873805598771,-0.707789305500578,-1.365047290053310],
  [ 0.596700865524048, 0.531180157292110, 0.325622369946942,-0.065266350400071, 0.053629226987953],
  [ 0.577445027557173, 0.348318531629260, 0.058693458762508, 0.539205483148773, 0.046374267572450],
  [ 0.251497266079193,-0.276624864419771,-0.785958219721107,-0.063192569420056, 0.044980396947597],
  [-0.526636413490912,-0.409474030621172, 0.263339869642405, 0.497428691321737, 0.048704680208479],
  [-0.090358848765414,-0.398096692228643,-0.275011951602239,-0.720901623805923, 0.683104069063866],
  [-0.640088778725950, 0.580886060561844,-0.110389121831512,-0.070749713507091, 0.050211222045631],
  [-0.428544672856285,-0.120539322848405, 0.663960975118190,-0.357596925229453, 0.030766210667181],
  [ 0.688964237970794, 0.060163883495886,-0.541172338019561, 0.024901215941656, 0.051632431978877],
  [-0.690015129446370,-0.055236596890307,-0.495548983869093,-0.226066869658713, 0.051629779077763],
  [ 0.357541832950115, 0.199396053938824,-0.581291835188649, 0.520854128280943, 0.035302379776109],
  [ 0.219745827710238, 0.575694919267402,-0.471080237584935, 0.420678968150292, 0.039821011131695],
  [-0.691829947863932,-0.418207855048176, 0.063200247712341,-0.352024208776456, 0.054869062049651],
  [ 0.768679541380247,-0.180527141281809, 0.384140818387048,-0.129574858414112,-0.485734528810640],
  [ 0.731367077367093, 0.001759997978094, 0.468382218161634, 0.184054412089817, 0.057292864967164],
  [ 0.760133615245140,-0.194270176802131, 0.394337273559259,-0.145582293702798, 0.494403947404150],
  [ 0.309832001493251, 0.133226713271940,-0.136119227690847,-0.813159903029335, 0.040266856716193],
  [-0.612575221162183,-0.537050911134730,-0.357652720084263, 0.088551728637425, 0.042717527476977],
  [ 0.646073135676969,-0.607185894631578, 0.117481637177651, 0.014509488022957, 0.043174993564991],
  [ 0.742213709581986,-0.215528254123299, 0.048423119910496, 0.454458485001711, 0.035480356240525],
  [ 0.544228561703977, 0.228690904710960, 0.353446840147513,-0.579029895662916, 0.045797379925993],
  [-0.580926477134665,-0.246700602778506,-0.315593831857165, 0.559369283716330, 0.046912358650978],
  [ 0.221285883996462, 0.795707344997892, 0.084006793913505, 0.350023676650712, 0.043933451859895],
  [ 0.303632041780669,-0.139862455961749,-0.225025353580079, 0.806646052758656, 0.038930139328331],
  [-0.265525707644361,-0.450244990826806, 0.499807167494561,-0.541204915809546, 0.035295057174882],
  [-0.319317167254929,-0.490127341428033,-0.537503587907321,-0.430857826799092, 0.039384210065006],
  [-0.159866663606231, 0.027803064634256, 0.590555694257387, 0.668387222402227, 0.035922029905736],
  [-0.201904952798696,-0.811979100431508,-0.124185617145312,-0.327288101229934, 0.041700499536078],
  [-0.029559087300459, 0.000119292068366,-0.555602856286255,-0.716863724901680, 0.028154071051480],
  [-0.781796200638559, 0.198627398296536,-0.017977872525737,-0.415515910945658, 0.039260843318131],
  [ 0.103322733951879, 0.670786126515800, 0.563476744601992,-0.215025969771786, 0.039257508645976],
  [ 0.740327861742123, 0.460502589345022,-0.157894863545314, 0.198377620054204, 0.034512694070292],
  [-0.080100441700173, 0.430387171691339, 0.281952998272781, 0.744243329262710, 0.034933054482289],
  [ 0.655816369282530, 0.392140004506429,-0.242381898986714,-0.427889506847719, 0.042350308421180],
  [-0.118117592148333,-0.674740590885595,-0.572420247827579, 0.174055249055560, 0.038437873232656],
  [ 0.257745798785498, 0.374462028575198,-0.779042450709705,-0.117837515413214, 0.038533052882952],
  [-0.022351483171994, 0.297916496726919, 0.586672712522344,-0.628458247740600, 0.040897609612447],
  [-0.395420239886523,-0.800334854318814, 0.025267506277504, 0.179491923835286, 0.034303051503648],
  [ 0.187912176936565, 0.669872025003291, 0.530449920358935, 0.263927637038073, 0.016702463588006],
  [ 0.079943535937712,-0.137661424605676, 0.324884529140894,-0.841849111799652, 0.027798039861561],
  [ 0.892613176762831, 0.073724965773649, 0.143185764905703,-0.150595094218342, 0.038977197197250],
  [-0.184192118108795,-0.476753742090955,-0.052726441313531,-0.765002154016176, 0.052779902489222],
  [-0.189349763387359, 0.050431589575629,-0.839116205258104,-0.330722461134025, 0.034638253744785],
  [-0.692295187179927, 0.259754102073668,-0.483289473654475, 0.267941219454306, 0.042452453569744],
  [-0.032717124919591,-0.341128239497490,-0.578384685739219, 0.632709390429090, 0.032103652433734],
  [-0.215241812997649, 0.877331162856496, 0.205248146985056,-0.048926882825311, 0.031636928299403],
  [ 0.213754092255670,-0.872968498701683,-0.220865794940567, 0.072053237824706, 0.030517124143600],
  [-0.546645461211885, 0.075956745545449, 0.666239371313300, 0.336907670482084, 0.028451025835414],
  [ 0.449828047415116,-0.051252076004431,-0.646038637499107,-0.500771890026502, 0.031321883940988],
  [-0.306601139866859,-0.393525458654236, 0.776813665783982, 0.150862084832423, 0.029852165178909],
  [ 0.356648896339885, 0.844267747123787,-0.037986043879658,-0.185752189310782, 0.026450206243581],
  [ 0.703077127062727,-0.472009398528139,-0.398871857280535,-0.057736467899146, 0.021496411017918],
  [ 0.203953840623383,-0.111317247402537, 0.849286431333789, 0.331624811935007, 0.031467110289461],
  [ 0.121635616435552, 0.542427272621217,-0.494067242386625,-0.577990743937599, 0.031228993041143],
  [-0.170965553807148,-0.167753117905211, 0.050979878374746, 0.915885476100539, 0.028377282576864],
  [ 0.419440151142889, 0.206458772812181, 0.807805072648094,-0.167005857424289, 0.029838932197311],
  [ 0.192639889067188, 0.420007786257930,-0.114750136804686, 0.820023201679667, 0.023521569166983],
  [-0.076941449165227, 0.840817433376443,-0.434742939913475,-0.038726430534547, 0.022280789307899],
  [-0.534323327635779, 0.028776953945985, 0.341583354366463,-0.709869184340403, 0.025259897899119],
  [ 0.934522229566612,-0.176628197673389,-0.040552078639516, 0.095844598084282, 0.015280288427571],
  [ 0.226787091311779,-0.529915783997572, 0.760317583017580,-0.079876327663725, 0.025435851408050],
  [ 0.407635956328736, 0.011457137510673, 0.375934607868373, 0.781358732289730, 0.023834414343475],
  [ 0.463878300542480,-0.481314769171600,-0.591840934999973, 0.351797641173048, 0.020964958710398],
  [-0.420476770412445,-0.178428464775428,-0.830852004130524, 0.186463872763713, 0.024893090138743],
  [-0.590026994046205, 0.316638948452786,-0.016937803198153, 0.703372855514454, 0.017053762583334],
  [-0.143582379547361, 0.246690481941770, 0.005261087734646,-0.934903688945766, 0.018593173856775],
  [ 0.722766582166785, 0.017341151012654,-0.384495833830692, 0.548942289735520, 0.013466482400947],
  [ 0.174127544535972,-0.875848524265663, 0.322107281669156, 0.279859506415856, 0.030987147767860],
  [-0.057462719849783,-0.585829125350478, 0.530443769650702, 0.593052323176162, 0.020451505615706],
  [-0.195192672170651,-0.001362642693722, 0.936862004029372,-0.256196112947348, 0.013550753460770],
  [-0.312450588954822, 0.419198854286714,-0.809203840706856, 0.278739822226268, 0.026949685989046],
  [-0.987080644197703,-0.152928636842173, 0.072533264377697, 0.075416117913466, 0.046213546061978],
  [-0.365082851715092, 0.674277163175611, 0.115566789935262,-0.663958395194364, 0.015535480627204],
  [-0.477067809873436, 0.404910107177140,-0.781737171573158, 0.211761976115816,-0.014562408050166],
  [ 0.320545245795946,-0.310614587652286, 0.656484760022955,-0.661533827904769, 0.009345160927233],
  [-0.737943519871080, 0.035321800431977, 0.295187015482506, 0.669206353631273, 0.006613109825883],
  [-0.560187675727569, 0.516537304472041, 0.671117691166137,-0.276531258020144, 0.008517873556077],
  [-0.970639736305680,-0.312120504722256, 0.268465600861822, 0.049921633711038, 0.181721145188608],
  [-0.989743718510422,-0.287511238171548, 0.260971083794856, 0.037233133931632,-0.202176588075836],
  [-0.193819107334271, 0.199723858247307,-0.664400643887747, 0.783510702433836, 0.007711487246484],
  [-0.577189556485188, 0.546765295426162,-0.698360164915953,-0.220461809758755, 0.007288520515917],
  [ 0.106163804923641, 0.082728564175773,-0.989867648664051, 0.419814461068829, 0.065268943578379],
  [ 0.489070215200760,-0.816684382579742, 0.087991315638847,-0.521790202940862, 0.005098281314795],
  [ 0.361064383732395,-0.836649897459756, 0.204097798055293, 0.577870142119021, 0.164578334934221],
  [ 0.090140181162961, 0.095922049498735,-1.001173311821671, 0.438641358449426,-0.052391843445534],
  [ 0.356332076027230,-0.845994836578983, 0.217953463176642, 0.571315409841853,-0.159548634700770],
  [ 0.722631152285562,-0.234895947672113,-0.094986753297294,-0.805440600758572, 0.003737234354483],
  [-0.669780080598068, 0.841747708234200,-0.149052758518470, 0.372301392704204, 0.001491294597572],
  [-1.079753585770908,-0.217139215322783, 0.363148942023821,-0.074506967147588, 0.010783036784739],
  [-0.314725027115518, 0.940239541236379,-0.008268305014548, 0.664839341031826, 0.000857008709587],
  [-0.980494896141261, 0.556200913914822, 0.469734639660517, 0.094996795836978, 0.003816512171468],
  [ 0.114613406830672,-0.758495507027840,-1.010341558884515,-0.450226515719393, 0.000524231375695],
  [ 0.323988721075215,-0.728784207380794, 0.984397429185579, 0.486379824400194,-0.000505668570129],
  [-0.458512615168909,-1.053107539672618, 0.605965748111530,-0.395146905287314, 0.000463527877405],
  [ 0.913297839123925, 0.689667120510935, 0.545451754934424, 0.506768017195007, 0.000419973218693],
  [-0.136682821623910, 0.755049305355786, 1.052195877498698, 0.509466479070336, 0.000356494947629],
  [ 0.844142927362233, 0.906362219387239, 0.380602086604703,-0.541788670264192, 0.000170512280522],
  [-0.785234702767017, 0.183408228883085,-0.428846594829682,-1.106923895735315, 0.061466057109224],
  [-0.796008736062968, 0.194837824537326,-0.434888985361613,-1.119385443280130,-0.057459966131324],
  [ 1.161711894916136, 0.597817947720126,-0.843651842316691,-0.073829360636275, 0.000062089523761],
  [-1.127446132963190,-0.829400448814748,-0.559331147353362,-0.515124472766213, 0.000070344410378],
  [-1.265833141042572, 0.703057806629526, 0.678444176517087, 0.084564065825314,-0.000201344890983],
  [ 0.695044047319852, 1.287668583939732,-0.801607359633952, 0.587130126706084, 0.000025123853888],
  [-0.978592692694631, 0.403393652674694,-0.559233125308159,-1.329861440613157, 0.000516137111737],
  [ 0.915317958912021,-1.105318027336959, 1.087568883341463, 0.898083479938925, 0.000022002200267],
  [ 0.044450727668988, 1.714336404005738, 0.352290328953731,-2.014154495097745,-0.026430205808653],
  [ 0.044487802344899, 1.714397184450941, 0.352307481184015,-2.014212470568947, 0.026422938119151],
  [-0.725805757657070,-1.884728955879559,-0.451508920756711, 1.775088252672390, 0.000001062073775]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 4_147_9"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=9"),
print(716,"equations, ",729,"unknowns"),
[x,err]:fsolv2(x0,pp,9,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined to high precision by refir4_147_9Sd.mac",err,"refir4_147_9Sd.txt")
)$


==> anc/refir4_154_9E1a.mac <==
/* r4_154_9E1a.txt:3 formula 1 */
rule:"4_154_9";
n:4;
N:154;
deg:9;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9]
);
for problem in [3] do block(
x0:matrix(
  [-0.173151900509060, 0.000000000000000, 0.000000000000000, 0.000000000000000,17.111103492542835],
  [-0.105166972058350,-0.862897418097841,-0.000000000000000, 0.000000000000000,11.286561754241632],
  [-1.610783220214646,-0.985990472764453,-1.348473049451019, 0.000000000000000,13.725376084941271],
  [ 1.002385938028301, 1.930814785092456, 1.223314508113800,-0.072704119265955, 9.019536246134281],
  [-2.374746476787996,-1.109144877439739,-0.864937295947308,-0.938634923948853,-11.300568938265359],
  [-1.075948435282678,-1.350072210054480, 0.087272679097386,-3.338952663462888, 6.230560343047743],
  [-0.063105498767526, 1.291015591793257, 0.019098479950729, 3.575478891877344, 5.253806379924774],
  [ 2.834377451515453,-2.556288802419045,-0.218030671131888, 1.604632541191306, 5.359307259263939],
  [ 2.304981400804501, 1.196581459872274, 0.057052078519202,-3.389148890687467, 3.625581673629061],
  [ 0.778846812834911,-0.819586200510621,-4.237792864234789, 0.190960073156134, 3.756997985118824],
  [-3.034891313902794, 2.583181290283043, 1.406257153108863,-1.726295646377128, 3.601827082823136],
  [-0.643045876203530, 1.431867838638458, 4.293500528349360,-0.234794936137805, 3.125812497387752],
  [-4.544944204185032,-0.935513091330516,-0.565321327998898,-1.377373880909448, 4.308347181402365],
  [-2.310951641530878,-3.145289237226315, 2.574679552017455,-1.508795572072984, 2.777011712011226],
  [-2.950326828775596, 3.334145438654782,-2.154592780113489, 0.725807154084419, 3.423943839377946],
  [-0.209783888221394, 3.671926512602028,-3.108659704722750, 1.951049771230860, 6.468217822392187],
  [ 2.635523274105718, 2.159286795224022,-3.362760567027000,-2.138911098814892, 2.035771883550491],
  [-0.738395884124310, 3.674374953026679,-1.594620966425152,-3.364064098105990, 2.297114848203160],
  [ 0.203868508172191,-1.644488835097379, 4.997697992009642, 0.589876463024116, 1.883278650448386],
  [-2.786960542791685,-4.017042509132883, 0.260626549507466, 2.165777553042285, 1.098989778406907],
  [-1.101389747984295, 3.408467129900544,-3.677751045051828, 1.789791403597171,-6.090127860547368],
  [ 4.190262148652036,-0.108028347021658, 3.284323210763890,-1.146094787293840, 2.531187311459997],
  [ 3.032656109330776,-2.792494128719805,-1.504304269379044,-3.516273654421533, 1.761928707241740],
  [-3.933329869829688,-0.876282268445122,-3.583746163366261, 1.598080408863563, 1.312497190030182],
  [ 1.892714403816548,-4.050192750256154, 2.653307550051660,-2.455687955621349, 1.648799161092593],
  [-4.666172886051767,-0.318685882123621, 3.208005116938298, 1.074811291628080, 1.317097155894251],
  [ 4.209048906384231,-2.075287098957957,-3.532270637765208,-0.142523050961769, 0.952648490426907],
  [-1.273423226263734, 2.673115621983746,-5.141216226231659, 0.755421750449937, 1.892083664200812],
  [ 1.524607011147825,-4.635749744917621, 2.279725161599095, 2.770613836133268, 1.167332740806085],
  [-2.427486213490742,-1.585421566577237, 2.441315310438934, 4.967738537363427, 4.239679035189608],
  [-2.216480020190535,-0.839220659286396,-4.033106542379546,-4.260306344451974, 1.745111601883757],
  [-4.897179450939724, 0.063326263241283,-0.016786461661379, 4.205249051381623, 0.979352900577393],
  [ 5.417973154526161, 2.630720948421111,-1.457055159132587, 2.374429329738010, 5.168857683741429],
  [ 3.306160052460313, 0.844074424154514, 3.561776754737833, 4.933928969492992, 2.019260831818777],
  [-2.870884893310413, 2.945779082852139,-4.539606045865363, 4.402425195421722, 0.461304336525688],
  [-3.450909548320375,-1.476851975455080, 2.827181353367397, 6.271013109805539,-3.480525691793738],
  [-3.271460034455065, 5.004013270751774, 3.357139931550054, 4.006761073743236, 1.064554493425383],
  [-2.129287323477863,-7.308641271829090,-2.674898203380506,-0.004133989457777, 3.410695101227506],
  [ 6.531884490991430, 3.622246778858382,-1.585162818992084, 2.758474143851990,-6.292981984982318],
  [ 3.212826073068523, 1.148809409676198, 4.289942701525587, 6.113509572878904,-1.096570401514215],
  [ 7.697711852795637, 2.127575082825258, 0.126426966277887,-2.507501072589285, 1.177143526534019],
  [ 1.558084334655345, 2.385427883410183, 5.432913306264780, 5.946182985907960, 0.415304881938052],
  [ 6.902506366329396, 4.063292149704342,-1.601587736805926, 2.803923667299777, 3.512214250019298],
  [-6.575632547584886, 0.060760228732043,-3.007436855479300,-5.020460255551487,-1.518998802540848],
  [-3.999102561849332,-1.453067773486500, 3.251306543634918, 7.020803409569551, 1.350163393888734],
  [-0.772820299937012, 7.672742597826295, 3.564051805784327, 2.651112724681181, 0.239498406838922],
  [-5.817212334547078, 0.037522252825759,-3.365610166406449,-5.972604715170303, 4.541618750866101],
  [ 0.884600016541023,-2.285283877929225,-4.789596090566842, 7.241063126130998, 3.541245952555967],
  [-2.842511022116272,-3.875350870959993,-1.116733509592829, 7.633367099513942, 0.127066010488573],
  [ 3.075812870774322, 8.130368097811097, 2.612572250704177,-0.506124605927452, 3.978584865155038],
  [-5.069147029412514, 0.006565588297822,-3.526819473286950,-6.831985993352783,-5.043335898267276],
  [-2.190051274485194, 2.312252041070167, 6.053290212535925,-6.184040361048725, 2.018353356176203],
  [ 8.074861470480023, 3.327948287399598, 0.412405397701308,-3.219556109692411,-2.084563598771962],
  [-4.479648627615975, 0.175958460386879,-3.436623406794172,-7.579851196882627, 1.975228405141562],
  [ 5.189840346491916, 7.109008839578877, 1.557513633384256, 3.345895245490318, 2.201485806017790],
  [-3.291167967238559,-4.821372751233636,-2.032742812949290,-7.284657826867188, 0.086783345011149],
  [ 7.319799713034972,-0.777000060895825, 5.958851312201781, 1.345837673380978, 3.048746352020765],
  [ 4.982212341025272, 7.547177033216567, 1.831377527720452, 2.589262466013692,-5.643245759174260],
  [-6.227795642051955, 1.994490441389856, 5.867853204137349,-3.858957155374528, 0.125010947992520],
  [ 3.508151047921165, 8.357726190426018, 3.205578185888095,-0.236644176996685,-9.455089712136346],
  [ 4.645866063604847, 7.932564617175290, 2.222150088514206, 1.789547288605723, 4.909944730846294],
  [-2.564949916722069,-8.675744443670418,-3.359993242246059, 0.073830978525354,-9.861884791090985],
  [ 8.096914078611027, 3.855334031283081, 0.510713368454412,-3.554714952352263, 1.322230877735527],
  [ 3.526998548667908, 8.218165679659720, 3.650786997243893,-0.396951834935682, 4.819436971285787],
  [ 2.176057948472485,-7.948515223285301,-4.349763147954468,-2.576014112014377, 0.437624416024699],
  [ 7.450477831754638,-0.722187270375263, 6.075182675285939, 0.922803838609648,-4.485801580181497],
  [-2.184566826267912,-8.467302135697956,-4.089768369157995, 1.076190014774363, 1.129461313410310],
  [-3.077412685334405, 3.026891984367059, 6.779020196346468,-5.542190642470974,-2.710650650097277],
  [-2.955694569024395,-8.579655424135064,-3.700156983995425,-0.264837049934081, 3.279218366456109],
  [ 4.116006622008221, 1.088458961440498,-5.428339696184191, 7.047264695987979, 0.078271112286004],
  [-2.496351259885920,-9.145597489821247,-3.043452769928907, 0.155632947624142, 3.515689756458881],
  [ 7.597743311978155,-0.545623982728119, 6.431506899420049, 0.283080469620928, 1.446705345459757],
  [ 1.008980197817275,-2.569128964963643,-5.318103329503648, 8.095998237939551,-4.799270130707648],
  [-3.331674029714748, 3.410284619006529, 7.241441697900314,-5.167245929691543, 1.350915290705675],
  [ 2.554678983177933,-0.624864035103220, 3.218295635167185, 9.340417015811207, 0.113092568154564],
  [ 4.638478621471595,-8.344217871051979,-3.149955745289795, 1.902580415619360,-1.324920779166767],
  [ 0.761403317190051, 2.044191265825176, 4.736325016204939,-8.853408156973888, 0.961295996914728],
  [ 4.704497707717800,-8.343981686217731,-3.092918135073581, 2.068022945443547, 1.315335154804154],
  [ 2.974477282913956,-5.010495239648832,-6.787436058850425,-5.229658627185106, 0.133406470061369],
  [ 7.469604715747558,-6.105022156644956, 3.082280242413437, 2.232132688390191, 1.720772279828904],
  [ 2.455708661696136, 4.969154068101036, 0.345024404211812, 8.762237012493120, 0.048893970694477],
  [ 7.215113429754965,-6.278014131545508, 2.996149131392860, 3.001694715793089,-2.949699170687920],
  [-3.438614928744760, 6.614904513915970, 5.124085189472643, 5.558365994302328,-2.504454373162657],
  [ 7.064211217773638,-6.346514253647172, 2.881742477845845, 3.786733490229898, 1.290555272508822],
  [ 1.146515038965410,-2.818270885138888,-5.494131691518030, 8.596475564646985, 2.086545695143187],
  [ 0.192845966025996,-1.065266209467899, 4.867921421606715,-9.447883647265318, 0.152522732915958],
  [-4.653201311923771, 7.372163647623406, 3.382030932243424,-5.206849284311636, 0.058660122155013],
  [-3.506618795160922, 6.475468795704218, 5.441953896247732, 5.545632253593881, 1.747617737668500],
  [ 0.048581575928969,-1.989738103991651,-7.626325159755862, 7.251677077823648, 0.133804581360899],
  [-5.656908191034079,-6.190497256955826, 5.896083560921283, 3.554939778432384, 0.037195309558050],
  [ 7.911114497939229, 0.548480511269046,-0.958486775642665, 7.382077918865518, 0.045105778011717],
  [ 6.657955972848531, 3.171677904820731,-7.555457157730787, 2.675410598794229, 0.051444242589194],
  [-3.273398542716651, 1.445039722811678,-1.539870477095704,10.311723796736896, 0.038118150975113],
  [-3.373447760720685, 7.117178157978101, 4.280245852166728, 6.432088963316856, 0.387960991530513],
  [-6.447198373366961,-4.336198668277548, 0.641508498104200,-7.835265980664488, 0.033917912551126],
  [ 4.883462514028851, 1.490892070496327,-4.291493094450463,-8.821765075623979, 0.045427501526652],
  [-0.876542156163806, 9.326017442470038,-5.719393288571049,-1.533466533579753, 0.037608610755225],
  [ 4.001221443462735, 1.074385438099909, 6.575955035929929,-7.953805441302057, 3.681103112436003],
  [-5.648270390736390,-3.272709878620527, 8.055667005741125,-4.315605503786386, 0.032978130223707],
  [ 0.209244545961497, 1.888497037501256, 5.901188476399875,-9.371670851569821,-3.122484768885606],
  [10.571505817273325, 1.657633439140152, 3.378006300768038, 0.710949373504912, 0.051000795951494],
  [-10.416542926667871, 3.900782133454972,-1.546678396400292,-0.641063285290482, 0.054368974867143],
  [ 4.294130139132995, 1.153778908292075, 6.620640885804129,-7.957638128648894,-4.377077757515630],
  [-6.394269510831553, 4.859395524819085,-7.560911360084728,-2.293971641768637, 0.029536428213338],
  [ 2.936261433107541,-7.353863791022706,-2.153955996910382,-7.879971208306312, 0.046822384735740],
  [-8.235079356987459,-1.660099078189027,-7.632506576124463, 0.892015961266045, 0.030905408905640],
  [-4.916393362478307,10.303607662462017,-1.145193415862262,-0.310842113391741, 0.027531047711471],
  [-1.892613113047436,-9.212232587324868, 6.515796916026797, 1.056316009624613, 0.027796690903344],
  [ 9.995101683166677,-2.351994006030627,-3.759658307761373, 3.563165893913490, 0.028439864308978],
  [ 0.043253717102558, 2.002678748634922, 6.142581372778722,-9.646487649902550, 1.891640653413702],
  [-2.854269236617278, 8.526054678607913, 5.988325258350978, 4.298228676650329, 0.061369730324276],
  [-2.007819068113701,-2.456141247616457,-11.168102237350306,-0.621163157183852, 0.032565894691922],
  [ 6.705962323354849,-7.659805510356229, 5.577594169369362,-0.675209425359584, 1.561989053907661],
  [ 6.454852919545793,-8.388087189128660, 4.782934932140003,-0.599728438184391, 0.739321691149006],
  [ 4.871883710849262, 1.404908648964148, 6.765091852287150,-7.995532180937508, 0.933405827900606],
  [-0.914943689933201, 3.462979643390150,-9.100991370109504,-6.348723864520444, 0.029317964117563],
  [ 4.748773164058935,-4.924716985550290,-9.044903788567039, 2.723586155092980, 0.028251005116165],
  [ 6.878505430696361,-7.283575997554949,-4.673366229548723,-3.757343302314307, 0.055057970350073],
  [ 5.759818776352733, 6.972757280221917,-7.120740484657811,-2.258835336972422, 0.039460746637653],
  [-8.930649894582613,-6.297923631828159,-0.548487497278869, 4.285366711941512, 0.030946880783908],
  [ 3.551708381586914,-8.235782568806604,-5.800941308240283,-4.905056982770942,-2.372230214346643],
  [ 6.717045311259156,-7.913814279557970, 5.395963148143191,-1.148778820707498,-4.968213131163292],
  [ 8.853204326549678,-1.781785819752429, 2.259530481004027,-7.192533155196698, 0.031698829454864],
  [ 5.807808685070754, 3.231355633313389,-9.549652607763935,-1.821282485139859, 0.855288511900214],
  [ 5.829233117332318, 3.337587805562376,-9.512047274141901,-1.778779506096616,-0.851982548946999],
  [-5.317567974511555,-0.607705484795665,10.166266246568940, 2.610122149257444, 0.025647394887391],
  [-9.085490529868817, 1.669890219723789, 2.861485246836798,-6.759245318816459, 0.022421240368999],
  [ 6.751205737582366,-7.936563113385164, 5.447862162086415,-1.487513275823715, 2.743456514982344],
  [ 3.558816461571825,-8.307374279993718,-5.865630648247163,-4.956409958231722, 2.109911954412576],
  [ 0.359805441457014,-4.369245929053168,10.782812252174338,-2.464846541840391, 0.023014821223370],
  [ 1.173516461014603,-3.587897415129913, 9.343089870424730, 6.351293356724276, 0.025750676951816],
  [ 2.024959265274798, 2.886210443505011,11.412951030400745, 0.548411979089462, 0.024495840533057],
  [ 3.737097083818098,10.796705922981085, 3.461483180934237,-0.704347719895559, 0.136794029723423],
  [-2.087515391173546,-9.196737375293377, 4.294864570046037,-6.228860148352885, 0.022152566767812],
  [-4.849890204509425, 8.482616833698602,-4.428305457173398, 5.664096113469776, 0.016553238693785],
  [ 0.968478583661774, 5.065968158129145,-10.908724072759693, 2.406175152458738, 0.016997131281438],
  [ 2.630202789656755, 9.721636692457203,-4.261220811740726, 5.804388282279026, 0.017232828539664],
  [ 0.500935408390429, 2.224922246836061,-6.076082143919403,10.549084196599873, 0.015528575467375],
  [-10.291131588986021,-6.462277510257234, 2.794606284781406,-1.457871882115724, 0.025857817221287],
  [-11.953489875745872,-3.549800634216380,-1.647032804729339,-1.444419122215880, 0.021866540096119],
  [ 3.079602250661571,-1.695621393244159,-1.093670380128537,-12.117974674416041, 0.005884896602276],
  [ 1.837178634254860, 8.643392908166806,-2.206980625400172,-8.815432335747017, 0.015161438095268],
  [11.374045547808056, 1.044415850215649,-4.556523530966446,-3.316462708335075, 0.013940643479303],
  [-6.047809958360989,-3.496771700079830,-6.937809790707504, 8.256419502545512, 0.011039804302239],
  [-9.322874786259520, 7.388672172483259, 4.197680009217977, 3.144087788860039, 0.012875656706437],
  [-6.110429728983997, 7.995790020488487,-3.087645043096789,-7.631706521406585, 0.008329349937771],
  [-1.136729891045423,-9.463053063510491, 2.535632238551141, 8.986933309741232, 0.009248890950158],
  [-6.262022512126602,-2.750829750649440,-7.622602120557964,-8.853877227632912, 0.012595653116549],
  [-12.498812164465489,-5.597046301076934, 1.312419181313270,-0.151560524141750,-0.012458543457397],
  [-13.138217337188671,-0.559843473672408, 4.064449403333636, 2.564008935075896, 0.008078502314502],
  [-7.196850979083158, 5.184733864567695,-10.924316884623906, 4.273477125624685, 0.002206200121394],
  [-14.027130583013800, 3.641246252056399,-1.285751511680350, 5.439758979124409, 0.141787498405911],
  [-14.089338450910835, 3.658850272382934,-1.244178421622717, 5.379226184536320,-0.138580135670992],
  [ 7.561093181954019, 3.654887016714865, 8.525805908883875,10.072955608140344, 0.002578301548594]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 4_154_9"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=9"),
print(715,"equations, ",764,"unknowns"),
[x,err]:fsolv2(x0,pp,9,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir4_154_9E1a.mac",err,"refir4_154_9E1a.txt")
)$


==> anc/refir4_208_10Sabd.mac <==
/* r4_208_10Sabd.txt:4 formula 1 */
rule:"4_208_10";
n:4;
N:208;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [9, 1, 0, 0],
  [9, 0, 1, 0],
  [9, 0, 0, 1],
  [8, 2, 0, 0],
  [8, 1, 1, 0],
  [8, 1, 0, 1],
  [8, 0, 2, 0],
  [8, 0, 1, 1],
  [8, 0, 0, 2],
  [7, 3, 0, 0],
  [7, 2, 1, 0],
  [7, 2, 0, 1],
  [7, 1, 2, 0],
  [7, 1, 1, 1],
  [7, 1, 0, 2],
  [7, 0, 3, 0],
  [7, 0, 2, 1],
  [7, 0, 1, 2],
  [7, 0, 0, 3],
  [6, 4, 0, 0],
  [6, 3, 1, 0],
  [6, 3, 0, 1],
  [6, 2, 2, 0],
  [6, 2, 1, 1],
  [6, 2, 0, 2],
  [6, 1, 3, 0],
  [6, 1, 2, 1],
  [6, 1, 1, 2],
  [6, 1, 0, 3],
  [6, 0, 4, 0],
  [6, 0, 3, 1],
  [6, 0, 2, 2],
  [6, 0, 1, 3],
  [6, 0, 0, 4],
  [5, 5, 0, 0],
  [5, 4, 1, 0],
  [5, 4, 0, 1],
  [5, 3, 2, 0],
  [5, 3, 1, 1],
  [5, 3, 0, 2],
  [5, 2, 3, 0],
  [5, 2, 2, 1],
  [5, 2, 1, 2],
  [5, 2, 0, 3],
  [5, 1, 4, 0],
  [5, 1, 3, 1],
  [5, 1, 2, 2],
  [5, 1, 1, 3],
  [5, 1, 0, 4],
  [5, 0, 5, 0],
  [5, 0, 4, 1],
  [5, 0, 3, 2],
  [5, 0, 2, 3],
  [5, 0, 1, 4],
  [5, 0, 0, 5],
  [4, 6, 0, 0],
  [4, 5, 1, 0],
  [4, 5, 0, 1],
  [4, 4, 2, 0],
  [4, 4, 1, 1],
  [4, 4, 0, 2],
  [4, 3, 3, 0],
  [4, 3, 2, 1],
  [4, 3, 1, 2],
  [4, 3, 0, 3],
  [4, 2, 4, 0],
  [4, 2, 3, 1],
  [4, 2, 2, 2],
  [4, 2, 1, 3],
  [4, 2, 0, 4],
  [4, 1, 5, 0],
  [4, 1, 4, 1],
  [4, 1, 3, 2],
  [4, 1, 2, 3],
  [4, 1, 1, 4],
  [4, 1, 0, 5],
  [4, 0, 6, 0],
  [4, 0, 5, 1],
  [4, 0, 4, 2],
  [4, 0, 3, 3],
  [4, 0, 2, 4],
  [4, 0, 1, 5],
  [4, 0, 0, 6],
  [3, 7, 0, 0],
  [3, 6, 1, 0],
  [3, 6, 0, 1],
  [3, 5, 2, 0],
  [3, 5, 1, 1],
  [3, 5, 0, 2],
  [3, 4, 3, 0],
  [3, 4, 2, 1],
  [3, 4, 1, 2],
  [3, 4, 0, 3],
  [3, 3, 4, 0],
  [3, 3, 3, 1],
  [3, 3, 2, 2],
  [3, 3, 1, 3],
  [3, 3, 0, 4],
  [3, 2, 5, 0],
  [3, 2, 4, 1],
  [3, 2, 3, 2],
  [3, 2, 2, 3],
  [3, 2, 1, 4],
  [3, 2, 0, 5],
  [3, 1, 6, 0],
  [3, 1, 5, 1],
  [3, 1, 4, 2],
  [3, 1, 3, 3],
  [3, 1, 2, 4],
  [3, 1, 1, 5],
  [3, 1, 0, 6],
  [3, 0, 7, 0],
  [3, 0, 6, 1],
  [3, 0, 5, 2],
  [3, 0, 4, 3],
  [3, 0, 3, 4],
  [3, 0, 2, 5],
  [3, 0, 1, 6],
  [3, 0, 0, 7],
  [2, 8, 0, 0],
  [2, 7, 1, 0],
  [2, 7, 0, 1],
  [2, 6, 2, 0],
  [2, 6, 1, 1],
  [2, 6, 0, 2],
  [2, 5, 3, 0],
  [2, 5, 2, 1],
  [2, 5, 1, 2],
  [2, 5, 0, 3],
  [2, 4, 4, 0],
  [2, 4, 3, 1],
  [2, 4, 2, 2],
  [2, 4, 1, 3],
  [2, 4, 0, 4],
  [2, 3, 5, 0],
  [2, 3, 4, 1],
  [2, 3, 3, 2],
  [2, 3, 2, 3],
  [2, 3, 1, 4],
  [2, 3, 0, 5],
  [2, 2, 6, 0],
  [2, 2, 5, 1],
  [2, 2, 4, 2],
  [2, 2, 3, 3],
  [2, 2, 2, 4],
  [2, 2, 1, 5],
  [2, 2, 0, 6],
  [2, 1, 7, 0],
  [2, 1, 6, 1],
  [2, 1, 5, 2],
  [2, 1, 4, 3],
  [2, 1, 3, 4],
  [2, 1, 2, 5],
  [2, 1, 1, 6],
  [2, 1, 0, 7],
  [2, 0, 8, 0],
  [2, 0, 7, 1],
  [2, 0, 6, 2],
  [2, 0, 5, 3],
  [2, 0, 4, 4],
  [2, 0, 3, 5],
  [2, 0, 2, 6],
  [2, 0, 1, 7],
  [2, 0, 0, 8],
  [1, 9, 0, 0],
  [1, 8, 1, 0],
  [1, 8, 0, 1],
  [1, 7, 2, 0],
  [1, 7, 1, 1],
  [1, 7, 0, 2],
  [1, 6, 3, 0],
  [1, 6, 2, 1],
  [1, 6, 1, 2],
  [1, 6, 0, 3],
  [1, 5, 4, 0],
  [1, 5, 3, 1],
  [1, 5, 2, 2],
  [1, 5, 1, 3],
  [1, 5, 0, 4],
  [1, 4, 5, 0],
  [1, 4, 4, 1],
  [1, 4, 3, 2],
  [1, 4, 2, 3],
  [1, 4, 1, 4],
  [1, 4, 0, 5],
  [1, 3, 6, 0],
  [1, 3, 5, 1],
  [1, 3, 4, 2],
  [1, 3, 3, 3],
  [1, 3, 2, 4],
  [1, 3, 1, 5],
  [1, 3, 0, 6],
  [1, 2, 7, 0],
  [1, 2, 6, 1],
  [1, 2, 5, 2],
  [1, 2, 4, 3],
  [1, 2, 3, 4],
  [1, 2, 2, 5],
  [1, 2, 1, 6],
  [1, 2, 0, 7],
  [1, 1, 8, 0],
  [1, 1, 7, 1],
  [1, 1, 6, 2],
  [1, 1, 5, 3],
  [1, 1, 4, 4],
  [1, 1, 3, 5],
  [1, 1, 2, 6],
  [1, 1, 1, 7],
  [1, 1, 0, 8],
  [1, 0, 9, 0],
  [1, 0, 8, 1],
  [1, 0, 7, 2],
  [1, 0, 6, 3],
  [1, 0, 5, 4],
  [1, 0, 4, 5],
  [1, 0, 3, 6],
  [1, 0, 2, 7],
  [1, 0, 1, 8],
  [1, 0, 0, 9],
  [0, 10, 0, 0],
  [0, 9, 1, 0],
  [0, 9, 0, 1],
  [0, 8, 2, 0],
  [0, 8, 1, 1],
  [0, 8, 0, 2],
  [0, 7, 3, 0],
  [0, 7, 2, 1],
  [0, 7, 1, 2],
  [0, 7, 0, 3],
  [0, 6, 4, 0],
  [0, 6, 3, 1],
  [0, 6, 2, 2],
  [0, 6, 1, 3],
  [0, 6, 0, 4],
  [0, 5, 5, 0],
  [0, 5, 4, 1],
  [0, 5, 3, 2],
  [0, 5, 2, 3],
  [0, 5, 1, 4],
  [0, 5, 0, 5],
  [0, 4, 6, 0],
  [0, 4, 5, 1],
  [0, 4, 4, 2],
  [0, 4, 3, 3],
  [0, 4, 2, 4],
  [0, 4, 1, 5],
  [0, 4, 0, 6],
  [0, 3, 7, 0],
  [0, 3, 6, 1],
  [0, 3, 5, 2],
  [0, 3, 4, 3],
  [0, 3, 3, 4],
  [0, 3, 2, 5],
  [0, 3, 1, 6],
  [0, 3, 0, 7],
  [0, 2, 8, 0],
  [0, 2, 7, 1],
  [0, 2, 6, 2],
  [0, 2, 5, 3],
  [0, 2, 4, 4],
  [0, 2, 3, 5],
  [0, 2, 2, 6],
  [0, 2, 1, 7],
  [0, 2, 0, 8],
  [0, 1, 9, 0],
  [0, 1, 8, 1],
  [0, 1, 7, 2],
  [0, 1, 6, 3],
  [0, 1, 5, 4],
  [0, 1, 4, 5],
  [0, 1, 3, 6],
  [0, 1, 2, 7],
  [0, 1, 1, 8],
  [0, 1, 0, 9],
  [0, 0, 10, 0],
  [0, 0, 9, 1],
  [0, 0, 8, 2],
  [0, 0, 7, 3],
  [0, 0, 6, 4],
  [0, 0, 5, 5],
  [0, 0, 4, 6],
  [0, 0, 3, 7],
  [0, 0, 2, 8],
  [0, 0, 1, 9],
  [0, 0, 0, 10],
  [11, 0, 0, 0],
  [9, 2, 0, 0],
  [9, 1, 1, 0],
  [9, 1, 0, 1],
  [9, 0, 2, 0],
  [9, 0, 1, 1],
  [9, 0, 0, 2],
  [7, 4, 0, 0],
  [7, 3, 1, 0],
  [7, 3, 0, 1],
  [7, 2, 2, 0],
  [7, 2, 1, 1],
  [7, 2, 0, 2],
  [7, 1, 3, 0],
  [7, 1, 2, 1],
  [7, 1, 1, 2],
  [7, 1, 0, 3],
  [7, 0, 4, 0],
  [7, 0, 3, 1],
  [7, 0, 2, 2],
  [7, 0, 1, 3],
  [7, 0, 0, 4],
  [5, 6, 0, 0],
  [5, 5, 1, 0],
  [5, 5, 0, 1],
  [5, 4, 2, 0],
  [5, 4, 1, 1],
  [5, 4, 0, 2],
  [5, 3, 3, 0],
  [5, 3, 2, 1],
  [5, 3, 1, 2],
  [5, 3, 0, 3],
  [5, 2, 4, 0],
  [5, 2, 3, 1],
  [5, 2, 2, 2],
  [5, 2, 1, 3],
  [5, 2, 0, 4],
  [5, 1, 5, 0],
  [5, 1, 4, 1],
  [5, 1, 3, 2],
  [5, 1, 2, 3],
  [5, 1, 1, 4],
  [5, 1, 0, 5],
  [5, 0, 6, 0],
  [5, 0, 5, 1],
  [5, 0, 4, 2],
  [5, 0, 3, 3],
  [5, 0, 2, 4],
  [5, 0, 1, 5],
  [5, 0, 0, 6],
  [4, 4, 2, 1],
  [4, 2, 3, 2],
  [4, 2, 2, 3],
  [4, 2, 0, 5],
  [4, 1, 4, 2],
  [4, 0, 0, 7],
  [3, 8, 0, 0],
  [3, 7, 1, 0],
  [3, 7, 0, 1],
  [3, 6, 2, 0],
  [3, 6, 1, 1],
  [3, 6, 0, 2],
  [3, 5, 3, 0],
  [3, 5, 2, 1],
  [3, 5, 1, 2],
  [3, 5, 0, 3],
  [3, 4, 4, 0],
  [3, 4, 3, 1],
  [3, 4, 2, 2],
  [3, 4, 1, 3],
  [3, 4, 0, 4],
  [3, 3, 5, 0],
  [3, 3, 4, 1],
  [3, 3, 3, 2],
  [3, 3, 2, 3],
  [3, 3, 1, 4],
  [3, 3, 0, 5],
  [3, 2, 6, 0],
  [3, 2, 5, 1],
  [3, 2, 4, 2],
  [3, 2, 3, 3],
  [3, 2, 2, 4],
  [3, 2, 1, 5],
  [3, 2, 0, 6],
  [3, 1, 7, 0],
  [3, 1, 6, 1],
  [3, 1, 5, 2],
  [3, 1, 4, 3],
  [3, 1, 3, 4],
  [3, 1, 2, 5],
  [3, 1, 1, 6],
  [3, 1, 0, 7],
  [3, 0, 8, 0],
  [3, 0, 7, 1],
  [3, 0, 6, 2],
  [3, 0, 5, 3],
  [3, 0, 4, 4],
  [3, 0, 3, 5],
  [3, 0, 2, 6],
  [3, 0, 1, 7],
  [3, 0, 0, 8],
  [2, 5, 2, 2],
  [2, 4, 2, 3],
  [2, 2, 3, 4],
  [1, 10, 0, 0],
  [1, 9, 1, 0],
  [1, 9, 0, 1],
  [1, 8, 2, 0],
  [1, 8, 1, 1],
  [1, 8, 0, 2],
  [1, 7, 3, 0],
  [1, 7, 2, 1],
  [1, 7, 1, 2],
  [1, 7, 0, 3],
  [1, 6, 4, 0],
  [1, 6, 3, 1],
  [1, 6, 2, 2],
  [1, 6, 1, 3],
  [1, 6, 0, 4],
  [1, 5, 5, 0],
  [1, 5, 4, 1],
  [1, 5, 3, 2],
  [1, 5, 2, 3],
  [1, 5, 1, 4],
  [1, 5, 0, 5],
  [1, 4, 6, 0],
  [1, 4, 5, 1],
  [1, 4, 4, 2],
  [1, 4, 3, 3],
  [1, 4, 2, 4],
  [1, 4, 1, 5],
  [1, 4, 0, 6],
  [1, 3, 7, 0],
  [1, 3, 6, 1],
  [1, 3, 5, 2],
  [1, 3, 4, 3],
  [1, 3, 3, 4],
  [1, 3, 2, 5],
  [1, 3, 1, 6],
  [1, 3, 0, 7],
  [1, 2, 8, 0],
  [1, 2, 7, 1],
  [1, 2, 6, 2],
  [1, 2, 5, 3],
  [1, 2, 4, 4],
  [1, 2, 3, 5],
  [1, 2, 2, 6],
  [1, 2, 1, 7],
  [1, 2, 0, 8],
  [1, 1, 9, 0],
  [1, 1, 8, 1],
  [1, 1, 7, 2],
  [1, 1, 6, 3],
  [1, 1, 5, 4],
  [1, 1, 4, 5],
  [1, 1, 3, 6],
  [1, 1, 2, 7],
  [1, 1, 1, 8],
  [1, 1, 0, 9],
  [1, 0, 10, 0],
  [1, 0, 9, 1],
  [1, 0, 8, 2],
  [1, 0, 7, 3],
  [1, 0, 6, 4],
  [1, 0, 5, 5],
  [1, 0, 4, 6],
  [1, 0, 3, 7],
  [1, 0, 2, 8],
  [1, 0, 1, 9],
  [1, 0, 0, 10],
  [0, 5, 3, 3],
  [0, 4, 5, 2],
  [0, 3, 6, 2],
  [0, 3, 5, 3],
  [0, 2, 8, 1],
  [0, 0, 9, 2]
);
for problem in [4] do block(
x0:matrix(
  [-0.943524929030572,-0.066822873236959,-0.021656380700632,-0.186751394030875, 0.014027729673577],
  [-0.895727882458031, 0.217227025681761, 0.043223164272499, 0.221901966721656, 0.014384216168949],
  [-0.888079432599261,-0.342977630035320, 0.329873703603310, 0.356985813730869, 0.003254234104880],
  [-0.855287303986129,-0.640633018027421,-0.318281801817099,-0.048919876323787, 0.002165663212101],
  [-0.811910214557524,-0.010748889939306,-0.464443214260594, 0.195602136726295, 0.018000783421407],
  [-0.770459141935725, 0.417340343753212,-0.350587054836812,-0.154181095413584, 0.014495691659922],
  [-0.766007446536138,-0.277719152000277,-0.025414712586347, 0.210496715694347, 0.043504324363059],
  [-0.760175992706392, 0.220159627068278, 0.531866596553060, 0.020135143328644, 0.016464299061358],
  [-0.756435061712612,-0.199606877316292, 0.417918264942018,-0.099571877483414, 0.024899894800691],
  [-0.717799265120399, 0.420959190125506, 0.157307149038549,-0.119904417387442, 0.037705767011837],
  [-0.709116156101320,-0.309462201757228, 0.312748965034527,-0.516248988233941, 0.012246311094094],
  [-0.686795480375699, 0.305677533921424, 0.131537029887052,-0.487979028718190, 0.061209579857951],
  [-0.668313460014284, 0.687476133694247,-0.089997404535422, 0.245737565463973, 0.008292933459791],
  [-0.656175609584510, 0.123815023271526, 0.003106666231506, 0.684503328962443, 0.028354974779764],
  [-0.647496015203473,-0.451991013576982,-0.110346260372801,-0.333155533068544, 0.035226563181940],
  [-0.633821049610927, 0.368546009656419,-0.294225911242645, 0.288319582973782, 0.029585931382706],
  [-0.632245057818799, 0.066272026652895, 0.332386678191663, 0.501477622735697, 0.046691433281639],
  [-0.616927969233958,-0.355649631140100,-0.333360678207202, 0.522400784477454, 0.017922298743112],
  [-0.613638420709730,-0.646925946742479, 0.213894452878174, 0.025620748657748, 0.021862205454235],
  [-0.612522187742603,-0.070651459058144,-0.449349575100637,-0.415595902070803, 0.179223929163121],
  [-0.591017417281889, 0.149220841184759,-0.168472688316566,-0.456100448710683, 0.141071931179592],
  [-0.564724809162974, 0.307470052386123, 0.071488032140011,-0.439270337041304,-0.784640015826825],
  [-0.547397112119850,-0.052297490526754,-0.387369140153658,-0.521963911288289,-0.783019631152957],
  [-0.545155184739246, 0.092281210774460, 0.100182202478019, 0.627003916631336,-0.294308125599111],
  [-0.542843378533271, 0.227566779015782, 0.108760021575018,-0.440754457747075, 0.481672509811267],
  [-0.541259001659302,-0.325483212793663, 0.763264658962630, 0.069311802798476, 0.008958420186985],
  [-0.540924786360213,-0.060033964943955,-0.365454643105512,-0.565386711403056, 0.516065541795319],
  [-0.536437753438896, 0.358945081808583, 0.034603585232585,-0.432357946611489, 0.443002362209267],
  [-0.527049832128674, 0.086801298965967, 0.075933852584950, 0.615512951121435, 0.297096330568759],
  [-0.519077676172892, 0.506377965094048, 0.274566602472222, 0.484164353162398, 0.025562855309248],
  [-0.513984948409414,-0.069419478413203,-0.018584856397729, 0.068510040581429, 0.356866920302528],
  [-0.508573872859779, 0.167594772562290,-0.010282989150319,-0.444099184108093,-0.203677970517825],
  [-0.493380237316220, 0.520461623580656, 0.745021702307150, 0.202839176379740, 0.003197788793967],
  [-0.483579189239608, 0.805103989727669, 0.073618201020752,-0.201419515523224, 0.012446700898762],
  [-0.480455704378005,-0.142193909493021,-0.010917410521392, 0.112307335761141,-0.526728865470524],
  [-0.480441801764781, 0.075728104384632, 0.687787988939039,-0.452970041916488, 0.018104127495674],
  [-0.474057477822793,-0.316380614774297, 0.153516443024770, 0.704517848100495, 0.022167897756051],
  [-0.473332373376276,-0.474296317534239,-0.512192176230809,-0.091042064958954, 0.231875759613540],
  [-0.472682378417087,-0.238116079379644, 0.423329818680853, 0.079134247611106, 0.046818094932820],
  [-0.460448768341679, 0.493960423004122,-0.620812769034700, 0.338579715963332, 0.010493364189485],
  [-0.453032499975092,-0.300779555958180, 0.527093213160225, 0.491189208189658, 0.018303159081022],
  [-0.452193999313224,-0.697954134779414,-0.009873261139067, 0.408985234046302, 0.021442770846393],
  [-0.445900987997232, 0.538071370199631,-0.594773943954039,-0.130492173505466, 0.016345402599146],
  [-0.441644006142759,-0.459124822335737,-0.548709658637500,-0.173828197652235,-0.426626602150171],
  [-0.433597686915447, 0.090275942209542,-0.839350212395345, 0.024183069476035, 0.017976422860449],
  [-0.429332352138026, 0.610357152799552,-0.309560976069237,-0.640535557368224, 0.005724261450071],
  [-0.425819985190578,-0.060405324083058,-0.374302772593012,-0.459035373771511, 0.158083161470433],
  [-0.425749204847824, 0.096273940053268,-0.558367501871040, 0.629172006144418, 0.018200950452472],
  [-0.415811020927521, 0.151170436621439,-0.594415834228938,-0.520344399357154, 0.039042368695004],
  [-0.414227731262194,-0.446716948127461,-0.576610289751049,-0.238179077801389, 0.254473005718856],
  [-0.406962491325546,-0.361121831990287,-0.790693144808255, 0.190756005519818, 0.012155741792519],
  [-0.403952959814766,-0.230091114567819,-0.015530629843307, 0.170554596711129, 0.283109103423709],
  [-0.399624739281318, 0.556694380025536, 0.490305501441409,-0.406779592050910, 0.020992742572929],
  [-0.398068346421456,-0.713494733050841, 0.403135238900946,-0.285524921715619, 0.015679657358373],
  [-0.393402895215649, 0.685629348178312, 0.422053967429386, 0.101652227675617, 0.023685816662213],
  [-0.386688532518845,-0.013365185949207,-0.530964183817094, 0.253687850207899, 0.049926617120755],
  [-0.382010366550886,-0.567868500245493,-0.068749704312051,-0.692828428850136, 0.012606131051977],
  [-0.356597069524475, 0.046800174932003, 0.816802180998828, 0.302358598082512, 0.016585015816988],
  [-0.352403555648526, 0.021100162953128, 0.223651090354964,-0.884965685709996, 0.013271896462735],
  [-0.339245924495144, 0.228887507146067, 0.714010981825835,-0.040885385172544, 0.037152988808957],
  [-0.313773289567650,-0.355793755003580, 0.114655949398843,-0.285778215223325, 0.054998356786637],
  [-0.312957353201039, 0.568480384161655,-0.117370297685345, 0.137060777069785, 0.046195496494070],
  [-0.311369222942727, 0.563672664280692,-0.233184277189502, 0.616705640763775, 0.020038256500693],
  [-0.301375575361423, 0.189877475603153, 0.491205100574975, 0.724886238610227, 0.018846156206557],
  [-0.295449118621447,-0.824238754372644,-0.105460826696842,-0.142938977069613, 0.028291449638947],
  [-0.290833709623187,-0.338973213213163, 0.707440438136714,-0.278249812305495, 0.029750133508411],
  [-0.288814286886851,-0.315713093681917, 0.340047754172362,-0.640053952747884, 0.036555627894209],
  [-0.283656095840153, 0.294248176671567, 0.367187944997130, 0.186694956129869, 0.054376736838372],
  [-0.279588405831456,-0.646341514456030, 0.490885783722243, 0.317589164519240, 0.026225276927217],
  [-0.255057690996250, 0.428684894200687, 0.093116005427623,-0.759287387880536, 0.023721693597078],
  [-0.254126122422476, 0.816629411573532,-0.325061243215093,-0.122470035441151, 0.021782125509557],
  [-0.252611636928046, 0.253150572534046, 0.061493778595436, 0.826993233194906, 0.024070094676809],
  [-0.237497357323718,-0.137361406556901, 0.121102007540221, 0.926715337890649, 0.009792058019942],
  [-0.237148850939464,-0.791187231685956,-0.379461889487812,-0.364782458832138, 0.008840024568945],
  [-0.236543393321184, 0.384609247283332,-0.552576452921476,-0.009369562836025, 0.034671797332484],
  [-0.233609875899891,-0.793328394620657,-0.381579448109242, 0.295201678299323, 0.014747587330900],
  [-0.216627926048595, 0.862753903662224,-0.055325764237270, 0.310983862953417, 0.015619423128961],
  [-0.038935217790146,-0.349168673178924,-0.426479808428829, 0.693375756574212, 0.856713259652914],
  [ 0.000000000000000,-0.266997749914362,-0.012501832649554,-0.891871198877705, 0.020894638128162],
  [ 0.000000000000000, 0.187996457650415,-0.313812684220581,-0.877478645563726, 0.020443829892045],
  [ 0.000000000000000,-0.342250162134537,-0.516880103562672,-0.729805006430688, 0.018181320650769],
  [ 0.000000000000000,-0.376840825656951, 0.645097426879751,-0.676228457468250, 0.009254796655671],
  [ 0.000000000000000, 0.182063704555067, 0.574787801495802,-0.671327663173378, 0.034641127212969],
  [ 0.000000000000000, 0.053746038226857, 0.022833190433858,-0.656644444726305, 0.059480977104191],
  [ 0.000000000000000, 0.662770855439077, 0.444255914487794,-0.619484441261108, 0.005242290399240],
  [ 0.000000000000000,-0.747020964144085, 0.213493099452092,-0.524475254609005, 0.020557218895428],
  [ 0.000000000000000,-0.534809217443617,-0.202242179278534,-0.514191844496124, 0.043892052900086],
  [ 0.000000000000000, 0.537558640765179,-0.418064513491844,-0.513624732940545, 0.042276762270576],
  [ 0.000000000000000, 0.007303087726329,-0.757026873316086,-0.490573527381218, 0.023626179741415],
  [ 0.000000000000000, 0.808240154881112, 0.036382499184290,-0.444984326708005, 0.024173500596696],
  [ 0.000000000000000, 0.642112945056516,-0.773667256696022,-0.437361936803886, 0.001615415711589],
  [ 0.000000000000000,-0.231185664554039,-1.171278866882288,-0.428523137459344, 0.000307178936434],
  [ 0.000000000000000,-0.023583502819218, 0.568019732256306,-0.293359701259429, 0.053969108134260],
  [ 0.000000000000000, 0.523146952321315, 0.387843769795931,-0.288644592175683, 0.047153978042731],
  [ 0.000000000000000, 0.318664528920204,-0.169755526794294,-0.258387991934549, 0.058347243046760],
  [ 0.000000000000000, 0.049081481154577, 0.955624530703754,-0.215196383000558, 0.013684256636577],
  [ 0.000000000000000, 0.537856298769295, 0.770634786101350,-0.152643866698296, 0.017873660702315],
  [ 0.000000000000000, 0.396432455231086,-0.830801891218031,-0.151137001295255, 0.020241849115054],
  [ 0.000000000000000, 0.021594042713108, 0.123708650241385,-0.143730927592847, 0.061994325660020],
  [ 0.000000000000000,-0.647412148656367, 0.373349088960418,-0.111631046602859, 0.047096731388641],
  [ 0.000000000000000,-0.657327826446625, 0.733143098675773,-0.059583165996120, 0.009822234302102],
  [ 0.000000000000000,-0.169252267305808,-0.846962191520694,-0.058916220019549, 0.037900835818107],
  [ 0.000000000000000,-0.028600199962132,-0.466149959925240,-0.030379440061725, 0.046223752803890],
  [ 0.000000000000000,-0.640093640293412,-0.666244381944263,-0.027120694751263, 0.022529877116710],
  [ 0.000000000000000, 0.706920530841901, 0.100269621859377,-0.026936234946153, 0.029436383788566],
  [ 0.000000000000000, 0.908575315629531, 0.319649235335641,-0.015842853347426, 0.014485510452896],
  [ 0.000000000000000,-0.466184378295190,-0.289062301525024, 0.052123346133805, 0.956852426885908],
  [ 0.000000000000000,-0.465559828135460,-0.280429012447687, 0.062115923666661,-0.917886301798222],
  [ 0.000000000000000,-0.987236812135661, 0.181283481254688, 0.095997656922969, 0.009798314332499],
  [ 0.000000000000000,-0.256074366804028, 0.843890135435496, 0.188936908131876, 0.026364748484122],
  [ 0.000000000000000,-0.689062974814443, 0.005130710804364, 0.258646326801830, 0.053738452503402],
  [ 0.000000000000000,-0.218423692857571, 0.512063174288875, 0.260555038070761, 0.052555452021690],
  [ 0.000000000000000, 0.710981567581080,-0.563081449522173, 0.265685313192729, 0.019043301933006],
  [ 0.000000000000000, 0.620446075701201, 0.543269097121052, 0.356584718503107, 0.021872675076513],
  [ 0.000000000000000, 0.201609369080712,-0.838137268438564, 0.373969559773694, 0.022363776207697],
  [ 0.000000000000000, 0.161785057067058,-0.091674414369201, 0.392706627196932, 0.067576926123229],
  [ 0.000000000000000, 0.320271185442320, 0.757137077134353, 0.393580016154113, 0.022771228399899],
  [ 0.000000000000000, 0.388808304820126,-0.451361900508845, 0.500814224883115, 0.040459076164134],
  [ 0.000000000000000, 0.575121243176759, 0.172878614262452, 0.559611120019554, 0.036124038506293],
  [ 0.000000000000000,-0.303255268038168,-0.646076402706448, 0.564068692694632, 0.056684112752737],
  [ 0.000000000000000,-0.102404735327349, 0.370907305993880, 0.596220255247152, 0.323499837874707],
  [ 0.000000000000000,-0.165687930178265, 0.339746573959890, 0.603630832518711,-0.594501494351720],
  [ 0.000000000000000,-0.222443497707953, 0.302752053681084, 0.616171227854355, 0.344424676331765],
  [ 0.000000000000000,-0.345014821240978,-0.419844958273275, 0.625051542882345, 0.350875697875548],
  [ 0.000000000000000,-0.291595602952242, 0.644391459970329, 0.674828569893424, 0.014647437639530],
  [ 0.000000000000000,-0.682423903077706, 0.129681562340544, 0.683425943170796, 0.015128368648563],
  [ 0.000000000000000,-0.343247536837488,-0.430670570183926, 0.685769717827125,-2.049503279517289],
  [ 0.000000000000000, 0.729418028552942, 0.321251413139680, 0.724119756261741, 0.002998707061472],
  [ 0.000000000000000,-0.121590618027497,-0.396547209104040, 0.763724603813235, 0.076676918341827],
  [ 0.000000000000000, 0.405420633384753,-0.373618761597441, 0.876328760278773, 0.005068212824036],
  [ 0.038935217790144,-0.349168673178924,-0.426479808428829, 0.693375756574212, 0.856713259652969],
  [ 0.216627926048662, 0.862753903662208,-0.055325764237270, 0.310983862953415, 0.015619423128960],
  [ 0.233609875899913,-0.793328394620653,-0.381579448109238, 0.295201678299315, 0.014747587330901],
  [ 0.236543393321183, 0.384609247283338,-0.552576452921483,-0.009369562836031, 0.034671797332483],
  [ 0.237148850939460,-0.791187231685963,-0.379461889487803,-0.364782458832149, 0.008840024568945],
  [ 0.237497357323707,-0.137361406556879, 0.121102007540212, 0.926715337890653, 0.009792058019942],
  [ 0.252611636928089, 0.253150572534042, 0.061493778595440, 0.826993233194886, 0.024070094676811],
  [ 0.254126122422472, 0.816629411573532,-0.325061243215097,-0.122470035441149, 0.021782125509557],
  [ 0.255057690996253, 0.428684894200687, 0.093116005427619,-0.759287387880534, 0.023721693597078],
  [ 0.279588405831457,-0.646341514456032, 0.490885783722246, 0.317589164519232, 0.026225276927217],
  [ 0.283656095840151, 0.294248176671565, 0.367187944997134, 0.186694956129867, 0.054376736838372],
  [ 0.288814286886855,-0.315713093681919, 0.340047754172364,-0.640053952747883, 0.036555627894209],
  [ 0.290833709623190,-0.338973213213164, 0.707440438136717,-0.278249812305492, 0.029750133508411],
  [ 0.295449118621451,-0.824238754372641,-0.105460826696842,-0.142938977069613, 0.028291449638947],
  [ 0.301375575361397, 0.189877475603157, 0.491205100574985, 0.724886238610236, 0.018846156206556],
  [ 0.311369222942718, 0.563672664280693,-0.233184277189506, 0.616705640763782, 0.020038256500692],
  [ 0.312957353201024, 0.568480384161654,-0.117370297685340, 0.137060777069786, 0.046195496494070],
  [ 0.313773289567649,-0.355793755003586, 0.114655949398844,-0.285778215223325, 0.054998356786636],
  [ 0.339245924495145, 0.228887507146070, 0.714010981825837,-0.040885385172541, 0.037152988808957],
  [ 0.352403555648530, 0.021100162953131, 0.223651090354963,-0.884965685709993, 0.013271896462736],
  [ 0.356597069524473, 0.046800174931993, 0.816802180998827, 0.302358598082515, 0.016585015816988],
  [ 0.382010366550893,-0.567868500245488,-0.068749704312048,-0.692828428850135, 0.012606131051977],
  [ 0.386688532518839,-0.013365185949199,-0.530964183817094, 0.253687850207898, 0.049926617120755],
  [ 0.393402895215645, 0.685629348178313, 0.422053967429397, 0.101652227675616, 0.023685816662212],
  [ 0.398068346421459,-0.713494733050841, 0.403135238900944,-0.285524921715620, 0.015679657358373],
  [ 0.399624739281319, 0.556694380025535, 0.490305501441405,-0.406779592050913, 0.020992742572930],
  [ 0.403952959814823,-0.230091114567771,-0.015530629843301, 0.170554596711101, 0.283109103424200],
  [ 0.406962491325548,-0.361121831990285,-0.790693144808252, 0.190756005519816, 0.012155741792520],
  [ 0.414227731261910,-0.446716948127321,-0.576610289751323,-0.238179077802040, 0.254473005711430],
  [ 0.415811020927517, 0.151170436621447,-0.594415834228940,-0.520344399357154, 0.039042368695002],
  [ 0.425749204847825, 0.096273940053260,-0.558367501871038, 0.629172006144419, 0.018200950452472],
  [ 0.425819985190594,-0.060405324083064,-0.374302772593021,-0.459035373771514, 0.158083161470460],
  [ 0.429332352138031, 0.610357152799559,-0.309560976069241,-0.640535557368225, 0.005724261450070],
  [ 0.433597686915448, 0.090275942209541,-0.839350212395346, 0.024183069476034, 0.017976422860449],
  [ 0.441644006143284,-0.459124822335963,-0.548709658636937,-0.173828197650961,-0.426626602146957],
  [ 0.445900987997240, 0.538071370199633,-0.594773943954036,-0.130492173505458, 0.016345402599146],
  [ 0.452193999313222,-0.697954134779412,-0.009873261139055, 0.408985234046307, 0.021442770846393],
  [ 0.453032499975084,-0.300779555958204, 0.527093213160215, 0.491189208189659, 0.018303159081022],
  [ 0.460448768341679, 0.493960423004114,-0.620812769034703, 0.338579715963339, 0.010493364189485],
  [ 0.472682378417089,-0.238116079379644, 0.423329818680855, 0.079134247611102, 0.046818094932819],
  [ 0.473332373376100,-0.474296317534134,-0.512192176231029,-0.091042064959461, 0.231875759617752],
  [ 0.474057477822784,-0.316380614774285, 0.153516443024768, 0.704517848100514, 0.022167897756050],
  [ 0.480441801764781, 0.075728104384634, 0.687787988939037,-0.452970041916487, 0.018104127495675],
  [ 0.480455704377916,-0.142193909493178,-0.010917410521388, 0.112307335761248,-0.526728865469859],
  [ 0.483579189239604, 0.805103989727672, 0.073618201020747,-0.201419515523218, 0.012446700898762],
  [ 0.493380237316239, 0.520461623580632, 0.745021702307159, 0.202839176379741, 0.003197788793967],
  [ 0.508573872859818, 0.167594772562316,-0.010282989150311,-0.444099184108096,-0.203677970518010],
  [ 0.513984948409450,-0.069419478413113,-0.018584856397746, 0.068510040581387, 0.356866920301369],
  [ 0.519077676172894, 0.506377965094051, 0.274566602472226, 0.484164353162391, 0.025562855309248],
  [ 0.527049832128667, 0.086801298965960, 0.075933852584939, 0.615512951121436, 0.297096330568625],
  [ 0.536437753438882, 0.358945081808629, 0.034603585232550,-0.432357946611487, 0.443002362208480],
  [ 0.540924786360210,-0.060033964943959,-0.365454643105513,-0.565386711403057, 0.516065541795199],
  [ 0.541259001659312,-0.325483212793657, 0.763264658962627, 0.069311802798479, 0.008958420186985],
  [ 0.542843378533273, 0.227566779015753, 0.108760021575012,-0.440754457747076, 0.481672509811121],
  [ 0.545155184739244, 0.092281210774456, 0.100182202478017, 0.627003916631346,-0.294308125598975],
  [ 0.547397112119847,-0.052297490526759,-0.387369140153666,-0.521963911288279,-0.783019631152891],
  [ 0.564724809163009, 0.307470052386110, 0.071488032140024,-0.439270337041311,-0.784640015825819],
  [ 0.591017417281873, 0.149220841184781,-0.168472688316506,-0.456100448710676, 0.141071931179657],
  [ 0.612522187742593,-0.070651459058145,-0.449349575100636,-0.415595902070810, 0.179223929163157],
  [ 0.613638420709731,-0.646925946742481, 0.213894452878170, 0.025620748657746, 0.021862205454235],
  [ 0.616927969233956,-0.355649631140107,-0.333360678207200, 0.522400784477451, 0.017922298743112],
  [ 0.632245057818785, 0.066272026652889, 0.332386678191687, 0.501477622735706, 0.046691433281636],
  [ 0.633821049610916, 0.368546009656436,-0.294225911242638, 0.288319582973787, 0.029585931382707],
  [ 0.647496015203477,-0.451991013576976,-0.110346260372804,-0.333155533068543, 0.035226563181940],
  [ 0.656175609584511, 0.123815023271525, 0.003106666231504, 0.684503328962443, 0.028354974779764],
  [ 0.668313460014313, 0.687476133694229,-0.089997404535434, 0.245737565463969, 0.008292933459790],
  [ 0.686795480375681, 0.305677533921425, 0.131537029887038,-0.487979028718173, 0.061209579857992],
  [ 0.709116156101330,-0.309462201757222, 0.312748965034530,-0.516248988233933, 0.012246311094094],
  [ 0.717799265120388, 0.420959190125523, 0.157307149038544,-0.119904417387439, 0.037705767011837],
  [ 0.756435061712610,-0.199606877316300, 0.417918264942014,-0.099571877483411, 0.024899894800691],
  [ 0.760175992706396, 0.220159627068268, 0.531866596553046, 0.020135143328632, 0.016464299061359],
  [ 0.766007446536128,-0.277719152000284,-0.025414712586338, 0.210496715694359, 0.043504324363060],
  [ 0.770459141935726, 0.417340343753201,-0.350587054836811,-0.154181095413591, 0.014495691659923],
  [ 0.811910214557522,-0.010748889939302,-0.464443214260589, 0.195602136726298, 0.018000783421408],
  [ 0.855287303986127,-0.640633018027415,-0.318281801817098,-0.048919876323776, 0.002165663212101],
  [ 0.888079432599265,-0.342977630035317, 0.329873703603309, 0.356985813730868, 0.003254234104880],
  [ 0.895727882458028, 0.217227025681752, 0.043223164272512, 0.221901966721657, 0.014384216168949],
  [ 0.943524929030572,-0.066822873236959,-0.021656380700640,-0.186751394030865, 0.014027729673578]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 4_208_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(1177,"equations, ",988,"unknowns"),
[x,err]:fsolv2(x0,pp,11,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir4_208_10Sabd.mac",err,"refir4_208_10Sabd.txt")
)$


==> anc/refir4_208_10Sabds.mac <==
/* r4_208_10Sabds.txt:4 formula 1 */
rule:"4_208_10";
n:4;
N:208;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [9, 1, 0, 0],
  [9, 0, 1, 0],
  [9, 0, 0, 1],
  [8, 2, 0, 0],
  [8, 1, 1, 0],
  [8, 1, 0, 1],
  [8, 0, 2, 0],
  [8, 0, 1, 1],
  [8, 0, 0, 2],
  [7, 3, 0, 0],
  [7, 2, 1, 0],
  [7, 2, 0, 1],
  [7, 1, 2, 0],
  [7, 1, 1, 1],
  [7, 1, 0, 2],
  [7, 0, 3, 0],
  [7, 0, 2, 1],
  [7, 0, 1, 2],
  [7, 0, 0, 3],
  [6, 4, 0, 0],
  [6, 3, 1, 0],
  [6, 3, 0, 1],
  [6, 2, 2, 0],
  [6, 2, 1, 1],
  [6, 2, 0, 2],
  [6, 1, 3, 0],
  [6, 1, 2, 1],
  [6, 1, 1, 2],
  [6, 1, 0, 3],
  [6, 0, 4, 0],
  [6, 0, 3, 1],
  [6, 0, 2, 2],
  [6, 0, 1, 3],
  [6, 0, 0, 4],
  [5, 5, 0, 0],
  [5, 4, 1, 0],
  [5, 4, 0, 1],
  [5, 3, 2, 0],
  [5, 3, 1, 1],
  [5, 3, 0, 2],
  [5, 2, 3, 0],
  [5, 2, 2, 1],
  [5, 2, 1, 2],
  [5, 2, 0, 3],
  [5, 1, 4, 0],
  [5, 1, 3, 1],
  [5, 1, 2, 2],
  [5, 1, 1, 3],
  [5, 1, 0, 4],
  [5, 0, 5, 0],
  [5, 0, 4, 1],
  [5, 0, 3, 2],
  [5, 0, 2, 3],
  [5, 0, 1, 4],
  [5, 0, 0, 5],
  [4, 6, 0, 0],
  [4, 5, 1, 0],
  [4, 5, 0, 1],
  [4, 4, 2, 0],
  [4, 4, 1, 1],
  [4, 4, 0, 2],
  [4, 3, 3, 0],
  [4, 3, 2, 1],
  [4, 3, 1, 2],
  [4, 3, 0, 3],
  [4, 2, 4, 0],
  [4, 2, 3, 1],
  [4, 2, 2, 2],
  [4, 2, 1, 3],
  [4, 2, 0, 4],
  [4, 1, 5, 0],
  [4, 1, 4, 1],
  [4, 1, 3, 2],
  [4, 1, 2, 3],
  [4, 1, 1, 4],
  [4, 1, 0, 5],
  [4, 0, 6, 0],
  [4, 0, 5, 1],
  [4, 0, 4, 2],
  [4, 0, 3, 3],
  [4, 0, 2, 4],
  [4, 0, 1, 5],
  [4, 0, 0, 6],
  [3, 7, 0, 0],
  [3, 6, 1, 0],
  [3, 6, 0, 1],
  [3, 5, 2, 0],
  [3, 5, 1, 1],
  [3, 5, 0, 2],
  [3, 4, 3, 0],
  [3, 4, 2, 1],
  [3, 4, 1, 2],
  [3, 4, 0, 3],
  [3, 3, 4, 0],
  [3, 3, 3, 1],
  [3, 3, 2, 2],
  [3, 3, 1, 3],
  [3, 3, 0, 4],
  [3, 2, 5, 0],
  [3, 2, 4, 1],
  [3, 2, 3, 2],
  [3, 2, 2, 3],
  [3, 2, 1, 4],
  [3, 2, 0, 5],
  [3, 1, 6, 0],
  [3, 1, 5, 1],
  [3, 1, 4, 2],
  [3, 1, 3, 3],
  [3, 1, 2, 4],
  [3, 1, 1, 5],
  [3, 1, 0, 6],
  [3, 0, 7, 0],
  [3, 0, 6, 1],
  [3, 0, 5, 2],
  [3, 0, 4, 3],
  [3, 0, 3, 4],
  [3, 0, 2, 5],
  [3, 0, 1, 6],
  [3, 0, 0, 7],
  [2, 8, 0, 0],
  [2, 7, 1, 0],
  [2, 7, 0, 1],
  [2, 6, 2, 0],
  [2, 6, 1, 1],
  [2, 6, 0, 2],
  [2, 5, 3, 0],
  [2, 5, 2, 1],
  [2, 5, 1, 2],
  [2, 5, 0, 3],
  [2, 4, 4, 0],
  [2, 4, 3, 1],
  [2, 4, 2, 2],
  [2, 4, 1, 3],
  [2, 4, 0, 4],
  [2, 3, 5, 0],
  [2, 3, 4, 1],
  [2, 3, 3, 2],
  [2, 3, 2, 3],
  [2, 3, 1, 4],
  [2, 3, 0, 5],
  [2, 2, 6, 0],
  [2, 2, 5, 1],
  [2, 2, 4, 2],
  [2, 2, 3, 3],
  [2, 2, 2, 4],
  [2, 2, 1, 5],
  [2, 2, 0, 6],
  [2, 1, 7, 0],
  [2, 1, 6, 1],
  [2, 1, 5, 2],
  [2, 1, 4, 3],
  [2, 1, 3, 4],
  [2, 1, 2, 5],
  [2, 1, 1, 6],
  [2, 1, 0, 7],
  [2, 0, 8, 0],
  [2, 0, 7, 1],
  [2, 0, 6, 2],
  [2, 0, 5, 3],
  [2, 0, 4, 4],
  [2, 0, 3, 5],
  [2, 0, 2, 6],
  [2, 0, 1, 7],
  [2, 0, 0, 8],
  [1, 9, 0, 0],
  [1, 8, 1, 0],
  [1, 8, 0, 1],
  [1, 7, 2, 0],
  [1, 7, 1, 1],
  [1, 7, 0, 2],
  [1, 6, 3, 0],
  [1, 6, 2, 1],
  [1, 6, 1, 2],
  [1, 6, 0, 3],
  [1, 5, 4, 0],
  [1, 5, 3, 1],
  [1, 5, 2, 2],
  [1, 5, 1, 3],
  [1, 5, 0, 4],
  [1, 4, 5, 0],
  [1, 4, 4, 1],
  [1, 4, 3, 2],
  [1, 4, 2, 3],
  [1, 4, 1, 4],
  [1, 4, 0, 5],
  [1, 3, 6, 0],
  [1, 3, 5, 1],
  [1, 3, 4, 2],
  [1, 3, 3, 3],
  [1, 3, 2, 4],
  [1, 3, 1, 5],
  [1, 3, 0, 6],
  [1, 2, 7, 0],
  [1, 2, 6, 1],
  [1, 2, 5, 2],
  [1, 2, 4, 3],
  [1, 2, 3, 4],
  [1, 2, 2, 5],
  [1, 2, 1, 6],
  [1, 2, 0, 7],
  [1, 1, 8, 0],
  [1, 1, 7, 1],
  [1, 1, 6, 2],
  [1, 1, 5, 3],
  [1, 1, 4, 4],
  [1, 1, 3, 5],
  [1, 1, 2, 6],
  [1, 1, 1, 7],
  [1, 1, 0, 8],
  [1, 0, 9, 0],
  [1, 0, 8, 1],
  [1, 0, 7, 2],
  [1, 0, 6, 3],
  [1, 0, 5, 4],
  [1, 0, 4, 5],
  [1, 0, 3, 6],
  [1, 0, 2, 7],
  [1, 0, 1, 8],
  [1, 0, 0, 9],
  [0, 10, 0, 0],
  [0, 9, 1, 0],
  [0, 9, 0, 1],
  [0, 8, 2, 0],
  [0, 8, 1, 1],
  [0, 8, 0, 2],
  [0, 7, 3, 0],
  [0, 7, 2, 1],
  [0, 7, 1, 2],
  [0, 7, 0, 3],
  [0, 6, 4, 0],
  [0, 6, 3, 1],
  [0, 6, 2, 2],
  [0, 6, 1, 3],
  [0, 6, 0, 4],
  [0, 5, 5, 0],
  [0, 5, 4, 1],
  [0, 5, 3, 2],
  [0, 5, 2, 3],
  [0, 5, 1, 4],
  [0, 5, 0, 5],
  [0, 4, 6, 0],
  [0, 4, 5, 1],
  [0, 4, 4, 2],
  [0, 4, 3, 3],
  [0, 4, 2, 4],
  [0, 4, 1, 5],
  [0, 4, 0, 6],
  [0, 3, 7, 0],
  [0, 3, 6, 1],
  [0, 3, 5, 2],
  [0, 3, 4, 3],
  [0, 3, 3, 4],
  [0, 3, 2, 5],
  [0, 3, 1, 6],
  [0, 3, 0, 7],
  [0, 2, 8, 0],
  [0, 2, 7, 1],
  [0, 2, 6, 2],
  [0, 2, 5, 3],
  [0, 2, 4, 4],
  [0, 2, 3, 5],
  [0, 2, 2, 6],
  [0, 2, 1, 7],
  [0, 2, 0, 8],
  [0, 1, 9, 0],
  [0, 1, 8, 1],
  [0, 1, 7, 2],
  [0, 1, 6, 3],
  [0, 1, 5, 4],
  [0, 1, 4, 5],
  [0, 1, 3, 6],
  [0, 1, 2, 7],
  [0, 1, 1, 8],
  [0, 1, 0, 9],
  [0, 0, 10, 0],
  [0, 0, 9, 1],
  [0, 0, 8, 2],
  [0, 0, 7, 3],
  [0, 0, 6, 4],
  [0, 0, 5, 5],
  [0, 0, 4, 6],
  [0, 0, 3, 7],
  [0, 0, 2, 8],
  [0, 0, 1, 9],
  [0, 0, 0, 10],
  [11, 0, 0, 0],
  [9, 2, 0, 0],
  [9, 1, 1, 0],
  [9, 1, 0, 1],
  [9, 0, 2, 0],
  [9, 0, 1, 1],
  [9, 0, 0, 2],
  [7, 4, 0, 0],
  [7, 3, 1, 0],
  [7, 3, 0, 1],
  [7, 2, 2, 0],
  [7, 2, 1, 1],
  [7, 2, 0, 2],
  [7, 1, 3, 0],
  [7, 1, 2, 1],
  [7, 1, 1, 2],
  [7, 1, 0, 3],
  [7, 0, 4, 0],
  [7, 0, 3, 1],
  [7, 0, 2, 2],
  [7, 0, 1, 3],
  [7, 0, 0, 4],
  [5, 6, 0, 0],
  [5, 5, 1, 0],
  [5, 5, 0, 1],
  [5, 4, 2, 0],
  [5, 4, 1, 1],
  [5, 4, 0, 2],
  [5, 3, 3, 0],
  [5, 3, 2, 1],
  [5, 3, 1, 2],
  [5, 3, 0, 3],
  [5, 2, 4, 0],
  [5, 2, 3, 1],
  [5, 2, 2, 2],
  [5, 2, 1, 3],
  [5, 2, 0, 4],
  [5, 1, 5, 0],
  [5, 1, 4, 1],
  [5, 1, 3, 2],
  [5, 1, 2, 3],
  [5, 1, 1, 4],
  [5, 1, 0, 5],
  [5, 0, 6, 0],
  [5, 0, 5, 1],
  [5, 0, 4, 2],
  [5, 0, 3, 3],
  [5, 0, 2, 4],
  [5, 0, 1, 5],
  [5, 0, 0, 6],
  [4, 4, 2, 1],
  [4, 2, 3, 2],
  [4, 2, 2, 3],
  [4, 2, 0, 5],
  [4, 1, 4, 2],
  [4, 0, 7, 0],
  [4, 0, 0, 7],
  [3, 8, 0, 0],
  [3, 7, 1, 0],
  [3, 7, 0, 1],
  [3, 6, 2, 0],
  [3, 6, 1, 1],
  [3, 6, 0, 2],
  [3, 5, 3, 0],
  [3, 5, 2, 1],
  [3, 5, 1, 2],
  [3, 5, 0, 3],
  [3, 4, 4, 0],
  [3, 4, 3, 1],
  [3, 4, 2, 2],
  [3, 4, 1, 3],
  [3, 4, 0, 4],
  [3, 3, 5, 0],
  [3, 3, 4, 1],
  [3, 3, 3, 2],
  [3, 3, 2, 3],
  [3, 3, 1, 4],
  [3, 3, 0, 5],
  [3, 2, 6, 0],
  [3, 2, 5, 1],
  [3, 2, 4, 2],
  [3, 2, 3, 3],
  [3, 2, 2, 4],
  [3, 2, 1, 5],
  [3, 2, 0, 6],
  [3, 1, 7, 0],
  [3, 1, 6, 1],
  [3, 1, 5, 2],
  [3, 1, 4, 3],
  [3, 1, 3, 4],
  [3, 1, 2, 5],
  [3, 1, 1, 6],
  [3, 1, 0, 7],
  [3, 0, 8, 0],
  [3, 0, 7, 1],
  [3, 0, 6, 2],
  [3, 0, 5, 3],
  [3, 0, 4, 4],
  [3, 0, 3, 5],
  [3, 0, 2, 6],
  [3, 0, 1, 7],
  [3, 0, 0, 8],
  [2, 5, 2, 2],
  [2, 4, 2, 3],
  [2, 2, 3, 4],
  [2, 1, 6, 2],
  [1, 10, 0, 0],
  [1, 9, 1, 0],
  [1, 9, 0, 1],
  [1, 8, 2, 0],
  [1, 8, 1, 1],
  [1, 8, 0, 2],
  [1, 7, 3, 0],
  [1, 7, 2, 1],
  [1, 7, 1, 2],
  [1, 7, 0, 3],
  [1, 6, 4, 0],
  [1, 6, 3, 1],
  [1, 6, 2, 2],
  [1, 6, 1, 3],
  [1, 6, 0, 4],
  [1, 5, 5, 0],
  [1, 5, 4, 1],
  [1, 5, 3, 2],
  [1, 5, 2, 3],
  [1, 5, 1, 4],
  [1, 5, 0, 5],
  [1, 4, 6, 0],
  [1, 4, 5, 1],
  [1, 4, 4, 2],
  [1, 4, 3, 3],
  [1, 4, 2, 4],
  [1, 4, 1, 5],
  [1, 4, 0, 6],
  [1, 3, 7, 0],
  [1, 3, 6, 1],
  [1, 3, 5, 2],
  [1, 3, 4, 3],
  [1, 3, 3, 4],
  [1, 3, 2, 5],
  [1, 3, 1, 6],
  [1, 3, 0, 7],
  [1, 2, 8, 0],
  [1, 2, 7, 1],
  [1, 2, 6, 2],
  [1, 2, 5, 3],
  [1, 2, 4, 4],
  [1, 2, 3, 5],
  [1, 2, 2, 6],
  [1, 2, 1, 7],
  [1, 2, 0, 8],
  [1, 1, 9, 0],
  [1, 1, 8, 1],
  [1, 1, 7, 2],
  [1, 1, 6, 3],
  [1, 1, 5, 4],
  [1, 1, 4, 5],
  [1, 1, 3, 6],
  [1, 1, 2, 7],
  [1, 1, 1, 8],
  [1, 1, 0, 9],
  [1, 0, 10, 0],
  [1, 0, 9, 1],
  [1, 0, 8, 2],
  [1, 0, 7, 3],
  [1, 0, 6, 4],
  [1, 0, 5, 5],
  [1, 0, 4, 6],
  [1, 0, 3, 7],
  [1, 0, 2, 8],
  [1, 0, 1, 9],
  [1, 0, 0, 10],
  [0, 5, 3, 3],
  [0, 4, 5, 2],
  [0, 3, 6, 2],
  [0, 3, 5, 3],
  [0, 2, 8, 1],
  [0, 2, 0, 9]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.021426534462400, 0.124298963218088,-0.148316324301847, 0.062759806816260],
  [ 0.000000000000000, 0.162843629716473,-0.089586540956095, 0.391408449856699, 0.067723456114483],
  [ 0.000000000000000, 0.319538012572733,-0.171838351365940,-0.257904790136691, 0.058886857885546],
  [ 0.000000000000000,-0.026492072417603,-0.470107264691615,-0.029228204669697, 0.046302536849288],
  [ 0.404241551144358,-0.232962741603379,-0.013954000053693, 0.171973408335793, 0.268258695754265],
  [-0.404241551144426,-0.232962741603321,-0.013954000053683, 0.171973408335753, 0.268258695754841],
  [-0.483073859114380,-0.144792195703812,-0.008300744064912, 0.113523510156013,-0.471366035056733],
  [ 0.483073859114511,-0.144792195703612,-0.008300744064920, 0.113523510155890,-0.471366035057354],
  [ 0.518390130891407,-0.064671170365306,-0.017106863638335, 0.065638218132220, 0.315330760915012],
  [-0.518390130891432,-0.064671170365185,-0.017106863638354, 0.065638218132144, 0.315330760913814],
  [ 0.000000000000000,-0.470648436904794,-0.283117395198955, 0.066655892878365,-0.800656697748603],
  [ 0.000000000000000,-0.470845444132477,-0.292875687882593, 0.055094437098485, 0.839885299063718],
  [ 0.316748429691694,-0.354604959624756, 0.112055465914353,-0.288287584510588, 0.055026094401931],
  [-0.316748429691704,-0.354604959624758, 0.112055465914345,-0.288287584510579, 0.055026094401931],
  [ 0.281902905375564, 0.293740821316439, 0.370103042945401, 0.186151936089002, 0.054467319580163],
  [-0.281902905375562, 0.293740821316446, 0.370103042945401, 0.186151936089001, 0.054467319580162],
  [ 0.000000000000000,-0.218653772012272, 0.514969875698312, 0.258472448365556, 0.052582663599514],
  [ 0.000000000000000,-0.026000458488577, 0.568308417779967,-0.295557815089161, 0.053719648328644],
  [ 0.000000000000000, 0.053342050985072, 0.019457989446626,-0.655758195836022, 0.059919115301598],
  [ 0.313457393899755, 0.569830447132454,-0.113825131352192, 0.137339193163205, 0.046193100648601],
  [-0.313457393899742, 0.569830447132462,-0.113825131352192, 0.137339193163200, 0.046193100648600],
  [-0.474498922073870,-0.238208259020165, 0.421523983817248, 0.077462605830474, 0.047364752746317],
  [ 0.474498922073873,-0.238208259020161, 0.421523983817248, 0.077462605830472, 0.047364752746317],
  [-0.500418181249130, 0.164122745916431,-0.002468198769874,-0.443036603446599,-0.189547080701598],
  [ 0.500418181249159, 0.164122745916462,-0.002468198769847,-0.443036603446610,-0.189547080701736],
  [ 0.387457561248984,-0.012625562834443,-0.530854275771474, 0.255492972943414, 0.049739394902163],
  [-0.387457561248985,-0.012625562834446,-0.530854275771475, 0.255492972943414, 0.049739394902163],
  [ 0.000000000000000, 0.523587027969618, 0.386725381733498,-0.289829888633311, 0.047291284277244],
  [-0.239658349517466, 0.386118765203238,-0.549631169353799,-0.003432839987241, 0.034686982734853],
  [ 0.239658349517488, 0.386118765203241,-0.549631169353802,-0.003432839987243, 0.034686982734853],
  [ 0.000000000000000, 0.707116139943122, 0.099561902736334,-0.026229292623154, 0.029107768340684],
  [ 0.000000000000000,-0.101443101813010, 0.378532039327649, 0.599754715660673, 0.289691799518059],
  [ 0.000000000000000,-0.168232641657727, 0.346541071453613, 0.607108783505034,-0.517125760070273],
  [ 0.000000000000000,-0.229156529239557, 0.305738457274700, 0.619693869387614, 0.301043129311138],
  [ 0.425156263930434,-0.060483836778695,-0.376405607713055,-0.455055451475808, 0.154509686529412],
  [-0.425156263930436,-0.060483836778687,-0.376405607713050,-0.455055451475813, 0.154509686529425],
  [ 0.000000000000000,-0.688000217391674, 0.002578161999184, 0.258285527724732, 0.054399780342094],
  [-0.540266636645538, 0.225654751204686, 0.108266331299693,-0.442096640939199, 0.472901357208560],
  [ 0.540266636645538, 0.225654751204681, 0.108266331299681,-0.442096640939206, 0.472901357208657],
  [ 0.000000000000000,-0.645539608829724, 0.371368031847386,-0.114175452225794, 0.047462014531024],
  [ 0.000000000000000,-0.534658904602749,-0.205137199153622,-0.510763532553106, 0.043865686307993],
  [ 0.000000000000000, 0.388860783165133,-0.448206243032365, 0.503111325472522, 0.040370568070255],
  [-0.535342876655355, 0.363831110494918, 0.030965705889849,-0.433004966524551, 0.380524539458198],
  [ 0.535342876655351, 0.363831110494937, 0.030965705889841,-0.433004966524557, 0.380524539457989],
  [-0.566764101645438, 0.305536919319421, 0.072106716393898,-0.441759286951782,-0.720651162061859],
  [ 0.566764101645451, 0.305536919319416, 0.072106716393908,-0.441759286951792,-0.720651162061668],
  [ 0.594976007187885, 0.145243995410326,-0.180793901700160,-0.456948529432737, 0.127668312894276],
  [-0.594976007187896, 0.145243995410312,-0.180793901700190,-0.456948529432734, 0.127668312894251],
  [ 0.524714098866746, 0.085235750199679, 0.073973219409971, 0.614276464280240, 0.254944494979176],
  [-0.524714098866762, 0.085235750199681, 0.073973219409985, 0.614276464280249, 0.254944494979455],
  [ 0.000000000000000, 0.572603964710042, 0.178604819222458, 0.561445926951486, 0.036335280106242],
  [ 0.000000000000000,-0.343143991341189,-0.416398481056246, 0.623338906467239, 0.312465834503024],
  [ 0.338962969405813, 0.227162793306109, 0.714951376746299,-0.046862891393601, 0.037046442959560],
  [-0.338962969405814, 0.227162793306107, 0.714951376746301,-0.046862891393600, 0.037046442959560],
  [-0.765122596791995,-0.275666337952315,-0.022202616772379, 0.209781923646610, 0.044321638946573],
  [ 0.765122596792001,-0.275666337952315,-0.022202616772374, 0.209781923646608, 0.044321638946572],
  [-0.635638596976346, 0.367781604038612,-0.290088512430049, 0.289334015667214, 0.029490309802993],
  [ 0.635638596976356, 0.367781604038612,-0.290088512430046, 0.289334015667219, 0.029490309802992],
  [-0.288562803847718,-0.315302942830082, 0.337169607080938,-0.641613009336430, 0.036437092356898],
  [ 0.288562803847720,-0.315302942830082, 0.337169607080938,-0.641613009336432, 0.036437092356898],
  [-0.545488626432914, 0.091502900338824, 0.100922253402972, 0.628191316647175,-0.250202294719405],
  [ 0.545488626432920, 0.091502900338830, 0.100922253402989, 0.628191316647182,-0.250202294719126],
  [ 0.475473649255823,-0.474822129285605,-0.508565985422796,-0.081338687483664, 0.195386487719691],
  [-0.475473649255780,-0.474822129285583,-0.508565985422853,-0.081338687483776, 0.195386487720347],
  [-0.551547758452717,-0.051235429399312,-0.393907975058226,-0.512764229917643,-0.704882189113571],
  [ 0.551547758452722,-0.051235429399314,-0.393907975058230,-0.512764229917637,-0.704882189113594],
  [ 0.000000000000000, 0.537599763025749,-0.421622376074798,-0.512832774617867, 0.042152968439915],
  [-0.720127382674114, 0.420781026078581, 0.160263265485155,-0.116527835370358, 0.037125459101065],
  [ 0.720127382674110, 0.420781026078590, 0.160263265485158,-0.116527835370360, 0.037125459101065],
  [-0.439974366535833,-0.458128600917091,-0.549649168726224,-0.173325618116877,-0.358162630505448],
  [ 0.439974366535744,-0.458128600917052,-0.549649168726317,-0.173325618117101,-0.358162630505673],
  [ 0.648966230801230,-0.450698609792766,-0.114725917249478,-0.332248334509986, 0.035090786372456],
  [-0.648966230801233,-0.450698609792764,-0.114725917249478,-0.332248334509989, 0.035090786372455],
  [ 0.000000000000000,-0.166967858939757,-0.848703864057777,-0.055237423887396, 0.037652630644339],
  [ 0.609074801373597,-0.067642559118355,-0.447972382598426,-0.420264286052450, 0.210467140973008],
  [-0.609074801373602,-0.067642559118359,-0.447972382598434,-0.420264286052438, 0.210467140972950],
  [-0.541927924490656,-0.060753211079706,-0.366585617435477,-0.567389239379148, 0.408548793993388],
  [ 0.541927924490658,-0.060753211079707,-0.366585617435477,-0.567389239379147, 0.408548793993368],
  [ 0.000000000000000,-0.125866206899729,-0.396153922509290, 0.763504816692295, 0.080856174280924],
  [ 0.411116933829858,-0.445046208626917,-0.579636878749205,-0.240580234994616, 0.222444912018105],
  [-0.411116933829819,-0.445046208626898,-0.579636878749246,-0.240580234994695, 0.222444912017225],
  [-0.633124687411171, 0.066982491097824, 0.339136918853467, 0.496357780052367, 0.044873246055486],
  [ 0.633124687411170, 0.066982491097829, 0.339136918853464, 0.496357780052369, 0.044873246055486],
  [ 0.000000000000000,-0.340036739713269,-0.428830012263035, 0.688844719342290,-1.810151935134538],
  [ 0.291883398257335,-0.339278971286461, 0.706136258033234,-0.282014833142220, 0.029611679911833],
  [-0.291883398257338,-0.339278971286460, 0.706136258033235,-0.282014833142219, 0.029611679911833],
  [-0.041759367873127,-0.346932939086834,-0.424088177904793, 0.696700594770810, 0.754445509274451],
  [ 0.041759367873125,-0.346932939086835,-0.424088177904793, 0.696700594770810, 0.754445509274494],
  [ 0.296477734773446,-0.823310632828899,-0.106782462805326,-0.142674388083171, 0.028216003297851],
  [-0.296477734773445,-0.823310632828901,-0.106782462805328,-0.142674388083173, 0.028216003297851],
  [ 0.756988575541893,-0.201179105525222, 0.416422578146927,-0.105638146787722, 0.024508536827664],
  [-0.756988575541894,-0.201179105525215, 0.416422578146939,-0.105638146787715, 0.024508536827664],
  [ 0.681733337816725, 0.303720372381816, 0.128497955603214,-0.487751162247807, 0.069316468324215],
  [-0.681733337816745, 0.303720372381814, 0.128497955603221,-0.487751162247812, 0.069316468324179],
  [ 0.392703734913565, 0.682991869803175, 0.425041486645743, 0.100925053168137, 0.023849814284638],
  [-0.392703734913569, 0.682991869803175, 0.425041486645746, 0.100925053168138, 0.023849814284638],
  [ 0.000000000000000, 0.626887047371716, 0.542326866269447, 0.353872504820567, 0.020734663997979],
  [ 0.000000000000000,-0.258579760961367, 0.844389555157068, 0.184089510661833, 0.026170057932392],
  [ 0.000000000000000, 0.182575495183395, 0.572226133311652,-0.673363266426770, 0.034704121059217],
  [-0.452727100974630,-0.299302800152243, 0.527577257907738, 0.491441668719949, 0.018414890807405],
  [ 0.452727100974637,-0.299302800152244, 0.527577257907741, 0.491441668719941, 0.018414890807405],
  [ 0.000000000000000, 0.007852392469855,-0.759901334715519,-0.488093782172291, 0.023600522477119],
  [ 0.253216725005406, 0.249242074272061, 0.063132369463610, 0.828361114859899, 0.024178236453654],
  [-0.253216725005382, 0.249242074272052, 0.063132369463611, 0.828361114859909, 0.024178236453654],
  [ 0.416407940785204, 0.151253315519926,-0.595536642939981,-0.517938169057806, 0.039118734351543],
  [-0.416407940785205, 0.151253315519928,-0.595536642939982,-0.517938169057805, 0.039118734351543],
  [ 0.000000000000000,-0.300598323942950,-0.644339098698337, 0.566856877104539, 0.056953487819321],
  [ 0.000000000000000, 0.329788943932376, 0.754276054387904, 0.389252721086076, 0.023099450204800],
  [-0.255258868396857, 0.428310632297140, 0.089077039349674,-0.759523286865044, 0.023894501832401],
  [ 0.255258868396857, 0.428310632297141, 0.089077039349672,-0.759523286865045, 0.023894501832401],
  [-0.516651670698503, 0.506689530873624, 0.278494389038102, 0.484738460731878, 0.025294158392545],
  [ 0.516651670698505, 0.506689530873625, 0.278494389038100, 0.484738460731877, 0.025294158392545],
  [ 0.279867360988724,-0.647668047746812, 0.490079205233693, 0.315532664622229, 0.026324470863859],
  [-0.279867360988731,-0.647668047746812, 0.490079205233690, 0.315532664622229, 0.026324470863859],
  [-0.613346582247644,-0.647946635726610, 0.213147503618537, 0.022894680817290, 0.021887163540452],
  [ 0.613346582247636,-0.647946635726617, 0.213147503618542, 0.022894680817288, 0.021887163540452],
  [-0.474759823826540,-0.314635839653532, 0.155484932849416, 0.704207024342607, 0.022211606530616],
  [ 0.474759823826536,-0.314635839653529, 0.155484932849422, 0.704207024342611, 0.022211606530616],
  [-0.311250526210533, 0.563211743142594,-0.229161375266256, 0.617314483990205, 0.020254206649822],
  [ 0.311250526210536, 0.563211743142596,-0.229161375266268, 0.617314483990200, 0.020254206649821],
  [ 0.000000000000000, 0.808660222231948, 0.032680005922245,-0.443250686777781, 0.024313647939224],
  [ 0.254710710363892, 0.815653082396773,-0.328248244880996,-0.120199418533514, 0.021859836475326],
  [-0.254710710363884, 0.815653082396780,-0.328248244880992,-0.120199418533518, 0.021859836475325],
  [ 0.000000000000000,-0.637789490830420,-0.668820463461731,-0.024502968610627, 0.022381568758766],
  [-0.444937124680514, 0.535077443080067,-0.597002856428668,-0.132673495236348, 0.016119193231585],
  [ 0.444937124680516, 0.535077443080056,-0.597002856428682,-0.132673495236353, 0.016119193231584],
  [ 0.452948416436670,-0.697051453904535,-0.009920566254555, 0.410362960764347, 0.021482943679221],
  [-0.452948416436664,-0.697051453904542,-0.009920566254565, 0.410362960764344, 0.021482943679221],
  [ 0.000000000000000,-0.268019245303914,-0.017222030269595,-0.890932177804253, 0.020945027022129],
  [ 0.000000000000000, 0.398642902199345,-0.828409034915296,-0.148401305424215, 0.020671391460217],
  [-0.399779465804720, 0.556703690588490, 0.488781834869129,-0.408687750882752, 0.020981523621008],
  [ 0.399779465804722, 0.556703690588489, 0.488781834869129,-0.408687750882753, 0.020981523621008],
  [ 0.000000000000000,-0.747149884006207, 0.209079643136031,-0.525778575576304, 0.020534942304320],
  [ 0.000000000000000, 0.204535829980273,-0.836412076707681, 0.376740216504306, 0.022316241638920],
  [-0.350830189786363, 0.048783056158555, 0.819650234532631, 0.299974089626032, 0.016814834112469],
  [ 0.350830189786366, 0.048783056158553, 0.819650234532635, 0.299974089626026, 0.016814834112469],
  [ 0.212965997845435, 0.863564555639944,-0.052886680603565, 0.311147546029929, 0.015491966962212],
  [-0.212965997845473, 0.863564555639942,-0.052886680603570, 0.311147546029921, 0.015491966962210],
  [ 0.618766932401612,-0.353392971692166,-0.332174893598590, 0.522648835098796, 0.017900107278256],
  [-0.618766932401615,-0.353392971692166,-0.332174893598596, 0.522648835098793, 0.017900107278255],
  [ 0.000000000000000, 0.710911654491827,-0.561126196562512, 0.269986451422155, 0.018938146121249],
  [ 0.300550661553474, 0.189395958405550, 0.495940431180220, 0.724112089060939, 0.018392452439310],
  [-0.300550661553475, 0.189395958405551, 0.495940431180216, 0.724112089060942, 0.018392452439310],
  [ 0.427465949834379, 0.100742617520792,-0.556681157050483, 0.629208518253843, 0.018168750401650],
  [-0.427465949834380, 0.100742617520795,-0.556681157050483, 0.629208518253842, 0.018168750401650],
  [-0.433943608767268, 0.090748838628194,-0.839768879519095, 0.027558295435260, 0.017868787163513],
  [ 0.433943608767267, 0.090748838628178,-0.839768879519099, 0.027558295435261, 0.017868787163513],
  [-0.895843319590841, 0.219232027378928, 0.045827013640204, 0.226702708026011, 0.014052086478807],
  [ 0.895843319590845, 0.219232027378937, 0.045827013640203, 0.226702708026002, 0.014052086478807],
  [ 0.000000000000000, 0.186368818944541,-0.318028597018886,-0.876494270329839, 0.020386546089658],
  [ 0.000000000000000, 0.536532940241392, 0.771489071214894,-0.155776839090588, 0.017834348732575],
  [ 0.759188099533417, 0.215228008308093, 0.533850283147350, 0.017209129796823, 0.016500760113939],
  [-0.759188099533414, 0.215228008308107, 0.533850283147352, 0.017209129796828, 0.016500760113939],
  [-0.396346528065144,-0.714005555138315, 0.401369347942945,-0.288530251500079, 0.015675932045351],
  [ 0.396346528065141,-0.714005555138316, 0.401369347942944,-0.288530251500084, 0.015675932045351],
  [ 0.812628028798157,-0.010171610237350,-0.463250077153357, 0.194793223232618, 0.018022027201356],
  [-0.812628028798159,-0.010171610237341,-0.463250077153355, 0.194793223232620, 0.018022027201356],
  [-0.655244475753682, 0.122425041336867, 0.004301231984613, 0.684907324435616, 0.028453839054248],
  [ 0.655244475753687, 0.122425041336866, 0.004301231984610, 0.684907324435613, 0.028453839054246],
  [ 0.769467913051581, 0.422765107241145,-0.348667271498559,-0.148853756477912, 0.014562965055576],
  [-0.769467913051585, 0.422765107241145,-0.348667271498559,-0.148853756477912, 0.014562965055575],
  [ 0.000000000000000,-0.343874874651107,-0.519018520434234,-0.727055581596688, 0.018196262144425],
  [ 0.480867276703385, 0.074909712020670, 0.685669177111624,-0.457454322241133, 0.017898506178804],
  [-0.480867276703386, 0.074909712020672, 0.685669177111624,-0.457454322241135, 0.017898506178804],
  [ 0.233595681893497,-0.792976212206410,-0.382224610974236, 0.294961268080649, 0.014782640382598],
  [-0.233595681893496,-0.792976212206406,-0.382224610974249, 0.294961268080647, 0.014782640382597],
  [ 0.000000000000000, 0.907549910675906, 0.321400076475851,-0.017346443923845, 0.014493532212726],
  [-0.481738906836826, 0.807621825119957, 0.073713430666191,-0.198440566539597, 0.012429732984714],
  [ 0.481738906836820, 0.807621825119963, 0.073713430666194,-0.198440566539594, 0.012429732984713],
  [-0.943985969531349,-0.063830631377421,-0.021594994405948,-0.185132732245145, 0.014054060765645],
  [ 0.943985969531350,-0.063830631377420,-0.021594994405953,-0.185132732245152, 0.014054060765645],
  [ 0.235802153078888,-0.140885937413638, 0.125859527237203, 0.926552007240181, 0.009599867951435],
  [-0.235802153078896,-0.140885937413649, 0.125859527237205, 0.926552007240178, 0.009599867951434],
  [ 0.000000000000000,-0.684803069130023, 0.129818712434256, 0.682209480134949, 0.014933854752456],
  [-0.381565420562124,-0.567462615673423,-0.071860375599079,-0.692022322512925, 0.012705339092912],
  [ 0.381565420562127,-0.567462615673421,-0.071860375599081,-0.692022322512926, 0.012705339092912],
  [ 0.000000000000000,-0.293804153686270, 0.646554560582404, 0.670389164279306, 0.014827734249383],
  [-0.461961741005053, 0.497975182095862,-0.617289240513522, 0.336131203894353, 0.010571015908388],
  [ 0.461961741005055, 0.497975182095856,-0.617289240513529, 0.336131203894344, 0.010571015908388],
  [ 0.406929301590522,-0.360659041074467,-0.789653993546055, 0.195532857987693, 0.012128014106837],
  [-0.406929301590525,-0.360659041074456,-0.789653993546063, 0.195532857987686, 0.012128014106837],
  [ 0.351355339155519, 0.020316684013187, 0.219620240023603,-0.886493677275294, 0.013262552225947],
  [-0.351355339155520, 0.020316684013186, 0.219620240023603,-0.886493677275294, 0.013262552225947],
  [ 0.238145492014564,-0.791020624536507,-0.381233804240797,-0.361954203392919, 0.008948446804499],
  [-0.238145492014578,-0.791020624536498,-0.381233804240812,-0.361954203392924, 0.008948446804498],
  [-0.708665716281007,-0.311147890376705, 0.308694979264269,-0.518409600674712, 0.012212709230028],
  [ 0.708665716281008,-0.311147890376705, 0.308694979264270,-0.518409600674711, 0.012212709230028],
  [ 0.000000000000000, 0.046550994959077, 0.955321465124374,-0.220169370967425, 0.013527682861158],
  [ 0.000000000000000,-0.658482886535123, 0.730823559451367,-0.062761472832879, 0.009949695729382],
  [ 0.540981126716867,-0.326174991971216, 0.761427786218208, 0.068534355271969, 0.009193457019043],
  [-0.540981126716864,-0.326174991971210, 0.761427786218213, 0.068534355271980, 0.009193457019043],
  [-0.663208364146950, 0.690194672450952,-0.084826611944063, 0.251225003029338, 0.008327670452290],
  [ 0.663208364146931, 0.690194672450973,-0.084826611944062, 0.251225003029341, 0.008327670452290],
  [ 0.000000000000000,-0.986531703860535, 0.179049373147476, 0.093588863670909, 0.009988161074302],
  [ 0.000000000000000,-0.377708229013672, 0.640495733780391,-0.679157422618255, 0.009319845312036],
  [ 0.000000000000000, 0.664653619006446, 0.438865852965961,-0.621312849743634, 0.005291323055229],
  [-0.429021955542420, 0.611207172412409,-0.312921722121952,-0.639867421746248, 0.005640649020923],
  [ 0.429021955542420, 0.611207172412414,-0.312921722121961,-0.639867421746248, 0.005640649020922],
  [ 0.000000000000000, 0.407129749338967,-0.371324585851299, 0.877315516256177, 0.005033035899661],
  [ 0.500570361669096, 0.519257891404861, 0.744101699145367, 0.197529792496063, 0.003153941172069],
  [-0.500570361669090, 0.519257891404857, 0.744101699145384, 0.197529792496068, 0.003153941172068],
  [-0.887714432764133,-0.343012989471083, 0.331075675874492, 0.355604308490358, 0.003285943402809],
  [ 0.887714432764136,-0.343012989471081, 0.331075675874498, 0.355604308490348, 0.003285943402809],
  [ 0.000000000000000, 0.729178527996575, 0.322306808466343, 0.726410455439911, 0.002906408854209],
  [ 0.000000000000000, 0.646498881635445,-0.785978525508107,-0.435090517426866, 0.001405116664244],
  [-0.857218501734307,-0.639037680482373,-0.318414823911464,-0.045148683818735, 0.002154317636240],
  [ 0.857218501734304,-0.639037680482379,-0.318414823911462,-0.045148683818738, 0.002154317636240],
  [ 0.000000000000000,-0.232852232317941,-1.178079550077854,-0.427391895860321, 0.000286950729349]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 4_208_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(1179,"equations, ",988,"unknowns"),
[x,err]:fsolv2(x0,pp,11,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir4_208_10Sabds.mac",err,"refir4_208_10Sabds.txt")
)$


==> anc/refir4_213_10adg.mac <==
/* r4_213_10adg.txt:3 formula 1 */
rule:"4_213_10";
n:4;
N:213;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [9, 1, 0, 0],
  [9, 0, 1, 0],
  [9, 0, 0, 1],
  [8, 2, 0, 0],
  [8, 1, 1, 0],
  [8, 1, 0, 1],
  [8, 0, 2, 0],
  [8, 0, 1, 1],
  [8, 0, 0, 2],
  [7, 3, 0, 0],
  [7, 2, 1, 0],
  [7, 2, 0, 1],
  [7, 1, 2, 0],
  [7, 1, 1, 1],
  [7, 1, 0, 2],
  [7, 0, 3, 0],
  [7, 0, 2, 1],
  [7, 0, 1, 2],
  [7, 0, 0, 3],
  [6, 4, 0, 0],
  [6, 3, 1, 0],
  [6, 3, 0, 1],
  [6, 2, 2, 0],
  [6, 2, 1, 1],
  [6, 2, 0, 2],
  [6, 1, 3, 0],
  [6, 1, 2, 1],
  [6, 1, 1, 2],
  [6, 1, 0, 3],
  [6, 0, 4, 0],
  [6, 0, 3, 1],
  [6, 0, 2, 2],
  [6, 0, 1, 3],
  [6, 0, 0, 4],
  [5, 5, 0, 0],
  [5, 4, 1, 0],
  [5, 4, 0, 1],
  [5, 3, 2, 0],
  [5, 3, 1, 1],
  [5, 3, 0, 2],
  [5, 2, 3, 0],
  [5, 2, 2, 1],
  [5, 2, 1, 2],
  [5, 2, 0, 3],
  [5, 1, 4, 0],
  [5, 1, 3, 1],
  [5, 1, 2, 2],
  [5, 1, 1, 3],
  [5, 1, 0, 4],
  [5, 0, 5, 0],
  [5, 0, 4, 1],
  [5, 0, 3, 2],
  [5, 0, 2, 3],
  [5, 0, 1, 4],
  [5, 0, 0, 5],
  [4, 6, 0, 0],
  [4, 5, 1, 0],
  [4, 5, 0, 1],
  [4, 4, 2, 0],
  [4, 4, 1, 1],
  [4, 4, 0, 2],
  [4, 3, 3, 0],
  [4, 3, 2, 1],
  [4, 3, 1, 2],
  [4, 3, 0, 3],
  [4, 2, 4, 0],
  [4, 2, 3, 1],
  [4, 2, 2, 2],
  [4, 2, 1, 3],
  [4, 2, 0, 4],
  [4, 1, 5, 0],
  [4, 1, 4, 1],
  [4, 1, 3, 2],
  [4, 1, 2, 3],
  [4, 1, 1, 4],
  [4, 1, 0, 5],
  [4, 0, 6, 0],
  [4, 0, 5, 1],
  [4, 0, 4, 2],
  [4, 0, 3, 3],
  [4, 0, 2, 4],
  [4, 0, 1, 5],
  [4, 0, 0, 6],
  [3, 7, 0, 0],
  [3, 6, 1, 0],
  [3, 6, 0, 1],
  [3, 5, 2, 0],
  [3, 5, 1, 1],
  [3, 5, 0, 2],
  [3, 4, 3, 0],
  [3, 4, 2, 1],
  [3, 4, 1, 2],
  [3, 4, 0, 3],
  [3, 3, 4, 0],
  [3, 3, 3, 1],
  [3, 3, 2, 2],
  [3, 3, 1, 3],
  [3, 3, 0, 4],
  [3, 2, 5, 0],
  [3, 2, 4, 1],
  [3, 2, 3, 2],
  [3, 2, 2, 3],
  [3, 2, 1, 4],
  [3, 2, 0, 5],
  [3, 1, 6, 0],
  [3, 1, 5, 1],
  [3, 1, 4, 2],
  [3, 1, 3, 3],
  [3, 1, 2, 4],
  [3, 1, 1, 5],
  [3, 1, 0, 6],
  [3, 0, 7, 0],
  [3, 0, 6, 1],
  [3, 0, 5, 2],
  [3, 0, 4, 3],
  [3, 0, 3, 4],
  [3, 0, 2, 5],
  [3, 0, 1, 6],
  [3, 0, 0, 7],
  [2, 8, 0, 0],
  [2, 7, 1, 0],
  [2, 7, 0, 1],
  [2, 6, 2, 0],
  [2, 6, 1, 1],
  [2, 6, 0, 2],
  [2, 5, 3, 0],
  [2, 5, 2, 1],
  [2, 5, 1, 2],
  [2, 5, 0, 3],
  [2, 4, 4, 0],
  [2, 4, 3, 1],
  [2, 4, 2, 2],
  [2, 4, 1, 3],
  [2, 4, 0, 4],
  [2, 3, 5, 0],
  [2, 3, 4, 1],
  [2, 3, 3, 2],
  [2, 3, 2, 3],
  [2, 3, 1, 4],
  [2, 3, 0, 5],
  [2, 2, 6, 0],
  [2, 2, 5, 1],
  [2, 2, 4, 2],
  [2, 2, 3, 3],
  [2, 2, 2, 4],
  [2, 2, 1, 5],
  [2, 2, 0, 6],
  [2, 1, 7, 0],
  [2, 1, 6, 1],
  [2, 1, 5, 2],
  [2, 1, 4, 3],
  [2, 1, 3, 4],
  [2, 1, 2, 5],
  [2, 1, 1, 6],
  [2, 1, 0, 7],
  [2, 0, 8, 0],
  [2, 0, 7, 1],
  [2, 0, 6, 2],
  [2, 0, 5, 3],
  [2, 0, 4, 4],
  [2, 0, 3, 5],
  [2, 0, 2, 6],
  [2, 0, 1, 7],
  [2, 0, 0, 8],
  [1, 9, 0, 0],
  [1, 8, 1, 0],
  [1, 8, 0, 1],
  [1, 7, 2, 0],
  [1, 7, 1, 1],
  [1, 7, 0, 2],
  [1, 6, 3, 0],
  [1, 6, 2, 1],
  [1, 6, 1, 2],
  [1, 6, 0, 3],
  [1, 5, 4, 0],
  [1, 5, 3, 1],
  [1, 5, 2, 2],
  [1, 5, 1, 3],
  [1, 5, 0, 4],
  [1, 4, 5, 0],
  [1, 4, 4, 1],
  [1, 4, 3, 2],
  [1, 4, 2, 3],
  [1, 4, 1, 4],
  [1, 4, 0, 5],
  [1, 3, 6, 0],
  [1, 3, 5, 1],
  [1, 3, 4, 2],
  [1, 3, 3, 3],
  [1, 3, 2, 4],
  [1, 3, 1, 5],
  [1, 3, 0, 6],
  [1, 2, 7, 0],
  [1, 2, 6, 1],
  [1, 2, 5, 2],
  [1, 2, 4, 3],
  [1, 2, 3, 4],
  [1, 2, 2, 5],
  [1, 2, 1, 6],
  [1, 2, 0, 7],
  [1, 1, 8, 0],
  [1, 1, 7, 1],
  [1, 1, 6, 2],
  [1, 1, 5, 3],
  [1, 1, 4, 4],
  [1, 1, 3, 5],
  [1, 1, 2, 6],
  [1, 1, 1, 7],
  [1, 1, 0, 8],
  [1, 0, 9, 0],
  [1, 0, 8, 1],
  [1, 0, 7, 2],
  [1, 0, 6, 3],
  [1, 0, 5, 4],
  [1, 0, 4, 5],
  [1, 0, 3, 6],
  [1, 0, 2, 7],
  [1, 0, 1, 8],
  [1, 0, 0, 9],
  [0, 10, 0, 0],
  [0, 9, 1, 0],
  [0, 9, 0, 1],
  [0, 8, 2, 0],
  [0, 8, 1, 1],
  [0, 8, 0, 2],
  [0, 7, 3, 0],
  [0, 7, 2, 1],
  [0, 7, 1, 2],
  [0, 7, 0, 3],
  [0, 6, 4, 0],
  [0, 6, 3, 1],
  [0, 6, 2, 2],
  [0, 6, 1, 3],
  [0, 6, 0, 4],
  [0, 5, 5, 0],
  [0, 5, 4, 1],
  [0, 5, 3, 2],
  [0, 5, 2, 3],
  [0, 5, 1, 4],
  [0, 5, 0, 5],
  [0, 4, 6, 0],
  [0, 4, 5, 1],
  [0, 4, 4, 2],
  [0, 4, 3, 3],
  [0, 4, 2, 4],
  [0, 4, 1, 5],
  [0, 4, 0, 6],
  [0, 3, 7, 0],
  [0, 3, 6, 1],
  [0, 3, 5, 2],
  [0, 3, 4, 3],
  [0, 3, 3, 4],
  [0, 3, 2, 5],
  [0, 3, 1, 6],
  [0, 3, 0, 7],
  [0, 2, 8, 0],
  [0, 2, 7, 1],
  [0, 2, 6, 2],
  [0, 2, 5, 3],
  [0, 2, 4, 4],
  [0, 2, 3, 5],
  [0, 2, 2, 6],
  [0, 2, 1, 7],
  [0, 2, 0, 8],
  [0, 1, 9, 0],
  [0, 1, 8, 1],
  [0, 1, 7, 2],
  [0, 1, 6, 3],
  [0, 1, 5, 4],
  [0, 1, 4, 5],
  [0, 1, 3, 6],
  [0, 1, 2, 7],
  [0, 1, 1, 8],
  [0, 1, 0, 9],
  [0, 0, 10, 0],
  [0, 0, 9, 1],
  [0, 0, 8, 2],
  [0, 0, 7, 3],
  [0, 0, 6, 4],
  [0, 0, 5, 5],
  [0, 0, 4, 6],
  [0, 0, 3, 7],
  [0, 0, 2, 8],
  [0, 0, 1, 9],
  [0, 0, 0, 10]
);
for problem in [1] do block(
x0:matrix(
  [ 0.461051871593653, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.895729299678172],
  [ 0.471551785143081,-0.077345850563348, 0.000000000000000, 0.000000000000000,-1.825084596313527],
  [ 0.275854802642380, 0.086061090331119, 0.777716170129630, 0.000000000000000,-0.190768664844048],
  [-0.164193695498883,-0.980313053965144, 0.337296765113589, 0.244662931850694, 0.843936524839877],
  [-0.025909211916942,-0.351841846191697, 1.003977903757577, 0.627393923608252, 0.129648232667608],
  [-0.348720918461532,-1.128575424080605, 0.411323987855228, 0.393233281801070,-2.181414953226406],
  [-0.384989419348557, 0.686238596602180, 0.867676627746885,-0.753091677514324, 0.068279652699908],
  [-0.353516089294705,-1.228647160023409, 0.507362221205314, 0.386787283142150, 1.084082261612697],
  [ 1.158322909201003, 0.260740502122822, 0.774005213641635,-0.278906102252104,-1.836190432193766],
  [-0.642033182551740,-1.118481783936293, 0.001803834505977, 0.695973964345620, 0.877334761823771],
  [ 1.357522496944770, 0.385471838415189, 0.417477836217052,-0.164295384235697, 0.359745781130359],
  [ 1.073853274526659,-0.083314005982935, 1.022695450789495,-0.235169141147780, 2.040186371694570],
  [ 0.749894695612951,-0.750785133866602,-1.092972549397033, 0.307074287965522, 0.053479278687582],
  [ 1.044535078529642, 0.416155978447783, 0.921409655053983,-0.572211764482453, 0.910805625817711],
  [-0.701419308263216,-1.152955874484061,-0.181879950287322, 0.781101968830392,-0.482662995665466],
  [ 0.654215348097552,-0.407617284536944, 0.045262534383626,-1.422906868802592, 0.072521815171277],
  [ 0.572854912556244, 0.438797838633018, 0.394373131284951, 1.408254381180293,-1.050309550148932],
  [ 0.551012001930875, 0.457289626188484, 0.388360503974540, 1.427773199536949, 1.004537814951067],
  [ 0.913787730304927,-0.115315551617952, 0.237421762600862, 1.348326948748421, 0.061811112531959],
  [ 0.847906332298622, 0.164916873187305, 1.172660190569778,-0.800647658405156,-1.237269755078075],
  [-0.640558599288845,-1.247309026483847,-0.553116703237474,-0.715930966379348, 0.014944637465302],
  [ 0.792843761531182, 0.032337292680914, 1.275431978344159,-0.827993912205384, 0.798142975872801],
  [ 1.064112689298131,-0.258741658017698, 1.333172756414675,-0.050352229971705,-1.325635915574287],
  [-1.480307053085105,-0.389126100154138, 0.663529906602505,-0.583660369060010, 0.078198205677485],
  [ 1.057059837078187, 0.711151284520327, 1.206301816607241, 0.447214406524785, 0.177910568057429],
  [-0.805527143732845, 1.021635345106219,-0.697134585642733, 1.074221614621206, 0.023462838399670],
  [-1.240462069461999, 0.990184541694543, 0.728503306385563, 0.675258426628315, 0.024691058925306],
  [ 1.095098660919219,-0.413299226116369, 1.507889202305273, 0.022040972721886, 0.509621252942104],
  [-1.640392267235776,-0.258069778233358,-0.877246036854523,-0.506289390721266, 0.912722290541973],
  [-1.097614770640353,-0.402764180282196, 1.554427402749731,-0.235638115163381, 0.027781144621158],
  [ 1.097355609133716,-0.916517764411068, 1.214075183184129,-0.618703227556821,-1.129289114766270],
  [-1.695826364076407,-0.251881602582653,-0.846413427219861,-0.499455438104818,-1.039676893790785],
  [-1.823955912649193, 0.190136580583911,-0.612976890128561,-0.587373763065323, 0.078390506273814],
  [ 1.107583278292185,-1.004941814024098, 1.236488149129305,-0.635306309815642, 0.912766840834616],
  [ 0.501966908041353,-0.736205724970959,-1.067241397201370,-1.563778746986414,-0.313401261760082],
  [ 0.490144220473234,-0.569641472974514,-1.361968855150106,-1.444586508368654, 0.744071029877967],
  [-1.938719370589943,-0.304798602054796,-0.848241147972996,-0.097605170673706, 0.067994605665601],
  [ 0.727004744571850, 1.289424224186712, 1.494182242185510, 0.415297482133570, 0.410568306538831],
  [-0.722133949135268,-0.232667974621987,-1.242091032330279, 1.576674124792394, 0.018803028548248],
  [-0.056219206780017, 1.351473917589273,-0.477204441705641,-1.600246106440515, 0.013275625451090],
  [ 0.510794266709435,-0.526205895802966,-1.482865030347078,-1.376024363938359,-0.517115364225926],
  [ 0.693533288098207,-0.263997111814574,-1.945596680653165,-0.569782832795373, 0.060054137166394],
  [ 1.681630566666042,-1.197252043961005,-0.321053022122100,-0.649778057066390, 0.015310017701663],
  [ 0.478683076054295,-0.023715981179855,-2.057856395984953, 0.588711576370153,-0.553854328967421],
  [ 0.672987148208095,-1.096015018903518,-0.788698246586253,-1.631312545038984, 0.065874454198025],
  [ 0.798764704068105, 1.238119680918194, 1.613777434037418, 0.403631802065444,-0.887649620189770],
  [-1.642403439857501,-0.081584361852197, 1.171129401540510,-0.960512224995596,-0.408551997915539],
  [ 0.328315998656393, 0.005217456175299,-2.093218127109668, 0.719806547465673, 1.054646283056675],
  [-1.664759800879489,-0.056149519712191, 1.197201420556824,-0.996812003112943, 0.361664628336850],
  [ 0.800458398784522, 1.194316639897977, 1.733681529479946, 0.373810761119456, 0.431582920164309],
  [-0.681849541733859,-1.705723790351050,-1.020426605083823, 0.942149779279336, 0.019714495788953],
  [-0.843865061914697, 2.126810218181957,-0.304545928754247,-0.048854634654314, 0.009645273018905],
  [ 0.126020692755189,-0.006133878444729,-2.151286088356355, 0.850330275120562,-0.808435017643562],
  [-0.649305053209472, 1.702196378514452,-1.453315752524259,-0.368851517343592, 0.037296882003208],
  [-0.029495919325457,-0.047395796149629,-2.198477137248108, 0.900349274494778, 0.288574285006055],
  [-2.040513937679396,-0.562037802812016,-0.756277589810303,-0.789918093677824, 0.037686801244748],
  [ 0.626965671185469, 0.708738141197863, 1.267191782457828,-1.815066567255541, 0.014823851279502],
  [-0.858470121205551,-0.854294665090561, 0.963043124514904,-1.868105903867565, 0.008854749444177],
  [ 0.826985935117944, 2.055983002907118,-0.820110460633702, 0.646814572184149, 0.007905343271742],
  [-0.884417271380250, 0.311921801375335,-0.150716285765826,-2.269172542583890, 0.007515196639524],
  [ 1.747244829902636,-0.375822417854083, 1.045839908317691,-1.373122275619667, 0.011461455081700],
  [ 1.223911631004090, 1.195888604571118,-1.675685907206278,-0.676424495118318, 0.007533372565078],
  [ 0.692203790393130, 2.003025358086048, 0.874818015836123, 1.146648709287310, 0.509799210413672],
  [ 0.706147531880931, 1.993615402550708, 0.894460568035946, 1.139362721863615,-0.533320531611237],
  [-0.886805868003203,-1.437739083448403,-1.371284828079406,-1.392704430283464, 0.310103001964538],
  [ 0.988704952528127, 1.826258245378704, 1.346260845576465, 0.786418551733685, 0.041197205647367],
  [-0.935345356488300,-1.459857295573158,-1.456608021536138,-1.345467094281187,-0.546133510861264],
  [-0.970905966424535,-1.490860475865134,-1.545226155165094,-1.285488917724285, 0.244698912297637],
  [ 0.500374664721119,-1.462619026712687,-0.460426636707341, 2.158405356945076, 0.005964969065845],
  [ 1.540632623025455,-1.384418218761813,-0.123402682410400,-1.792110943450482,-0.006643762230957],
  [ 0.685666623595049, 1.399440295241756, 1.580597941290050, 1.625593642959132, 0.004767628489617],
  [ 1.585183648293574,-1.649321202415290,-0.236998805558803, 1.534205988825007, 0.283979419121961],
  [-0.620379627564951,-0.494847833985372, 0.361996412879782, 2.638134315412242, 0.003270370675412],
  [-1.034947293946412, 2.019074722136098,-1.558715117330826,-0.426891670558620,-0.173937552269895],
  [ 1.632838126183864,-1.596371583487957,-0.288716573490257, 1.589148825066872,-0.565132769878089],
  [ 2.582642588775985,-0.441930525141508, 0.917770227892478, 0.458562667156980, 0.003087328022050],
  [-1.068113647595530, 2.040668641623626,-1.566060569880711,-0.439999316660994, 0.152451624524971],
  [ 1.677054721688993,-1.545096336404189,-0.331304340965167, 1.628779827641010, 0.288953169981111],
  [ 1.117113798195030, 0.890447937353420,-0.493345096881253, 2.408657632929752, 0.294991313157780],
  [ 1.055061834145022, 0.878261227520575,-0.544117897630960, 2.439165492748515,-0.668104643480841],
  [ 1.007428738289390, 0.870264482754815,-0.585724478490854, 2.453450971921357, 0.380021566684826],
  [ 1.652085237380420,-0.255681124831457,-2.165644766910586, 0.918285152397832, 0.009377604052584],
  [-2.262527276356315, 0.248070458652159,-0.016359708485159, 1.784864060255436, 0.003448961857133],
  [-1.251546507373168,-2.129442428213007, 1.249707291231202,-0.854037873480884, 0.002917376479180],
  [-1.536018105522239,-0.315169659438317, 1.679363802603492, 1.780321741177178, 0.003264099732360],
  [ 1.023803248793641, 2.588168583832341,-0.265316000486854,-0.816590452131680, 0.002733136871495],
  [-1.112613674378092, 0.346353440381668,-2.281846152106204,-1.397745606253894, 0.002742394140053],
  [ 0.901224064370796,-2.252606627091169,-1.583626933394867,-0.425187571882116, 0.003331307533823],
  [ 1.854128385340161, 0.279225611588778,-1.839240251661493, 1.305423841796677, 0.234578012481748],
  [ 1.526194984027860, 1.481233798066539,-0.664092323957873,-1.966480938773771, 0.002088732770100],
  [-1.673140887082426,-1.936885627016250,-0.157319315659541, 1.518871621771034, 0.271648255235570],
  [ 0.753069441530984,-0.600807273643534,-1.917967482107408, 2.079620447444362, 0.002263345443992],
  [-1.650381657376073,-1.985960781024982,-0.106407452995221, 1.505577837699323,-0.527998036144491],
  [ 2.539664088574830, 0.222486856294933,-0.978966355950664,-1.229046570787026, 0.002380748983237],
  [ 0.350190169961394,-1.702382044819493, 1.544211782445917, 1.896166080162047, 0.002347147741823],
  [-1.625845726635612,-2.032195226844563,-0.055253639315164, 1.505871360828471, 0.253624791815182],
  [ 1.881118396193382, 0.267464953978364,-1.874789740182144, 1.389355594179270,-0.415014916220559],
  [-1.539831611068156, 1.247325987976870,-2.219974934998822, 0.455051735919376, 0.002602028882222],
  [ 0.058810893082980,-3.004515397596419,-0.160074669187126,-0.215255726298320, 0.002651427909969],
  [-0.218789235760410, 1.851849570623606,-1.926528412856141, 1.409302705272786, 0.001823915909317],
  [-2.770602304861929, 0.337175456482759, 1.194782204795813, 0.164194627547654, 0.002446890024155],
  [-1.918255700926428,-2.240871296631137,-0.286330500794661, 0.791023057552459, 0.005008002417651],
  [ 1.911170985601377, 0.267746977618992,-1.900645697398945, 1.469351954963929, 0.184803393541310],
  [-0.518585695292128, 2.841184333213777, 0.636674458341271,-0.875371792825091, 0.002582812706737],
  [-1.336589571080383, 1.056833281939342, 2.592618938595006, 0.094943730694736, 0.001933842254313],
  [ 1.717522096693139,-1.872462787119184,-1.794814677830704,-0.452966609153787,-0.002724578306406],
  [ 1.703008114142663,-0.753269780404403,-1.601889891861187,-1.963700869278555, 0.001685981034545],
  [-1.022549786888753, 1.025046807425379, 0.632601633331354, 2.731815928592298, 0.001555086629884],
  [ 2.192882910120803, 1.257699675205446, 1.920258462210974,-0.016349686426254, 0.001575898649769],
  [ 1.856719743286198,-0.578718515724749, 1.567085417119402, 1.973606824375065, 0.001304770852699],
  [-0.894859037653414, 1.406817312868732, 2.116518705295846, 1.731269839779624, 0.001283603744287],
  [ 0.595085871858105,-0.045360886225175, 1.475659354587422, 2.817717881141663, 0.001187027611529],
  [ 0.114045726754662,-0.924468141709986,-0.395823102363122,-3.089882022204168, 0.001583814633740],
  [-1.791652707933131, 2.358826406892726, 1.059718447943765,-0.902242639289671, 0.005609404969388],
  [-2.549630937329122,-1.500728357936219, 0.991705626474533, 1.018461264791763, 0.001373236663042],
  [-2.332044295347264, 1.012672831941187,-1.743966463422616,-1.154754561935474, 0.188033802883478],
  [-2.337085196152267, 1.002363527158475,-1.751106719472376,-1.144727014552777,-0.196786346586437],
  [ 3.099457581650577, 0.990075904045457, 0.478188698285853,-0.202637037367936, 0.000842601912697],
  [-1.510294237455446,-1.230693058693261,-1.614298786785208,-2.117903484533019, 0.001985276315812],
  [ 0.289055548132747,-0.962483182966226,-2.664630279158200,-1.676546699858974, 0.001509407298992],
  [ 0.075373969115697, 1.123336858847967,-2.493780884835868,-1.863954865775501, 0.001023511233576],
  [ 0.334392363046975,-1.571154941542107,-2.857709551708562, 0.604061570221184, 0.001182308293026],
  [ 0.840671326882390, 0.540371632726035,-1.365268921151719,-2.881183561656063, 0.000807819960623],
  [ 0.829684239610855, 2.101289570311166, 2.280625048633391,-0.997001743190835, 0.000916880074920],
  [-2.481346286495748, 0.798726570209489,-1.899740345527967,-0.979381132135439, 0.008817213981649],
  [-1.500785599304150, 2.434013837573191, 1.068478299278492,-1.439271607899108, 0.232798253976579],
  [-1.565665592797455,-2.624482106349966,-0.555933084086675,-1.320563648784406, 0.001048763032290],
  [-1.485393309754324, 2.448054864373215, 1.115445631350748,-1.415845685291163,-0.459956346150935],
  [ 0.822325929028543,-2.293896400600429, 2.256568242284439,-0.666911008081311, 0.368651794018241],
  [ 0.827591166965188,-2.299158066081741, 2.254091209264918,-0.663755003966508,-0.372721020066680],
  [-1.465811577472328, 2.459041601211446, 1.163204432810599,-1.400972969669524, 0.224963134083334],
  [ 0.248586442153284,-2.656038198550627, 0.831140361175266,-1.926547614118532, 0.001127731881388],
  [-1.311607796656974, 2.661625949922938, 0.390585601517082, 1.620260415136838, 0.000835587054422],
  [-2.745307753167295, 1.791405433217646,-0.666128436147189, 0.641008958208984, 0.001045541195180],
  [-0.197367530500874, 0.510855353448193,-2.770177515460482, 1.911578361810995, 0.001288376127716],
  [-0.084617685556328,-0.140431878378998, 2.878197096309253, 1.828319531746513, 0.000866416501829],
  [-0.183413157734589,-0.434964538800584, 3.386490855571253, 0.054884196443238, 0.000906937374332],
  [ 1.942276191386645,-1.690024305877358,-0.027152119859261,-2.253965299574123, 0.001475721823012],
  [ 2.936189151575770,-1.452507703200667,-1.014823464054837, 0.196354936654924, 0.000732389827107],
  [-0.449932955448177, 0.759964405715499, 2.968982883191758,-1.594102391376523, 0.000762325840800],
  [ 1.522904033906316,-2.494127912083717,-1.292723089424775, 1.442018665106212, 0.000919942865438],
  [ 2.624172088015652, 2.146852527500899,-0.893019404648089,-0.035934424796373, 0.000642265654129],
  [ 1.990164256619723,-1.898329962835377,-2.107145451563264,-0.599534072758653, 0.001362473207677],
  [ 3.316608164495551, 0.202239611384979,-0.582330561646116, 1.007503369747868, 0.000596358819998],
  [-0.972025678094716,-2.009144616615486, 2.561509509563474, 1.010058507088761, 0.000664918292414],
  [ 1.173580407789108, 0.561330072092624,-0.269850601611972, 3.288047686304310, 0.001211621633403],
  [ 1.115235787879181, 2.123090062436847, 1.320523200566788, 2.255389379965223, 0.000526336023167],
  [ 2.364067355434901, 2.287581989372552, 0.157636308792334, 1.330870619167662, 0.000552777717215],
  [ 1.919030255467921, 0.188537631257538, 0.165541285638293,-3.021481657987849, 0.000504567071903],
  [-2.221779010357995,-1.174658530118705, 2.629412985127726,-0.384357251447755, 0.000376784826339],
  [-0.909468311089956, 3.179871153999920,-1.285183600038890, 0.933561246059556, 0.000406027729902],
  [-1.648209721125651, 1.658696502972183,-1.180649611148237, 2.594242107525945, 0.000405250172187],
  [-1.423004535191054, 1.171390793234185,-1.174867182535814,-2.996830888442638, 0.000271758658542],
  [ 1.991901987218489,-3.072860201784787,-0.172527265629969,-0.740754180441686, 0.000378894988770],
  [-0.640198826316416, 3.032705046993508, 1.970942114953814, 0.821874901238473, 0.000279390152333],
  [ 0.285816092283922, 2.230504266464203,-0.335369532879438, 3.027090748427140, 0.000302664456731],
  [ 1.992708329729264,-1.992185403235669, 0.316139457488218, 2.510712123069629, 0.000354946393560],
  [-1.020945001652647,-1.134478145456659, 2.852684731384565,-1.984667568642250, 0.000311971005772],
  [-3.139312038968066,-1.520713979052214, 0.947385565013860,-1.175365786858210, 0.000334756000984],
  [ 1.689006763106917, 1.986853269623532,-2.761497331454956, 0.511449047390389, 0.000224778962255],
  [-0.254360721965532, 1.953741036410852,-3.306525607029552,-0.172272316421598, 0.000241423902097],
  [ 0.219221621912841, 3.291916871048730,-1.922596508763249,-0.564242147015007, 0.000259511764611],
  [-1.048972441773083,-0.112070285902754,-3.723799619326062,-0.342372812580276, 0.000213950066442],
  [ 0.860373042972769, 2.479001579317624, 0.863890982950498,-2.768658495470484, 0.000216560724799],
  [ 3.003696571615134, 1.574688355408267, 0.531972170007643,-1.875557399795510, 0.000199242002966],
  [-0.342432054191804,-3.386039279988712,-0.400162443611336, 1.895046254584153, 0.000167785135849],
  [ 0.649268871281487,-1.048516662900701, 1.859936773716972,-3.252538093659412, 0.000241300583684],
  [ 2.006232303895243, 3.097968836882913, 1.037475758500918,-0.932895282683270, 0.000172085047589],
  [ 3.619060509972410,-0.915300661602570, 0.274931097729202,-1.262940872033156, 0.000189731035275],
  [-0.221845647578552, 2.785088791582568,-1.269030659840809,-2.491240404760097, 0.000189996675525],
  [ 1.161208854746649, 0.290658879919784,-3.755550849722884, 0.328963489148723, 0.000180159167386],
  [-0.496347545163934, 1.074318903853422, 0.984118688993585,-3.766237481442817, 0.105825059274589],
  [-1.188833383127906,-0.355197107115377,-1.126457309081667, 3.709163285496093, 0.000158789855753],
  [-2.830578181597779, 0.139529362778071, 0.111753867601251,-2.920364055158187, 0.000153421486278],
  [-0.515029277898241, 1.067313852507211, 1.010098325878832,-3.762622927736877,-0.211191024336539],
  [-0.533490348468223, 1.059869412971806, 1.035785085048784,-3.758442902310748, 0.105745812973351],
  [ 3.153475303814738,-2.236591238888294, 1.121718240619161, 0.727666154733366, 0.000138376715691],
  [ 1.048106202106897,-3.108341428564347, 2.422942274091444,-0.328813937508001, 0.002998298031369],
  [-2.282960694979598,-1.495234894610971,-2.965938067130925, 0.813798735993978, 0.000163802479393],
  [-2.898906615034322, 0.126132088283426,-2.200719860031831, 1.965646995282199, 0.000147526071542],
  [-3.021849664921263, 1.873687969803297, 1.486432567931383, 1.608420854905996, 0.000116447840936],
  [ 1.782050751713426, 0.442723602423948,-3.268513048801746,-1.939096659458081, 0.000082063388999],
  [ 3.366895600537883, 0.627839262809735, 1.188322557532591, 2.213498173563048, 0.000095561688760],
  [-1.889484892089035,-1.928886044983483, 0.668434087830019,-3.256176579068437, 0.000090118088096],
  [-4.197321164502241,-0.484627965296941,-0.366486576267444, 0.683015420828486, 0.000081732332577],
  [ 0.586763990137183,-3.821478788677463, 1.466105690428964, 1.176272271987692, 0.000091349667456],
  [-3.986019351134517, 1.160049123605327, 0.062071640470546,-1.213759367582826, 0.000073425534497],
  [-2.595741903457729, 0.052356034949265, 3.318614031956252, 1.093313492248976, 0.000053042492697],
  [ 3.450787307922082,-0.285246628373501, 2.609371332500529,-0.587409760320075, 0.000066576039358],
  [-1.035839108274124,-1.742227699695837, 1.659804136724980, 3.587453869960141, 0.000050381542404],
  [ 2.134742673152286, 0.658443356205294, 3.581105178529543, 1.760568461462359, 0.000040269994524],
  [ 1.100481284724033,-3.550499142062639, 2.657691632618314,-0.201840796066658,-0.000620283583989],
  [ 0.821113390403648,-2.098145150996987,-0.129655873954397, 4.007474120728348, 0.000026487269228],
  [ 0.817843594510862, 4.460881057074997, 0.201261288465245, 0.899127608411353, 0.000039994304940],
  [ 3.921467221354480, 0.575352695077556,-2.433645289431984,-0.464811660010352, 0.000029364322933],
  [ 1.583446833001215, 3.059100044205283,-2.118451837600371, 2.449445717136881, 0.000027908819424],
  [-0.780727133672497,-4.059549256695357,-2.404518139985139, 0.382446176350259, 0.000028040519341],
  [-0.545375609877210,-2.219972581608908,-2.828974704558766, 3.150072090952942, 0.000027487224452],
  [ 0.251102621055679,-3.696808890956508,-1.827725877044540,-2.866099649865455, 0.000017313776970],
  [-1.800498919062082,-4.398022172906439, 1.791417947699286,-0.161178792064495, 0.000013667301061],
  [ 2.555221794731109, 2.965619961973994,-2.399252024543458,-2.319262834643373, 0.000009605441884],
  [ 1.966320516696229,-2.624904414771774, 4.136371696787609, 1.725856186431711, 0.000006843236174],
  [ 3.061397204959997, 0.641974853385397, 4.179533873478758,-2.521851166307730, 0.000134320043726],
  [ 2.983817744480681, 0.490078929964663, 4.388988102320098,-2.344587018018196, 0.063656333717066],
  [ 2.984162418201408, 0.490405616011051, 4.388766210585786,-2.345026781482708,-0.063755502903533],
  [-1.300277364635687, 0.107498727987915,-2.931053103914524,-4.892966891451821, 0.000002202786218],
  [ 2.809861743741761,-3.316553625973007, 3.487326515999101,-2.024425952341331, 0.000003780348796],
  [-2.525672214303098, 5.242793979639121, 0.484558447333702,-1.368181518237260, 0.000002856690576],
  [-5.171238072888323,-0.439067440213412, 1.678905842115729, 5.113563898681885, 0.000000212945924],
  [-5.990365142780862,-3.731852497008191,-2.643091258248970,-1.036385795450373, 0.000000190962897],
  [-0.157249454440404, 3.561241635121966, 7.065167491578314, 0.984103002609909, 0.000000126579566],
  [-1.419795879174427, 2.303988239697239, 3.725436014853918, 6.938888497632989, 0.000000064215717],
  [-5.963933797742665, 2.428677045426671, 5.429894755535258,-3.219788779422764, 0.000000036913525]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 4_213_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(1001,"equations, ",1059,"unknowns"),
[x,err]:fsolv2(x0,pp,10,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir4_213_10adg.mac",err,"refir4_213_10adg.txt")
)$
/* r4_213_10adg.txt:219 formula 2 */
rule:"4_213_10";
n:4;
N:213;
deg:10;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5],
  [6, 0, 0, 0],
  [5, 1, 0, 0],
  [5, 0, 1, 0],
  [5, 0, 0, 1],
  [4, 2, 0, 0],
  [4, 1, 1, 0],
  [4, 1, 0, 1],
  [4, 0, 2, 0],
  [4, 0, 1, 1],
  [4, 0, 0, 2],
  [3, 3, 0, 0],
  [3, 2, 1, 0],
  [3, 2, 0, 1],
  [3, 1, 2, 0],
  [3, 1, 1, 1],
  [3, 1, 0, 2],
  [3, 0, 3, 0],
  [3, 0, 2, 1],
  [3, 0, 1, 2],
  [3, 0, 0, 3],
  [2, 4, 0, 0],
  [2, 3, 1, 0],
  [2, 3, 0, 1],
  [2, 2, 2, 0],
  [2, 2, 1, 1],
  [2, 2, 0, 2],
  [2, 1, 3, 0],
  [2, 1, 2, 1],
  [2, 1, 1, 2],
  [2, 1, 0, 3],
  [2, 0, 4, 0],
  [2, 0, 3, 1],
  [2, 0, 2, 2],
  [2, 0, 1, 3],
  [2, 0, 0, 4],
  [1, 5, 0, 0],
  [1, 4, 1, 0],
  [1, 4, 0, 1],
  [1, 3, 2, 0],
  [1, 3, 1, 1],
  [1, 3, 0, 2],
  [1, 2, 3, 0],
  [1, 2, 2, 1],
  [1, 2, 1, 2],
  [1, 2, 0, 3],
  [1, 1, 4, 0],
  [1, 1, 3, 1],
  [1, 1, 2, 2],
  [1, 1, 1, 3],
  [1, 1, 0, 4],
  [1, 0, 5, 0],
  [1, 0, 4, 1],
  [1, 0, 3, 2],
  [1, 0, 2, 3],
  [1, 0, 1, 4],
  [1, 0, 0, 5],
  [0, 6, 0, 0],
  [0, 5, 1, 0],
  [0, 5, 0, 1],
  [0, 4, 2, 0],
  [0, 4, 1, 1],
  [0, 4, 0, 2],
  [0, 3, 3, 0],
  [0, 3, 2, 1],
  [0, 3, 1, 2],
  [0, 3, 0, 3],
  [0, 2, 4, 0],
  [0, 2, 3, 1],
  [0, 2, 2, 2],
  [0, 2, 1, 3],
  [0, 2, 0, 4],
  [0, 1, 5, 0],
  [0, 1, 4, 1],
  [0, 1, 3, 2],
  [0, 1, 2, 3],
  [0, 1, 1, 4],
  [0, 1, 0, 5],
  [0, 0, 6, 0],
  [0, 0, 5, 1],
  [0, 0, 4, 2],
  [0, 0, 3, 3],
  [0, 0, 2, 4],
  [0, 0, 1, 5],
  [0, 0, 0, 6],
  [7, 0, 0, 0],
  [6, 1, 0, 0],
  [6, 0, 1, 0],
  [6, 0, 0, 1],
  [5, 2, 0, 0],
  [5, 1, 1, 0],
  [5, 1, 0, 1],
  [5, 0, 2, 0],
  [5, 0, 1, 1],
  [5, 0, 0, 2],
  [4, 3, 0, 0],
  [4, 2, 1, 0],
  [4, 2, 0, 1],
  [4, 1, 2, 0],
  [4, 1, 1, 1],
  [4, 1, 0, 2],
  [4, 0, 3, 0],
  [4, 0, 2, 1],
  [4, 0, 1, 2],
  [4, 0, 0, 3],
  [3, 4, 0, 0],
  [3, 3, 1, 0],
  [3, 3, 0, 1],
  [3, 2, 2, 0],
  [3, 2, 1, 1],
  [3, 2, 0, 2],
  [3, 1, 3, 0],
  [3, 1, 2, 1],
  [3, 1, 1, 2],
  [3, 1, 0, 3],
  [3, 0, 4, 0],
  [3, 0, 3, 1],
  [3, 0, 2, 2],
  [3, 0, 1, 3],
  [3, 0, 0, 4],
  [2, 5, 0, 0],
  [2, 4, 1, 0],
  [2, 4, 0, 1],
  [2, 3, 2, 0],
  [2, 3, 1, 1],
  [2, 3, 0, 2],
  [2, 2, 3, 0],
  [2, 2, 2, 1],
  [2, 2, 1, 2],
  [2, 2, 0, 3],
  [2, 1, 4, 0],
  [2, 1, 3, 1],
  [2, 1, 2, 2],
  [2, 1, 1, 3],
  [2, 1, 0, 4],
  [2, 0, 5, 0],
  [2, 0, 4, 1],
  [2, 0, 3, 2],
  [2, 0, 2, 3],
  [2, 0, 1, 4],
  [2, 0, 0, 5],
  [1, 6, 0, 0],
  [1, 5, 1, 0],
  [1, 5, 0, 1],
  [1, 4, 2, 0],
  [1, 4, 1, 1],
  [1, 4, 0, 2],
  [1, 3, 3, 0],
  [1, 3, 2, 1],
  [1, 3, 1, 2],
  [1, 3, 0, 3],
  [1, 2, 4, 0],
  [1, 2, 3, 1],
  [1, 2, 2, 2],
  [1, 2, 1, 3],
  [1, 2, 0, 4],
  [1, 1, 5, 0],
  [1, 1, 4, 1],
  [1, 1, 3, 2],
  [1, 1, 2, 3],
  [1, 1, 1, 4],
  [1, 1, 0, 5],
  [1, 0, 6, 0],
  [1, 0, 5, 1],
  [1, 0, 4, 2],
  [1, 0, 3, 3],
  [1, 0, 2, 4],
  [1, 0, 1, 5],
  [1, 0, 0, 6],
  [0, 7, 0, 0],
  [0, 6, 1, 0],
  [0, 6, 0, 1],
  [0, 5, 2, 0],
  [0, 5, 1, 1],
  [0, 5, 0, 2],
  [0, 4, 3, 0],
  [0, 4, 2, 1],
  [0, 4, 1, 2],
  [0, 4, 0, 3],
  [0, 3, 4, 0],
  [0, 3, 3, 1],
  [0, 3, 2, 2],
  [0, 3, 1, 3],
  [0, 3, 0, 4],
  [0, 2, 5, 0],
  [0, 2, 4, 1],
  [0, 2, 3, 2],
  [0, 2, 2, 3],
  [0, 2, 1, 4],
  [0, 2, 0, 5],
  [0, 1, 6, 0],
  [0, 1, 5, 1],
  [0, 1, 4, 2],
  [0, 1, 3, 3],
  [0, 1, 2, 4],
  [0, 1, 1, 5],
  [0, 1, 0, 6],
  [0, 0, 7, 0],
  [0, 0, 6, 1],
  [0, 0, 5, 2],
  [0, 0, 4, 3],
  [0, 0, 3, 4],
  [0, 0, 2, 5],
  [0, 0, 1, 6],
  [0, 0, 0, 7],
  [8, 0, 0, 0],
  [7, 1, 0, 0],
  [7, 0, 1, 0],
  [7, 0, 0, 1],
  [6, 2, 0, 0],
  [6, 1, 1, 0],
  [6, 1, 0, 1],
  [6, 0, 2, 0],
  [6, 0, 1, 1],
  [6, 0, 0, 2],
  [5, 3, 0, 0],
  [5, 2, 1, 0],
  [5, 2, 0, 1],
  [5, 1, 2, 0],
  [5, 1, 1, 1],
  [5, 1, 0, 2],
  [5, 0, 3, 0],
  [5, 0, 2, 1],
  [5, 0, 1, 2],
  [5, 0, 0, 3],
  [4, 4, 0, 0],
  [4, 3, 1, 0],
  [4, 3, 0, 1],
  [4, 2, 2, 0],
  [4, 2, 1, 1],
  [4, 2, 0, 2],
  [4, 1, 3, 0],
  [4, 1, 2, 1],
  [4, 1, 1, 2],
  [4, 1, 0, 3],
  [4, 0, 4, 0],
  [4, 0, 3, 1],
  [4, 0, 2, 2],
  [4, 0, 1, 3],
  [4, 0, 0, 4],
  [3, 5, 0, 0],
  [3, 4, 1, 0],
  [3, 4, 0, 1],
  [3, 3, 2, 0],
  [3, 3, 1, 1],
  [3, 3, 0, 2],
  [3, 2, 3, 0],
  [3, 2, 2, 1],
  [3, 2, 1, 2],
  [3, 2, 0, 3],
  [3, 1, 4, 0],
  [3, 1, 3, 1],
  [3, 1, 2, 2],
  [3, 1, 1, 3],
  [3, 1, 0, 4],
  [3, 0, 5, 0],
  [3, 0, 4, 1],
  [3, 0, 3, 2],
  [3, 0, 2, 3],
  [3, 0, 1, 4],
  [3, 0, 0, 5],
  [2, 6, 0, 0],
  [2, 5, 1, 0],
  [2, 5, 0, 1],
  [2, 4, 2, 0],
  [2, 4, 1, 1],
  [2, 4, 0, 2],
  [2, 3, 3, 0],
  [2, 3, 2, 1],
  [2, 3, 1, 2],
  [2, 3, 0, 3],
  [2, 2, 4, 0],
  [2, 2, 3, 1],
  [2, 2, 2, 2],
  [2, 2, 1, 3],
  [2, 2, 0, 4],
  [2, 1, 5, 0],
  [2, 1, 4, 1],
  [2, 1, 3, 2],
  [2, 1, 2, 3],
  [2, 1, 1, 4],
  [2, 1, 0, 5],
  [2, 0, 6, 0],
  [2, 0, 5, 1],
  [2, 0, 4, 2],
  [2, 0, 3, 3],
  [2, 0, 2, 4],
  [2, 0, 1, 5],
  [2, 0, 0, 6],
  [1, 7, 0, 0],
  [1, 6, 1, 0],
  [1, 6, 0, 1],
  [1, 5, 2, 0],
  [1, 5, 1, 1],
  [1, 5, 0, 2],
  [1, 4, 3, 0],
  [1, 4, 2, 1],
  [1, 4, 1, 2],
  [1, 4, 0, 3],
  [1, 3, 4, 0],
  [1, 3, 3, 1],
  [1, 3, 2, 2],
  [1, 3, 1, 3],
  [1, 3, 0, 4],
  [1, 2, 5, 0],
  [1, 2, 4, 1],
  [1, 2, 3, 2],
  [1, 2, 2, 3],
  [1, 2, 1, 4],
  [1, 2, 0, 5],
  [1, 1, 6, 0],
  [1, 1, 5, 1],
  [1, 1, 4, 2],
  [1, 1, 3, 3],
  [1, 1, 2, 4],
  [1, 1, 1, 5],
  [1, 1, 0, 6],
  [1, 0, 7, 0],
  [1, 0, 6, 1],
  [1, 0, 5, 2],
  [1, 0, 4, 3],
  [1, 0, 3, 4],
  [1, 0, 2, 5],
  [1, 0, 1, 6],
  [1, 0, 0, 7],
  [0, 8, 0, 0],
  [0, 7, 1, 0],
  [0, 7, 0, 1],
  [0, 6, 2, 0],
  [0, 6, 1, 1],
  [0, 6, 0, 2],
  [0, 5, 3, 0],
  [0, 5, 2, 1],
  [0, 5, 1, 2],
  [0, 5, 0, 3],
  [0, 4, 4, 0],
  [0, 4, 3, 1],
  [0, 4, 2, 2],
  [0, 4, 1, 3],
  [0, 4, 0, 4],
  [0, 3, 5, 0],
  [0, 3, 4, 1],
  [0, 3, 3, 2],
  [0, 3, 2, 3],
  [0, 3, 1, 4],
  [0, 3, 0, 5],
  [0, 2, 6, 0],
  [0, 2, 5, 1],
  [0, 2, 4, 2],
  [0, 2, 3, 3],
  [0, 2, 2, 4],
  [0, 2, 1, 5],
  [0, 2, 0, 6],
  [0, 1, 7, 0],
  [0, 1, 6, 1],
  [0, 1, 5, 2],
  [0, 1, 4, 3],
  [0, 1, 3, 4],
  [0, 1, 2, 5],
  [0, 1, 1, 6],
  [0, 1, 0, 7],
  [0, 0, 8, 0],
  [0, 0, 7, 1],
  [0, 0, 6, 2],
  [0, 0, 5, 3],
  [0, 0, 4, 4],
  [0, 0, 3, 5],
  [0, 0, 2, 6],
  [0, 0, 1, 7],
  [0, 0, 0, 8],
  [9, 0, 0, 0],
  [8, 1, 0, 0],
  [8, 0, 1, 0],
  [8, 0, 0, 1],
  [7, 2, 0, 0],
  [7, 1, 1, 0],
  [7, 1, 0, 1],
  [7, 0, 2, 0],
  [7, 0, 1, 1],
  [7, 0, 0, 2],
  [6, 3, 0, 0],
  [6, 2, 1, 0],
  [6, 2, 0, 1],
  [6, 1, 2, 0],
  [6, 1, 1, 1],
  [6, 1, 0, 2],
  [6, 0, 3, 0],
  [6, 0, 2, 1],
  [6, 0, 1, 2],
  [6, 0, 0, 3],
  [5, 4, 0, 0],
  [5, 3, 1, 0],
  [5, 3, 0, 1],
  [5, 2, 2, 0],
  [5, 2, 1, 1],
  [5, 2, 0, 2],
  [5, 1, 3, 0],
  [5, 1, 2, 1],
  [5, 1, 1, 2],
  [5, 1, 0, 3],
  [5, 0, 4, 0],
  [5, 0, 3, 1],
  [5, 0, 2, 2],
  [5, 0, 1, 3],
  [5, 0, 0, 4],
  [4, 5, 0, 0],
  [4, 4, 1, 0],
  [4, 4, 0, 1],
  [4, 3, 2, 0],
  [4, 3, 1, 1],
  [4, 3, 0, 2],
  [4, 2, 3, 0],
  [4, 2, 2, 1],
  [4, 2, 1, 2],
  [4, 2, 0, 3],
  [4, 1, 4, 0],
  [4, 1, 3, 1],
  [4, 1, 2, 2],
  [4, 1, 1, 3],
  [4, 1, 0, 4],
  [4, 0, 5, 0],
  [4, 0, 4, 1],
  [4, 0, 3, 2],
  [4, 0, 2, 3],
  [4, 0, 1, 4],
  [4, 0, 0, 5],
  [3, 6, 0, 0],
  [3, 5, 1, 0],
  [3, 5, 0, 1],
  [3, 4, 2, 0],
  [3, 4, 1, 1],
  [3, 4, 0, 2],
  [3, 3, 3, 0],
  [3, 3, 2, 1],
  [3, 3, 1, 2],
  [3, 3, 0, 3],
  [3, 2, 4, 0],
  [3, 2, 3, 1],
  [3, 2, 2, 2],
  [3, 2, 1, 3],
  [3, 2, 0, 4],
  [3, 1, 5, 0],
  [3, 1, 4, 1],
  [3, 1, 3, 2],
  [3, 1, 2, 3],
  [3, 1, 1, 4],
  [3, 1, 0, 5],
  [3, 0, 6, 0],
  [3, 0, 5, 1],
  [3, 0, 4, 2],
  [3, 0, 3, 3],
  [3, 0, 2, 4],
  [3, 0, 1, 5],
  [3, 0, 0, 6],
  [2, 7, 0, 0],
  [2, 6, 1, 0],
  [2, 6, 0, 1],
  [2, 5, 2, 0],
  [2, 5, 1, 1],
  [2, 5, 0, 2],
  [2, 4, 3, 0],
  [2, 4, 2, 1],
  [2, 4, 1, 2],
  [2, 4, 0, 3],
  [2, 3, 4, 0],
  [2, 3, 3, 1],
  [2, 3, 2, 2],
  [2, 3, 1, 3],
  [2, 3, 0, 4],
  [2, 2, 5, 0],
  [2, 2, 4, 1],
  [2, 2, 3, 2],
  [2, 2, 2, 3],
  [2, 2, 1, 4],
  [2, 2, 0, 5],
  [2, 1, 6, 0],
  [2, 1, 5, 1],
  [2, 1, 4, 2],
  [2, 1, 3, 3],
  [2, 1, 2, 4],
  [2, 1, 1, 5],
  [2, 1, 0, 6],
  [2, 0, 7, 0],
  [2, 0, 6, 1],
  [2, 0, 5, 2],
  [2, 0, 4, 3],
  [2, 0, 3, 4],
  [2, 0, 2, 5],
  [2, 0, 1, 6],
  [2, 0, 0, 7],
  [1, 8, 0, 0],
  [1, 7, 1, 0],
  [1, 7, 0, 1],
  [1, 6, 2, 0],
  [1, 6, 1, 1],
  [1, 6, 0, 2],
  [1, 5, 3, 0],
  [1, 5, 2, 1],
  [1, 5, 1, 2],
  [1, 5, 0, 3],
  [1, 4, 4, 0],
  [1, 4, 3, 1],
  [1, 4, 2, 2],
  [1, 4, 1, 3],
  [1, 4, 0, 4],
  [1, 3, 5, 0],
  [1, 3, 4, 1],
  [1, 3, 3, 2],
  [1, 3, 2, 3],
  [1, 3, 1, 4],
  [1, 3, 0, 5],
  [1, 2, 6, 0],
  [1, 2, 5, 1],
  [1, 2, 4, 2],
  [1, 2, 3, 3],
  [1, 2, 2, 4],
  [1, 2, 1, 5],
  [1, 2, 0, 6],
  [1, 1, 7, 0],
  [1, 1, 6, 1],
  [1, 1, 5, 2],
  [1, 1, 4, 3],
  [1, 1, 3, 4],
  [1, 1, 2, 5],
  [1, 1, 1, 6],
  [1, 1, 0, 7],
  [1, 0, 8, 0],
  [1, 0, 7, 1],
  [1, 0, 6, 2],
  [1, 0, 5, 3],
  [1, 0, 4, 4],
  [1, 0, 3, 5],
  [1, 0, 2, 6],
  [1, 0, 1, 7],
  [1, 0, 0, 8],
  [0, 9, 0, 0],
  [0, 8, 1, 0],
  [0, 8, 0, 1],
  [0, 7, 2, 0],
  [0, 7, 1, 1],
  [0, 7, 0, 2],
  [0, 6, 3, 0],
  [0, 6, 2, 1],
  [0, 6, 1, 2],
  [0, 6, 0, 3],
  [0, 5, 4, 0],
  [0, 5, 3, 1],
  [0, 5, 2, 2],
  [0, 5, 1, 3],
  [0, 5, 0, 4],
  [0, 4, 5, 0],
  [0, 4, 4, 1],
  [0, 4, 3, 2],
  [0, 4, 2, 3],
  [0, 4, 1, 4],
  [0, 4, 0, 5],
  [0, 3, 6, 0],
  [0, 3, 5, 1],
  [0, 3, 4, 2],
  [0, 3, 3, 3],
  [0, 3, 2, 4],
  [0, 3, 1, 5],
  [0, 3, 0, 6],
  [0, 2, 7, 0],
  [0, 2, 6, 1],
  [0, 2, 5, 2],
  [0, 2, 4, 3],
  [0, 2, 3, 4],
  [0, 2, 2, 5],
  [0, 2, 1, 6],
  [0, 2, 0, 7],
  [0, 1, 8, 0],
  [0, 1, 7, 1],
  [0, 1, 6, 2],
  [0, 1, 5, 3],
  [0, 1, 4, 4],
  [0, 1, 3, 5],
  [0, 1, 2, 6],
  [0, 1, 1, 7],
  [0, 1, 0, 8],
  [0, 0, 9, 0],
  [0, 0, 8, 1],
  [0, 0, 7, 2],
  [0, 0, 6, 3],
  [0, 0, 5, 4],
  [0, 0, 4, 5],
  [0, 0, 3, 6],
  [0, 0, 2, 7],
  [0, 0, 1, 8],
  [0, 0, 0, 9],
  [10, 0, 0, 0],
  [9, 1, 0, 0],
  [9, 0, 1, 0],
  [9, 0, 0, 1],
  [8, 2, 0, 0],
  [8, 1, 1, 0],
  [8, 1, 0, 1],
  [8, 0, 2, 0],
  [8, 0, 1, 1],
  [8, 0, 0, 2],
  [7, 3, 0, 0],
  [7, 2, 1, 0],
  [7, 2, 0, 1],
  [7, 1, 2, 0],
  [7, 1, 1, 1],
  [7, 1, 0, 2],
  [7, 0, 3, 0],
  [7, 0, 2, 1],
  [7, 0, 1, 2],
  [7, 0, 0, 3],
  [6, 4, 0, 0],
  [6, 3, 1, 0],
  [6, 3, 0, 1],
  [6, 2, 2, 0],
  [6, 2, 1, 1],
  [6, 2, 0, 2],
  [6, 1, 3, 0],
  [6, 1, 2, 1],
  [6, 1, 1, 2],
  [6, 1, 0, 3],
  [6, 0, 4, 0],
  [6, 0, 3, 1],
  [6, 0, 2, 2],
  [6, 0, 1, 3],
  [6, 0, 0, 4],
  [5, 5, 0, 0],
  [5, 4, 1, 0],
  [5, 4, 0, 1],
  [5, 3, 2, 0],
  [5, 3, 1, 1],
  [5, 3, 0, 2],
  [5, 2, 3, 0],
  [5, 2, 2, 1],
  [5, 2, 1, 2],
  [5, 2, 0, 3],
  [5, 1, 4, 0],
  [5, 1, 3, 1],
  [5, 1, 2, 2],
  [5, 1, 1, 3],
  [5, 1, 0, 4],
  [5, 0, 5, 0],
  [5, 0, 4, 1],
  [5, 0, 3, 2],
  [5, 0, 2, 3],
  [5, 0, 1, 4],
  [5, 0, 0, 5],
  [4, 6, 0, 0],
  [4, 5, 1, 0],
  [4, 5, 0, 1],
  [4, 4, 2, 0],
  [4, 4, 1, 1],
  [4, 4, 0, 2],
  [4, 3, 3, 0],
  [4, 3, 2, 1],
  [4, 3, 1, 2],
  [4, 3, 0, 3],
  [4, 2, 4, 0],
  [4, 2, 3, 1],
  [4, 2, 2, 2],
  [4, 2, 1, 3],
  [4, 2, 0, 4],
  [4, 1, 5, 0],
  [4, 1, 4, 1],
  [4, 1, 3, 2],
  [4, 1, 2, 3],
  [4, 1, 1, 4],
  [4, 1, 0, 5],
  [4, 0, 6, 0],
  [4, 0, 5, 1],
  [4, 0, 4, 2],
  [4, 0, 3, 3],
  [4, 0, 2, 4],
  [4, 0, 1, 5],
  [4, 0, 0, 6],
  [3, 7, 0, 0],
  [3, 6, 1, 0],
  [3, 6, 0, 1],
  [3, 5, 2, 0],
  [3, 5, 1, 1],
  [3, 5, 0, 2],
  [3, 4, 3, 0],
  [3, 4, 2, 1],
  [3, 4, 1, 2],
  [3, 4, 0, 3],
  [3, 3, 4, 0],
  [3, 3, 3, 1],
  [3, 3, 2, 2],
  [3, 3, 1, 3],
  [3, 3, 0, 4],
  [3, 2, 5, 0],
  [3, 2, 4, 1],
  [3, 2, 3, 2],
  [3, 2, 2, 3],
  [3, 2, 1, 4],
  [3, 2, 0, 5],
  [3, 1, 6, 0],
  [3, 1, 5, 1],
  [3, 1, 4, 2],
  [3, 1, 3, 3],
  [3, 1, 2, 4],
  [3, 1, 1, 5],
  [3, 1, 0, 6],
  [3, 0, 7, 0],
  [3, 0, 6, 1],
  [3, 0, 5, 2],
  [3, 0, 4, 3],
  [3, 0, 3, 4],
  [3, 0, 2, 5],
  [3, 0, 1, 6],
  [3, 0, 0, 7],
  [2, 8, 0, 0],
  [2, 7, 1, 0],
  [2, 7, 0, 1],
  [2, 6, 2, 0],
  [2, 6, 1, 1],
  [2, 6, 0, 2],
  [2, 5, 3, 0],
  [2, 5, 2, 1],
  [2, 5, 1, 2],
  [2, 5, 0, 3],
  [2, 4, 4, 0],
  [2, 4, 3, 1],
  [2, 4, 2, 2],
  [2, 4, 1, 3],
  [2, 4, 0, 4],
  [2, 3, 5, 0],
  [2, 3, 4, 1],
  [2, 3, 3, 2],
  [2, 3, 2, 3],
  [2, 3, 1, 4],
  [2, 3, 0, 5],
  [2, 2, 6, 0],
  [2, 2, 5, 1],
  [2, 2, 4, 2],
  [2, 2, 3, 3],
  [2, 2, 2, 4],
  [2, 2, 1, 5],
  [2, 2, 0, 6],
  [2, 1, 7, 0],
  [2, 1, 6, 1],
  [2, 1, 5, 2],
  [2, 1, 4, 3],
  [2, 1, 3, 4],
  [2, 1, 2, 5],
  [2, 1, 1, 6],
  [2, 1, 0, 7],
  [2, 0, 8, 0],
  [2, 0, 7, 1],
  [2, 0, 6, 2],
  [2, 0, 5, 3],
  [2, 0, 4, 4],
  [2, 0, 3, 5],
  [2, 0, 2, 6],
  [2, 0, 1, 7],
  [2, 0, 0, 8],
  [1, 9, 0, 0],
  [1, 8, 1, 0],
  [1, 8, 0, 1],
  [1, 7, 2, 0],
  [1, 7, 1, 1],
  [1, 7, 0, 2],
  [1, 6, 3, 0],
  [1, 6, 2, 1],
  [1, 6, 1, 2],
  [1, 6, 0, 3],
  [1, 5, 4, 0],
  [1, 5, 3, 1],
  [1, 5, 2, 2],
  [1, 5, 1, 3],
  [1, 5, 0, 4],
  [1, 4, 5, 0],
  [1, 4, 4, 1],
  [1, 4, 3, 2],
  [1, 4, 2, 3],
  [1, 4, 1, 4],
  [1, 4, 0, 5],
  [1, 3, 6, 0],
  [1, 3, 5, 1],
  [1, 3, 4, 2],
  [1, 3, 3, 3],
  [1, 3, 2, 4],
  [1, 3, 1, 5],
  [1, 3, 0, 6],
  [1, 2, 7, 0],
  [1, 2, 6, 1],
  [1, 2, 5, 2],
  [1, 2, 4, 3],
  [1, 2, 3, 4],
  [1, 2, 2, 5],
  [1, 2, 1, 6],
  [1, 2, 0, 7],
  [1, 1, 8, 0],
  [1, 1, 7, 1],
  [1, 1, 6, 2],
  [1, 1, 5, 3],
  [1, 1, 4, 4],
  [1, 1, 3, 5],
  [1, 1, 2, 6],
  [1, 1, 1, 7],
  [1, 1, 0, 8],
  [1, 0, 9, 0],
  [1, 0, 8, 1],
  [1, 0, 7, 2],
  [1, 0, 6, 3],
  [1, 0, 5, 4],
  [1, 0, 4, 5],
  [1, 0, 3, 6],
  [1, 0, 2, 7],
  [1, 0, 1, 8],
  [1, 0, 0, 9],
  [0, 10, 0, 0],
  [0, 9, 1, 0],
  [0, 9, 0, 1],
  [0, 8, 2, 0],
  [0, 8, 1, 1],
  [0, 8, 0, 2],
  [0, 7, 3, 0],
  [0, 7, 2, 1],
  [0, 7, 1, 2],
  [0, 7, 0, 3],
  [0, 6, 4, 0],
  [0, 6, 3, 1],
  [0, 6, 2, 2],
  [0, 6, 1, 3],
  [0, 6, 0, 4],
  [0, 5, 5, 0],
  [0, 5, 4, 1],
  [0, 5, 3, 2],
  [0, 5, 2, 3],
  [0, 5, 1, 4],
  [0, 5, 0, 5],
  [0, 4, 6, 0],
  [0, 4, 5, 1],
  [0, 4, 4, 2],
  [0, 4, 3, 3],
  [0, 4, 2, 4],
  [0, 4, 1, 5],
  [0, 4, 0, 6],
  [0, 3, 7, 0],
  [0, 3, 6, 1],
  [0, 3, 5, 2],
  [0, 3, 4, 3],
  [0, 3, 3, 4],
  [0, 3, 2, 5],
  [0, 3, 1, 6],
  [0, 3, 0, 7],
  [0, 2, 8, 0],
  [0, 2, 7, 1],
  [0, 2, 6, 2],
  [0, 2, 5, 3],
  [0, 2, 4, 4],
  [0, 2, 3, 5],
  [0, 2, 2, 6],
  [0, 2, 1, 7],
  [0, 2, 0, 8],
  [0, 1, 9, 0],
  [0, 1, 8, 1],
  [0, 1, 7, 2],
  [0, 1, 6, 3],
  [0, 1, 5, 4],
  [0, 1, 4, 5],
  [0, 1, 3, 6],
  [0, 1, 2, 7],
  [0, 1, 1, 8],
  [0, 1, 0, 9],
  [0, 0, 10, 0],
  [0, 0, 9, 1],
  [0, 0, 8, 2],
  [0, 0, 7, 3],
  [0, 0, 6, 4],
  [0, 0, 5, 5],
  [0, 0, 4, 6],
  [0, 0, 3, 7],
  [0, 0, 2, 8],
  [0, 0, 1, 9],
  [0, 0, 0, 10]
);
for problem in [2] do block(
x0:matrix(
  [ 0.326012904882773, 0.000000000000000, 0.000000000000000, 0.000000000000000,18.710098239380809],
  [ 0.333437464955669,-0.054691775429663, 0.000000000000000, 0.000000000000000,-18.012862964133770],
  [ 0.195058801569856, 0.060854380566191, 0.549928377736602, 0.000000000000000,-1.882811254131485],
  [-0.116102475515562,-0.693186008145016, 0.238504829886264, 0.173002818216339, 8.329319639800595],
  [-0.018320579442589,-0.248789755348653, 0.709919583907331, 0.443634497858705, 1.279576767734693],
  [-0.246582926185997,-0.798023335447691, 0.290849981078527, 0.278057920150108,-21.529702622965466],
  [-0.272228629106093, 0.485243965169314, 0.613540027356898,-0.532516232025818, 0.673893160791165],
  [-0.249973623999571,-0.868784738537907, 0.358759267133265, 0.273499910787483,10.699463060355578],
  [ 0.819057983899365, 0.184371377180526, 0.547304335239810,-0.197216396217047,-18.122473170822992],
  [-0.453986017128960,-0.790886054054676, 0.001275503611170, 0.492127909717971, 8.658947026518860],
  [ 0.959913363202011, 0.272569750899267, 0.295201408983780,-0.116174380311209, 3.550548544721044],
  [ 0.759328932417008,-0.058911898599193, 0.723154888342057,-0.166289694431606,20.135832393117081],
  [ 0.530255624443600,-0.530885259371238,-0.772848301329381, 0.217134311349008, 0.527819324302476],
  [ 0.738597837215494, 0.294266714391396, 0.651535015339679,-0.404614818939800, 8.989291213109652],
  [-0.495978349327724,-0.815262917256552,-0.128608546210082, 0.552322498957687,-4.763692826267587],
  [ 0.462600108995171,-0.288228946025671, 0.032005444994135,-1.006147095928058, 0.715761626192674],
  [ 0.405069593304113, 0.310276927268687, 0.278863915451162, 0.995786222568004,-10.366139758652821],
  [ 0.389624323080152, 0.323352595645367, 0.274612345907198, 1.009588111388669, 9.914390839505012],
  [ 0.646145500664049,-0.081540408527919, 0.167882538335580, 0.953411128716927, 0.610051228274881],
  [ 0.599560317379077, 0.116613839362492, 0.829195972780057,-0.566143388599300,-12.211363020048765],
  [-0.452943329307372,-0.881980670864194,-0.391112571655304,-0.506239641190207, 0.147497659699766],
  [ 0.560625200199928, 0.022865918939863, 0.901866600829797,-0.585480110101545, 7.877355427377178],
  [ 0.752441298549461,-0.182957980960573, 0.942695496553864,-0.035604403261109,-13.083502066598980],
  [-1.046735155475897,-0.275153704154271, 0.469186496481469,-0.412710204873800, 0.771785354923641],
  [ 0.747454178919165, 0.502859895731388, 0.852984194678803, 0.316228339499098, 1.755906925482174],
  [-0.569593705763493, 0.722405280424739,-0.492948592907370, 0.759589388197261, 0.231568933131144],
  [-0.877139141121235, 0.700166204058931, 0.515129628062278, 0.477479812521750, 0.243690983836664],
  [ 0.774351689204425,-0.292246685446875, 1.066238680228000, 0.015585321275561, 5.029760160922392],
  [-1.159932495969140,-0.182482890208916,-0.620306621429065,-0.358000661421672, 9.008207935701213],
  [-0.776130847449432,-0.284797283096601, 1.099146157345091,-0.166621309137037, 0.274188907220936],
  [ 0.775947592590900,-0.648075926294081, 0.858480794899805,-0.437489247747478,-11.145636817197746],
  [-1.199130321754265,-0.178107189243358,-0.598504674074759,-0.353168327184265,-10.261199646672932],
  [-1.289731594419970, 0.134446865483807,-0.433440115719767,-0.415335970955217, 0.773683285715026],
  [ 0.783179646808546,-0.710601171395397, 0.874329155106217,-0.449229399801303, 9.008647629471509],
  [ 0.354944204605632,-0.520576060473501,-0.754653629122031,-1.105758556269139,-3.093146472367042],
  [ 0.346584302054701,-0.402797348385142,-0.963057413239885,-1.021476916078624, 7.343686711210915],
  [-1.370881613761697,-0.215525158409296,-0.599797067813179,-0.069017278064973, 0.671079859338081],
  [ 0.514069984842530, 0.911760612751385, 1.056546395779328, 0.293659665827645, 4.052146765166602],
  [-0.510625812358490,-0.164521102619579,-0.878290991814195, 1.114876965361374, 0.185578453313314],
  [-0.039752982347689, 0.955636371724601,-0.337434496742415,-1.131544873431032, 0.131025171379279],
  [ 0.361186089780047,-0.372083757223005,-1.048543918540974,-0.972996158819982,-5.103724074630605],
  [ 0.490402090993500,-0.186674147977056,-1.375744606345164,-0.402897304868127, 0.592710576475013],
  [ 1.189092377140257,-0.846585039074521,-0.227018769060417,-0.459462470419288, 0.151103818089265],
  [ 0.338480049118112,-0.016769731115618,-1.455124212309703, 0.416281947815436,-5.466323122739710],
  [ 0.475873776150039,-0.774999652149967,-0.557693878466198,-1.153512162831093, 0.650154803060355],
  [ 0.564811938819688, 0.875482822300588, 1.141112966934841, 0.285410784344078,-8.760750598047489],
  [-1.161354609767351,-0.057688855505881, 0.828113541473789,-0.679184707705433,-4.032246596706957],
  [ 0.232154469022718, 0.003689298641372,-1.480128732182652, 0.508980090856592,10.408941596847407],
  [-1.177162944248822,-0.039703706149988, 0.846549242919881,-0.704852526968164, 3.569486807545894],
  [ 0.566009561839033, 0.844509394958101, 1.225897965913894, 0.264324124068905, 4.259552688291609],
  [-0.482140434708464,-1.206128858988484,-0.721550572157588, 0.666200497821790, 0.194574274404262],
  [-0.596702707685993, 1.503881927572333,-0.215346491404201,-0.034545443455673, 0.095195029036983],
  [ 0.089110086417858,-0.004337307043823,-1.521188981350095, 0.601274303786968,-7.978933808129691],
  [-0.459128006173397, 1.203634602152429,-1.027649423812584,-0.260817409161076, 0.368105470742288],
  [-0.020856764571359,-0.033513888857601,-1.554558092032955, 0.636643077432452, 2.848114033335960],
  [-1.442861242437413,-0.397420741650199,-0.534769012214714,-0.558556440620504, 0.371953819435023],
  [ 0.443331677666928, 0.501153545726649, 0.896039902440117,-1.283445878010763, 0.146305547829296],
  [-0.607030044150167,-0.604077550817305, 0.680974323920220,-1.320950352598903, 0.087392874084755],
  [ 0.584767362667628, 1.453799523359797,-0.579905668034408, 0.457366970163809, 0.078022610746987],
  [-0.625377449990620, 0.220562020951683,-0.106572507699937,-1.604547292543093, 0.074172017828602],
  [ 1.235488667618921,-0.265746580187689, 0.739520491205884,-0.970944072491667, 0.113120027516070],
  [ 0.865436213856365, 0.845620941837759,-1.184888868125160,-0.478304347458688, 0.074351407023023],
  [ 0.489461994149486, 1.416352813590840, 0.618589751303009, 0.810803077975642, 5.031516530772341],
  [ 0.499321708310526, 1.409698970221119, 0.632479133163170, 0.805651106860772,-5.263662665979894],
  [-0.627066442858747,-1.016635055482265,-0.969644800872050,-0.984790746842521, 3.060593952980389],
  [ 0.699119976526695, 1.291359589501223, 0.951950173157746, 0.556081890778263, 0.406600122171220],
  [-0.661389044321974,-1.032274993263541,-1.029977409558027,-0.951388906229905,-5.390121702379001],
  [-0.686534192751093,-1.054197552286461,-1.092639892783371,-0.908977930863226, 2.415081461754954],
  [ 0.353818318557007,-1.034227832082278,-0.325570797053935, 1.526223064447341, 0.058871884944158],
  [ 1.089391775050615,-0.978931510476535,-0.087258873547861,-1.267213800741446,-0.065571304954706],
  [ 0.484839519177434, 0.989553722629795, 1.117651522617186, 1.149468288387902, 0.047054607124019],
  [ 1.120894107134432,-1.166246206582824,-0.167583462543606, 1.084847458434537, 2.802764524784653],
  [-0.438674641561016,-0.349910259063827, 0.255970118308451, 1.865442664108133, 0.032277264811402],
  [-0.731818249724603, 1.427701427752098,-1.102178029404701,-0.301857995081123,-1.716694831385604],
  [ 1.154590911604615,-1.128805171978068,-0.204153446955751, 1.123697910518832,-5.577636872788148],
  [ 1.826204087903190,-0.312492071140694, 0.648961551710961, 0.324252771547227, 0.030470706234200],
  [-0.755270403295328, 1.442970634652908,-1.107372048713168,-0.311126500524985, 1.504637224376859],
  [ 1.185856766127284,-1.092548097058144,-0.234267546132855, 1.151721261184279, 2.851853478154244],
  [ 0.789918742060740, 0.629641774796438,-0.348847663469360, 1.703178145802464, 2.911447562625155],
  [ 0.746041377495086, 0.621024469633338,-0.384749455179360, 1.724750460359656,-6.593928529686715],
  [ 0.712359692406694, 0.615369917182065,-0.414169750647402, 1.734851819555207, 3.750662527061423],
  [ 1.168200674447775,-0.180793857188311,-1.531342100322298, 0.649325658323321, 0.092553242230600],
  [-1.599848379730995, 0.175412303524937,-0.011568060809173, 1.262089480502217, 0.034039889124408],
  [-0.884977022333243,-1.505743181136056, 0.883676500126667,-0.603895971728601, 0.028793351738613],
  [-1.086128818440101,-0.222858603412776, 1.187489532899003, 1.258877575880335, 0.032215373084169],
  [ 0.723938219820942, 1.830111556482431,-0.187606743101114,-0.577416646153416, 0.026974979695731],
  [-0.786736673993901, 0.244908866381602,-1.613508887777732,-0.988355396553789, 0.027066345274371],
  [ 0.637261647285691,-1.592833421361962,-1.119793343473316,-0.300653015355299, 0.032878687497163],
  [ 1.311066754463795, 0.197442323435608,-1.300539254179954, 0.923074050857247, 2.315192184388686],
  [ 1.079182822619078, 1.047390463135687,-0.469584185602581,-1.390512006879128, 0.020614966140584],
  [-1.183089267136936,-1.369584961246577,-0.111241554915453, 1.074004423506114, 2.681060815421164],
  [ 0.532500508808547,-0.424834897381625,-1.356207812691891, 1.470513720683571, 0.022338324155176],
  [-1.166996061477015,-1.404286335433861,-0.075241431582698, 1.064604298641452,-5.211131741298139],
  [ 1.795813698965971, 0.157321964809176,-0.692233748847215,-0.869067164598554, 0.023497050642927],
  [ 0.247621843884698,-1.203765888062345, 1.091922622955891, 1.340791893539679, 0.023165419682604],
  [-1.149646538467740,-1.436979025597213,-0.039070223045991, 1.064811850836575, 2.503176361524416],
  [ 1.330151574162368, 0.189126282687894,-1.325676538580783, 0.982422762123870,-4.096033043648537],
  [-1.088825374071428, 0.881992664448473,-1.569759330602749, 0.321770168258527, 0.025680995707750],
  [ 0.041585581306971,-2.124513211819409,-0.113189884077456,-0.152208783755634, 0.026168544569461],
  [-0.154707352256407, 1.309455389125260,-1.362261304881635, 0.996527499642045, 0.018001328485764],
  [-1.959111677738931, 0.238419051729212, 0.844838599051874, 0.116103134573035, 0.024149836551399],
  [-1.356411614174260,-1.584535289614299,-0.202466238772448, 0.559337768070819, 0.049427002702110],
  [ 1.351401963924978, 0.189325703516522,-1.343959461262956, 1.038988731305005, 1.823936386231472],
  [-0.366695461769665, 2.009020708616039, 0.450196826902011,-0.618981330764927, 0.025491339657688],
  [-0.945111549373064, 0.747293980243054, 1.833258432512716, 0.067135355804794, 0.019086258024235],
  [ 1.214471521411481,-1.324031134291767,-1.269125629672842,-0.320295760983924,-0.026890510044120],
  [ 1.204208585925804,-0.532642169788972,-1.132707205250743,-1.388546200891095, 0.016639965838496],
  [-0.723051888411467, 0.724817548565708, 0.447316904718652, 1.931685568061897, 0.015348089846282],
  [ 1.550602376095625, 0.889327969032401, 1.357827780260161,-0.011560974143807, 0.015553496249428],
  [ 1.312899121240731,-0.409215786868236, 1.108096725142800, 1.395550768914146, 0.012877572150155],
  [-0.632760893730205, 0.994770061819656, 1.496604729023032, 1.224192643772207, 0.012668661163881],
  [ 0.420789255377557,-0.032074990249581, 1.043448736348701, 1.992427421223503, 0.011715492939092],
  [ 0.080642506754008,-0.653697691993614,-0.279889199830385,-2.184876530968332, 0.015631623879607],
  [-1.266889779308828, 1.667942147957956, 0.749334100689164,-0.637981888521027, 0.055362607974604],
  [-1.802861325309620,-1.061175198615111, 0.701241773420983, 0.720160866710334, 0.013553302613247],
  [-1.649004335260618, 0.716067826594037,-1.233170512447439,-0.816534781354107, 1.855819248499950],
  [-1.652568790402776, 0.708778047273420,-1.238219435919172,-0.809444234601652,-1.942203392336172],
  [ 2.191647473983926, 0.700089385637423, 0.338130471241645,-0.143286023241790, 0.008316147546001],
  [-1.067939296893044,-0.870231407360014,-1.141481618997898,-1.497583915815058, 0.019593891863575],
  [ 0.204393138223821,-0.680578385451858,-1.884178139747264,-1.185497540445444, 0.014897252921260],
  [ 0.053297444685311, 0.794319110448119,-1.763369374458831,-1.318015125415385, 0.010101650975515],
  [ 0.236451107489532,-1.110974313458638,-2.020705802674142, 0.427136032557240, 0.011668915132330],
  [ 0.594444395987706, 0.382100445862302,-0.965390912287434,-2.037304434289506, 0.007972863438692],
  [ 0.586675352069879, 1.485836104404599, 1.612645437233279,-0.704986693465671, 0.009049243622677],
  [-1.754576785656953, 0.564784974101062,-1.343319280824225,-0.692527039893319, 0.087022413903409],
  [-1.061215674376213, 1.721107690050631, 0.755528250969416,-1.017718713912845, 2.297626672012824],
  [-1.107092757737570,-1.855789094502663,-0.393104053644923,-0.933779511044784, 0.010350876239176],
  [-1.050331682057606, 1.731036195315746, 0.788739169971954,-1.001154085181184,-4.539587178280804],
  [ 0.581472240761051,-1.622029700202017, 1.595634706329533,-0.471577296262175, 3.638447368711893],
  [ 0.585195326210619,-1.625750259544164, 1.593883179484193,-0.469345664351150,-3.678609020028645],
  [-1.036485306373630, 1.738804991437157, 0.822509742345575,-0.990637487110543, 2.220297138231312],
  [ 0.175777158957185,-1.878102621286667, 0.587704985505484,-1.362274882223715, 0.011130267539709],
  [-0.927446767272731, 1.882053758173462, 0.276185727466660, 1.145697126831314, 0.008246913669805],
  [-1.941225728708108, 1.266714929682816,-0.471023934341300, 0.453261781151132, 0.010319077981472],
  [-0.139559919202108, 0.361229284627244,-1.958811306272273, 1.351690022405277, 0.012715762700449],
  [-0.059833739265339,-0.099300333497806, 2.035192684392466, 1.292817139073049, 0.008551188119621],
  [-0.129692687593543,-0.307566374961407, 2.394610648399148, 0.038808987484414, 0.008951113101268],
  [ 1.373396665874080,-1.195027647060509,-0.019199448072901,-1.593794147896012, 0.014564790597927],
  [ 2.076199259924920,-1.027078046659007,-0.717588553141178, 0.138843907228909, 0.007228397860938],
  [-0.318150643877099, 0.537375984741639, 2.099387929931523,-1.127200610849029, 0.007523854473410],
  [ 1.076855769471396,-1.763614759782234,-0.914093262729450, 1.019661176693163, 0.009079472153442],
  [ 1.855569878435260, 1.518053980403661,-0.631460076757241,-0.025409475453816, 0.006338907926668],
  [ 1.407258641529407,-1.342321989649967,-1.489976837746751,-0.423934608398678, 0.013447071567137],
  [ 2.345196123653603, 0.143005000634644,-0.411769889033926, 0.712412464817377, 0.005885825634457],
  [-0.687325948469431,-1.420679782794474, 1.811260744286906, 0.714219219758750, 0.006562480505132],
  [ 0.829846664615348, 0.396920300459630,-0.190813190306453, 2.325000815854020, 0.011958226205294],
  [ 0.788590788231599, 1.501251380218753, 0.933750909836503, 1.594801124790728, 0.005194728330676],
  [ 1.671648058210972, 1.617564737205004, 0.111465702907937, 0.941067639693847, 0.005455697390654],
  [ 1.356959306944093, 0.133316237572568, 0.117055365641009,-2.136510169595388, 0.004979877393470],
  [-1.571035004519723,-0.830609012224527, 1.859275752321239,-0.271781618895708, 0.003718717180358],
  [-0.643091210043953, 2.248508456291084,-0.908762038655927, 0.660127487741735, 0.004007333070041],
  [-1.165460270626341, 1.172875545182873,-0.834845346250378, 1.834406186271906, 0.003999658882934],
  [-1.006216156493125, 0.828298373314909,-0.830756551757606,-2.119079443287861, 0.002682150452383],
  [ 1.408487402622887,-2.172840286323254,-0.121995199465251,-0.523792304182976, 0.003739543648662],
  [-0.452688931395963, 2.144446304068061, 1.393666534813049, 0.581153315953909, 0.002757470277060],
  [ 0.202102497026508, 1.577204692279853,-0.237142070901341, 2.140476395478329, 0.002987178454244],
  [ 1.409057572878368,-1.408687808009567, 0.223544354190025, 1.775341567827575, 0.003503180488036],
  [-0.721917133888648,-0.802197189761487, 2.017152718149961,-1.403371896188457, 0.003079030411562],
  [-2.219828831015117,-1.075307166833559, 0.669902757419365,-0.831109118262051, 0.003303909300599],
  [ 1.194308135665186, 1.404917420175808,-1.952673489299127, 0.361649089645123, 0.002218479435128],
  [-0.179860191367558, 1.381503535529895,-2.338066678897003,-0.121814923154568, 0.002382758406660],
  [ 0.155013095438914, 2.327736742621597,-1.359481028831485,-0.398979448383989, 0.002561278454136],
  [-0.741735526855714,-0.079245659129892,-2.633123962607751,-0.242094137470336, 0.002111602517344],
  [ 0.608375613036418, 1.752918827307993, 0.610863172249035,-1.957737196935206, 0.002137368682590],
  [ 2.123934214417849, 1.113472814363399, 0.376161128816166,-1.326219355899683, 0.001966439749346],
  [-0.242136027615835,-2.394291336244500,-0.282957577453713, 1.340000057277047, 0.001655972915211],
  [ 0.459102421695979,-0.741413242523342, 1.315173905274654,-2.299891742093674, 0.002381541302711],
  [ 1.418620466719313, 2.190594772462584, 0.733606144153097,-0.659656580522896, 0.001698411343061],
  [ 2.559062228127785,-0.647215304645014, 0.194405643562452,-0.893034054851436, 0.001872570260764],
  [-0.156868561779224, 1.969355170734566,-0.897340185108372,-1.761572983771090, 0.001875192024952],
  [ 0.821098655566237, 0.205526865005610,-2.655575472931190, 0.232612313937904, 0.001778099711321],
  [-0.350970715013348, 0.759658182072951, 0.695876998479437,-2.663132062686484, 1.044451470762015],
  [-0.840632146912584,-0.251162283099119,-0.796525601969804, 2.622774511702731, 0.001567193059177],
  [-2.001521026887549, 0.098662158596546, 0.079021917604069,-2.065009226934424, 0.001514209376192],
  [-0.364180694914123, 0.754704862763450, 0.714247375893705,-2.660576187250028,-2.084371863262444],
  [-0.377234643102147, 0.749440849085794, 0.732410657489438,-2.657620462925655, 1.043669341118546],
  [ 2.229843771630243,-1.581508831759331, 0.793174574521787, 0.514537672452503, 0.001365723442202],
  [ 0.741123002912919,-2.197929302380882, 1.713278912434793,-0.232506564959480, 0.029592015445899],
  [-1.614296988599521,-1.057290733447051,-2.097234919848137, 0.575442604740305, 0.001616665671532],
  [-2.049836525518268, 0.089188854949162,-1.556143936521235, 1.389922319781432, 0.001456023964965],
  [-2.136770389790921, 1.324897469275856, 1.051066548560046, 1.137325293504904, 0.001149294123409],
  [ 1.260100170952685, 0.313052861467843,-2.311187741199839,-1.371148397279381, 0.000809933185249],
  [ 2.380754710689004, 0.443949400227695, 0.840270938667886, 1.565179568669758, 0.000943156063957],
  [-1.336067580145918,-1.363928402541205, 0.472654276279664,-2.302464539799350, 0.000889429878899],
  [-2.967954258237842,-0.342683720613455,-0.259145143292294, 0.482964835722746, 0.000806665789310],
  [ 0.414904796381119,-2.702193565633812, 1.036693275638583, 0.831750100044973, 0.000901585079966],
  [-2.818541313129557, 0.820278601811560, 0.043891277895248,-0.858257479546652, 0.000724680978415],
  [-1.835466702143411, 0.037021307350298, 2.346614486135643, 0.773089384332011, 0.000523508419373],
  [ 2.440075105860422,-0.201699825236468, 1.845104163836748,-0.415361424853277, 0.000657079171072],
  [-0.732448857677667,-1.231941020820234, 1.173658760514649, 2.536712958638477, 0.000497245892653],
  [ 1.509491020274735, 0.465589762197038, 2.532223755877510, 1.244909897843199, 0.000397448915186],
  [ 0.778157778996553,-2.510582019949870, 1.879271775729398,-0.142722995617640,-0.006121953590395],
  [ 0.580614846480764,-1.483612664187896,-0.091680547691789, 2.833712126206429, 0.000261418868933],
  [ 0.578302751630144, 3.154319245526297, 0.142313221866929, 0.635779229060234, 0.000394727968050],
  [ 2.772896064419329, 0.406835792264660,-1.720847087160338,-0.328671476766232, 0.000289814250857],
  [ 1.119665993264377, 2.163110385586452,-1.497971659981030, 1.732019676739773, 0.000275449007012],
  [-0.552057450475165,-2.870534807967628,-1.700251082268482, 0.270430284734171, 0.000276748833099],
  [-0.385638792038239,-1.569757666506917,-2.000387197400782, 2.227437336741422, 0.000271288031425],
  [ 0.177556366123830,-2.614038635539168,-1.292397361805989,-2.026638497974120, 0.000170880129387],
  [-1.273144995189875,-3.109871302271482, 1.266723778758136,-0.113970616852805, 0.000134890854704],
  [ 1.806814658491524, 2.097009985535907,-1.696527376329376,-1.639966477735648, 0.000094801911495],
  [ 1.390398571341547,-1.856087711653876, 2.924856476308169, 1.220364612778227, 0.000067540033860],
  [ 2.164734723530307, 0.453944772185141, 2.955376744130959,-1.783218060843000, 0.001325685694573],
  [ 2.109877760943081, 0.346538134693773, 3.103483249702868,-1.657873379519873, 0.628262831411243],
  [ 2.110121482068293, 0.346769136612480, 3.103326348552862,-1.658184339247731,-0.629241592050299],
  [-0.919434941954540, 0.076013079538044,-2.072567525790639,-3.459850069049963, 0.000021740628555],
  [ 1.986872293191527,-2.345157559091987, 2.465912227672526,-1.431485318905586, 0.000037310547116],
  [-1.785919949781196, 3.707215175355563, 0.342634563992482,-0.967450429439959, 0.000028194405878],
  [-3.656617508468211,-0.310467564370248, 1.187165705933622, 3.615835708784603, 0.000002101692026],
  [-4.235827814247570,-2.638818207022759,-1.868947752005274,-0.732835423885827, 0.000001884728245],
  [-0.111192155571421, 2.518178109640637, 4.995827843526854, 0.695865906534044, 0.000001249290241],
  [-1.003947294060165, 1.629165708062484, 2.634281068991214, 4.906535110585115, 0.000000633783720],
  [-4.217138030924396, 1.717334008128797, 3.839515402764869,-2.276734479914282, 0.000000364321893]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 4_213_10"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=10"),
print(1001,"equations, ",1059,"unknowns"),
[x,err]:fsolv2(x0,pp,10,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir4_213_10adg.mac",err,"refir4_213_10adg.txt")
)$


==> anc/refir4_23_5g.mac <==
/* r4_23_5g.txt:4 formula 1 */
rule:"4_23_5";
n:4;
N:23;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.333333333333333],
  [-2.449489742783179,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.031250000000000],
  [-1.154700538379251, 2.160246899469286,-0.000000000000000,-0.000000000000000, 0.031250000000000],
  [-1.154700538379251, 0.308606699924183, 2.138089935299394, 0.000000000000000, 0.031250000000000],
  [-1.154700538379251, 0.308606699924183, 0.267261241912424, 2.121320343559643, 0.031250000000000],
  [-1.154700538379251, 0.308606699924183,-1.603567451474547,-1.414213562373096, 0.031250000000000],
  [-1.154700538379251,-1.543033499620919, 0.534522483824846,-1.414213562373096, 0.031250000000000],
  [-1.154700538379251,-1.543033499620919,-1.336306209562124, 0.707106781186547, 0.031250000000000],
  [-0.816496580927726,-1.745743121887941, 1.133893419027680, 1.000000000000000, 0.031250000000000],
  [-0.816496580927726, 0.872871560943970,-1.889822365046136, 1.000000000000000, 0.031250000000000],
  [-0.816496580927726, 0.872871560943970, 0.755928946018456,-1.999999999999999, 0.031250000000000],
  [ 0.816496580927726,-0.872871560943970,-0.755928946018456, 1.999999999999999, 0.031250000000000],
  [ 0.816496580927726,-0.872871560943970, 1.889822365046136,-1.000000000000000, 0.031250000000000],
  [ 0.816496580927726, 1.745743121887941,-1.133893419027680,-1.000000000000000, 0.031250000000000],
  [ 1.154700538379251, 1.543033499620919, 1.336306209562124,-0.707106781186547, 0.031250000000000],
  [ 1.154700538379251, 1.543033499620919,-0.534522483824846, 1.414213562373096, 0.031250000000000],
  [ 1.154700538379251,-0.308606699924183, 1.603567451474547, 1.414213562373096, 0.031250000000000],
  [ 1.154700538379251,-0.308606699924183,-0.267261241912424,-2.121320343559643, 0.031250000000000],
  [ 1.154700538379251,-0.308606699924183,-2.138089935299394,-0.000000000000000, 0.031250000000000],
  [ 1.154700538379251,-2.160246899469286, 0.000000000000000, 0.000000000000000, 0.031250000000000],
  [ 2.449489742783179, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.031250000000000],
  [ 0.000000000000000,-1.603567451474547,-1.388730149658828,-1.224744871391586, 0.020833333333333],
  [-0.000000000000000, 1.603567451474547, 1.388730149658828, 1.224744871391586, 0.020833333333333]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 4_23_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(126,"equations, ",97,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir4_23_5g.mac",err,"refir4_23_5g.txt")
)$
/* r4_23_5g.txt:31 formula 2 */
rule:"4_23_5";
n:4;
N:23;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.548311355616075],
  [-0.866025403784439,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.205616758356028],
  [-0.408248290463863, 0.763762615825973,-0.000000000000000,-0.000000000000000, 0.205616758356028],
  [-0.408248290463863, 0.109108945117996, 0.755928946018454, 0.000000000000000, 0.205616758356028],
  [-0.408248290463863, 0.109108945117996, 0.094491118252307, 0.750000000000000, 0.205616758356028],
  [-0.408248290463863, 0.109108945117996,-0.566946709513841,-0.500000000000000, 0.205616758356028],
  [-0.408248290463863,-0.545544725589981, 0.188982236504613,-0.500000000000000, 0.205616758356028],
  [-0.408248290463863,-0.545544725589981,-0.472455591261535, 0.250000000000000, 0.205616758356028],
  [-0.288675134594813,-0.617213399848368, 0.400891862868636, 0.353553390593274, 0.205616758356028],
  [-0.288675134594813, 0.308606699924184,-0.668153104781061, 0.353553390593274, 0.205616758356028],
  [-0.288675134594813, 0.308606699924184, 0.267261241912425,-0.707106781186547, 0.205616758356028],
  [ 0.288675134594813,-0.308606699924184,-0.267261241912425, 0.707106781186547, 0.205616758356028],
  [ 0.288675134594813,-0.308606699924184, 0.668153104781061,-0.353553390593274, 0.205616758356028],
  [ 0.288675134594813, 0.617213399848368,-0.400891862868636,-0.353553390593274, 0.205616758356028],
  [ 0.408248290463863, 0.545544725589981, 0.472455591261535,-0.250000000000000, 0.205616758356028],
  [ 0.408248290463863, 0.545544725589981,-0.188982236504613, 0.500000000000000, 0.205616758356028],
  [ 0.408248290463863,-0.109108945117996, 0.566946709513841, 0.500000000000000, 0.205616758356028],
  [ 0.408248290463863,-0.109108945117996,-0.094491118252307,-0.750000000000000, 0.205616758356028],
  [ 0.408248290463863,-0.109108945117996,-0.755928946018454,-0.000000000000000, 0.205616758356028],
  [ 0.408248290463863,-0.763762615825973, 0.000000000000000, 0.000000000000000, 0.205616758356028],
  [ 0.866025403784439, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.205616758356028],
  [ 0.000000000000000,-0.566946709513841,-0.490990253030983,-0.433012701892219, 0.137077838904019],
  [-0.000000000000000, 0.566946709513841, 0.490990253030983, 0.433012701892219, 0.137077838904019]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 4_23_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(126,"equations, ",97,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir4_23_5g.mac",err,"refir4_23_5g.txt")
)$
/* r4_23_5g.txt:58 formula 3 */
rule:"4_23_5";
n:4;
N:23;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [3] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,62.037513378276003],
  [-6.480740698407860,-0.000000000000000,-0.000000000000000, 0.000000000000000, 2.643644036006079],
  [-3.055050463303893, 5.715476066494078,-0.000000000000000,-0.000000000000000, 2.643644036006079],
  [-3.055050463303893, 0.816496580927723, 5.656854249492377, 0.000000000000000, 2.643644036006079],
  [-3.055050463303893, 0.816496580927723, 0.707106781186547, 5.612486080160913, 2.643644036006079],
  [-3.055050463303893, 0.816496580927723,-4.242640687119287,-3.741657386773944, 2.643644036006079],
  [-3.055050463303893,-4.082482904638630, 1.414213562373089,-3.741657386773944, 2.643644036006079],
  [-3.055050463303893,-4.082482904638630,-3.535533905932742, 1.870828693386970, 2.643644036006079],
  [-2.160246899469286,-4.618802153517010, 2.999999999999994, 2.645751311064591, 2.643644036006079],
  [-2.160246899469286, 2.309401076758504,-4.999999999999999, 2.645751311064591, 2.643644036006079],
  [-2.160246899469286, 2.309401076758504, 2.000000000000003,-5.291502622129179, 2.643644036006079],
  [ 2.160246899469286,-2.309401076758504,-2.000000000000003, 5.291502622129179, 2.643644036006079],
  [ 2.160246899469286,-2.309401076758504, 4.999999999999999,-2.645751311064591, 2.643644036006079],
  [ 2.160246899469286, 4.618802153517010,-2.999999999999994,-2.645751311064591, 2.643644036006079],
  [ 3.055050463303893, 4.082482904638630, 3.535533905932742,-1.870828693386970, 2.643644036006079],
  [ 3.055050463303893, 4.082482904638630,-1.414213562373089, 3.741657386773944, 2.643644036006079],
  [ 3.055050463303893,-0.816496580927723, 4.242640687119287, 3.741657386773944, 2.643644036006079],
  [ 3.055050463303893,-0.816496580927723,-0.707106781186547,-5.612486080160913, 2.643644036006079],
  [ 3.055050463303893,-0.816496580927723,-5.656854249492377,-0.000000000000000, 2.643644036006079],
  [ 3.055050463303893,-5.715476066494078, 0.000000000000000, 0.000000000000000, 2.643644036006079],
  [ 6.480740698407860, 0.000000000000000, 0.000000000000000,-0.000000000000000, 2.643644036006079],
  [ 0.000000000000000,-4.242640687119287,-3.674234614174771,-3.240370349203926, 1.762429357337385],
  [-0.000000000000000, 4.242640687119287, 3.674234614174771, 3.240370349203926, 1.762429357337385]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 4_23_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(126,"equations, ",97,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir4_23_5g.mac",err,"refir4_23_5g.txt")
)$
/* r4_23_5g.txt:85 formula 4 */
rule:"4_23_5";
n:4;
N:23;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 3.289868133696452],
  [-1.732050807568877,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.308425137534043],
  [-0.816496580927726, 1.527525231651945,-0.000000000000000,-0.000000000000000, 0.308425137534043],
  [-0.816496580927726, 0.218217890235992, 1.511857892036908, 0.000000000000000, 0.308425137534043],
  [-0.816496580927726, 0.218217890235992, 0.188982236504613, 1.500000000000000, 0.308425137534043],
  [-0.816496580927726, 0.218217890235992,-1.133893419027682,-1.000000000000000, 0.308425137534043],
  [-0.816496580927726,-1.091089451179962, 0.377964473009225,-1.000000000000000, 0.308425137534043],
  [-0.816496580927726,-1.091089451179962,-0.944911182523069, 0.500000000000000, 0.308425137534043],
  [-0.577350269189626,-1.234426799696736, 0.801783725737272, 0.707106781186547, 0.308425137534043],
  [-0.577350269189626, 0.617213399848368,-1.336306209562121, 0.707106781186547, 0.308425137534043],
  [-0.577350269189626, 0.617213399848368, 0.534522483824849,-1.414213562373094, 0.308425137534043],
  [ 0.577350269189626,-0.617213399848368,-0.534522483824849, 1.414213562373094, 0.308425137534043],
  [ 0.577350269189626,-0.617213399848368, 1.336306209562121,-0.707106781186547, 0.308425137534043],
  [ 0.577350269189626, 1.234426799696736,-0.801783725737272,-0.707106781186547, 0.308425137534043],
  [ 0.816496580927726, 1.091089451179962, 0.944911182523069,-0.500000000000000, 0.308425137534043],
  [ 0.816496580927726, 1.091089451179962,-0.377964473009225, 1.000000000000000, 0.308425137534043],
  [ 0.816496580927726,-0.218217890235992, 1.133893419027682, 1.000000000000000, 0.308425137534043],
  [ 0.816496580927726,-0.218217890235992,-0.188982236504613,-1.500000000000000, 0.308425137534043],
  [ 0.816496580927726,-0.218217890235992,-1.511857892036908,-0.000000000000000, 0.308425137534043],
  [ 0.816496580927726,-1.527525231651945, 0.000000000000000, 0.000000000000000, 0.308425137534043],
  [ 1.732050807568877, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.308425137534043],
  [ 0.000000000000000,-1.133893419027682,-0.981980506061967,-0.866025403784438, 0.205616758356028],
  [-0.000000000000000, 1.133893419027682, 0.981980506061967, 0.866025403784438, 0.205616758356028]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 4_23_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(126,"equations, ",97,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir4_23_5g.mac",err,"refir4_23_5g.txt")
)$


==> anc/refir4_25_5E1c.mac <==
/* r4_25_5E1c.txt:4 formula 1 */
rule:"4_25_5";
n:4;
N:25;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0],
  [1, 0, 0, 0],
  [0, 1, 0, 0],
  [0, 0, 1, 0],
  [0, 0, 0, 1],
  [2, 0, 0, 0],
  [1, 1, 0, 0],
  [1, 0, 1, 0],
  [1, 0, 0, 1],
  [0, 2, 0, 0],
  [0, 1, 1, 0],
  [0, 1, 0, 1],
  [0, 0, 2, 0],
  [0, 0, 1, 1],
  [0, 0, 0, 2],
  [3, 0, 0, 0],
  [2, 1, 0, 0],
  [2, 0, 1, 0],
  [2, 0, 0, 1],
  [1, 2, 0, 0],
  [1, 1, 1, 0],
  [1, 1, 0, 1],
  [1, 0, 2, 0],
  [1, 0, 1, 1],
  [1, 0, 0, 2],
  [0, 3, 0, 0],
  [0, 2, 1, 0],
  [0, 2, 0, 1],
  [0, 1, 2, 0],
  [0, 1, 1, 1],
  [0, 1, 0, 2],
  [0, 0, 3, 0],
  [0, 0, 2, 1],
  [0, 0, 1, 2],
  [0, 0, 0, 3],
  [4, 0, 0, 0],
  [3, 1, 0, 0],
  [3, 0, 1, 0],
  [3, 0, 0, 1],
  [2, 2, 0, 0],
  [2, 1, 1, 0],
  [2, 1, 0, 1],
  [2, 0, 2, 0],
  [2, 0, 1, 1],
  [2, 0, 0, 2],
  [1, 3, 0, 0],
  [1, 2, 1, 0],
  [1, 2, 0, 1],
  [1, 1, 2, 0],
  [1, 1, 1, 1],
  [1, 1, 0, 2],
  [1, 0, 3, 0],
  [1, 0, 2, 1],
  [1, 0, 1, 2],
  [1, 0, 0, 3],
  [0, 4, 0, 0],
  [0, 3, 1, 0],
  [0, 3, 0, 1],
  [0, 2, 2, 0],
  [0, 2, 1, 1],
  [0, 2, 0, 2],
  [0, 1, 3, 0],
  [0, 1, 2, 1],
  [0, 1, 1, 2],
  [0, 1, 0, 3],
  [0, 0, 4, 0],
  [0, 0, 3, 1],
  [0, 0, 2, 2],
  [0, 0, 1, 3],
  [0, 0, 0, 4],
  [5, 0, 0, 0],
  [4, 1, 0, 0],
  [4, 0, 1, 0],
  [4, 0, 0, 1],
  [3, 2, 0, 0],
  [3, 1, 1, 0],
  [3, 1, 0, 1],
  [3, 0, 2, 0],
  [3, 0, 1, 1],
  [3, 0, 0, 2],
  [2, 3, 0, 0],
  [2, 2, 1, 0],
  [2, 2, 0, 1],
  [2, 1, 2, 0],
  [2, 1, 1, 1],
  [2, 1, 0, 2],
  [2, 0, 3, 0],
  [2, 0, 2, 1],
  [2, 0, 1, 2],
  [2, 0, 0, 3],
  [1, 4, 0, 0],
  [1, 3, 1, 0],
  [1, 3, 0, 1],
  [1, 2, 2, 0],
  [1, 2, 1, 1],
  [1, 2, 0, 2],
  [1, 1, 3, 0],
  [1, 1, 2, 1],
  [1, 1, 1, 2],
  [1, 1, 0, 3],
  [1, 0, 4, 0],
  [1, 0, 3, 1],
  [1, 0, 2, 2],
  [1, 0, 1, 3],
  [1, 0, 0, 4],
  [0, 5, 0, 0],
  [0, 4, 1, 0],
  [0, 4, 0, 1],
  [0, 3, 2, 0],
  [0, 3, 1, 1],
  [0, 3, 0, 2],
  [0, 2, 3, 0],
  [0, 2, 2, 1],
  [0, 2, 1, 2],
  [0, 2, 0, 3],
  [0, 1, 4, 0],
  [0, 1, 3, 1],
  [0, 1, 2, 2],
  [0, 1, 1, 3],
  [0, 1, 0, 4],
  [0, 0, 5, 0],
  [0, 0, 4, 1],
  [0, 0, 3, 2],
  [0, 0, 2, 3],
  [0, 0, 1, 4],
  [0, 0, 0, 5]
);
for problem in [3] do block(
x0:matrix(
  [ 5.614654591570074,-4.188199940672519,-6.210325948038744, 7.708009959771688, 0.186604351060675],
  [-4.511170672659325, 3.369765087467651, 5.014670692679341, 6.918591688588408, 0.398919979231308],
  [ 0.098774521858363,-0.228676539923845,-0.358929844282661, 5.158628169897770, 3.620034064976244],
  [-2.862658102835185, 1.859570066987668,-3.807135217041323, 3.485789746039081, 3.188698243607316],
  [-2.806149213085202,-3.984263870590964, 0.175387346460406, 3.444494167863157, 3.598756036161136],
  [ 2.801559758052945,-1.820908937003724, 3.740325638818376, 3.563088075995358, 3.312703716006260],
  [ 2.755243994545670, 3.911902879277324,-0.157411491293793, 3.518061696185912, 3.722482671577964],
  [-2.562383427365917,-4.006275342748511,-5.889414915699756, 0.011196364283386, 1.387837881080622],
  [ 3.224653152532432, 5.372633708556522,-8.092024844346083, 0.019253935492516, 0.372106636467905],
  [ 1.703011039346912,-0.593436878256627,-3.124719882488916, 0.000000000000000,11.585994500144976],
  [ 2.185122612900530,-5.587317594966612, 0.000000000000000, 0.000000000000000, 3.680425045513981],
  [ 6.582342751912857, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.519583726551694],
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,43.286959108312104],
  [-6.582342751912856, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.519583726551696],
  [-2.185122612900529, 5.587317594966612, 0.000000000000000, 0.000000000000000, 3.680425045513982],
  [-1.703011039346911, 0.593436878256625, 3.124719882488916, 0.000000000000000,11.585994500144979],
  [-3.224653152532433,-5.372633708556526, 8.092024844346087,-0.019253935492516, 0.372106636467904],
  [ 2.562383427365917, 4.006275342748511, 5.889414915699756,-0.011196364283386, 1.387837881080621],
  [-2.755243994545670,-3.911902879277324, 0.157411491293793,-3.518061696185912, 3.722482671577966],
  [-2.801559758052945, 1.820908937003723,-3.740325638818377,-3.563088075995358, 3.312703716006260],
  [ 2.806149213085202, 3.984263870590965,-0.175387346460405,-3.444494167863158, 3.598756036161133],
  [ 2.862658102835186,-1.859570066987668, 3.807135217041324,-3.485789746039082, 3.188698243607314],
  [-0.098774521858364, 0.228676539923846, 0.358929844282661,-5.158628169897769, 3.620034064976249],
  [ 4.511170672659326,-3.369765087467651,-5.014670692679341,-6.918591688588408, 0.398919979231308],
  [-5.614654591570075, 4.188199940672520, 6.210325948038744,-7.708009959771688, 0.186604351060675]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 4_25_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(126,"equations, ",109,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir4_25_5E1c.mac",err,"refir4_25_5E1c.txt")
)$


==> anc/refir5_112_7E1.mac <==
/* r5_112_7E1.txt:4 formula 1 */
rule:"5_112_7";
n:5;
N:112;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7]
);
for problem in [3] do block(
x0:matrix(
  [-3.086441185418666,-0.000504168923473, 0.000000000000000, 0.000000000000000, 0.000000000000000,37.232933675462164],
  [ 3.086441185418686, 0.000504168923451, 0.000000000000000, 0.000000000000000, 0.000000000000000,37.232933675461190],
  [-1.122541998758307,-0.329849824723163, 3.156063564721688, 0.000000000000000, 0.000000000000000,31.602770743617629],
  [ 1.122541998758321, 0.329849824723193,-3.156063564721727, 0.000000000000000, 0.000000000000000,31.602770743616304],
  [-0.779042690409080, 1.239184443955331,-0.414035477025449,-3.232309968989014,-0.000000026424981,39.777555819617000],
  [ 0.779042690409076,-1.239184443955324, 0.414035477025435, 3.232309968989031, 0.000000026424975,39.777555819616765],
  [ 1.142204101540674,-2.112883556978267, 3.069140597148655,-0.827179264524545,-1.007324366619107,30.514364327477985],
  [-1.142204101540685, 2.112883556978275,-3.069140597148660, 0.827179264524550, 1.007324366619115,30.514364327477615],
  [ 1.503255296250165,-0.491308123578847,-0.480658552690047,-1.174276071209374, 3.733562373310760,35.492014498531738],
  [-1.503255296250166, 0.491308123578847, 0.480658552690047, 1.174276071209380,-3.733562373310769,35.492014498531375],
  [-0.423965384431546, 3.888664317282059, 1.151055243269723, 2.263512422459447, 1.405968783427750,22.953067827056753],
  [ 0.423965384431549,-3.888664317282062,-1.151055243269724,-2.263512422459448,-1.405968783427755,22.953067827056682],
  [ 1.098708262919897, 2.335767255646049, 0.114324280736460, 4.090886186865078,-1.425759611961221,10.412589303755757],
  [-1.098708262919882,-2.335767255646080,-0.114324280736455,-4.090886186865101, 1.425759611961219,10.412589303755590],
  [ 1.892019915474778, 3.740551063284708, 2.649049441997767,-1.501371980157162, 0.263464326945703,18.761667919074945],
  [-1.892019915474784,-3.740551063284707,-2.649049441997765, 1.501371980157165,-0.263464326945701,18.761667919074917],
  [ 3.486691181784962, 2.309280741930184, 0.590997050506827,-1.156216177278840,-3.219774861350432,12.966312152898430],
  [-3.486691181784966,-2.309280741930187,-0.590997050506828, 1.156216177278843, 3.219774861350432,12.966312152898364],
  [-0.967917719799289,-0.108502420635435, 3.972066728006355, 1.329136038703204, 4.175952879387046,10.520272279996849],
  [ 0.967917719799290, 0.108502420635434,-3.972066728006357,-1.329136038703205,-4.175952879387046,10.520272279996835],
  [ 2.609453098202144,-2.500442508295714,-0.473606569331250, 3.361704245582942, 3.948324693619443, 7.673609795664037],
  [-2.609453098202146, 2.500442508295715, 0.473606569331251,-3.361704245582946,-3.948324693619446, 7.673609795663985],
  [ 3.228674173033653,-3.340853072437286,-0.233268264325840, 1.541698948606648,-5.174112764193483, 6.107236308986275],
  [-3.228674173033653, 3.340853072437286, 0.233268264325839,-1.541698948606649, 5.174112764193483, 6.107236308986274],
  [-1.663747660800466,-4.022530553911647, 3.911381916754470, 4.028920755840744, 0.841849692610891, 3.686267404102069],
  [ 1.663747660800466, 4.022530553911650,-3.911381916754469,-4.028920755840745,-0.841849692610891, 3.686267404102064],
  [ 4.788273759077510,-2.178415271541234,-4.095599003908895, 3.058674805027319,-1.443780840376133, 3.544114495987928],
  [-4.788273759077510, 2.178415271541235, 4.095599003908896,-3.058674805027320, 1.443780840376132, 3.544114495987919],
  [ 4.097322875750876,-0.951703239190314, 1.611864990030863,-6.870860865401744,-0.224889754013725, 3.724891735619162],
  [-4.097322875750876, 0.951703239190314,-1.611864990030863, 6.870860865401746, 0.224889754013726, 3.724891735619155],
  [ 7.090368799596161, 0.907295680053415, 2.327382109525553, 3.675588688972339, 1.074928891913907, 2.777300724660737],
  [-7.090368799596161,-0.907295680053415,-2.327382109525554,-3.675588688972339,-1.074928891913907, 2.777300724660736],
  [ 1.171161368672860,-7.132352499029414, 2.249841026049843,-1.427366415335325, 3.743704802588104, 2.882588547831384],
  [-1.171161368672860, 7.132352499029415,-2.249841026049844, 1.427366415335325,-3.743704802588104, 2.882588547831382],
  [-0.931948229051424,-1.288867048678249, 5.165275758224683,-5.332022440118718, 4.596024819880883, 2.386129652073488],
  [ 0.931948229051424, 1.288867048678249,-5.165275758224683, 5.332022440118718,-4.596024819880883, 2.386129652073488],
  [ 0.918172343393320,-1.112655319013931, 1.951102712727567,-5.529148112887460,-6.524284851744577, 2.243822453888466],
  [-0.918172343393321, 1.112655319013932,-1.951102712727567, 5.529148112887460, 6.524284851744579, 2.243822453888463],
  [-2.438396876433768,-1.702323067578975,-8.031523364242295,-2.340870429152930, 0.996698952265785, 2.293259183849553],
  [ 2.438396876433768, 1.702323067578975, 8.031523364242295, 2.340870429152930,-0.996698952265785, 2.293259183849552],
  [-4.236196278049367,-3.915638905309503, 4.125575584108860,-4.977010098659142,-2.493093610101793, 2.214487953126830],
  [ 4.236196278049367, 3.915638905309503,-4.125575584108860, 4.977010098659142, 2.493093610101794, 2.214487953126829],
  [-7.611600724004715, 4.517789456727905,-0.883784531791875, 1.395664715108397,-0.744449094621808, 2.157469346596019],
  [ 7.611600724004719,-4.517789456727908, 0.883784531791875,-1.395664715108397, 0.744449094621808, 2.157469346596010],
  [-5.404039855570961, 1.540729689939603, 6.675864743155805,-0.245240896657408,-2.373599090405808, 1.566695309243390],
  [ 5.404039855570963,-1.540729689939604,-6.675864743155809, 0.245240896657407, 2.373599090405809, 1.566695309243384],
  [ 5.441722230421550, 0.085512664573478, 6.059795692345523,-1.750682982555247, 4.030473022796986, 1.754722779170942],
  [-5.441722230421549,-0.085512664573478,-6.059795692345523, 1.750682982555247,-4.030473022796986, 1.754722779170943],
  [ 2.014748595428870, 8.160935169303253,-3.083276329642615,-1.289928126297788, 2.565792535809948, 1.587432806880883],
  [-2.014748595428870,-8.160935169303253, 3.083276329642616, 1.289928126297788,-2.565792535809948, 1.587432806880883],
  [ 7.908815931064720, 2.985507730071688,-2.247582119146839,-2.395085734558472, 2.524073797008000, 1.727767696477621],
  [-7.908815931064723,-2.985507730071689, 2.247582119146839, 2.395085734558473,-2.524073797008001, 1.727767696477617],
  [ 5.849340936706746, 5.550591230551601,-2.738100596674171, 1.421377805830684,-3.792558081749213, 1.468179526280747],
  [-5.849340936706747,-5.550591230551603, 2.738100596674172,-1.421377805830684, 3.792558081749215, 1.468179526280743],
  [-3.634646499574814,-2.666411439666248,-2.832773425310231,-5.904969666587832, 5.328474446683455, 1.467739458583848],
  [ 3.634646499574815, 2.666411439666250, 2.832773425310233, 5.904969666587836,-5.328474446683459, 1.467739458583842],
  [ 3.575494095241273,-5.799143257639044,-5.194021866410005,-3.978261155206342, 1.621915830293456, 1.337126624534711],
  [-3.575494095241274, 5.799143257639047, 5.194021866410007, 3.978261155206343,-1.621915830293456, 1.337126624534708],
  [-3.826115490410862,-4.178750229873233,-1.434546375107071,-0.979220162637377,-7.639968887202595, 1.397734029599374],
  [ 3.826115490410862, 4.178750229873233, 1.434546375107071, 0.979220162637377, 7.639968887202595, 1.397734029599374],
  [ 2.534826105232983, 0.964018959996910,-5.179933791613430,-7.456345915910042, 2.380493282814045, 1.207138014296984],
  [-2.534826105232983,-0.964018959996910, 5.179933791613431, 7.456345915910042,-2.380493282814045, 1.207138014296983],
  [ 0.306458637000451, 5.571531972974908, 4.435497367858085,-0.372811564235570,-6.728536509336204, 1.191901230392643],
  [-0.306458637000451,-5.571531972974909,-4.435497367858085, 0.372811564235570, 6.728536509336205, 1.191901230392642],
  [ 5.449672278455124, 6.413614151698704, 2.591027530327461, 3.985296884176880, 1.996762721272811, 0.598154148864744],
  [-5.449672278455126,-6.413614151698708,-2.591027530327462,-3.985296884176881,-1.996762721272812, 0.598154148864742],
  [-6.860855788063932, 0.568743129715848,-4.727543013063872, 0.987116609844661, 5.806649255592027, 0.890478234525150],
  [ 6.860855788063933,-0.568743129715848, 4.727543013063873,-0.987116609844661,-5.806649255592028, 0.890478234525150],
  [ 3.604121288668651,-8.601843257382104,-2.217282708411825, 3.606700164429804, 0.347595992893970, 0.979517812217701],
  [-3.604121288668653, 8.601843257382106, 2.217282708411825,-3.606700164429805,-0.347595992893971, 0.979517812217699],
  [ 3.031798520874950, 5.612781113673592, 2.436045464912018,-6.620441487329781, 3.905372046675331, 0.790418239690880],
  [-3.031798520874950,-5.612781113673592,-2.436045464912019, 6.620441487329783,-3.905372046675333, 0.790418239690879],
  [-0.358484611983496,-2.687063742875493,-8.062706120693120, 5.763728044161376, 2.341301790813089, 0.880669821386640],
  [ 0.358484611983496, 2.687063742875494, 8.062706120693122,-5.763728044161378,-2.341301790813089, 0.880669821386638],
  [-1.149628677208199,-2.490273982567305, 6.687674898494063, 1.032975319757220,-7.636648144542603, 0.881376009212517],
  [ 1.149628677208199, 2.490273982567305,-6.687674898494063,-1.032975319757220, 7.636648144542604, 0.881376009212517],
  [-7.233775543910434, 1.226575568791957, 4.055312748867308, 4.642348625066727, 4.556998312995147, 0.808862380345444],
  [ 7.233775543910435,-1.226575568791958,-4.055312748867309,-4.642348625066728,-4.556998312995149, 0.808862380345443],
  [ 5.050890507264844,-5.571713563109112, 5.568870197713294, 5.097712453045377,-1.632515750964600, 0.738123078205932],
  [-5.050890507264849, 5.571713563109117,-5.568870197713300,-5.097712453045381, 1.632515750964602, 0.738123078205927],
  [-3.533491904550968, 4.503570373965211,-5.964942156415177,-3.490253998589665,-6.442097153125908, 0.491620690162186],
  [ 3.533491904550971,-4.503570373965216, 5.964942156415184, 3.490253998589668, 6.442097153125916, 0.491620690162182],
  [ 1.447971192282950, 2.307109489853699, 5.315415634439162, 8.482760821938360, 4.574822431852930, 0.529566620883083],
  [-1.447971192282950,-2.307109489853700,-5.315415634439163,-8.482760821938362,-4.574822431852932, 0.529566620883082],
  [-0.804076677825154, 4.329686671601791,-0.504804186693682,-7.177421896796212, 7.915430078736740, 0.292966810872088],
  [ 0.804076677825156,-4.329686671601794, 0.504804186693683, 7.177421896796217,-7.915430078736746, 0.292966810872087],
  [ 3.657761123188932,-6.165123871388059, 8.876912112181662,-4.242727834338108,-1.271675543977295, 0.294744763476623],
  [-3.657761123188933, 6.165123871388063,-8.876912112181667, 4.242727834338111, 1.271675543977294, 0.294744763476622],
  [-3.890091191210726, 2.259690559253861, 1.264568023917632,-11.515463529598394,-0.236855876966101, 0.295631943345148],
  [ 3.890091191210735,-2.259690559253865,-1.264568023917635,11.515463529598415, 0.236855876966102, 0.295631943345144],
  [-6.295869950524485, 3.365696586422260, 0.203964663665799, 6.589987063104599,-9.466317786649267, 0.163565366107544],
  [ 6.295869950524485,-3.365696586422259,-0.203964663665799,-6.589987063104600, 9.466317786649268, 0.163565366107544],
  [ 3.775906391185548, 8.097128536673296,-0.916733201899104,-8.793213283017110,-5.742927023216517, 0.155876520235173],
  [-3.775906391185548,-8.097128536673296, 0.916733201899104, 8.793213283017110, 5.742927023216517, 0.155876520235173],
  [ 1.522153938001235,-7.340311096404323,-10.124410976345178, 0.658604099533594,-6.606489477443216, 0.128583891169506],
  [-1.522153938001237, 7.340311096404325,10.124410976345182,-0.658604099533593, 6.606489477443220, 0.128583891169506],
  [-4.320901155841009,-4.915122503815478,13.645086685965570, 1.034544165978643, 2.595513798912422, 0.077714421911910],
  [ 4.320901155841016, 4.915122503815489,-13.645086685965595,-1.034544165978646,-2.595513798912429, 0.077714421911908],
  [-5.078980316748710,12.246816009636975,-0.792508102002536, 5.034632111927177, 8.002791234742945, 0.050247551325583],
  [ 5.078980316748711,-12.246816009636976, 0.792508102002538,-5.034632111927176,-8.002791234742947, 0.050247551325583],
  [-2.992925277373290,-2.553907709380791, 2.935055884612976,-0.086973053659173,15.604872923797744, 0.054793429152265],
  [ 2.992925277373291, 2.553907709380792,-2.935055884612977, 0.086973053659173,-15.604872923797748, 0.054793429152264],
  [-14.715857705607117, 1.251693534481893, 3.854601943657228,-6.014780906218607, 6.014728198940855, 0.027651135382246],
  [14.715857705607140,-1.251693534481894,-3.854601943657232, 6.014780906218617,-6.014728198940865, 0.027651135382246],
  [-0.097096011796842,10.851661616178605,-1.209931403376531,13.569710162646956,-1.638563033006701, 0.028318071894469],
  [ 0.097096011796846,-10.851661616178660, 1.209931403376538,-13.569710162647020, 1.638563033006705, 0.028318071894468],
  [-12.678794082884622, 4.299547012835753, 3.467670822910536,-5.846124384792571,-12.033072018850664, 0.016650672521010],
  [12.678794082884638,-4.299547012835760,-3.467670822910540, 5.846124384792578,12.033072018850678, 0.016650672521010],
  [-7.228315272207735,-17.142556810347862,-7.062047289897795,-2.235021367079740, 1.398192368097506, 0.012066152141341],
  [ 7.228315272207740,17.142556810347873, 7.062047289897799, 2.235021367079741,-1.398192368097507, 0.012066152141341],
  [16.583226926262697, 7.247197975279851, 8.213376868045753,-6.248180024709741,-2.724167117552502, 0.008579444495863],
  [-16.583226926262721,-7.247197975279859,-8.213376868045767, 6.248180024709752, 2.724167117552505, 0.008579444495863]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 5_112_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(792,"equations, ",662,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir5_112_7E1.mac",err,"refir5_112_7E1.txt")
)$


==> anc/refir5_119_7E1da.mac <==
/* r5_119_7E1da.txt:4 formula 1 */
rule:"5_119_7";
n:5;
N:119;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7]
);
for problem in [3] do block(
x0:matrix(
  [-3.086315603161392,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,12.760949208914477],
  [ 3.086353372609799, 0.000151716153157,-0.000000006904657, 0.000000019109127,-0.000000009662888,19.174517743619251],
  [-3.086507748380901,-0.000771270004592,-0.000000000000000,-0.000000000000000,-0.000000000000000,24.471981926688606],
  [ 3.086535886242673, 0.000884098805993, 0.000000007325146,-0.000000020281803, 0.000000010254790,18.058413392342498],
  [-1.122542099104825,-0.329848104734781, 3.156062118235664, 0.000000000000000, 0.000000000000000,31.602772292289238],
  [ 1.122542099101498, 0.329848104733884,-3.156062118230737, 0.000000000001040,-0.000000000001510,31.602772293185538],
  [ 0.778783700134994,-1.239079857370039, 0.414244034264678, 3.231530589425715,-0.000000000000000,16.481102180721845],
  [-0.778883534890856, 1.239121394930501,-0.414164710095537,-3.231827855011914,-0.000004025605955,25.823989198844291],
  [ 0.779230149729603,-1.239265591308495, 0.413889354245444, 3.232859869328077, 0.000018004045930,23.296459048785859],
  [-0.779344313853352, 1.239313079231785,-0.413798677116131,-3.233199763054100,-0.000022608788929,13.953572029446338],
  [-1.142200817723083, 2.112878691841163,-3.069137350137613, 0.827175764098701, 1.007324074720230,17.150643081767466],
  [ 1.142202997208848,-2.112881868038026, 3.069141990059645,-0.827178859454432,-1.007324328034511,30.514373387165829],
  [-1.142205794275111, 2.112885944246377,-3.069147944754421, 0.827182831911420, 1.007324653126595,13.363730305910641],
  [ 1.503253421722509,-0.491304850110275,-0.480657806549989,-1.174281048475185, 3.733560600803110,13.698283017178481],
  [ 1.503254167884327,-0.491306251636579,-0.480658402078849,-1.174283188098130, 3.733560438822545,21.793741399174092],
  [-1.503253879899536, 0.491305710711918, 0.480658172232468, 1.174282362301696,-3.733560501338593,35.492024416380147],
  [ 0.423966119741621,-3.888664564804827,-1.151053780681239,-2.263513991438221,-1.405968159613408,22.953076240474736],
  [-0.423966119741718, 3.888664564804684, 1.151053780681272, 2.263513991438210, 1.405968159613268,22.953076240477209],
  [-1.098713373747478,-2.335754337879369,-0.114327080930631,-4.090881146771612, 1.425764938556985, 1.927276826652043],
  [-1.098710717149180,-2.335760837499294,-0.114323524668986,-4.090887589738531, 1.425762523074130, 8.485325147468298],
  [ 1.098711208859029, 2.335759634480757, 0.114324182896970, 4.090886397205708,-1.425762970154818,10.412601974120266],
  [-1.892018549238308,-3.740553029525289,-2.649049538469041, 1.501372442538181,-0.263463695735667,18.761659141262459],
  [ 1.892018549238369, 3.740553029525192, 2.649049538469026,-1.501372442538055, 0.263463695735563,18.761659141265476],
  [-3.486691663943137,-2.309280592464681,-0.590999621768985, 1.156215108544843, 3.219777042234731,12.966298824811206],
  [ 3.486691663943008, 2.309280592464603, 0.590999621768956,-1.156215108544788,-3.219777042234599,12.966298824815091],
  [-0.967919440477018,-0.108502400324091, 3.972066359142311, 1.329133555736930, 4.175954368088930,10.520273958572981],
  [ 0.967919440477035, 0.108502400324131,-3.972066359142291,-1.329133555736917,-4.175954368088892,10.520273958573378],
  [ 2.609457622971092,-2.500439844246290,-0.473609921232931, 3.361695820904747, 3.948337461688234, 7.673582692525751],
  [-2.609457622970930, 2.500439844246294, 0.473609921232878,-3.361695820904699,-3.948337461688125, 7.673582692526764],
  [-3.228673369562847, 3.340854794296193, 0.233266239676659,-1.541699530923545, 5.174109387342303, 6.107244327839756],
  [ 3.228673369562808,-3.340854794296115,-0.233266239676678, 1.541699530923546,-5.174109387342169, 6.107244327840632],
  [-1.663750763671603,-4.022532572372320, 3.911384266807441, 4.028916885671552, 0.841853024804949, 3.686260875645251],
  [ 1.663750763671437, 4.022532572371916,-3.911384266807056,-4.028916885671094,-0.841853024804856, 3.686260875647962],
  [-4.788272198590993, 2.178414433083637, 4.095596957982359,-3.058675746651921, 1.443781634640453, 3.544118693352855],
  [ 4.788272198591041,-2.178414433083694,-4.095596957982297, 3.058675746651960,-1.443781634640533, 3.544118693352842],
  [-4.097321385114130, 0.951702687823170,-1.611865916411479, 6.870859847611384, 0.224892037485348, 3.724894970634472],
  [ 4.097321385114068,-0.951702687823158, 1.611865916411452,-6.870859847611295,-0.224892037485347, 3.724894970634820],
  [-7.090371521551994,-0.907296552468808,-2.327383639465825,-3.675587491345769,-1.074930726899496, 2.777295182765378],
  [ 7.090371521551806, 0.907296552468846, 2.327383639465750, 3.675587491345654, 1.074930726899478, 2.777295182765951],
  [ 1.171159300615256,-7.132350253628303, 2.249840931214801,-1.427370354556601, 3.743704283057649, 2.882592109627579],
  [-1.171159300615241, 7.132350253628276,-2.249840931214788, 1.427370354556590,-3.743704283057634, 2.882592109627654],
  [-0.931948457068187,-1.288867003967586, 5.165277107576014,-5.332026981574696, 4.596023090895375, 2.386125024100683],
  [ 0.931948457068190, 1.288867003967573,-5.165277107576018, 5.332026981574685,-4.596023090895384, 2.386125024100679],
  [-0.918173235247289, 1.112658008842440,-1.951103895798708, 5.529145301740006, 6.524288195601661, 2.243820598031110],
  [ 0.918173235247287,-1.112658008842443, 1.951103895798719,-5.529145301740013,-6.524288195601661, 2.243820598031099],
  [ 2.438396232158615, 1.702323730563134, 8.031523495541261, 2.340871116437902,-0.996697639091934, 2.293258845550275],
  [-2.438396232158579,-1.702323730563106,-8.031523495541117,-2.340871116437858, 0.996697639091923, 2.293258845550560],
  [-4.236195363995078,-3.915641517743660, 4.125576108284354,-4.977007961558002,-2.493093902808854, 2.214488178734271],
  [ 4.236195363995025, 3.915641517743576,-4.125576108284273, 4.977007961557951, 2.493093902808802, 2.214488178734525],
  [ 7.611599152186248,-4.517787636051246, 0.883785542355735,-1.395665246943807, 0.744449742764133, 2.157472175815810],
  [-7.611599152189486, 4.517787636053432,-0.883785542356223, 1.395665246944573,-0.744449742764539, 2.157472175808769],
  [-5.404042161231904, 1.540727845695405, 6.675863538952496,-0.245239736101206,-2.373597771924212, 1.566696008228368],
  [ 5.404042161231700,-1.540727845695346,-6.675863538952294, 0.245239736101216, 2.373597771924106, 1.566696008228756],
  [ 5.441718773019133, 0.085514438387746, 6.059795547105812,-1.750684004268366, 4.030473011491054, 1.754724993463105],
  [-5.441718773019163,-0.085514438387758,-6.059795547105820, 1.750684004268379,-4.030473011491051, 1.754724993463073],
  [-2.014747134176950,-8.160936301653759, 3.083276490607038, 1.289930553143880,-2.565791050959104, 1.587431948951987],
  [ 2.014747134177028, 8.160936301654013,-3.083276490607134,-1.289930553143903, 2.565791050959184, 1.587431948951639],
  [-7.908815808401766,-2.985509914130646, 2.247581140700320, 2.395087712620716,-2.524072059848862, 1.727766885176890],
  [ 7.908815808402075, 2.985509914130731,-2.247581140700462,-2.395087712620831, 2.524072059848997, 1.727766885176353],
  [-5.849343660216730,-5.550591060796751, 2.738100352831305,-1.421379233896786, 3.792559222187569, 1.468177534310602],
  [ 5.849343660216784, 5.550591060796819,-2.738100352831360, 1.421379233896815,-3.792559222187641, 1.468177534310456],
  [-3.634647331888015,-2.666411973069492,-2.832774547679002,-5.904973458243541, 5.328471066693625, 1.467737571613249],
  [ 3.634647331887471, 2.666411973069187, 2.832774547678536, 5.904973458242804,-5.328471066692792, 1.467737571614828],
  [ 3.575494340770427,-5.799142114670069,-5.194022330520861,-3.978261193125343, 1.621914952371930, 1.337126953758809],
  [-3.575494340770424, 5.799142114670068, 5.194022330520855, 3.978261193125346,-1.621914952371939, 1.337126953758807],
  [-3.826114842383319,-4.178752356650572,-1.434545348466586,-0.979215099315836,-7.639969611557170, 1.397733599107815],
  [ 3.826114842383436, 4.178752356650734, 1.434545348466644, 0.979215099315893, 7.639969611557358, 1.397733599107525],
  [-2.534825022800014,-0.964019967720324, 5.179931610740685, 7.456346269076004,-2.380486927322646, 1.207140423892615],
  [ 2.534825022800022, 0.964019967720328,-5.179931610740726,-7.456346269076054, 2.380486927322653, 1.207140423892561],
  [-0.306458095291351,-5.571531092787644,-4.435497760780701, 0.372806877651844, 6.728538480622241, 1.191900516647943],
  [ 0.306458095291352, 5.571531092787618, 4.435497760780679,-0.372806877651833,-6.728538480622195, 1.191900516647991],
  [-5.449666627013604,-6.413605213000127,-2.591024122116028,-3.985296634624425,-1.996764846413476, 0.598157358337555],
  [ 5.449666627013293, 6.413605213000007, 2.591024122115989, 3.985296634624384, 1.996764846413376, 0.598157358337668],
  [-6.860857713248817, 0.568743175285434,-4.727545064586060, 0.987112713479078, 5.806650378732292, 0.890476934673868],
  [ 6.860857713248872,-0.568743175285435, 4.727545064586113,-0.987112713479072,-5.806650378732371, 0.890476934673801],
  [ 3.604124292303166,-8.601843986956329,-2.217281883595859, 3.606700280568350, 0.347602524321096, 0.979517000439253],
  [-3.604124292303113, 8.601843986956197, 2.217281883595831,-3.606700280568298,-0.347602524321077, 0.979517000439359],
  [-3.031793781040236,-5.612781584411927,-2.436043068239825, 6.620445737628955,-3.905370865259184, 0.790418447795161],
  [ 3.031793781040276, 5.612781584411848, 2.436043068239791,-6.620445737628802, 3.905370865259055, 0.790418447795256],
  [-0.358482834488622,-2.687064036481085,-8.062706586137418, 5.763726293607772, 2.341305228924663, 0.880669854558246],
  [ 0.358482834488620, 2.687064036481120, 8.062706586137562,-5.763726293607869,-2.341305228924708, 0.880669854558140],
  [-1.149629642987724,-2.490274792186098, 6.687675914745122, 1.032979962706631,-7.636647106245925, 0.881375762962059],
  [ 1.149629642987710, 2.490274792186093,-6.687675914745103,-1.032979962706607, 7.636647106245891, 0.881375762962085],
  [-7.233778214183412, 1.226576739842017, 4.055311070521240, 4.642348192860398, 4.557000598759934, 0.808861427169166],
  [ 7.233778214183324,-1.226576739842007,-4.055311070521186,-4.642348192860334,-4.557000598759885, 0.808861427169236],
  [ 5.050888529880264,-5.571711285855771, 5.568869646745287, 5.097712600293159,-1.632510569233883, 0.738124259007601],
  [-5.050888529880150, 5.571711285855670,-5.568869646745177,-5.097712600293056, 1.632510569233857, 0.738124259007704],
  [ 3.533493573322649,-4.503572281940814, 5.964940096000920, 3.490251505042299, 6.442100564790366, 0.491620398801548],
  [-3.533493573322535, 4.503572281940666,-5.964940096000751,-3.490251505042173,-6.442100564790159, 0.491620398801658],
  [ 1.447970562454951, 2.307108952311389, 5.315416220412828, 8.482755980320819, 4.574828380283302, 0.529566890981978],
  [-1.447970562454960,-2.307108952311389,-5.315416220412835,-8.482755980320832,-4.574828380283314, 0.529566890981973],
  [ 0.804085227482489,-4.329685147788574, 0.504806586921974, 7.177430872164107,-7.915428625479775, 0.292965956557617],
  [-0.804085227482421, 4.329685147788531,-0.504806586921925,-7.177430872164032, 7.915428625479616, 0.292965956557652],
  [ 3.657763454612436,-6.165125185592911, 8.876913163530322,-4.242727042948673,-1.271677239760324, 0.294744481278262],
  [-3.657763454617294, 6.165125185601000,-8.876913163541973, 4.242727042955098, 1.271677239761023, 0.294744481275102],
  [ 3.890091248703229,-2.259688506513797,-1.264566745855888,11.515454206120786, 0.236867766258145, 0.295633245107284],
  [-3.890091248710145, 2.259688506515948, 1.264566745859125,-11.515454206138628,-0.236867766258748, 0.295633245103457],
  [ 6.295879369204041,-3.365698839503966,-0.203966077232713,-6.589995710514474, 9.466325809924815, 0.163564314103971],
  [-6.295879369202013, 3.365698839502845, 0.203966077232784, 6.589995710512344,-9.466325809922042, 0.163564314104342],
  [-3.775901253822964,-8.097122199668620, 0.916732153515406, 8.793205842545817, 5.742930366425217, 0.155877166164762],
  [ 3.775901253823332, 8.097122199669371,-0.916732153515486,-8.793205842546634,-5.742930366425743, 0.155877166164661],
  [ 1.522156274232299,-7.340313533388249,-10.124407929327877, 0.658607037093792,-6.606487674129355, 0.128583967288282],
  [-1.522156274232104, 7.340313533387253,10.124407929326374,-0.658607037093919, 6.606487674128369, 0.128583967288433],
  [-4.320899254377331,-4.915119762256321,13.645085761523298, 1.034542542608122, 2.595516296641619, 0.077714474268824],
  [ 4.320899254377675, 4.915119762256692,-13.645085761524356,-1.034542542608210,-2.595516296641794, 0.077714474268781],
  [ 5.078986487988020,-12.246830896185973, 0.792509284112371,-5.034632054065023,-8.002797756822956, 0.050247224096021],
  [-5.078986487987824,12.246830896185593,-0.792509284112329, 5.034632054064902, 8.002797756822655, 0.050247224096033],
  [-2.992925566888900,-2.553902668997603, 2.935054409355481,-0.086983828068582,15.604869411716296, 0.054793519289054],
  [ 2.992925566888909, 2.553902668997615,-2.935054409355505, 0.086983828068578,-15.604869411716502, 0.054793519289049],
  [-14.715859566410201, 1.251696315623428, 3.854600730275786,-6.014784254162744, 6.014725584733466, 0.027651117932847],
  [14.715859566411014,-1.251696315623367,-3.854600730275929, 6.014784254163036,-6.014725584733751, 0.027651117932837],
  [ 0.097097652565101,-10.851661269463346, 1.209927029709582,-13.569718374155403, 1.638558753923802, 0.028318024410658],
  [-0.097097652564451,10.851661269454670,-1.209927029708629,13.569718374145243,-1.638558753922983, 0.028318024410820],
  [12.678797159906443,-4.299536189964980,-3.467672868323374, 5.846120091519124,12.033067488089564, 0.016650667384635],
  [-12.678797159906118, 4.299536189964895, 3.467672868323273,-5.846120091519035,-12.033067488089298, 0.016650667384638],
  [-7.228317125231555,-17.142554204276607,-7.062043704965995,-2.235022645627672, 1.398190745268160, 0.012066172135949],
  [ 7.228317125232191,17.142554204278113, 7.062043704966586, 2.235022645627863,-1.398190745268266, 0.012066172135942],
  [-16.583218155817864,-7.247196825555577,-8.213378634915006, 6.248184238808574, 2.724162977642624, 0.008579460510341],
  [16.583218155819448, 7.247196825556151, 8.213378634915854,-6.248184238809171,-2.724162977642927, 0.008579460510335]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 5_119_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(792,"equations, ",704,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir5_119_7E1da.mac",err,"refir5_119_7E1da.txt")
)$


==> anc/refir5_220_8Sda.mac <==
/* r5_220_8Sda.txt:3 formula 1 */
rule:"5_220_8";
n:5;
N:220;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7],
  [8, 0, 0, 0, 0],
  [7, 1, 0, 0, 0],
  [7, 0, 1, 0, 0],
  [7, 0, 0, 1, 0],
  [7, 0, 0, 0, 1],
  [6, 2, 0, 0, 0],
  [6, 1, 1, 0, 0],
  [6, 1, 0, 1, 0],
  [6, 1, 0, 0, 1],
  [6, 0, 2, 0, 0],
  [6, 0, 1, 1, 0],
  [6, 0, 1, 0, 1],
  [6, 0, 0, 2, 0],
  [6, 0, 0, 1, 1],
  [6, 0, 0, 0, 2],
  [5, 3, 0, 0, 0],
  [5, 2, 1, 0, 0],
  [5, 2, 0, 1, 0],
  [5, 2, 0, 0, 1],
  [5, 1, 2, 0, 0],
  [5, 1, 1, 1, 0],
  [5, 1, 1, 0, 1],
  [5, 1, 0, 2, 0],
  [5, 1, 0, 1, 1],
  [5, 1, 0, 0, 2],
  [5, 0, 3, 0, 0],
  [5, 0, 2, 1, 0],
  [5, 0, 2, 0, 1],
  [5, 0, 1, 2, 0],
  [5, 0, 1, 1, 1],
  [5, 0, 1, 0, 2],
  [5, 0, 0, 3, 0],
  [5, 0, 0, 2, 1],
  [5, 0, 0, 1, 2],
  [5, 0, 0, 0, 3],
  [4, 4, 0, 0, 0],
  [4, 3, 1, 0, 0],
  [4, 3, 0, 1, 0],
  [4, 3, 0, 0, 1],
  [4, 2, 2, 0, 0],
  [4, 2, 1, 1, 0],
  [4, 2, 1, 0, 1],
  [4, 2, 0, 2, 0],
  [4, 2, 0, 1, 1],
  [4, 2, 0, 0, 2],
  [4, 1, 3, 0, 0],
  [4, 1, 2, 1, 0],
  [4, 1, 2, 0, 1],
  [4, 1, 1, 2, 0],
  [4, 1, 1, 1, 1],
  [4, 1, 1, 0, 2],
  [4, 1, 0, 3, 0],
  [4, 1, 0, 2, 1],
  [4, 1, 0, 1, 2],
  [4, 1, 0, 0, 3],
  [4, 0, 4, 0, 0],
  [4, 0, 3, 1, 0],
  [4, 0, 3, 0, 1],
  [4, 0, 2, 2, 0],
  [4, 0, 2, 1, 1],
  [4, 0, 2, 0, 2],
  [4, 0, 1, 3, 0],
  [4, 0, 1, 2, 1],
  [4, 0, 1, 1, 2],
  [4, 0, 1, 0, 3],
  [4, 0, 0, 4, 0],
  [4, 0, 0, 3, 1],
  [4, 0, 0, 2, 2],
  [4, 0, 0, 1, 3],
  [4, 0, 0, 0, 4],
  [3, 5, 0, 0, 0],
  [3, 4, 1, 0, 0],
  [3, 4, 0, 1, 0],
  [3, 4, 0, 0, 1],
  [3, 3, 2, 0, 0],
  [3, 3, 1, 1, 0],
  [3, 3, 1, 0, 1],
  [3, 3, 0, 2, 0],
  [3, 3, 0, 1, 1],
  [3, 3, 0, 0, 2],
  [3, 2, 3, 0, 0],
  [3, 2, 2, 1, 0],
  [3, 2, 2, 0, 1],
  [3, 2, 1, 2, 0],
  [3, 2, 1, 1, 1],
  [3, 2, 1, 0, 2],
  [3, 2, 0, 3, 0],
  [3, 2, 0, 2, 1],
  [3, 2, 0, 1, 2],
  [3, 2, 0, 0, 3],
  [3, 1, 4, 0, 0],
  [3, 1, 3, 1, 0],
  [3, 1, 3, 0, 1],
  [3, 1, 2, 2, 0],
  [3, 1, 2, 1, 1],
  [3, 1, 2, 0, 2],
  [3, 1, 1, 3, 0],
  [3, 1, 1, 2, 1],
  [3, 1, 1, 1, 2],
  [3, 1, 1, 0, 3],
  [3, 1, 0, 4, 0],
  [3, 1, 0, 3, 1],
  [3, 1, 0, 2, 2],
  [3, 1, 0, 1, 3],
  [3, 1, 0, 0, 4],
  [3, 0, 5, 0, 0],
  [3, 0, 4, 1, 0],
  [3, 0, 4, 0, 1],
  [3, 0, 3, 2, 0],
  [3, 0, 3, 1, 1],
  [3, 0, 3, 0, 2],
  [3, 0, 2, 3, 0],
  [3, 0, 2, 2, 1],
  [3, 0, 2, 1, 2],
  [3, 0, 2, 0, 3],
  [3, 0, 1, 4, 0],
  [3, 0, 1, 3, 1],
  [3, 0, 1, 2, 2],
  [3, 0, 1, 1, 3],
  [3, 0, 1, 0, 4],
  [3, 0, 0, 5, 0],
  [3, 0, 0, 4, 1],
  [3, 0, 0, 3, 2],
  [3, 0, 0, 2, 3],
  [3, 0, 0, 1, 4],
  [3, 0, 0, 0, 5],
  [2, 6, 0, 0, 0],
  [2, 5, 1, 0, 0],
  [2, 5, 0, 1, 0],
  [2, 5, 0, 0, 1],
  [2, 4, 2, 0, 0],
  [2, 4, 1, 1, 0],
  [2, 4, 1, 0, 1],
  [2, 4, 0, 2, 0],
  [2, 4, 0, 1, 1],
  [2, 4, 0, 0, 2],
  [2, 3, 3, 0, 0],
  [2, 3, 2, 1, 0],
  [2, 3, 2, 0, 1],
  [2, 3, 1, 2, 0],
  [2, 3, 1, 1, 1],
  [2, 3, 1, 0, 2],
  [2, 3, 0, 3, 0],
  [2, 3, 0, 2, 1],
  [2, 3, 0, 1, 2],
  [2, 3, 0, 0, 3],
  [2, 2, 4, 0, 0],
  [2, 2, 3, 1, 0],
  [2, 2, 3, 0, 1],
  [2, 2, 2, 2, 0],
  [2, 2, 2, 1, 1],
  [2, 2, 2, 0, 2],
  [2, 2, 1, 3, 0],
  [2, 2, 1, 2, 1],
  [2, 2, 1, 1, 2],
  [2, 2, 1, 0, 3],
  [2, 2, 0, 4, 0],
  [2, 2, 0, 3, 1],
  [2, 2, 0, 2, 2],
  [2, 2, 0, 1, 3],
  [2, 2, 0, 0, 4],
  [2, 1, 5, 0, 0],
  [2, 1, 4, 1, 0],
  [2, 1, 4, 0, 1],
  [2, 1, 3, 2, 0],
  [2, 1, 3, 1, 1],
  [2, 1, 3, 0, 2],
  [2, 1, 2, 3, 0],
  [2, 1, 2, 2, 1],
  [2, 1, 2, 1, 2],
  [2, 1, 2, 0, 3],
  [2, 1, 1, 4, 0],
  [2, 1, 1, 3, 1],
  [2, 1, 1, 2, 2],
  [2, 1, 1, 1, 3],
  [2, 1, 1, 0, 4],
  [2, 1, 0, 5, 0],
  [2, 1, 0, 4, 1],
  [2, 1, 0, 3, 2],
  [2, 1, 0, 2, 3],
  [2, 1, 0, 1, 4],
  [2, 1, 0, 0, 5],
  [2, 0, 6, 0, 0],
  [2, 0, 5, 1, 0],
  [2, 0, 5, 0, 1],
  [2, 0, 4, 2, 0],
  [2, 0, 4, 1, 1],
  [2, 0, 4, 0, 2],
  [2, 0, 3, 3, 0],
  [2, 0, 3, 2, 1],
  [2, 0, 3, 1, 2],
  [2, 0, 3, 0, 3],
  [2, 0, 2, 4, 0],
  [2, 0, 2, 3, 1],
  [2, 0, 2, 2, 2],
  [2, 0, 2, 1, 3],
  [2, 0, 2, 0, 4],
  [2, 0, 1, 5, 0],
  [2, 0, 1, 4, 1],
  [2, 0, 1, 3, 2],
  [2, 0, 1, 2, 3],
  [2, 0, 1, 1, 4],
  [2, 0, 1, 0, 5],
  [2, 0, 0, 6, 0],
  [2, 0, 0, 5, 1],
  [2, 0, 0, 4, 2],
  [2, 0, 0, 3, 3],
  [2, 0, 0, 2, 4],
  [2, 0, 0, 1, 5],
  [2, 0, 0, 0, 6],
  [1, 7, 0, 0, 0],
  [1, 6, 1, 0, 0],
  [1, 6, 0, 1, 0],
  [1, 6, 0, 0, 1],
  [1, 5, 2, 0, 0],
  [1, 5, 1, 1, 0],
  [1, 5, 1, 0, 1],
  [1, 5, 0, 2, 0],
  [1, 5, 0, 1, 1],
  [1, 5, 0, 0, 2],
  [1, 4, 3, 0, 0],
  [1, 4, 2, 1, 0],
  [1, 4, 2, 0, 1],
  [1, 4, 1, 2, 0],
  [1, 4, 1, 1, 1],
  [1, 4, 1, 0, 2],
  [1, 4, 0, 3, 0],
  [1, 4, 0, 2, 1],
  [1, 4, 0, 1, 2],
  [1, 4, 0, 0, 3],
  [1, 3, 4, 0, 0],
  [1, 3, 3, 1, 0],
  [1, 3, 3, 0, 1],
  [1, 3, 2, 2, 0],
  [1, 3, 2, 1, 1],
  [1, 3, 2, 0, 2],
  [1, 3, 1, 3, 0],
  [1, 3, 1, 2, 1],
  [1, 3, 1, 1, 2],
  [1, 3, 1, 0, 3],
  [1, 3, 0, 4, 0],
  [1, 3, 0, 3, 1],
  [1, 3, 0, 2, 2],
  [1, 3, 0, 1, 3],
  [1, 3, 0, 0, 4],
  [1, 2, 5, 0, 0],
  [1, 2, 4, 1, 0],
  [1, 2, 4, 0, 1],
  [1, 2, 3, 2, 0],
  [1, 2, 3, 1, 1],
  [1, 2, 3, 0, 2],
  [1, 2, 2, 3, 0],
  [1, 2, 2, 2, 1],
  [1, 2, 2, 1, 2],
  [1, 2, 2, 0, 3],
  [1, 2, 1, 4, 0],
  [1, 2, 1, 3, 1],
  [1, 2, 1, 2, 2],
  [1, 2, 1, 1, 3],
  [1, 2, 1, 0, 4],
  [1, 2, 0, 5, 0],
  [1, 2, 0, 4, 1],
  [1, 2, 0, 3, 2],
  [1, 2, 0, 2, 3],
  [1, 2, 0, 1, 4],
  [1, 2, 0, 0, 5],
  [1, 1, 6, 0, 0],
  [1, 1, 5, 1, 0],
  [1, 1, 5, 0, 1],
  [1, 1, 4, 2, 0],
  [1, 1, 4, 1, 1],
  [1, 1, 4, 0, 2],
  [1, 1, 3, 3, 0],
  [1, 1, 3, 2, 1],
  [1, 1, 3, 1, 2],
  [1, 1, 3, 0, 3],
  [1, 1, 2, 4, 0],
  [1, 1, 2, 3, 1],
  [1, 1, 2, 2, 2],
  [1, 1, 2, 1, 3],
  [1, 1, 2, 0, 4],
  [1, 1, 1, 5, 0],
  [1, 1, 1, 4, 1],
  [1, 1, 1, 3, 2],
  [1, 1, 1, 2, 3],
  [1, 1, 1, 1, 4],
  [1, 1, 1, 0, 5],
  [1, 1, 0, 6, 0],
  [1, 1, 0, 5, 1],
  [1, 1, 0, 4, 2],
  [1, 1, 0, 3, 3],
  [1, 1, 0, 2, 4],
  [1, 1, 0, 1, 5],
  [1, 1, 0, 0, 6],
  [1, 0, 7, 0, 0],
  [1, 0, 6, 1, 0],
  [1, 0, 6, 0, 1],
  [1, 0, 5, 2, 0],
  [1, 0, 5, 1, 1],
  [1, 0, 5, 0, 2],
  [1, 0, 4, 3, 0],
  [1, 0, 4, 2, 1],
  [1, 0, 4, 1, 2],
  [1, 0, 4, 0, 3],
  [1, 0, 3, 4, 0],
  [1, 0, 3, 3, 1],
  [1, 0, 3, 2, 2],
  [1, 0, 3, 1, 3],
  [1, 0, 3, 0, 4],
  [1, 0, 2, 5, 0],
  [1, 0, 2, 4, 1],
  [1, 0, 2, 3, 2],
  [1, 0, 2, 2, 3],
  [1, 0, 2, 1, 4],
  [1, 0, 2, 0, 5],
  [1, 0, 1, 6, 0],
  [1, 0, 1, 5, 1],
  [1, 0, 1, 4, 2],
  [1, 0, 1, 3, 3],
  [1, 0, 1, 2, 4],
  [1, 0, 1, 1, 5],
  [1, 0, 1, 0, 6],
  [1, 0, 0, 7, 0],
  [1, 0, 0, 6, 1],
  [1, 0, 0, 5, 2],
  [1, 0, 0, 4, 3],
  [1, 0, 0, 3, 4],
  [1, 0, 0, 2, 5],
  [1, 0, 0, 1, 6],
  [1, 0, 0, 0, 7],
  [0, 8, 0, 0, 0],
  [0, 7, 1, 0, 0],
  [0, 7, 0, 1, 0],
  [0, 7, 0, 0, 1],
  [0, 6, 2, 0, 0],
  [0, 6, 1, 1, 0],
  [0, 6, 1, 0, 1],
  [0, 6, 0, 2, 0],
  [0, 6, 0, 1, 1],
  [0, 6, 0, 0, 2],
  [0, 5, 3, 0, 0],
  [0, 5, 2, 1, 0],
  [0, 5, 2, 0, 1],
  [0, 5, 1, 2, 0],
  [0, 5, 1, 1, 1],
  [0, 5, 1, 0, 2],
  [0, 5, 0, 3, 0],
  [0, 5, 0, 2, 1],
  [0, 5, 0, 1, 2],
  [0, 5, 0, 0, 3],
  [0, 4, 4, 0, 0],
  [0, 4, 3, 1, 0],
  [0, 4, 3, 0, 1],
  [0, 4, 2, 2, 0],
  [0, 4, 2, 1, 1],
  [0, 4, 2, 0, 2],
  [0, 4, 1, 3, 0],
  [0, 4, 1, 2, 1],
  [0, 4, 1, 1, 2],
  [0, 4, 1, 0, 3],
  [0, 4, 0, 4, 0],
  [0, 4, 0, 3, 1],
  [0, 4, 0, 2, 2],
  [0, 4, 0, 1, 3],
  [0, 4, 0, 0, 4],
  [0, 3, 5, 0, 0],
  [0, 3, 4, 1, 0],
  [0, 3, 4, 0, 1],
  [0, 3, 3, 2, 0],
  [0, 3, 3, 1, 1],
  [0, 3, 3, 0, 2],
  [0, 3, 2, 3, 0],
  [0, 3, 2, 2, 1],
  [0, 3, 2, 1, 2],
  [0, 3, 2, 0, 3],
  [0, 3, 1, 4, 0],
  [0, 3, 1, 3, 1],
  [0, 3, 1, 2, 2],
  [0, 3, 1, 1, 3],
  [0, 3, 1, 0, 4],
  [0, 3, 0, 5, 0],
  [0, 3, 0, 4, 1],
  [0, 3, 0, 3, 2],
  [0, 3, 0, 2, 3],
  [0, 3, 0, 1, 4],
  [0, 3, 0, 0, 5],
  [0, 2, 6, 0, 0],
  [0, 2, 5, 1, 0],
  [0, 2, 5, 0, 1],
  [0, 2, 4, 2, 0],
  [0, 2, 4, 1, 1],
  [0, 2, 4, 0, 2],
  [0, 2, 3, 3, 0],
  [0, 2, 3, 2, 1],
  [0, 2, 3, 1, 2],
  [0, 2, 3, 0, 3],
  [0, 2, 2, 4, 0],
  [0, 2, 2, 3, 1],
  [0, 2, 2, 2, 2],
  [0, 2, 2, 1, 3],
  [0, 2, 2, 0, 4],
  [0, 2, 1, 5, 0],
  [0, 2, 1, 4, 1],
  [0, 2, 1, 3, 2],
  [0, 2, 1, 2, 3],
  [0, 2, 1, 1, 4],
  [0, 2, 1, 0, 5],
  [0, 2, 0, 6, 0],
  [0, 2, 0, 5, 1],
  [0, 2, 0, 4, 2],
  [0, 2, 0, 3, 3],
  [0, 2, 0, 2, 4],
  [0, 2, 0, 1, 5],
  [0, 2, 0, 0, 6],
  [0, 1, 7, 0, 0],
  [0, 1, 6, 1, 0],
  [0, 1, 6, 0, 1],
  [0, 1, 5, 2, 0],
  [0, 1, 5, 1, 1],
  [0, 1, 5, 0, 2],
  [0, 1, 4, 3, 0],
  [0, 1, 4, 2, 1],
  [0, 1, 4, 1, 2],
  [0, 1, 4, 0, 3],
  [0, 1, 3, 4, 0],
  [0, 1, 3, 3, 1],
  [0, 1, 3, 2, 2],
  [0, 1, 3, 1, 3],
  [0, 1, 3, 0, 4],
  [0, 1, 2, 5, 0],
  [0, 1, 2, 4, 1],
  [0, 1, 2, 3, 2],
  [0, 1, 2, 2, 3],
  [0, 1, 2, 1, 4],
  [0, 1, 2, 0, 5],
  [0, 1, 1, 6, 0],
  [0, 1, 1, 5, 1],
  [0, 1, 1, 4, 2],
  [0, 1, 1, 3, 3],
  [0, 1, 1, 2, 4],
  [0, 1, 1, 1, 5],
  [0, 1, 1, 0, 6],
  [0, 1, 0, 7, 0],
  [0, 1, 0, 6, 1],
  [0, 1, 0, 5, 2],
  [0, 1, 0, 4, 3],
  [0, 1, 0, 3, 4],
  [0, 1, 0, 2, 5],
  [0, 1, 0, 1, 6],
  [0, 1, 0, 0, 7],
  [0, 0, 8, 0, 0],
  [0, 0, 7, 1, 0],
  [0, 0, 7, 0, 1],
  [0, 0, 6, 2, 0],
  [0, 0, 6, 1, 1],
  [0, 0, 6, 0, 2],
  [0, 0, 5, 3, 0],
  [0, 0, 5, 2, 1],
  [0, 0, 5, 1, 2],
  [0, 0, 5, 0, 3],
  [0, 0, 4, 4, 0],
  [0, 0, 4, 3, 1],
  [0, 0, 4, 2, 2],
  [0, 0, 4, 1, 3],
  [0, 0, 4, 0, 4],
  [0, 0, 3, 5, 0],
  [0, 0, 3, 4, 1],
  [0, 0, 3, 3, 2],
  [0, 0, 3, 2, 3],
  [0, 0, 3, 1, 4],
  [0, 0, 3, 0, 5],
  [0, 0, 2, 6, 0],
  [0, 0, 2, 5, 1],
  [0, 0, 2, 4, 2],
  [0, 0, 2, 3, 3],
  [0, 0, 2, 2, 4],
  [0, 0, 2, 1, 5],
  [0, 0, 2, 0, 6],
  [0, 0, 1, 7, 0],
  [0, 0, 1, 6, 1],
  [0, 0, 1, 5, 2],
  [0, 0, 1, 4, 3],
  [0, 0, 1, 3, 4],
  [0, 0, 1, 2, 5],
  [0, 0, 1, 1, 6],
  [0, 0, 1, 0, 7],
  [0, 0, 0, 8, 0],
  [0, 0, 0, 7, 1],
  [0, 0, 0, 6, 2],
  [0, 0, 0, 5, 3],
  [0, 0, 0, 4, 4],
  [0, 0, 0, 3, 5],
  [0, 0, 0, 2, 6],
  [0, 0, 0, 1, 7],
  [0, 0, 0, 0, 8],
  [6, 1, 0, 2, 0],
  [5, 2, 0, 1, 1],
  [4, 0, 2, 3, 0],
  [4, 0, 1, 3, 1],
  [3, 3, 1, 2, 0],
  [2, 2, 1, 2, 2],
  [2, 1, 1, 1, 4],
  [1, 5, 1, 0, 2],
  [1, 3, 3, 1, 1],
  [1, 2, 5, 0, 1],
  [0, 3, 0, 6, 0]
);
for problem in [4] do block(
x0:matrix(
  [ 0.424709337139729, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.066632293245791],
  [-0.179602664811563, 0.423546954390886,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.076045303031258],
  [-0.389080159352350,-0.113115334455742, 0.333335442603262, 0.000000000000000, 0.000000000000000, 0.076407358312117],
  [ 0.149267348928262,-0.090562631137352,-0.356655613622879, 0.355683039845142,-0.000000000000000, 0.051323648439411],
  [ 0.143339939545780,-0.283551141826109, 0.025787031416878,-0.426344093788878, 0.106098494929735, 0.068758253341813],
  [-0.326948374379421, 0.069951211512709,-0.297261689312249,-0.029945842398733, 0.338172362386769, 0.053218938801043],
  [-0.153512926953273, 0.207782967421392,-0.188604926601996,-0.511159685935165, 0.003466814032437, 0.063165028172912],
  [-0.079031513220402,-0.087252282928715, 0.300522195482943,-0.342641541500279,-0.381712571734972, 0.052475740019112],
  [ 0.146925616004060, 0.372355828832397,-0.032168207345689, 0.441341532388064, 0.214221782639813, 0.054474981262796],
  [ 0.147683264151571,-0.177993504406982, 0.178216904538342, 0.177693862565651, 0.544848506586906, 0.403794768592216],
  [-0.320259899995798,-0.466885474446918,-0.085192628459783,-0.069907800979724, 0.289471920329250, 0.043351107892141],
  [-0.264945866774720,-0.435810149584660, 0.301235317819167, 0.225275893741126, 0.142654732239551, 0.020019943510166],
  [ 0.204765839633637,-0.127176575524276,-0.423549580285217,-0.010485352717461,-0.442637325095603, 0.043053185348727],
  [ 0.453108949989801, 0.325676703250001, 0.134006751517149,-0.283559647056547,-0.176335398762361, 0.062069781874076],
  [ 0.164499830724635,-0.160280422598887, 0.217989980457734, 0.165363690444003, 0.576744282732602,-0.390529131922192],
  [-0.021423692676284,-0.316519105892274,-0.530083390733486,-0.261989652112511, 0.111894472542094, 0.045581659767052],
  [-0.108437560740896,-0.074898910492714, 0.293155860331636, 0.596895108819218,-0.085660809844632, 0.046440829856414],
  [ 0.286283674904183,-0.238222245155831, 0.558684891075641, 0.136649663203639,-0.103852593298621, 0.058965714284565],
  [ 0.182474551627158, 0.196734792263098,-0.527498151517218,-0.298410087790985, 0.220902842387003, 0.041736554642140],
  [ 0.104423903796133, 0.132391666266882, 0.046160206631183, 0.343965271009719,-0.586868748995538, 0.052934841343801],
  [ 0.106666142242564, 0.407566875421261, 0.517229358547742, 0.244596740151773,-0.000207827118325, 0.043581309966982],
  [-0.406100643195835,-0.206408753774013,-0.336060937651363, 0.001542239316063,-0.442584447332080, 0.066866209135514],
  [-0.478440260498688, 0.102880890452757,-0.160213440127580, 0.501585500995922,-0.036428113510050, 0.049196633207049],
  [ 0.151256415371961, 0.111743598799162, 0.386102457524406,-0.176761093859485, 0.551000096629827, 0.062782436450440],
  [ 0.112054192201668,-0.490161609289480,-0.000312280636933, 0.124987377240387,-0.518664016566233, 0.060073087125435],
  [-0.044723358349940, 0.277094325054455, 0.473656680125192,-0.462534790655492,-0.182252815526350, 0.035835535188644],
  [-0.189070873005294, 0.208258821346468, 0.497486903527928, 0.197443227828985,-0.465061348867197, 0.048072193313056],
  [ 0.360767688041254, 0.536733581716572,-0.408408526177438, 0.091239940451339,-0.081622878242787, 0.040662560129492],
  [-0.109489984331394,-0.643098720374263,-0.301723812775547, 0.301363114926321,-0.064777881158314, 0.043849572911296],
  [ 0.545746211792818, 0.024888487492342, 0.306058164128492, 0.483504579369102,-0.026935540332192, 0.041280251259281],
  [-0.424491975024551, 0.369664107705973,-0.312491436043446,-0.210718761344804,-0.418557999266294, 0.030028380852705],
  [ 0.506358436930501,-0.122512488820229,-0.209130631906886,-0.323539884012176, 0.480128566044264,-0.414916389447694],
  [ 0.546071155810570,-0.116088524835989,-0.236572882005437,-0.260387561722345, 0.471551019573087, 0.317911200135910],
  [ 0.374717108302881,-0.041535226688589,-0.143265873078519,-0.439933407983512, 0.551674309706732, 0.150771630171001],
  [ 0.584833729070175,-0.475480592838733,-0.015206307164539,-0.246441429992954, 0.216177293732204, 0.041660986363060],
  [-0.494411208500771, 0.039561344122619,-0.151766933624276, 0.410625550996371, 0.491003149053207, 0.034924184449258],
  [ 0.043211962844791, 0.659589010994899,-0.098279581989038,-0.202809269729499,-0.448593798266904, 0.040253504987021],
  [-0.563008241399497,-0.258162857419151, 0.201140777787861,-0.511324059417468, 0.094209797949338, 0.039351131679846],
  [ 0.028208902906371,-0.753132720318884, 0.311683373276058,-0.178647936896534,-0.029124090682488, 0.041382875963094],
  [-0.142427095737147, 0.539516302776855,-0.436869522408557, 0.351129899276912,-0.303366119406629, 0.032300209631086],
  [-0.624227768238716, 0.277573215212885, 0.167159592353385,-0.333560710092037,-0.353885627772643, 0.035103498653048],
  [-0.327338431733395, 0.373689798803085, 0.335580893238924,-0.421596877981858, 0.441221445813921, 0.036425882031561],
  [-0.188541951571687, 0.268302788663801,-0.404580347896661, 0.136210701439261,-0.667381440966462, 0.028427389724643],
  [-0.790668279720130, 0.258507520722450,-0.106413760334426,-0.090802936140064, 0.156963892184952, 0.038585525008691],
  [ 0.084024819052549, 0.256973496806485,-0.580200362029306, 0.154145778131066, 0.550226330700504, 0.043997698057677],
  [ 0.369265097435622, 0.025788105195462, 0.262606599743399, 0.304709725539496, 0.661966151727956, 0.046402887617892],
  [ 0.027366216732922,-0.399903224329064,-0.278742868655146,-0.510811602686049,-0.487584494427001, 0.038478377327412],
  [-0.212343802333297, 0.217285952773941,-0.795037683531710, 0.089185555032214,-0.071195162908028, 0.040743598415303],
  [ 0.039045298259839,-0.067242315563938, 0.533488943818613, 0.207324435992440, 0.641628084278976, 0.037488769551142],
  [ 0.005800449559460,-0.186083942815653,-0.701331139707891, 0.429582722396028,-0.192353925822048, 0.031711750387759],
  [ 0.371641233634004, 0.593486845548834,-0.104573630163191,-0.164519389263744, 0.474179545852683, 0.032853275079990],
  [-0.078725474850981,-0.403238517992811,-0.434190771908513, 0.384944675913707, 0.499770744302496, 0.034840984121345],
  [-0.048629780673197,-0.680656948203214, 0.242071407313285, 0.470978642790527,-0.104246229384555, 0.029369988210444],
  [-0.011942034189619,-0.081676547334362,-0.317615006172404, 0.623553343926773,-0.510823401687283, 0.029709935159740],
  [-0.471035489363432,-0.608803277573229, 0.097466112906120,-0.015874460077727,-0.396764925857590, 0.031258052052447],
  [ 0.430230378689570, 0.296677857544001,-0.253860099040661, 0.110161540788229,-0.647182419559218, 0.024797796404271],
  [ 0.353661800054393,-0.340802843584467, 0.541191729465638,-0.363281058010049,-0.323761049473359, 0.034802006055455],
  [-0.234417941007484,-0.043233314778793, 0.392925859760021, 0.650604160448635, 0.375627263715379, 0.024271882594036],
  [-0.466408336107169, 0.274910390124763, 0.398212956831149, 0.221677831782225, 0.526243998619809, 0.038589735778033],
  [ 0.392033386799114, 0.159173238982368,-0.332875012290262,-0.627221358283193,-0.314584095853504, 0.034213125775554],
  [-0.250636135030336,-0.298375671909298, 0.751760504641776,-0.254602664576690,-0.039944142096877, 0.028478915518902],
  [ 0.671067206574984, 0.003908814496650,-0.434621475696376, 0.354906523530794, 0.141853141669831, 0.025239647254402],
  [-0.282663732376979,-0.118813150528308, 0.137400340736480,-0.067634041028842,-0.819038999798969, 0.035340296020957],
  [-0.079043712443708,-0.094976478042153, 0.065722262648696, 0.032810485601489, 0.876299764977106, 0.032284025998646],
  [-0.633014306590324,-0.285908161114349,-0.498063127277829, 0.231741063634314, 0.078302232251276, 0.027796316904760],
  [-0.662816050102449, 0.318221850930054, 0.374982456720126, 0.321269792527308,-0.089117351540846, 0.033391583005426],
  [ 0.557252256832361,-0.224610479141458,-0.054316652063124,-0.169650546077370,-0.632467870149676, 0.033312322766633],
  [ 0.205076117230743, 0.560337795670047, 0.408533971361849,-0.376186747679796, 0.360972034937501, 0.024770169015153],
  [-0.657951560340632,-0.291937738748564, 0.240556320122866, 0.435325953168462,-0.172375206892062, 0.027123276948141],
  [ 0.069173096926965, 0.108031198084196,-0.296652225713607,-0.314157183869512,-0.769910671084842, 0.027617812926119],
  [ 0.340306947067410,-0.433966060909049, 0.200863232642475,-0.060451598365582, 0.669943417807767, 0.035974368642673],
  [ 0.329081891734975,-0.443081561281243,-0.353439472564640,-0.338289600395267, 0.504524998790895, 0.033791816639885],
  [ 0.145810211095895,-0.332544832759373, 0.560857959777292,-0.492278118599481, 0.331924969662678, 0.027136724388889],
  [ 0.016422518724447,-0.512259192441529, 0.630256712724152, 0.146673666945457, 0.345186941339593, 0.029465622405317],
  [-0.058107996149532, 0.470380298553503,-0.016763633683019, 0.033205020554962, 0.760135965871699, 0.029490335310578],
  [-0.116256814136874,-0.813929852822073,-0.173927969930150,-0.241354413632982,-0.198665245538657, 0.015857321036510],
  [-0.859665546390682,-0.244022352690544, 0.001254974002344,-0.073852572286779, 0.002172294015009, 0.022234275336579],
  [ 0.434139728591623,-0.020691057151999,-0.244565838107328,-0.642864939006232, 0.378126725406745, 0.059846156133790],
  [-0.526423406579143, 0.078069472544346,-0.032564875932281,-0.296484298616648, 0.659729060795244, 0.029676887136899],
  [ 0.484319282137000,-0.728643531238632,-0.111175619507973, 0.173320378645641,-0.020478946548718, 0.453144462915097],
  [-0.216510735194922,-0.339313641788736,-0.118480698934240, 0.784771205622149, 0.129012116096186, 0.032399684689170],
  [ 0.335759112549127,-0.074094327496932,-0.334254781419463, 0.733248800606988, 0.211575348446732, 0.028884727807494],
  [-0.107308984575914, 0.390176834074642,-0.433145130844574, 0.656203491165679, 0.175860206822442, 0.027578221857695],
  [ 0.432218148798904, 0.456414070548543, 0.406126592075667, 0.150418407283932,-0.480785628738435, 0.028861121808206],
  [ 0.185766594510195, 0.181544494336091,-0.169171651766658,-0.645867702334306, 0.548954672164048,-0.265935057652737],
  [ 0.736442035854262,-0.148223582780580, 0.217713058179560,-0.387941345295992, 0.231142044519435, 0.024586397001761],
  [ 0.265258567078457, 0.140332203051616, 0.292970586157292,-0.272795642659855,-0.755244182311618, 0.027444806570738],
  [ 0.206082609898267, 0.258819725255725, 0.022028914463846,-0.761875390068651, 0.361460939139892, 0.051236571170938],
  [-0.219540447347814,-0.073018833217117,-0.701620038890428,-0.411076105933396,-0.326028639148253, 0.024896561222729],
  [ 0.335861575708854,-0.407302321933785,-0.014802999074978, 0.659880451113940,-0.327120894202788, 0.028017411337808],
  [-0.281015198222230, 0.775504573486381, 0.024181367813142,-0.279383380163664, 0.256661601548016, 0.025013699714604],
  [-0.355867506789574, 0.649418915415196, 0.035044346992602, 0.452430819703935, 0.266488105922992, 0.027960361125831],
  [ 0.476144881323271,-0.755647772397551,-0.080896721055529, 0.146956588859062,-0.032966537594073,-0.574303882061656],
  [-0.332206309365518,-0.267599731959586, 0.113917975789452, 0.543749652499055,-0.580272929828938, 0.029216651942120],
  [ 0.135543658825852, 0.218510441540779,-0.201705470031125,-0.625439718651384, 0.573957730314428, 0.214229053332197],
  [ 0.265514902672259, 0.630848782828565, 0.087130622274139, 0.530283163735797,-0.265952585644942, 0.028252338903106],
  [ 0.338356034716682, 0.171359363369271,-0.732139437065961,-0.081960846258291,-0.376246236611733, 0.027926873966764],
  [ 0.699847340503449, 0.219725686972875, 0.154100993308467,-0.038036144623336, 0.514949841762305, 0.020950500384810],
  [-0.207281972744748, 0.649051364756187, 0.578232637257086, 0.011467868389971, 0.175596551122320, 0.021103685810690],
  [ 0.033957706456346,-0.132945842388201, 0.157581527804989,-0.873258302896174,-0.163875572192448, 0.026797903008112],
  [-0.305719232214736,-0.211459891242477, 0.503955592221935,-0.293895998866468, 0.595751169981045, 0.025601015705180],
  [-0.523577404763046,-0.219595404623740,-0.090837418960349,-0.559616050762361,-0.439153140724938, 0.027938389492228],
  [ 0.847579459202204,-0.030715862708456,-0.241108069799697,-0.178559638876159,-0.166361151113184, 0.027745550797174],
  [-0.497858881060941,-0.055973893212156,-0.650505430193798,-0.033822794204931, 0.403328995110553, 0.018443057053454],
  [-0.616653009133101, 0.250517851785200, 0.028085644548668, 0.248360974645571,-0.576639030940883, 0.024586195827065],
  [ 0.672590675369073, 0.020487591859319, 0.024163113142818, 0.422258739970702,-0.456632521283518, 0.025511176819070],
  [-0.144607030678300, 0.153782173345095, 0.863201335185339,-0.045201980465234, 0.220380528775330, 0.023474226375183],
  [ 0.573367079681324,-0.288375819813400, 0.566294194330048, 0.075741988398463, 0.321313331137256, 0.022946450156189],
  [ 0.407001345783926, 0.071535290703957, 0.567625220406576,-0.588942502351900, 0.045769065150965, 0.020457124474106],
  [ 0.428769686330630,-0.331119922327526,-0.615995891507036,-0.399444944751387,-0.111522569724211, 0.027519744979422],
  [ 0.292181345802613,-0.386235503063110, 0.273694868126083, 0.656932472891036, 0.323535301941481, 0.027996415456548],
  [ 0.408982925089154, 0.155542725553751, 0.755353312501842,-0.132808474983796, 0.257129262186106, 0.020639662338795],
  [-0.206427971856542, 0.765704360998203, 0.233509278075534, 0.298631741729879,-0.271343235314316, 0.027178562538013],
  [ 0.747225863055476, 0.475023325326812,-0.104202376369141, 0.227344061295727,-0.026931665484809, 0.024240680117302],
  [ 0.055719881369525, 0.747447162644093,-0.516276324391585,-0.064526734896857, 0.124093936163907, 0.018756579002918],
  [ 0.135747675466891, 0.620073734147650, 0.356767185616310, 0.292341973876418, 0.482446272248056, 0.023600441422152],
  [-0.110845863540480, 0.191465559385352,-0.012564368054593,-0.694708256553073,-0.563352134214898, 0.021244107722610],
  [-0.531984554093254,-0.263149568433363,-0.380439204198436,-0.529190068731409, 0.269202501136698, 0.029387734040206],
  [ 0.321349552191081,-0.246355536388377,-0.787854616126858, 0.097318597011665, 0.237847716489728, 0.028686756351340],
  [ 0.247692035352986, 0.878879924046090, 0.120815185239161,-0.050858151889702,-0.002196538202566, 0.024509492681433],
  [-0.205326384537321,-0.663649652633789, 0.057039411090485,-0.270832159960523, 0.540811513535317, 0.026001766105835],
  [-0.438375080974236, 0.493883604239169, 0.574110047762499,-0.222891333282046,-0.192273300772820, 0.022215697122218],
  [ 0.446885553767956,-0.789585476107940,-0.129912007041843, 0.002158869931572,-0.124606475132417, 0.092896459447411],
  [-0.120401095506554,-0.167553609138906, 0.019833222268760,-0.748410405615138, 0.503775209431375, 0.029682827030427],
  [ 0.492382214679337, 0.416783988847608,-0.195317766067208, 0.439319064996068, 0.459879215017732, 0.021478194457429],
  [ 0.161622498987066, 0.135450404123054, 0.837535299261372,-0.047194574732849,-0.335524928307759, 0.024376802809155],
  [-0.386899904802725, 0.639793728903799,-0.388042510110872,-0.027807826640800, 0.391493264822406, 0.029270316007976],
  [ 0.599041988698728,-0.238432179797761,-0.506680425609852, 0.266826934423319,-0.349842872849033, 0.020662126339409],
  [-0.501532642736851,-0.664658704135899,-0.295031344158510,-0.262514832736646,-0.134006556756784, 0.019059975240603],
  [ 0.518736489509778,-0.353040928953002, 0.017948174809966,-0.643035964753771,-0.251547401490353, 0.021617028915071],
  [ 0.609204296366443, 0.466435617844222, 0.485457482558821, 0.168031773264874, 0.135172194237851, 0.021971997819043],
  [ 0.557142204174843,-0.707248119593971, 0.150897068954090, 0.141970755510796,-0.135944698430893, 0.065497485724300],
  [ 0.348379185035322,-0.844376825041504, 0.001944767482184, 0.157943677721360, 0.121191745592627, 0.064247493293013],
  [-0.271227490712847,-0.549589167003141, 0.301726362450741,-0.631990186151844,-0.095078422883185, 0.020626446129341],
  [-0.142648053264734,-0.246265037189565,-0.485528532001375,-0.190662860719814, 0.723541609535968, 0.021656004395983],
  [ 0.272788954560508, 0.625865764764743,-0.302508988612592,-0.561570156712274, 0.066496367835548, 0.018299897961126],
  [ 0.216587031046114, 0.114046187288814, 0.101975300166173, 0.884032342281659,-0.167191066585496, 0.019798062992463],
  [-0.375654597070019,-0.095813198574591, 0.781874194140214, 0.354915012622942, 0.013626739871272, 0.020338241623847],
  [ 0.280828916578896,-0.242066229873236, 0.449021783031671, 0.273673210477259,-0.688956357829794, 0.026064942583914],
  [ 0.794433009478768,-0.008126649487791, 0.423428787419106,-0.059611569638464,-0.278413554468208, 0.023918125787190],
  [-0.095971381027654, 0.636101517992267, 0.115692580380223,-0.653458891351555,-0.194172284694035, 0.021695507477247],
  [ 0.369326121301701, 0.308282521507354,-0.462964435856827, 0.590548973854463,-0.315295275142307, 0.020479302250518],
  [-0.610596340547863, 0.103652781742836,-0.494816876606046, 0.378338014962276,-0.352977777645241, 0.015812529144486],
  [-0.181914465515459, 0.558321565446924, 0.290970026940308,-0.103309062058331,-0.676829274856329, 0.019688087966544],
  [ 0.135478107552736, 0.161297282111635, 0.712767718534498, 0.541297479850405, 0.231332342005928, 0.016455751476901],
  [-0.065636749984965, 0.150414993495885,-0.056219004722325, 0.668956097745506, 0.649988020572596, 0.022329907452086],
  [-0.001174352263531,-0.617642845930419,-0.287605888752069,-0.657230827653369, 0.077312612843145, 0.019449003749755],
  [-0.035256524700339,-0.447749070421484, 0.645779981101318, 0.482805599815398,-0.224315868079366, 0.014307971727425],
  [-0.288291379391044, 0.510292681153186, 0.109326606384222, 0.618025367227064,-0.406714582894604, 0.022100610053407],
  [-0.082102682958753, 0.472856098793187,-0.620399288114724,-0.472978174786418,-0.254777053964755, 0.019951174120736],
  [ 0.397432625929016,-0.371460565639109,-0.255307833004870, 0.412444917700473, 0.612660837037216, 0.015412624348683],
  [-0.552583246955761, 0.225965815792287, 0.082994157647016,-0.736331761625841, 0.035783291100484, 0.019556471727544],
  [ 0.612583158989210, 0.326202165422434,-0.599552241818002,-0.205003182175817, 0.156939160468509, 0.017561288846693],
  [-0.745067594882244, 0.064833659984954, 0.532226651515592,-0.189340880879854, 0.176301444984931, 0.018528487983760],
  [-0.188805760660843, 0.121248063482451, 0.626361793817962,-0.679592045037168, 0.110709913955222, 0.017022893905767],
  [-0.237499427310306,-0.472557840043442,-0.796843644055397,-0.078782053367003,-0.008300119270891, 0.015375925981086],
  [ 0.849862779313330,-0.153438183999329, 0.077522652155104, 0.364917363178863, 0.208137108618872, 0.017170511269696],
  [-0.077806155588423,-0.756863913684722,-0.493693251868915,-0.034017352640233, 0.323351843811151, 0.014203284317530],
  [ 0.738484629406920, 0.450920584155651, 0.098230907615369,-0.401940114471980, 0.102860499267985, 0.015048976010027],
  [-0.687315052793743, 0.020144079229351,-0.581633027152436,-0.293839993004609,-0.185028174775304, 0.015048947017716],
  [-0.461232795871932,-0.522405651272895,-0.367491378469466, 0.463088817723045,-0.313558907703144, 0.014293904964320],
  [ 0.238404249598314, 0.629546881037599, 0.582722301753745,-0.323351851634241,-0.203633088672367, 0.015000718551516],
  [ 0.072360508156691,-0.535506805365971,-0.646761570968600, 0.002085527611409,-0.482433769614306, 0.015099794653755],
  [ 0.046052965265816,-0.557692746455494, 0.223434292788523,-0.387683231981395,-0.661439386337728, 0.016170468255418],
  [-0.239756141308850,-0.538737038665198, 0.618046459112738, 0.045864746484549,-0.468396625377128, 0.018032061574922],
  [-0.894679531984534,-0.109437201087370,-0.084359509009647, 0.014068543924420,-0.374857744823715, 0.010397593892604],
  [ 0.355238177600793,-0.002028710239998,-0.324782961513168, 0.166240979507018, 0.837908149178508, 0.009592368519226],
  [ 0.476277065676707, 0.261566160677520, 0.270037251360900,-0.661581962779478,-0.400386365035365, 0.012696772623535],
  [-0.281938801101718,-0.046092389935248,-0.715418860490984, 0.536989243744088, 0.292921741880250, 0.012536885930515],
  [-0.477024996426667, 0.387325100719517,-0.538647994174517,-0.529330576660254, 0.192518149163246, 0.025278147976320],
  [-0.686079859631598, 0.576059456130751,-0.398403702664660, 0.131832999858305, 0.117693454189830, 0.028489631214069],
  [-0.232893556874612,-0.569032335927552, 0.142661636279898, 0.378119997627945, 0.675446992455530, 0.015262701073449],
  [-0.315422535908814, 0.135645832817196,-0.312969808818997, 0.856320629196271,-0.225399256218784, 0.008933945159476],
  [-0.658349953012569, 0.720062868076736,-0.208967359963341,-0.069978372422151, 0.095913678984812, 0.216812187141508],
  [-0.652113585267666,-0.545262757751377, 0.218966987378045, 0.242559185363233, 0.430087772723890, 0.234935636225271],
  [-0.217220015297406,-0.022911730780770, 0.617747283967064,-0.521069698644792,-0.564694797971050, 0.012615234293706],
  [ 0.148435725947469, 0.851038769697777,-0.218472479186902, 0.411673430013149, 0.238172531305443, 0.009159884001164],
  [-0.209538134688158, 0.021283171150196,-0.510513421634339,-0.848830113851303, 0.038584480780494, 0.021456384139791],
  [-0.688601047578864,-0.542903752424736, 0.087290281422225, 0.168642480683083, 0.476053189097887, 0.109501185154403],
  [-0.626518625061839,-0.642052575515617, 0.123974548497498, 0.254045887748811, 0.385200717735831, 0.180979333504324],
  [-0.653373446919501,-0.587683114189623, 0.162852927988058, 0.229389706233097, 0.427137677670257,-0.486242936133642],
  [ 0.349652200379170, 0.055525238657338, 0.194489049762042,-0.527734189903068, 0.772556353485278, 0.009980945052069],
  [-0.686881982638344, 0.702187817938387,-0.209065336157331,-0.063295228059797, 0.165050499779720,-0.449659911970906],
  [-0.112545715108181, 0.301652521689783, 0.426275123778217, 0.865542944976906,-0.082537115521428, 0.043596483782850],
  [ 0.615202225267829, 0.590415515449094,-0.168411706975550,-0.208176638316283,-0.500377477950143, 0.010290145179917],
  [ 0.338245777865184,-0.679901021298660, 0.255018455765745,-0.603385929279792, 0.230588358901676, 0.007638565898330],
  [-0.707487768293348, 0.691458722317648,-0.187791484297432,-0.065090101587173, 0.208782086825800, 0.232811060258892],
  [-0.599389146323624,-0.712485987795771, 0.351608136694166,-0.024436144781638, 0.265794352974350, 0.015537068616482],
  [ 0.298334760666208, 0.371260790344574,-0.843994688809428, 0.331056058503878, 0.114880649479429, 0.007285289907539],
  [ 0.406677442595652, 0.324741544037098, 0.292804877192455, 0.822981645828752, 0.186568988778357, 0.008440993944109],
  [-0.148984343081734, 0.622785238184297, 0.473225854553399, 0.597718059702455,-0.284643310578984,-0.054589051297551],
  [-0.470348092352452, 0.164757585584259,-0.385324114416631, 0.232910133932462, 0.793225535667642, 0.005673330953166],
  [-0.803206764943437, 0.046842840994444,-0.024572395430164, 0.637811003995301, 0.171137648301611, 0.007733785569394],
  [-0.189474647442223, 0.158851352703527,-0.803796255873460,-0.582248457885613, 0.210852688545481, 0.152137683725200],
  [-0.213244246483218, 0.167475070126129,-0.789602458310923,-0.600403971100634, 0.196593605800899,-0.153012150917112],
  [ 0.072596495226147, 0.326221680517025, 0.045233700787006, 0.389805813762082,-0.912591428282949, 0.007634442063612],
  [-0.131954925926976, 0.617376907469302, 0.538560034272657, 0.587791411845209,-0.265928105547662, 0.046675563947976],
  [-0.518223372023909, 0.397363678456003,-0.266244612537981,-0.357404291482821,-0.726692774120998, 0.004314147802316],
  [-0.004358749655232, 0.176952391525521, 0.577822810006523, 0.833795307163184,-0.326275136601415, 0.046649541934677],
  [-0.031927295457770, 0.211816668037307, 0.534685194963496, 0.889634142945337,-0.209296432632998,-0.065747921466468],
  [ 0.015899880672363, 0.827479321059871,-0.471216244968905, 0.113711755291994,-0.498154776424247, 0.004388641854917],
  [ 0.378222457432822,-0.130650353510546, 0.826042831315471, 0.547925852130151,-0.199787524086158, 0.006636293446703],
  [-0.555619863838542,-0.222558123892430, 0.712676533403204,-0.004567066954988,-0.576114668924340, 0.129667169338289],
  [ 0.185622420413695,-0.634604261130531,-0.563571906744275, 0.676664260156039,-0.059973476185589, 0.003972985502166],
  [ 0.027588984447305,-0.948312522042111,-0.036849758547270, 0.314977788192730,-0.490062202873047, 0.004063374383184],
  [-0.515649445115004,-0.216046615173890, 0.757680198852014, 0.045780886039333,-0.609471664002895,-0.224826392122850],
  [-0.477901539414805,-0.198845686483929, 0.788848689327627, 0.095498287157415,-0.631301037966889, 0.113616826081337],
  [ 0.166712910063996,-0.370647743195832,-0.369310591965625, 0.275528703572565,-0.977507211844772, 0.005051074046804],
  [ 0.297363085187036,-0.577303302680650, 0.946362341971465,-0.128334164004146,-0.038364662173341, 0.002202083786300],
  [-0.147786311782073,-0.092866765994498, 0.566603336352792, 1.003804723783857,-0.162971138937025, 0.004438438637294],
  [-0.067264539538337,-0.108916724187612, 0.923847938694158, 0.635772823471435,-0.570156727447495,-0.003283467897940],
  [-0.172242658982908,-0.018062040392051,-0.916457023780139, 0.256099692172566,-0.815656698947954, 0.001462506941228],
  [-0.794725477948503,-0.158284069587292,-0.215494123339670,-1.023825631209666, 0.278337753777111,-0.112627714484032],
  [-0.797126678863244,-0.158956835629801,-0.214537758844108,-1.024815440027697, 0.279067172893041, 0.110860087964568],
  [ 1.138101757406537,-0.694080785255884,-0.384397554086519,-0.082805510436056, 0.400730358496553, 0.000253132769495],
  [-0.400930934644039,-0.553316952360721,-0.625601286404628, 0.052519703989757,-1.127245231799378, 0.000998954860753],
  [ 0.687667998929856, 0.585757141235754,-0.662325493278286,-0.192154181245635, 0.939480760872323, 0.000211390244796],
  [ 0.079044501765121, 0.750236958963313, 1.109508841629643,-0.405800530307340, 1.560740628654814, 0.000031807812370],
  [ 0.591069669619606,-0.484058922444007,-1.020247767325830,-0.724343576289192,-1.508878982721470, 0.000011698745801],
  [-0.239646898519070,-0.836380510345436,-1.168234783951668, 0.300088060041328,-1.865505415406412,-0.000024735200764]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 5_220_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(1298,"equations, ",1310,"unknowns"),
[x,err]:fsolv2(x0,pp,9,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir5_220_8Sda.mac",err,"refir5_220_8Sda.txt")
)$


==> anc/refir5_224_8g.mac <==
/* r5_224_8g.txt:3 formula 1 */
rule:"5_224_8";
n:5;
N:224;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7],
  [8, 0, 0, 0, 0],
  [7, 1, 0, 0, 0],
  [7, 0, 1, 0, 0],
  [7, 0, 0, 1, 0],
  [7, 0, 0, 0, 1],
  [6, 2, 0, 0, 0],
  [6, 1, 1, 0, 0],
  [6, 1, 0, 1, 0],
  [6, 1, 0, 0, 1],
  [6, 0, 2, 0, 0],
  [6, 0, 1, 1, 0],
  [6, 0, 1, 0, 1],
  [6, 0, 0, 2, 0],
  [6, 0, 0, 1, 1],
  [6, 0, 0, 0, 2],
  [5, 3, 0, 0, 0],
  [5, 2, 1, 0, 0],
  [5, 2, 0, 1, 0],
  [5, 2, 0, 0, 1],
  [5, 1, 2, 0, 0],
  [5, 1, 1, 1, 0],
  [5, 1, 1, 0, 1],
  [5, 1, 0, 2, 0],
  [5, 1, 0, 1, 1],
  [5, 1, 0, 0, 2],
  [5, 0, 3, 0, 0],
  [5, 0, 2, 1, 0],
  [5, 0, 2, 0, 1],
  [5, 0, 1, 2, 0],
  [5, 0, 1, 1, 1],
  [5, 0, 1, 0, 2],
  [5, 0, 0, 3, 0],
  [5, 0, 0, 2, 1],
  [5, 0, 0, 1, 2],
  [5, 0, 0, 0, 3],
  [4, 4, 0, 0, 0],
  [4, 3, 1, 0, 0],
  [4, 3, 0, 1, 0],
  [4, 3, 0, 0, 1],
  [4, 2, 2, 0, 0],
  [4, 2, 1, 1, 0],
  [4, 2, 1, 0, 1],
  [4, 2, 0, 2, 0],
  [4, 2, 0, 1, 1],
  [4, 2, 0, 0, 2],
  [4, 1, 3, 0, 0],
  [4, 1, 2, 1, 0],
  [4, 1, 2, 0, 1],
  [4, 1, 1, 2, 0],
  [4, 1, 1, 1, 1],
  [4, 1, 1, 0, 2],
  [4, 1, 0, 3, 0],
  [4, 1, 0, 2, 1],
  [4, 1, 0, 1, 2],
  [4, 1, 0, 0, 3],
  [4, 0, 4, 0, 0],
  [4, 0, 3, 1, 0],
  [4, 0, 3, 0, 1],
  [4, 0, 2, 2, 0],
  [4, 0, 2, 1, 1],
  [4, 0, 2, 0, 2],
  [4, 0, 1, 3, 0],
  [4, 0, 1, 2, 1],
  [4, 0, 1, 1, 2],
  [4, 0, 1, 0, 3],
  [4, 0, 0, 4, 0],
  [4, 0, 0, 3, 1],
  [4, 0, 0, 2, 2],
  [4, 0, 0, 1, 3],
  [4, 0, 0, 0, 4],
  [3, 5, 0, 0, 0],
  [3, 4, 1, 0, 0],
  [3, 4, 0, 1, 0],
  [3, 4, 0, 0, 1],
  [3, 3, 2, 0, 0],
  [3, 3, 1, 1, 0],
  [3, 3, 1, 0, 1],
  [3, 3, 0, 2, 0],
  [3, 3, 0, 1, 1],
  [3, 3, 0, 0, 2],
  [3, 2, 3, 0, 0],
  [3, 2, 2, 1, 0],
  [3, 2, 2, 0, 1],
  [3, 2, 1, 2, 0],
  [3, 2, 1, 1, 1],
  [3, 2, 1, 0, 2],
  [3, 2, 0, 3, 0],
  [3, 2, 0, 2, 1],
  [3, 2, 0, 1, 2],
  [3, 2, 0, 0, 3],
  [3, 1, 4, 0, 0],
  [3, 1, 3, 1, 0],
  [3, 1, 3, 0, 1],
  [3, 1, 2, 2, 0],
  [3, 1, 2, 1, 1],
  [3, 1, 2, 0, 2],
  [3, 1, 1, 3, 0],
  [3, 1, 1, 2, 1],
  [3, 1, 1, 1, 2],
  [3, 1, 1, 0, 3],
  [3, 1, 0, 4, 0],
  [3, 1, 0, 3, 1],
  [3, 1, 0, 2, 2],
  [3, 1, 0, 1, 3],
  [3, 1, 0, 0, 4],
  [3, 0, 5, 0, 0],
  [3, 0, 4, 1, 0],
  [3, 0, 4, 0, 1],
  [3, 0, 3, 2, 0],
  [3, 0, 3, 1, 1],
  [3, 0, 3, 0, 2],
  [3, 0, 2, 3, 0],
  [3, 0, 2, 2, 1],
  [3, 0, 2, 1, 2],
  [3, 0, 2, 0, 3],
  [3, 0, 1, 4, 0],
  [3, 0, 1, 3, 1],
  [3, 0, 1, 2, 2],
  [3, 0, 1, 1, 3],
  [3, 0, 1, 0, 4],
  [3, 0, 0, 5, 0],
  [3, 0, 0, 4, 1],
  [3, 0, 0, 3, 2],
  [3, 0, 0, 2, 3],
  [3, 0, 0, 1, 4],
  [3, 0, 0, 0, 5],
  [2, 6, 0, 0, 0],
  [2, 5, 1, 0, 0],
  [2, 5, 0, 1, 0],
  [2, 5, 0, 0, 1],
  [2, 4, 2, 0, 0],
  [2, 4, 1, 1, 0],
  [2, 4, 1, 0, 1],
  [2, 4, 0, 2, 0],
  [2, 4, 0, 1, 1],
  [2, 4, 0, 0, 2],
  [2, 3, 3, 0, 0],
  [2, 3, 2, 1, 0],
  [2, 3, 2, 0, 1],
  [2, 3, 1, 2, 0],
  [2, 3, 1, 1, 1],
  [2, 3, 1, 0, 2],
  [2, 3, 0, 3, 0],
  [2, 3, 0, 2, 1],
  [2, 3, 0, 1, 2],
  [2, 3, 0, 0, 3],
  [2, 2, 4, 0, 0],
  [2, 2, 3, 1, 0],
  [2, 2, 3, 0, 1],
  [2, 2, 2, 2, 0],
  [2, 2, 2, 1, 1],
  [2, 2, 2, 0, 2],
  [2, 2, 1, 3, 0],
  [2, 2, 1, 2, 1],
  [2, 2, 1, 1, 2],
  [2, 2, 1, 0, 3],
  [2, 2, 0, 4, 0],
  [2, 2, 0, 3, 1],
  [2, 2, 0, 2, 2],
  [2, 2, 0, 1, 3],
  [2, 2, 0, 0, 4],
  [2, 1, 5, 0, 0],
  [2, 1, 4, 1, 0],
  [2, 1, 4, 0, 1],
  [2, 1, 3, 2, 0],
  [2, 1, 3, 1, 1],
  [2, 1, 3, 0, 2],
  [2, 1, 2, 3, 0],
  [2, 1, 2, 2, 1],
  [2, 1, 2, 1, 2],
  [2, 1, 2, 0, 3],
  [2, 1, 1, 4, 0],
  [2, 1, 1, 3, 1],
  [2, 1, 1, 2, 2],
  [2, 1, 1, 1, 3],
  [2, 1, 1, 0, 4],
  [2, 1, 0, 5, 0],
  [2, 1, 0, 4, 1],
  [2, 1, 0, 3, 2],
  [2, 1, 0, 2, 3],
  [2, 1, 0, 1, 4],
  [2, 1, 0, 0, 5],
  [2, 0, 6, 0, 0],
  [2, 0, 5, 1, 0],
  [2, 0, 5, 0, 1],
  [2, 0, 4, 2, 0],
  [2, 0, 4, 1, 1],
  [2, 0, 4, 0, 2],
  [2, 0, 3, 3, 0],
  [2, 0, 3, 2, 1],
  [2, 0, 3, 1, 2],
  [2, 0, 3, 0, 3],
  [2, 0, 2, 4, 0],
  [2, 0, 2, 3, 1],
  [2, 0, 2, 2, 2],
  [2, 0, 2, 1, 3],
  [2, 0, 2, 0, 4],
  [2, 0, 1, 5, 0],
  [2, 0, 1, 4, 1],
  [2, 0, 1, 3, 2],
  [2, 0, 1, 2, 3],
  [2, 0, 1, 1, 4],
  [2, 0, 1, 0, 5],
  [2, 0, 0, 6, 0],
  [2, 0, 0, 5, 1],
  [2, 0, 0, 4, 2],
  [2, 0, 0, 3, 3],
  [2, 0, 0, 2, 4],
  [2, 0, 0, 1, 5],
  [2, 0, 0, 0, 6],
  [1, 7, 0, 0, 0],
  [1, 6, 1, 0, 0],
  [1, 6, 0, 1, 0],
  [1, 6, 0, 0, 1],
  [1, 5, 2, 0, 0],
  [1, 5, 1, 1, 0],
  [1, 5, 1, 0, 1],
  [1, 5, 0, 2, 0],
  [1, 5, 0, 1, 1],
  [1, 5, 0, 0, 2],
  [1, 4, 3, 0, 0],
  [1, 4, 2, 1, 0],
  [1, 4, 2, 0, 1],
  [1, 4, 1, 2, 0],
  [1, 4, 1, 1, 1],
  [1, 4, 1, 0, 2],
  [1, 4, 0, 3, 0],
  [1, 4, 0, 2, 1],
  [1, 4, 0, 1, 2],
  [1, 4, 0, 0, 3],
  [1, 3, 4, 0, 0],
  [1, 3, 3, 1, 0],
  [1, 3, 3, 0, 1],
  [1, 3, 2, 2, 0],
  [1, 3, 2, 1, 1],
  [1, 3, 2, 0, 2],
  [1, 3, 1, 3, 0],
  [1, 3, 1, 2, 1],
  [1, 3, 1, 1, 2],
  [1, 3, 1, 0, 3],
  [1, 3, 0, 4, 0],
  [1, 3, 0, 3, 1],
  [1, 3, 0, 2, 2],
  [1, 3, 0, 1, 3],
  [1, 3, 0, 0, 4],
  [1, 2, 5, 0, 0],
  [1, 2, 4, 1, 0],
  [1, 2, 4, 0, 1],
  [1, 2, 3, 2, 0],
  [1, 2, 3, 1, 1],
  [1, 2, 3, 0, 2],
  [1, 2, 2, 3, 0],
  [1, 2, 2, 2, 1],
  [1, 2, 2, 1, 2],
  [1, 2, 2, 0, 3],
  [1, 2, 1, 4, 0],
  [1, 2, 1, 3, 1],
  [1, 2, 1, 2, 2],
  [1, 2, 1, 1, 3],
  [1, 2, 1, 0, 4],
  [1, 2, 0, 5, 0],
  [1, 2, 0, 4, 1],
  [1, 2, 0, 3, 2],
  [1, 2, 0, 2, 3],
  [1, 2, 0, 1, 4],
  [1, 2, 0, 0, 5],
  [1, 1, 6, 0, 0],
  [1, 1, 5, 1, 0],
  [1, 1, 5, 0, 1],
  [1, 1, 4, 2, 0],
  [1, 1, 4, 1, 1],
  [1, 1, 4, 0, 2],
  [1, 1, 3, 3, 0],
  [1, 1, 3, 2, 1],
  [1, 1, 3, 1, 2],
  [1, 1, 3, 0, 3],
  [1, 1, 2, 4, 0],
  [1, 1, 2, 3, 1],
  [1, 1, 2, 2, 2],
  [1, 1, 2, 1, 3],
  [1, 1, 2, 0, 4],
  [1, 1, 1, 5, 0],
  [1, 1, 1, 4, 1],
  [1, 1, 1, 3, 2],
  [1, 1, 1, 2, 3],
  [1, 1, 1, 1, 4],
  [1, 1, 1, 0, 5],
  [1, 1, 0, 6, 0],
  [1, 1, 0, 5, 1],
  [1, 1, 0, 4, 2],
  [1, 1, 0, 3, 3],
  [1, 1, 0, 2, 4],
  [1, 1, 0, 1, 5],
  [1, 1, 0, 0, 6],
  [1, 0, 7, 0, 0],
  [1, 0, 6, 1, 0],
  [1, 0, 6, 0, 1],
  [1, 0, 5, 2, 0],
  [1, 0, 5, 1, 1],
  [1, 0, 5, 0, 2],
  [1, 0, 4, 3, 0],
  [1, 0, 4, 2, 1],
  [1, 0, 4, 1, 2],
  [1, 0, 4, 0, 3],
  [1, 0, 3, 4, 0],
  [1, 0, 3, 3, 1],
  [1, 0, 3, 2, 2],
  [1, 0, 3, 1, 3],
  [1, 0, 3, 0, 4],
  [1, 0, 2, 5, 0],
  [1, 0, 2, 4, 1],
  [1, 0, 2, 3, 2],
  [1, 0, 2, 2, 3],
  [1, 0, 2, 1, 4],
  [1, 0, 2, 0, 5],
  [1, 0, 1, 6, 0],
  [1, 0, 1, 5, 1],
  [1, 0, 1, 4, 2],
  [1, 0, 1, 3, 3],
  [1, 0, 1, 2, 4],
  [1, 0, 1, 1, 5],
  [1, 0, 1, 0, 6],
  [1, 0, 0, 7, 0],
  [1, 0, 0, 6, 1],
  [1, 0, 0, 5, 2],
  [1, 0, 0, 4, 3],
  [1, 0, 0, 3, 4],
  [1, 0, 0, 2, 5],
  [1, 0, 0, 1, 6],
  [1, 0, 0, 0, 7],
  [0, 8, 0, 0, 0],
  [0, 7, 1, 0, 0],
  [0, 7, 0, 1, 0],
  [0, 7, 0, 0, 1],
  [0, 6, 2, 0, 0],
  [0, 6, 1, 1, 0],
  [0, 6, 1, 0, 1],
  [0, 6, 0, 2, 0],
  [0, 6, 0, 1, 1],
  [0, 6, 0, 0, 2],
  [0, 5, 3, 0, 0],
  [0, 5, 2, 1, 0],
  [0, 5, 2, 0, 1],
  [0, 5, 1, 2, 0],
  [0, 5, 1, 1, 1],
  [0, 5, 1, 0, 2],
  [0, 5, 0, 3, 0],
  [0, 5, 0, 2, 1],
  [0, 5, 0, 1, 2],
  [0, 5, 0, 0, 3],
  [0, 4, 4, 0, 0],
  [0, 4, 3, 1, 0],
  [0, 4, 3, 0, 1],
  [0, 4, 2, 2, 0],
  [0, 4, 2, 1, 1],
  [0, 4, 2, 0, 2],
  [0, 4, 1, 3, 0],
  [0, 4, 1, 2, 1],
  [0, 4, 1, 1, 2],
  [0, 4, 1, 0, 3],
  [0, 4, 0, 4, 0],
  [0, 4, 0, 3, 1],
  [0, 4, 0, 2, 2],
  [0, 4, 0, 1, 3],
  [0, 4, 0, 0, 4],
  [0, 3, 5, 0, 0],
  [0, 3, 4, 1, 0],
  [0, 3, 4, 0, 1],
  [0, 3, 3, 2, 0],
  [0, 3, 3, 1, 1],
  [0, 3, 3, 0, 2],
  [0, 3, 2, 3, 0],
  [0, 3, 2, 2, 1],
  [0, 3, 2, 1, 2],
  [0, 3, 2, 0, 3],
  [0, 3, 1, 4, 0],
  [0, 3, 1, 3, 1],
  [0, 3, 1, 2, 2],
  [0, 3, 1, 1, 3],
  [0, 3, 1, 0, 4],
  [0, 3, 0, 5, 0],
  [0, 3, 0, 4, 1],
  [0, 3, 0, 3, 2],
  [0, 3, 0, 2, 3],
  [0, 3, 0, 1, 4],
  [0, 3, 0, 0, 5],
  [0, 2, 6, 0, 0],
  [0, 2, 5, 1, 0],
  [0, 2, 5, 0, 1],
  [0, 2, 4, 2, 0],
  [0, 2, 4, 1, 1],
  [0, 2, 4, 0, 2],
  [0, 2, 3, 3, 0],
  [0, 2, 3, 2, 1],
  [0, 2, 3, 1, 2],
  [0, 2, 3, 0, 3],
  [0, 2, 2, 4, 0],
  [0, 2, 2, 3, 1],
  [0, 2, 2, 2, 2],
  [0, 2, 2, 1, 3],
  [0, 2, 2, 0, 4],
  [0, 2, 1, 5, 0],
  [0, 2, 1, 4, 1],
  [0, 2, 1, 3, 2],
  [0, 2, 1, 2, 3],
  [0, 2, 1, 1, 4],
  [0, 2, 1, 0, 5],
  [0, 2, 0, 6, 0],
  [0, 2, 0, 5, 1],
  [0, 2, 0, 4, 2],
  [0, 2, 0, 3, 3],
  [0, 2, 0, 2, 4],
  [0, 2, 0, 1, 5],
  [0, 2, 0, 0, 6],
  [0, 1, 7, 0, 0],
  [0, 1, 6, 1, 0],
  [0, 1, 6, 0, 1],
  [0, 1, 5, 2, 0],
  [0, 1, 5, 1, 1],
  [0, 1, 5, 0, 2],
  [0, 1, 4, 3, 0],
  [0, 1, 4, 2, 1],
  [0, 1, 4, 1, 2],
  [0, 1, 4, 0, 3],
  [0, 1, 3, 4, 0],
  [0, 1, 3, 3, 1],
  [0, 1, 3, 2, 2],
  [0, 1, 3, 1, 3],
  [0, 1, 3, 0, 4],
  [0, 1, 2, 5, 0],
  [0, 1, 2, 4, 1],
  [0, 1, 2, 3, 2],
  [0, 1, 2, 2, 3],
  [0, 1, 2, 1, 4],
  [0, 1, 2, 0, 5],
  [0, 1, 1, 6, 0],
  [0, 1, 1, 5, 1],
  [0, 1, 1, 4, 2],
  [0, 1, 1, 3, 3],
  [0, 1, 1, 2, 4],
  [0, 1, 1, 1, 5],
  [0, 1, 1, 0, 6],
  [0, 1, 0, 7, 0],
  [0, 1, 0, 6, 1],
  [0, 1, 0, 5, 2],
  [0, 1, 0, 4, 3],
  [0, 1, 0, 3, 4],
  [0, 1, 0, 2, 5],
  [0, 1, 0, 1, 6],
  [0, 1, 0, 0, 7],
  [0, 0, 8, 0, 0],
  [0, 0, 7, 1, 0],
  [0, 0, 7, 0, 1],
  [0, 0, 6, 2, 0],
  [0, 0, 6, 1, 1],
  [0, 0, 6, 0, 2],
  [0, 0, 5, 3, 0],
  [0, 0, 5, 2, 1],
  [0, 0, 5, 1, 2],
  [0, 0, 5, 0, 3],
  [0, 0, 4, 4, 0],
  [0, 0, 4, 3, 1],
  [0, 0, 4, 2, 2],
  [0, 0, 4, 1, 3],
  [0, 0, 4, 0, 4],
  [0, 0, 3, 5, 0],
  [0, 0, 3, 4, 1],
  [0, 0, 3, 3, 2],
  [0, 0, 3, 2, 3],
  [0, 0, 3, 1, 4],
  [0, 0, 3, 0, 5],
  [0, 0, 2, 6, 0],
  [0, 0, 2, 5, 1],
  [0, 0, 2, 4, 2],
  [0, 0, 2, 3, 3],
  [0, 0, 2, 2, 4],
  [0, 0, 2, 1, 5],
  [0, 0, 2, 0, 6],
  [0, 0, 1, 7, 0],
  [0, 0, 1, 6, 1],
  [0, 0, 1, 5, 2],
  [0, 0, 1, 4, 3],
  [0, 0, 1, 3, 4],
  [0, 0, 1, 2, 5],
  [0, 0, 1, 1, 6],
  [0, 0, 1, 0, 7],
  [0, 0, 0, 8, 0],
  [0, 0, 0, 7, 1],
  [0, 0, 0, 6, 2],
  [0, 0, 0, 5, 3],
  [0, 0, 0, 4, 4],
  [0, 0, 0, 3, 5],
  [0, 0, 0, 2, 6],
  [0, 0, 0, 1, 7],
  [0, 0, 0, 0, 8]
);
for problem in [1] do block(
x0:matrix(
  [ 0.180686774270343,-0.762062147000261,-1.090617540215284, 0.000000000000000, 0.000000000000000, 0.051096142822476],
  [-0.494796785965257,-1.251843866124186, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.030436293184533],
  [-1.384266401025062, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.042873229102063],
  [ 0.475259894702608, 0.104184008093217, 0.868233206294006,-1.121907299418323, 0.000000000000000, 0.036841224171274],
  [-0.341083544337340,-0.402953104127186, 1.215190325828727, 0.739682065415955,-0.105761746721947, 0.031723812042907],
  [ 0.468104701509068, 1.360686514413074, 0.350800649706957, 0.099363390536846,-0.379358884374787, 0.038674999950522],
  [ 1.380923052654808,-0.104446076721613,-0.503214452085614,-0.186422698268852, 0.483711973124113, 0.025766540545119],
  [ 0.491636683249967,-0.264376107045471, 0.346348784034897, 0.280506407041702, 1.449062837753554, 0.034757499258337],
  [-0.540655647143722, 1.031489196730532, 0.077211367146511,-0.295860055677788, 1.143684827451427, 0.041503620373569],
  [ 0.552262722717516, 0.235944387074488,-0.664209102586978, 1.196800271423581,-0.893971923946795, 0.424284373274742],
  [-0.614385598626888, 0.205593586755702,-0.334947477455929, 0.428422046565933,-1.574193051437751, 0.026322092460454],
  [ 0.500082490494489, 0.277548242908776,-0.820379281185785, 1.273515941764057,-0.890011647642790,-0.657429476895399],
  [ 1.249744747116979, 0.133315330699713, 1.298718792362343, 0.529187198461513, 0.088521521150920, 0.019023745875575],
  [-0.823160335996262, 0.003085381563716,-0.413131481585094, 1.583109916179952, 0.498162089153990, 0.018232394818515],
  [-0.875596862077817, 0.202448110877600, 0.725165296831412,-1.156191509408033,-0.980175286362310, 0.019002215875931],
  [-0.303454249463475, 1.129455333249302,-1.301259705955607,-0.531297280256977,-0.554003144399769, 0.049409347157582],
  [ 0.784103041011376, 0.642843818923033,-0.765144483820279, 1.176066868878789, 0.814875041185555, 0.019131322805284],
  [ 0.229988812396943, 0.093776147228218,-0.908080306183429,-1.397537864097209, 1.014178609811199, 0.017727687122520],
  [ 0.458121818147802, 0.291484351678408,-1.025159562494169, 1.333046910716889,-0.906310268006903, 0.263509332945165],
  [-0.210143773492933, 0.886313510685535,-0.497064263161604, 1.728926677671196,-0.363448350861812, 0.022801260873863],
  [-0.398493090278890, 0.896664021403443, 1.519837409333020, 0.803858329358975, 0.623792207950905, 0.014438107848010],
  [ 0.382136646991357,-1.440650674124848, 0.302389723552769,-1.449067533206997, 0.230126334532255, 0.013777234157061],
  [ 1.027149055945396,-0.322811615280038,-0.320386479277184,-1.231334918308991,-1.315165995467940, 0.016245371612560],
  [-0.565383863265992, 0.253397877787322,-0.373900129223502,-2.002422370784886,-0.159612075791109, 0.010119938866172],
  [ 0.181999387219089,-0.244134288620892, 1.254487576865767,-0.194257822881901,-1.695351387866042, 0.015446314270401],
  [ 0.535615189529579,-1.284648530845771, 0.272380299352017, 1.573757210748519,-0.403851725065092, 0.014347377541356],
  [-0.000284010101009,-1.740856334743640, 0.861241442640041, 0.629497013732307, 0.909669769541122, 0.009890551055358],
  [ 0.515300404241755,-1.555357340576190, 0.327965001389293,-0.514928088239142,-1.554718555322458, 0.010183040806685],
  [-1.214094806211064,-1.014055234697926, 0.313483298472022,-1.353223758239396, 1.124520744304230, 0.010778707542820],
  [-1.064505183248227,-1.189732578421367,-0.051969694553563, 0.534436408338065, 1.704759028910345, 0.007165684906132],
  [-1.252545935720599,-0.087978220781238,-1.392973842003780, 0.116519309662393, 1.544723214544019, 0.008274090044964],
  [-0.289162546707975,-1.233779835169245, 1.925527913118870,-0.882109948103819,-0.193178144075948, 0.008039775620842],
  [-0.899068855049183,-1.404453458451297,-0.590374872154517,-1.482896697773660,-0.960362921785921, 0.009132384424797],
  [ 2.357975185247168, 0.315368963268612, 0.392563933409539,-0.373385388828111,-0.593115884114421, 0.005611901213578],
  [ 1.611395971986149, 1.251573898635002,-1.300330644844391,-0.525895937404141, 0.506536227846937, 0.007076183340600],
  [-1.664424828763246,-0.162982846777677, 1.820888619073273,-0.349926402578131, 0.508657236367684, 0.007212106519731],
  [-1.712971146299826, 1.543447734729623, 0.843622197250817, 0.522285175361502,-0.548477253257592, 0.007441110425625],
  [-0.303629315694119, 0.836163037799711, 1.456936255359203, 1.610377678480494,-1.072884961394487, 0.006574543604368],
  [-0.339915996642153,-0.345068965471258,-2.150650561941295, 1.041733608955129, 0.926048277644257, 0.005058917227820],
  [-1.901420587577147, 1.405844095753134,-1.132095649938450,-0.274157332701728,-0.155087548484693, 0.007521170708795],
  [-1.830987395769182,-0.672086071095561, 0.632128213011998, 1.090860929149536,-1.308437897696946, 0.006679910421805],
  [-1.083472316420084,-0.565901210686438,-1.899781852534898,-0.340070133853245,-1.388795085225214, 0.004853423956394],
  [-0.767116891569383, 1.928401327609358,-1.360074582412605,-0.940682765967336,-0.448604821180162, 0.651839568998387],
  [-0.766143690269798, 1.890749928000266,-1.400836854459378,-0.964960265878971,-0.493370224070912,-1.022882088754717],
  [ 1.336580534676158, 1.975739242819971, 0.276045893877512,-0.741078809652300, 1.010988068969383, 0.005771895927355],
  [-0.445926318313431,-1.215074751601486,-0.900598500108137,-1.048599503092847, 1.951621635648305, 0.003671562141485],
  [-0.845859290737813, 2.009762456135470,-0.366577452610651,-1.399657319403291,-0.758271034854748, 0.009213406914999],
  [ 1.454506076704699,-1.913461897616236,-1.068171966944342, 0.754201690046981,-0.081421958930106, 0.004045885740974],
  [-0.755186317729745, 1.832071178992934,-1.493531524671717,-1.011670790320211,-0.561940564696396, 0.361708181461375],
  [ 0.848087410213880, 1.230899822771774, 1.005405917540928,-1.674895358084055,-1.209491811334739, 0.004051418391143],
  [ 1.696363734083510, 1.024472705585288,-0.575662221894031,-0.133672884125457,-1.812209242320457, 0.004847100135334],
  [ 2.340143619675583,-0.163431424272312,-0.561358427854453, 1.276053888379484,-0.365190217655578, 0.004794521463259],
  [ 1.543078031182582, 1.405513088702405, 0.989716272615936, 0.916141958446804, 1.253086114774092, 0.004552117810883],
  [-0.653038362286221, 0.881457660328250, 1.413884420699786,-2.119437837749585, 0.413111198564076, 0.004067566071317],
  [ 0.073323990030409,-0.409667649776419, 1.823935376141081,-0.898463728387441, 1.894940522008695, 0.006736852072636],
  [-1.528445936549808,-0.855825993554828,-1.857958924681266,-1.083612621591151, 0.459389943640544, 0.005164559779034],
  [-0.652023068247898,-0.561362903522479, 0.374792278852886, 2.205853502218825, 1.512150444616569, 0.003674740930261],
  [ 1.821365228573676, 0.114238291728795, 0.957602965834833,-1.662803140312114, 1.013091647599550, 0.003735981879707],
  [ 1.223139042632645, 1.200350695856447,-0.483214822396315,-2.166092149540596,-0.449021214468477, 0.004158712038514],
  [ 1.773923941955573,-2.033214194882978, 0.964708338821765,-0.077258800803340,-0.195977392329917, 0.028880160578302],
  [ 1.397986248475831, 1.789980546514489,-1.242869254206203, 1.212962550629078,-0.299108737293609, 0.003952514413289],
  [-0.136473109810515, 1.516951768251497,-2.038746507045472, 0.255670539941865, 1.338764754316946, 0.003921751750996],
  [-1.083948867715924, 1.287630268942579, 1.614550416057756,-0.246932742842152,-1.706373085227260, 0.003087841358861],
  [ 1.149505196770897, 0.125477174224443, 0.753225545399526, 2.409951259707511, 0.842639917541745, 0.003652548126646],
  [ 1.228190623913473,-1.400245464741936,-0.304281476963045,-1.081727252237434, 1.945295803667318, 0.003812499872634],
  [ 1.734153369705728,-0.102202795858782,-2.157065512161721,-0.401267574213721,-0.878792481292421, 0.003497982412126],
  [ 0.765786978015594,-0.254609529597098,-2.455620246372829,-0.787114802180719, 1.141926345545082, 0.003030496590150],
  [ 1.533411544165352, 0.773335354523385, 2.152423855514868,-0.614474842995080,-0.835719165285769, 0.002498613081399],
  [-0.018840829827278, 1.472628812153335,-2.177027027771832,-0.664142403179327,-1.160955088649158,-0.213325424930487],
  [ 0.598682484849583,-1.061481474490332,-1.201063217600161, 2.219555242750396, 0.925999698194110, 0.003718223924377],
  [ 0.009449653346152, 1.481469910187249,-2.180219597217487,-0.659798630569877,-1.174610000445699, 0.202594025172604],
  [-0.138149196194011, 0.244128116786168,-0.940249322220268,-1.817413759770282,-2.148407429311980, 0.002769078841036],
  [ 0.163473253096264,-2.269475282917816,-1.054935809232245, 0.543930224371778, 1.521187908773554, 0.003249360331629],
  [-0.598190709520466, 2.552178076347084,-0.118682000567144, 0.349776853727913,-1.376555371341860, 0.002737472468833],
  [-1.049979259607734, 1.683120169331165,-1.606611714129105,-0.513478078692026,-1.487004922937533, 0.005023199647613],
  [-1.822720323685987, 0.804800182536980,-0.882556680917014,-2.049757708794283, 0.341722899702666, 0.002869971736317],
  [ 0.748761959338511, 1.106464066684897,-0.840981922688075,-0.791200135461937, 2.444427024112067, 0.002536159321722],
  [ 0.626879565813883,-1.721458131345825,-1.812032433138655,-0.549156358210509,-1.483008732527741, 0.002641854035083],
  [ 2.084993229247941,-0.962159817974236,-0.814253068649908,-1.791248673809408,-0.064811794755222, 0.003269530126166],
  [-1.922794774547336,-1.989123473099562,-1.093427661578433, 0.441246304357556, 0.395328464957358, 0.002787364852691],
  [ 1.775291967987786,-1.275810006912651, 1.955830366598437,-0.783353533135858,-0.116883098126955, 0.003137771846452],
  [-1.770800149211773, 0.586921482521378,-1.641163325060585, 1.729865284255568,-0.258272506837954, 0.291130930433000],
  [-1.777205462426558, 0.596334880149833,-1.628973664052985, 1.738459612714239,-0.265286662577456,-0.294143182146880],
  [ 0.708785206234917,-0.398079844834689,-1.384673679320286, 0.779864015871794, 2.485691829011737, 0.002435692749613],
  [ 0.627670307957517, 0.358821376863362, 0.315147999065782,-2.674852260443985, 1.316871117120470, 0.002087613326773],
  [-2.077145406291913, 1.303843252168644, 0.810964483064180, 0.841061408517945, 1.463630668351408, 0.001910713245755],
  [ 1.974863984173933,-1.681559886270924, 0.345781546008016, 1.093018789239301, 1.219775383647217, 0.002475315982968],
  [-0.866157329516312, 2.175044803120069, 1.727772236301592,-0.815539417498885, 0.645923703822400, 0.001885567984127],
  [-0.795070798015688,-2.505960214470193, 1.015987516919424,-0.547897388836379,-1.151769231664303, 0.002444562104368],
  [-2.283117215691956, 0.348988060686329,-0.073841325686488,-1.431954566675478,-1.499918243832555, 0.002404636045523],
  [ 2.737105401499249, 0.067884986434619, 0.158656766906158,-0.051122068502777, 1.462668838203660, 0.002279302328553],
  [ 1.603939604670141,-1.222797496118877, 2.026204929590546, 1.105275322124467, 0.565248517846867, 0.002098781925256],
  [-1.761678376354443,-0.067739431749977, 1.184520817901197, 0.156962800220768, 2.281986796330871, 0.002161951738032],
  [-2.497248910763810,-1.681558161790002, 0.457250604873090,-0.723277582119699,-0.446101764378417, 0.002185427057272],
  [-1.096405434558426,-2.086072001456758,-0.899053921555301, 1.498411112230066,-1.220511858922617, 0.047686001475507],
  [ 1.596622513134364,-2.415705702971721, 1.260326492254200,-0.200048230867250, 0.294377170405061, 0.014133684775660],
  [ 0.205653573460699,-1.086155118531557,-0.760148363351940,-2.890127517745764, 0.098267877893983, 0.001656482081052],
  [-0.181191020452219,-1.671828704332512, 1.299578372614782, 1.445018031562263,-1.887011550477728, 0.001766205660365],
  [-1.963612156989657, 0.883583309757347,-1.211487152871791, 1.926696909994827,-0.665784161395215, 0.007328464148531],
  [ 1.774951059034469,-0.209110786436579, 1.206281123901589, 1.463956115922593,-1.871359106749576, 0.002318154982665],
  [-0.996186928528300, 2.317970693600290,-0.421836650423823, 0.299235709022737, 1.926338653361697,-0.472533699102071],
  [-2.255629886285119,-1.553391892429344, 1.051434225543615, 1.037283775060121, 0.817502978655804, 0.001895203684887],
  [ 1.742106060994485,-2.377552605662339, 1.281078871954665, 0.014734669662109,-0.151866777070384,-0.320090368881171],
  [ 0.351329120564395, 1.734585730957464,-0.411922569307943, 1.420968816837156,-2.246650353423675, 0.002010542888681],
  [-0.991406273463154, 2.324554891159738,-0.417858117433344, 0.297739765403547, 1.928578062903508, 0.465146661146575],
  [ 1.335464171751596, 1.555678649152464, 0.675389528459832, 2.288708324296360,-0.710197710660506, 0.001695372482674],
  [-0.814188808778838, 0.591588560515896,-0.215425407112092, 1.149041343284162, 2.835835282632037, 0.001780560346033],
  [ 1.741063238208576,-2.392420177098154, 1.293933064254288, 0.029289893761139,-0.170012779391555, 0.286960494837234],
  [-0.336988078552788, 0.522184604020932,-3.096108565583560,-0.360158643395565,-0.610031990459494, 0.002730283735484],
  [ 0.762862782035182, 0.097126595117064,-0.638926977700025, 2.960423762322320,-0.859392523606045, 0.001890668254197],
  [-1.547390918049215, 1.784898347078834,-0.807863355798712,-0.088734235702920, 2.080012424693963, 0.004191352992400],
  [-2.029672618696564, 0.166504200083116, 1.463185967059127, 2.025287215193143, 0.449125138116986, 0.001215436677044],
  [-1.119508237131313,-2.178293600736419,-0.831429490897845, 1.670574298761657,-1.080519820268575,-0.201883614620823],
  [-1.118314338117158,-2.201480512420481,-0.799514866082057, 1.689836397418637,-1.039400090832811, 0.156652070073387],
  [-2.719370422693200, 0.069292371562226,-0.650336291417402, 1.570525555908769, 0.679740376044641, 0.001831942316226],
  [-0.329467910564158,-0.521839730542161, 2.356019415643655, 1.484686765407972, 1.618252283606869, 0.001713000390230],
  [ 0.252327907136677,-0.432640809532178,-2.263297853280482,-2.196614493118709,-0.749481116396398, 0.001591217789171],
  [ 0.554978582040818,-0.617963852117297, 2.928996684986569, 0.455214277799662,-1.153304872483535, 0.001532579250574],
  [-0.351520021804035,-0.190947922510669, 0.060734062431276, 2.190178143165248,-2.441624052880729, 0.001551506065498],
  [ 0.432832382282519, 1.297022738521720, 2.621240327967794,-1.040386777109802, 1.054342697452039, 0.005161243626404],
  [ 0.200363696097522, 2.833572736180071, 1.623932593596354, 0.484055387997549, 0.025821449924656, 0.001739226225159],
  [-0.037545831938564, 1.439705178223724, 0.423985989185810,-1.191232813705343,-2.705120598079831, 0.001399354437908],
  [-0.132889851586102, 1.389989922206899, 2.835091970034064,-1.031930798837925, 0.016159319805282, 0.008347944592633],
  [ 0.971673496718995, 1.769346128385339, 1.672046028856976, 0.403960479168085,-2.022094349935730, 0.001424993401363],
  [-3.088206745008169,-0.002786405560338,-0.217937808004217,-0.630208209586888, 1.072973662063443, 0.001409368900108],
  [ 1.303263013353871,-1.386839636092577,-0.874319434335415, 0.861392781522029,-2.451271455294726, 0.001724605388467],
  [-1.200373785614907,-1.804931205934553,-1.115891389961693, 2.093993805210771,-0.956961098363088, 0.005990338962892],
  [-2.826329811102149,-0.545797041340444,-1.306714232839853, 0.048037792221374,-1.122437766967929, 0.001393836027089],
  [-1.972821593793756, 2.217666480534735, 0.817793073406017,-0.720069846574646, 1.144905222271884, 0.000904377227582],
  [-0.974962732989373,-2.248892972271668, 1.920179855398935, 1.273278222176422,-0.275562842503634, 0.001081667588749],
  [ 2.491000085851635, 2.024333892701768, 0.576690415633510, 0.694883625316468,-0.544127250527949, 0.001163133596573],
  [-1.814652300189897,-0.779519627700152, 2.085913780808229,-0.643559739521439,-1.682111182996025, 0.001336680387108],
  [ 0.315816833682500, 1.040327002208634, 1.886824018362788, 0.314081852231166, 2.582641891242325, 0.001809205888547],
  [-1.384144318097961, 0.548462897757235, 0.449926857782321,-2.123611439600536, 2.144815727864846, 0.001234729667048],
  [-1.208961418204124,-1.135364216979717,-0.022880709226136,-0.622990099648262,-2.906890759038791, 0.001416418109494],
  [ 0.143704022041809,-0.026381802221967,-2.023069707920425,-0.081492363489506,-2.738718575687440, 0.001128119328166],
  [ 0.615318635288798, 0.184288665998131, 0.104978176886415, 0.038770729832604,-3.348412579698320, 0.001007781087318],
  [ 0.054975097732101, 1.587795647171712, 2.781067496897869,-1.184875932163490, 0.331603706796344,-0.009376045184739],
  [ 2.362552407006418,-1.202986332787767,-1.871387951321673, 0.173178299606678, 1.101261902957331, 0.001196733477047],
  [-0.953932921462569, 2.328852278902380,-0.725619461861028, 1.643458077271057, 1.503984626121579, 0.017164798199693],
  [-2.549340342224049, 0.681880074355174, 1.462720658725793,-1.653875519495994, 0.154871711526486, 0.000959463656316],
  [-1.238509114692418,-0.333309774006013, 0.609829854891340, 3.142237329720487,-0.378850450650717, 0.000929305538250],
  [ 1.975237219922858, 0.817258955466397,-1.136665215647145, 0.340555781294290, 2.489553508808734, 0.000621084736456],
  [-1.079184833245272,-2.782785154572385, 1.164768678935926,-0.657397448952216, 1.221949663288457, 0.000956613682100],
  [ 0.519065537727025,-2.175658830088650,-2.327257651038165,-1.217817122157645, 0.666095937819099, 0.000965341984705],
  [ 1.024160402134576, 0.431219323538495, 2.017449019367335,-0.679278501842584, 2.575105446807908, 0.166798376288355],
  [ 1.050769121326101, 0.394679812975755, 2.072190078228667,-0.645260676425194, 2.546391090725373,-0.364364619669937],
  [ 1.079033299651421, 0.362114285048138, 2.112373401170405,-0.616837452864069, 2.523824898326817, 0.197551058413253],
  [-0.562383241636139, 2.336261444931746,-0.729630904402361, 1.842462651756865, 1.684741728037173, 0.203565338684358],
  [-0.584245602802506, 2.344148729148653,-0.730607020092093, 1.843228959089219, 1.675019914869116,-0.214014291656448],
  [ 1.396354301328830, 0.370603941743416,-2.937806538140120, 1.259131221106318, 0.567402705141892, 0.000899855851214],
  [-1.216345712122600,-1.113019560537152, 1.480967208469727,-2.779554112758775,-0.061578975258426, 0.000792759927636],
  [-0.483487108428239, 1.777964251113697, 0.945848785731378, 2.601751632246490, 1.306961287553466, 0.001095873410958],
  [ 2.388332781017261,-0.219561156898878, 1.064826241768535,-0.797446020624022,-2.309571629628201, 0.000789012250657],
  [-0.519800929117478, 2.173371114908712,-2.485094560443255, 1.102023339543478,-0.738673704300452, 0.000809350071757],
  [-0.462431604521142,-0.211654668796357,-0.507657680340651,-1.010922581776835, 3.404058553993690, 0.000626113298910],
  [-1.606406590605681,-0.114021205573417, 2.942563457562288, 1.154562625525648,-0.746883288429486, 0.000645505791264],
  [ 0.105827686183193, 2.315838864546050,-0.429737548955431,-2.405349023977009, 1.349269338035833, 0.000775315932467],
  [ 0.337214924129272,-0.775860118046549, 1.961114563585085, 2.907197569443871,-0.416621078427705, 0.000714914923125],
  [ 1.234648478332397,-0.375593611463746, 0.481366967489801, 1.828119530883197, 2.846287987566721, 0.000665743065042],
  [ 0.366842740346481, 2.321028849200667, 2.227799566727430,-1.737109501640244, 0.133744756945477, 0.001389075189823],
  [-0.244018822891929,-1.442751181941510, 3.306585961801664, 0.140599813708833, 0.659885408345066, 0.000470499598870],
  [-0.816874552915229, 0.912836379609252,-2.387178307683074,-1.945558617534653, 1.686182219904803, 0.000529269122381],
  [-0.098842689576846, 3.052894056672489,-0.412918330763821, 2.077415830873490, 0.562436307415512, 0.000886370985007],
  [ 3.065051996936164, 1.104641230376216, 0.480375290208230,-1.846297629489142,-0.133167246647973, 0.000415585130947],
  [ 1.024188371452936, 3.554922789457908,-0.784173457799646,-0.125312375861653, 0.226960377203747, 0.000385624500686],
  [-0.585856720951739,-2.049759850864500,-3.043919203596039, 0.773787740848570,-0.039454491678378, 0.000592732242923],
  [ 2.540639788156530, 0.423138758534955,-1.062484255654437, 2.357190232530777, 1.147784320154756, 0.000400262342250],
  [ 0.996351663942510, 1.185383890044167, 3.081903160564948, 1.687411480058810, 0.000356858862764, 0.000507430514270],
  [-2.175444274483998, 1.010908804760963,-0.103926579917020, 0.483785329490811,-2.973794165343813, 0.000487425785551],
  [ 3.216412075550873,-1.329408838284895,-0.839962514070668,-0.119712263282956,-1.470650709131583, 0.000384406420525],
  [ 1.349355199723142, 1.195170919959268,-2.408992547438436,-2.435479309373621, 0.262855658645827, 0.000321322138213],
  [ 1.533518558517934, 3.074516837161472,-0.173789507474897,-1.035897740638469,-1.471302155010685, 0.000433575743284],
  [ 0.083964421392930,-3.836318181905642,-0.652241624959649, 0.558996522304088,-0.157815978470691, 0.000433078114065],
  [-3.668091621240988, 0.522799360857558, 1.097757200979435, 0.436683835831752,-0.743833385150673, 0.000341893048390],
  [ 1.150187736349236,-3.589728890377474,-0.900771518508435,-1.201625604326680,-0.122003194787833, 0.000475156417938],
  [ 1.175010692865250,-1.685995680965791,-2.707320780859572, 1.714601834189336,-1.462811611708181, 0.000520275837755],
  [ 3.527759122715144,-0.044725560641031, 1.563597635320437, 1.391604240707916, 0.076447853796858, 0.000248832865800],
  [-0.026095287141156,-2.624897416817819,-1.274319367974869, 2.059854014219782,-2.042275131576002, 0.000440699478707],
  [-0.177371393343182,-2.097145314746831, 1.132050419050659, 0.270047176406250, 3.437089303259821, 0.000241954420677],
  [-0.891418032462133, 0.491471203865843, 2.199590210396285, 1.195851634368620,-3.227897356080897, 0.000176706716348],
  [ 2.808189880828896, 1.748071818331266, 2.650964651723147,-0.630667776723446, 0.214325563018144, 0.000129170175974],
  [-0.003385650079347,-2.885204345030769, 0.855000072103757, 2.746193034009857, 1.490875452931599, 0.000172319802885],
  [ 0.467311666562490,-2.049671328096768, 1.320400992089759,-2.998367783701405, 1.940858463294182, 0.000174857311778],
  [-1.589711393046326, 2.340032017172191, 1.208763006266283, 2.809817152501997,-1.363517004127085, 0.000135710416546],
  [-2.696361006418286,-1.496790423087700,-0.444477625575200,-3.114641312881625, 0.085087122652147, 0.000121273514882],
  [ 3.893548812795597, 1.246577994070409,-1.622883617256519,-0.343523801794529,-0.125088292339207, 0.000132591303192],
  [ 0.988069741751574,-2.117851844468982,-2.439822023576682, 1.740415329563306,-2.307748884736969,-0.000250110683784],
  [-0.230495919866176,-1.208160990435692, 1.630527983668046,-3.065699048652985,-2.520078595374850, 0.000617811787962],
  [ 2.579969570119587, 0.092144815089763,-1.457494707748328,-2.489705958617413, 2.261887923822288, 0.000129014323203],
  [-1.849255971936430,-1.622537888654323,-1.545352348407007, 2.258104664096205, 2.574029248046541, 0.000123627497433],
  [ 1.940033450832717,-1.951851535851880,-0.057453686841191, 0.278829313289376, 3.606632451943792, 0.000042316112321],
  [-0.498389135245937, 0.987869243196579, 0.006362265192450,-4.438380895482035,-1.017069270460533, 0.000095274086656],
  [ 2.912274636498776, 2.598548972956378,-0.432103020976276, 1.389062437694806, 2.264376000060908, 0.000055234124417],
  [ 3.791451212368384,-2.422917420842755, 1.243256578347946,-0.846429507640311, 0.479081812993599, 0.000089866401676],
  [ 2.738097973127570, 0.918095572290028,-1.680574195202315, 2.107408523196371,-2.690093611289682, 0.000068494691478],
  [-3.464803894221715, 3.208104962776365,-0.281787102160551,-0.679232728912134,-0.506685972506830, 0.000047579943525],
  [-1.163940106791946, 0.055813701187851,-2.939072319305795, 1.869157053602342,-3.211642339611962, 0.000060742224243],
  [ 0.372467624067526,-2.233060871382877, 1.908645546965464,-0.003083786917109,-3.950267469330339, 0.000039521782783],
  [ 0.218917827659316,-1.518349680007122, 2.385887189309765,-3.021414829032856,-2.895271256865003,-0.069880151889296],
  [ 0.220276907849179,-1.517314449827978, 2.388355280979864,-3.020999471844177,-2.896030470248106, 0.069604716543736],
  [ 1.334559966752876,-2.579099029713127,-0.599473438458428,-2.439155475637817,-3.310798518571634, 0.000042590322639],
  [-0.754351421745061,-1.095676520644931,-1.817728421453980,-3.921649076914754, 2.354419703451956, 0.000038010927304],
  [-3.413330379194857,-1.993743138983897,-0.879636279988965,-0.841251649789261, 3.201697001088895, 0.000032963759858],
  [ 2.775657251480596,-2.617078381058210, 0.067147011909476, 3.559004904736187,-0.955441821558100, 0.000032248402284],
  [-0.697876355430253,-1.124955574344681,-4.102065180901021,-0.039406471729075, 3.428261291440459, 0.000019604993471],
  [-2.514340702356314, 2.289901637710405, 4.329980342418205, 1.260735216548564, 0.980395207629237, 0.000015460426504],
  [ 1.700680182228547,-1.515754958514181, 2.288639948016630,-4.694836031397838,-1.666984494219259, 0.000089679399577],
  [-3.168393659384495,-2.161585060541928, 4.000595932156341,-1.530705612721162, 1.792275760509068, 0.000008912154307],
  [ 0.037292176060530,-5.474651908786809,-1.717646510233809,-1.510821367671319, 1.098865236078798, 0.001464501347057],
  [ 1.983859448594651, 3.612100609116273,-4.004917709202799,-0.501303591812871, 1.779075215007756, 0.000008051314571],
  [-3.909327964830847, 0.752615692139744,-4.437180252938915, 0.026136151375958, 1.237031268962702, 0.000009753676978],
  [-1.101620386105340, 1.738215302073453, 4.201475352444501,-1.811843000495788, 3.661911485512682, 0.000008280045744],
  [-2.758636039194244, 2.916811990764538, 2.540031269889579,-3.140547779166845,-2.742483475557495, 0.000006440971725],
  [ 0.732661762524995,-0.672532776908028, 4.426340662500196,-4.422129104732930,-0.364460412582541, 0.000012900999341],
  [ 0.198791570807997,-6.002196501931881,-1.909360100520857,-1.552298173792906, 1.240478883029995,-0.005833109621515],
  [ 0.221785954962613,-6.083490658165251,-1.938392877134121,-1.559677196602083, 1.264646780098413, 0.004604497601844],
  [-3.112936748430510,-0.656813276077912,-3.492552633416494,-3.785135877915222,-2.895934731688715, 0.000004121175118],
  [ 3.641815478534538, 0.839652661349862,-2.182663118660376,-3.736806337172936,-4.164360735043777, 0.000003060510976],
  [-3.899405371961402,-4.086457938478575,-0.742535955378293, 2.989330713793162,-2.941512137396734, 0.000004252305018],
  [-1.931030020231582,-5.399813779479250,-3.092731022959888,-1.551827408557610,-2.448062537187362, 0.000002674419971],
  [ 1.223855556878254,-3.293196097575595, 3.241919923592589,-5.507211478075852,-2.763869060169588, 0.000023778898530],
  [-1.395707758700073, 2.643982868029289,-3.297988155926253, 6.279046921729112, 2.470276574693114, 0.000005013899276],
  [ 1.616099075131692,-3.037985968825171, 3.711356617330245,-6.498460016724721,-2.866784159137303,-0.000014349797300]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 5_224_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(1287,"equations, ",1334,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir5_224_8g.mac",err,"refir5_224_8g.txt")
)$
/* r5_224_8g.txt:230 formula 2 */
rule:"5_224_8";
n:5;
N:224;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7],
  [8, 0, 0, 0, 0],
  [7, 1, 0, 0, 0],
  [7, 0, 1, 0, 0],
  [7, 0, 0, 1, 0],
  [7, 0, 0, 0, 1],
  [6, 2, 0, 0, 0],
  [6, 1, 1, 0, 0],
  [6, 1, 0, 1, 0],
  [6, 1, 0, 0, 1],
  [6, 0, 2, 0, 0],
  [6, 0, 1, 1, 0],
  [6, 0, 1, 0, 1],
  [6, 0, 0, 2, 0],
  [6, 0, 0, 1, 1],
  [6, 0, 0, 0, 2],
  [5, 3, 0, 0, 0],
  [5, 2, 1, 0, 0],
  [5, 2, 0, 1, 0],
  [5, 2, 0, 0, 1],
  [5, 1, 2, 0, 0],
  [5, 1, 1, 1, 0],
  [5, 1, 1, 0, 1],
  [5, 1, 0, 2, 0],
  [5, 1, 0, 1, 1],
  [5, 1, 0, 0, 2],
  [5, 0, 3, 0, 0],
  [5, 0, 2, 1, 0],
  [5, 0, 2, 0, 1],
  [5, 0, 1, 2, 0],
  [5, 0, 1, 1, 1],
  [5, 0, 1, 0, 2],
  [5, 0, 0, 3, 0],
  [5, 0, 0, 2, 1],
  [5, 0, 0, 1, 2],
  [5, 0, 0, 0, 3],
  [4, 4, 0, 0, 0],
  [4, 3, 1, 0, 0],
  [4, 3, 0, 1, 0],
  [4, 3, 0, 0, 1],
  [4, 2, 2, 0, 0],
  [4, 2, 1, 1, 0],
  [4, 2, 1, 0, 1],
  [4, 2, 0, 2, 0],
  [4, 2, 0, 1, 1],
  [4, 2, 0, 0, 2],
  [4, 1, 3, 0, 0],
  [4, 1, 2, 1, 0],
  [4, 1, 2, 0, 1],
  [4, 1, 1, 2, 0],
  [4, 1, 1, 1, 1],
  [4, 1, 1, 0, 2],
  [4, 1, 0, 3, 0],
  [4, 1, 0, 2, 1],
  [4, 1, 0, 1, 2],
  [4, 1, 0, 0, 3],
  [4, 0, 4, 0, 0],
  [4, 0, 3, 1, 0],
  [4, 0, 3, 0, 1],
  [4, 0, 2, 2, 0],
  [4, 0, 2, 1, 1],
  [4, 0, 2, 0, 2],
  [4, 0, 1, 3, 0],
  [4, 0, 1, 2, 1],
  [4, 0, 1, 1, 2],
  [4, 0, 1, 0, 3],
  [4, 0, 0, 4, 0],
  [4, 0, 0, 3, 1],
  [4, 0, 0, 2, 2],
  [4, 0, 0, 1, 3],
  [4, 0, 0, 0, 4],
  [3, 5, 0, 0, 0],
  [3, 4, 1, 0, 0],
  [3, 4, 0, 1, 0],
  [3, 4, 0, 0, 1],
  [3, 3, 2, 0, 0],
  [3, 3, 1, 1, 0],
  [3, 3, 1, 0, 1],
  [3, 3, 0, 2, 0],
  [3, 3, 0, 1, 1],
  [3, 3, 0, 0, 2],
  [3, 2, 3, 0, 0],
  [3, 2, 2, 1, 0],
  [3, 2, 2, 0, 1],
  [3, 2, 1, 2, 0],
  [3, 2, 1, 1, 1],
  [3, 2, 1, 0, 2],
  [3, 2, 0, 3, 0],
  [3, 2, 0, 2, 1],
  [3, 2, 0, 1, 2],
  [3, 2, 0, 0, 3],
  [3, 1, 4, 0, 0],
  [3, 1, 3, 1, 0],
  [3, 1, 3, 0, 1],
  [3, 1, 2, 2, 0],
  [3, 1, 2, 1, 1],
  [3, 1, 2, 0, 2],
  [3, 1, 1, 3, 0],
  [3, 1, 1, 2, 1],
  [3, 1, 1, 1, 2],
  [3, 1, 1, 0, 3],
  [3, 1, 0, 4, 0],
  [3, 1, 0, 3, 1],
  [3, 1, 0, 2, 2],
  [3, 1, 0, 1, 3],
  [3, 1, 0, 0, 4],
  [3, 0, 5, 0, 0],
  [3, 0, 4, 1, 0],
  [3, 0, 4, 0, 1],
  [3, 0, 3, 2, 0],
  [3, 0, 3, 1, 1],
  [3, 0, 3, 0, 2],
  [3, 0, 2, 3, 0],
  [3, 0, 2, 2, 1],
  [3, 0, 2, 1, 2],
  [3, 0, 2, 0, 3],
  [3, 0, 1, 4, 0],
  [3, 0, 1, 3, 1],
  [3, 0, 1, 2, 2],
  [3, 0, 1, 1, 3],
  [3, 0, 1, 0, 4],
  [3, 0, 0, 5, 0],
  [3, 0, 0, 4, 1],
  [3, 0, 0, 3, 2],
  [3, 0, 0, 2, 3],
  [3, 0, 0, 1, 4],
  [3, 0, 0, 0, 5],
  [2, 6, 0, 0, 0],
  [2, 5, 1, 0, 0],
  [2, 5, 0, 1, 0],
  [2, 5, 0, 0, 1],
  [2, 4, 2, 0, 0],
  [2, 4, 1, 1, 0],
  [2, 4, 1, 0, 1],
  [2, 4, 0, 2, 0],
  [2, 4, 0, 1, 1],
  [2, 4, 0, 0, 2],
  [2, 3, 3, 0, 0],
  [2, 3, 2, 1, 0],
  [2, 3, 2, 0, 1],
  [2, 3, 1, 2, 0],
  [2, 3, 1, 1, 1],
  [2, 3, 1, 0, 2],
  [2, 3, 0, 3, 0],
  [2, 3, 0, 2, 1],
  [2, 3, 0, 1, 2],
  [2, 3, 0, 0, 3],
  [2, 2, 4, 0, 0],
  [2, 2, 3, 1, 0],
  [2, 2, 3, 0, 1],
  [2, 2, 2, 2, 0],
  [2, 2, 2, 1, 1],
  [2, 2, 2, 0, 2],
  [2, 2, 1, 3, 0],
  [2, 2, 1, 2, 1],
  [2, 2, 1, 1, 2],
  [2, 2, 1, 0, 3],
  [2, 2, 0, 4, 0],
  [2, 2, 0, 3, 1],
  [2, 2, 0, 2, 2],
  [2, 2, 0, 1, 3],
  [2, 2, 0, 0, 4],
  [2, 1, 5, 0, 0],
  [2, 1, 4, 1, 0],
  [2, 1, 4, 0, 1],
  [2, 1, 3, 2, 0],
  [2, 1, 3, 1, 1],
  [2, 1, 3, 0, 2],
  [2, 1, 2, 3, 0],
  [2, 1, 2, 2, 1],
  [2, 1, 2, 1, 2],
  [2, 1, 2, 0, 3],
  [2, 1, 1, 4, 0],
  [2, 1, 1, 3, 1],
  [2, 1, 1, 2, 2],
  [2, 1, 1, 1, 3],
  [2, 1, 1, 0, 4],
  [2, 1, 0, 5, 0],
  [2, 1, 0, 4, 1],
  [2, 1, 0, 3, 2],
  [2, 1, 0, 2, 3],
  [2, 1, 0, 1, 4],
  [2, 1, 0, 0, 5],
  [2, 0, 6, 0, 0],
  [2, 0, 5, 1, 0],
  [2, 0, 5, 0, 1],
  [2, 0, 4, 2, 0],
  [2, 0, 4, 1, 1],
  [2, 0, 4, 0, 2],
  [2, 0, 3, 3, 0],
  [2, 0, 3, 2, 1],
  [2, 0, 3, 1, 2],
  [2, 0, 3, 0, 3],
  [2, 0, 2, 4, 0],
  [2, 0, 2, 3, 1],
  [2, 0, 2, 2, 2],
  [2, 0, 2, 1, 3],
  [2, 0, 2, 0, 4],
  [2, 0, 1, 5, 0],
  [2, 0, 1, 4, 1],
  [2, 0, 1, 3, 2],
  [2, 0, 1, 2, 3],
  [2, 0, 1, 1, 4],
  [2, 0, 1, 0, 5],
  [2, 0, 0, 6, 0],
  [2, 0, 0, 5, 1],
  [2, 0, 0, 4, 2],
  [2, 0, 0, 3, 3],
  [2, 0, 0, 2, 4],
  [2, 0, 0, 1, 5],
  [2, 0, 0, 0, 6],
  [1, 7, 0, 0, 0],
  [1, 6, 1, 0, 0],
  [1, 6, 0, 1, 0],
  [1, 6, 0, 0, 1],
  [1, 5, 2, 0, 0],
  [1, 5, 1, 1, 0],
  [1, 5, 1, 0, 1],
  [1, 5, 0, 2, 0],
  [1, 5, 0, 1, 1],
  [1, 5, 0, 0, 2],
  [1, 4, 3, 0, 0],
  [1, 4, 2, 1, 0],
  [1, 4, 2, 0, 1],
  [1, 4, 1, 2, 0],
  [1, 4, 1, 1, 1],
  [1, 4, 1, 0, 2],
  [1, 4, 0, 3, 0],
  [1, 4, 0, 2, 1],
  [1, 4, 0, 1, 2],
  [1, 4, 0, 0, 3],
  [1, 3, 4, 0, 0],
  [1, 3, 3, 1, 0],
  [1, 3, 3, 0, 1],
  [1, 3, 2, 2, 0],
  [1, 3, 2, 1, 1],
  [1, 3, 2, 0, 2],
  [1, 3, 1, 3, 0],
  [1, 3, 1, 2, 1],
  [1, 3, 1, 1, 2],
  [1, 3, 1, 0, 3],
  [1, 3, 0, 4, 0],
  [1, 3, 0, 3, 1],
  [1, 3, 0, 2, 2],
  [1, 3, 0, 1, 3],
  [1, 3, 0, 0, 4],
  [1, 2, 5, 0, 0],
  [1, 2, 4, 1, 0],
  [1, 2, 4, 0, 1],
  [1, 2, 3, 2, 0],
  [1, 2, 3, 1, 1],
  [1, 2, 3, 0, 2],
  [1, 2, 2, 3, 0],
  [1, 2, 2, 2, 1],
  [1, 2, 2, 1, 2],
  [1, 2, 2, 0, 3],
  [1, 2, 1, 4, 0],
  [1, 2, 1, 3, 1],
  [1, 2, 1, 2, 2],
  [1, 2, 1, 1, 3],
  [1, 2, 1, 0, 4],
  [1, 2, 0, 5, 0],
  [1, 2, 0, 4, 1],
  [1, 2, 0, 3, 2],
  [1, 2, 0, 2, 3],
  [1, 2, 0, 1, 4],
  [1, 2, 0, 0, 5],
  [1, 1, 6, 0, 0],
  [1, 1, 5, 1, 0],
  [1, 1, 5, 0, 1],
  [1, 1, 4, 2, 0],
  [1, 1, 4, 1, 1],
  [1, 1, 4, 0, 2],
  [1, 1, 3, 3, 0],
  [1, 1, 3, 2, 1],
  [1, 1, 3, 1, 2],
  [1, 1, 3, 0, 3],
  [1, 1, 2, 4, 0],
  [1, 1, 2, 3, 1],
  [1, 1, 2, 2, 2],
  [1, 1, 2, 1, 3],
  [1, 1, 2, 0, 4],
  [1, 1, 1, 5, 0],
  [1, 1, 1, 4, 1],
  [1, 1, 1, 3, 2],
  [1, 1, 1, 2, 3],
  [1, 1, 1, 1, 4],
  [1, 1, 1, 0, 5],
  [1, 1, 0, 6, 0],
  [1, 1, 0, 5, 1],
  [1, 1, 0, 4, 2],
  [1, 1, 0, 3, 3],
  [1, 1, 0, 2, 4],
  [1, 1, 0, 1, 5],
  [1, 1, 0, 0, 6],
  [1, 0, 7, 0, 0],
  [1, 0, 6, 1, 0],
  [1, 0, 6, 0, 1],
  [1, 0, 5, 2, 0],
  [1, 0, 5, 1, 1],
  [1, 0, 5, 0, 2],
  [1, 0, 4, 3, 0],
  [1, 0, 4, 2, 1],
  [1, 0, 4, 1, 2],
  [1, 0, 4, 0, 3],
  [1, 0, 3, 4, 0],
  [1, 0, 3, 3, 1],
  [1, 0, 3, 2, 2],
  [1, 0, 3, 1, 3],
  [1, 0, 3, 0, 4],
  [1, 0, 2, 5, 0],
  [1, 0, 2, 4, 1],
  [1, 0, 2, 3, 2],
  [1, 0, 2, 2, 3],
  [1, 0, 2, 1, 4],
  [1, 0, 2, 0, 5],
  [1, 0, 1, 6, 0],
  [1, 0, 1, 5, 1],
  [1, 0, 1, 4, 2],
  [1, 0, 1, 3, 3],
  [1, 0, 1, 2, 4],
  [1, 0, 1, 1, 5],
  [1, 0, 1, 0, 6],
  [1, 0, 0, 7, 0],
  [1, 0, 0, 6, 1],
  [1, 0, 0, 5, 2],
  [1, 0, 0, 4, 3],
  [1, 0, 0, 3, 4],
  [1, 0, 0, 2, 5],
  [1, 0, 0, 1, 6],
  [1, 0, 0, 0, 7],
  [0, 8, 0, 0, 0],
  [0, 7, 1, 0, 0],
  [0, 7, 0, 1, 0],
  [0, 7, 0, 0, 1],
  [0, 6, 2, 0, 0],
  [0, 6, 1, 1, 0],
  [0, 6, 1, 0, 1],
  [0, 6, 0, 2, 0],
  [0, 6, 0, 1, 1],
  [0, 6, 0, 0, 2],
  [0, 5, 3, 0, 0],
  [0, 5, 2, 1, 0],
  [0, 5, 2, 0, 1],
  [0, 5, 1, 2, 0],
  [0, 5, 1, 1, 1],
  [0, 5, 1, 0, 2],
  [0, 5, 0, 3, 0],
  [0, 5, 0, 2, 1],
  [0, 5, 0, 1, 2],
  [0, 5, 0, 0, 3],
  [0, 4, 4, 0, 0],
  [0, 4, 3, 1, 0],
  [0, 4, 3, 0, 1],
  [0, 4, 2, 2, 0],
  [0, 4, 2, 1, 1],
  [0, 4, 2, 0, 2],
  [0, 4, 1, 3, 0],
  [0, 4, 1, 2, 1],
  [0, 4, 1, 1, 2],
  [0, 4, 1, 0, 3],
  [0, 4, 0, 4, 0],
  [0, 4, 0, 3, 1],
  [0, 4, 0, 2, 2],
  [0, 4, 0, 1, 3],
  [0, 4, 0, 0, 4],
  [0, 3, 5, 0, 0],
  [0, 3, 4, 1, 0],
  [0, 3, 4, 0, 1],
  [0, 3, 3, 2, 0],
  [0, 3, 3, 1, 1],
  [0, 3, 3, 0, 2],
  [0, 3, 2, 3, 0],
  [0, 3, 2, 2, 1],
  [0, 3, 2, 1, 2],
  [0, 3, 2, 0, 3],
  [0, 3, 1, 4, 0],
  [0, 3, 1, 3, 1],
  [0, 3, 1, 2, 2],
  [0, 3, 1, 1, 3],
  [0, 3, 1, 0, 4],
  [0, 3, 0, 5, 0],
  [0, 3, 0, 4, 1],
  [0, 3, 0, 3, 2],
  [0, 3, 0, 2, 3],
  [0, 3, 0, 1, 4],
  [0, 3, 0, 0, 5],
  [0, 2, 6, 0, 0],
  [0, 2, 5, 1, 0],
  [0, 2, 5, 0, 1],
  [0, 2, 4, 2, 0],
  [0, 2, 4, 1, 1],
  [0, 2, 4, 0, 2],
  [0, 2, 3, 3, 0],
  [0, 2, 3, 2, 1],
  [0, 2, 3, 1, 2],
  [0, 2, 3, 0, 3],
  [0, 2, 2, 4, 0],
  [0, 2, 2, 3, 1],
  [0, 2, 2, 2, 2],
  [0, 2, 2, 1, 3],
  [0, 2, 2, 0, 4],
  [0, 2, 1, 5, 0],
  [0, 2, 1, 4, 1],
  [0, 2, 1, 3, 2],
  [0, 2, 1, 2, 3],
  [0, 2, 1, 1, 4],
  [0, 2, 1, 0, 5],
  [0, 2, 0, 6, 0],
  [0, 2, 0, 5, 1],
  [0, 2, 0, 4, 2],
  [0, 2, 0, 3, 3],
  [0, 2, 0, 2, 4],
  [0, 2, 0, 1, 5],
  [0, 2, 0, 0, 6],
  [0, 1, 7, 0, 0],
  [0, 1, 6, 1, 0],
  [0, 1, 6, 0, 1],
  [0, 1, 5, 2, 0],
  [0, 1, 5, 1, 1],
  [0, 1, 5, 0, 2],
  [0, 1, 4, 3, 0],
  [0, 1, 4, 2, 1],
  [0, 1, 4, 1, 2],
  [0, 1, 4, 0, 3],
  [0, 1, 3, 4, 0],
  [0, 1, 3, 3, 1],
  [0, 1, 3, 2, 2],
  [0, 1, 3, 1, 3],
  [0, 1, 3, 0, 4],
  [0, 1, 2, 5, 0],
  [0, 1, 2, 4, 1],
  [0, 1, 2, 3, 2],
  [0, 1, 2, 2, 3],
  [0, 1, 2, 1, 4],
  [0, 1, 2, 0, 5],
  [0, 1, 1, 6, 0],
  [0, 1, 1, 5, 1],
  [0, 1, 1, 4, 2],
  [0, 1, 1, 3, 3],
  [0, 1, 1, 2, 4],
  [0, 1, 1, 1, 5],
  [0, 1, 1, 0, 6],
  [0, 1, 0, 7, 0],
  [0, 1, 0, 6, 1],
  [0, 1, 0, 5, 2],
  [0, 1, 0, 4, 3],
  [0, 1, 0, 3, 4],
  [0, 1, 0, 2, 5],
  [0, 1, 0, 1, 6],
  [0, 1, 0, 0, 7],
  [0, 0, 8, 0, 0],
  [0, 0, 7, 1, 0],
  [0, 0, 7, 0, 1],
  [0, 0, 6, 2, 0],
  [0, 0, 6, 1, 1],
  [0, 0, 6, 0, 2],
  [0, 0, 5, 3, 0],
  [0, 0, 5, 2, 1],
  [0, 0, 5, 1, 2],
  [0, 0, 5, 0, 3],
  [0, 0, 4, 4, 0],
  [0, 0, 4, 3, 1],
  [0, 0, 4, 2, 2],
  [0, 0, 4, 1, 3],
  [0, 0, 4, 0, 4],
  [0, 0, 3, 5, 0],
  [0, 0, 3, 4, 1],
  [0, 0, 3, 3, 2],
  [0, 0, 3, 2, 3],
  [0, 0, 3, 1, 4],
  [0, 0, 3, 0, 5],
  [0, 0, 2, 6, 0],
  [0, 0, 2, 5, 1],
  [0, 0, 2, 4, 2],
  [0, 0, 2, 3, 3],
  [0, 0, 2, 2, 4],
  [0, 0, 2, 1, 5],
  [0, 0, 2, 0, 6],
  [0, 0, 1, 7, 0],
  [0, 0, 1, 6, 1],
  [0, 0, 1, 5, 2],
  [0, 0, 1, 4, 3],
  [0, 0, 1, 3, 4],
  [0, 0, 1, 2, 5],
  [0, 0, 1, 1, 6],
  [0, 0, 1, 0, 7],
  [0, 0, 0, 8, 0],
  [0, 0, 0, 7, 1],
  [0, 0, 0, 6, 2],
  [0, 0, 0, 5, 3],
  [0, 0, 0, 4, 4],
  [0, 0, 0, 3, 5],
  [0, 0, 0, 2, 6],
  [0, 0, 0, 1, 7],
  [0, 0, 0, 0, 8]
);
for problem in [2] do block(
x0:matrix(
  [ 0.127764843357290,-0.538859311829490,-0.771183058367261, 0.000000000000000, 0.000000000000000, 0.893846201321523],
  [-0.349874162665272,-0.885187286723168, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.532434809019388],
  [-0.978824159133555, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.749999331738405],
  [ 0.336059494370272, 0.073669218613844, 0.613933587821891,-0.793308259281317, 0.000000000000000, 0.644478946129829],
  [-0.241182487152086,-0.284930872428539, 0.859269319825892, 0.523034204377614,-0.074784848297206, 0.554957915013471],
  [ 0.331000008742443, 0.962150661410507, 0.248053518252519, 0.070260527250260,-0.268247239644695, 0.676557952955350],
  [ 0.976460054829062,-0.073854529118187,-0.355826351460803,-0.131820754112991, 0.342036016337240, 0.450744872611494],
  [ 0.347639632606119,-0.186942138075609, 0.244905573846761, 0.198347982585501, 1.024642158940910, 0.608027474548233],
  [-0.382301274382108, 0.729373005728775, 0.054596681293964,-0.209204651652062, 0.808707297031071, 0.726040193305760],
  [ 0.390508716230097, 0.166837876083318,-0.469666760564986, 0.846265587649496,-0.632133609613110, 7.422184031569227],
  [-0.434436223052336, 0.145376619363400,-0.236843632650340, 0.302940134336615,-1.113122581568383, 0.460463374669196],
  [ 0.353611720181300, 0.196256244667259,-0.580095752871326, 0.900511758370518,-0.629333271383180,-11.500688860242787],
  [ 0.883702985438793, 0.094268174373813, 0.918332864933899, 0.374191856549288, 0.062594167886822, 0.332790344759760],
  [-0.582062255586706, 0.002181694226426,-0.292128072150594, 1.119427757094461, 0.352253791370618, 0.318946909674857],
  [-0.619140478760857, 0.143152432039913, 0.512769298870680,-0.817550856652607,-0.693088591738255, 0.332413711469533],
  [-0.214574557575469, 0.798645525187931,-0.920129562165907,-0.375683909695711,-0.391739380203771, 0.864338379122538],
  [ 0.554444577448049, 0.454559223604427,-0.541038853096844, 0.831604858113021, 0.576203667442027, 0.334672232993644],
  [ 0.162626648842895, 0.066309749618612,-0.642109742364317,-0.988208500668066, 0.717132572331727, 0.310117846815552],
  [ 0.323941044221807, 0.206110561681621,-0.724897278437789, 0.942606510207666,-0.640858136366633, 4.609678994443192],
  [-0.148594087260871, 0.626718293663180,-0.351477511166961, 1.222535777955600,-0.256996793505512, 0.398871994863715],
  [-0.281777166392155, 0.634037209980316, 1.074687338440313, 0.568413675803024, 0.441087700293477, 0.252571860444643],
  [ 0.270211414427437,-1.018693860994609, 0.213821824085330,-1.024645479127981, 0.162723891677368, 0.241010920507110],
  [ 0.726304062748406,-0.228262282210423,-0.226547452097295,-0.870685270648071,-0.929962793781257, 0.284187081506257],
  [-0.399786763688968, 0.179179357721671,-0.264387316860322,-1.415926437181646,-0.112862781151256, 0.177032324035952],
  [ 0.128693000874473,-0.172629011003865, 0.887056672516217,-0.137361023858363,-1.198794462854115, 0.270208837152009],
  [ 0.378737132622789,-0.908383687602391, 0.192601956733493, 1.112814395661521,-0.285566293387417, 0.250984677235309],
  [-0.000200825468469,-1.230971319368890, 0.608989664329636, 0.445121607147001, 0.643233662682997, 0.173019547102031],
  [ 0.364372410187409,-1.099803722689653, 0.231906276474286,-0.364109143017231,-1.099352033305159, 0.178136192678620],
  [-0.858494670475212,-0.717045332952716, 0.221666166138277,-0.956873695913810, 0.795156243882426, 0.188556440077667],
  [-0.752718833682974,-0.841267974000234,-0.036748123435141, 0.377903608448720, 1.205446669631420, 0.125352323666947],
  [-0.885683724895677,-0.062209996511137,-0.984981249696420, 0.082391594001461, 1.092284260060310, 0.144742118437007],
  [-0.204468797642398,-0.872414087939462, 1.361553844730381,-0.623745926056292,-0.136597575653204, 0.140643158195586],
  [-0.635737684158917,-0.993098564331890,-0.417458075542599,-1.048566310794895,-0.679079134394998, 0.159756621071625],
  [ 1.667340243358058, 0.222999532503008, 0.277584619363060,-0.264023340436230,-0.419396263686676, 0.098171335542388],
  [ 1.139429018968178, 0.884996390880902,-0.919472616754206,-0.371864583536891, 0.358175201627287, 0.123786635340054],
  [-1.176926083193788,-0.115246276173548, 1.287562690332148,-0.247435332179292, 0.359674981135198, 0.126164396373037],
  [-1.211253513525413, 1.091382359634354, 0.596530976435579, 0.369311389211283,-0.387831985104929, 0.130170457497522],
  [-0.214698348094349, 0.591256554205684, 1.030209505921110, 1.138708976724952,-0.758644231635130, 0.115011241584425],
  [-0.240356906259370,-0.244000605461762,-1.520739596311585, 0.736616899082024, 0.654815016828372, 0.088497755351051],
  [-1.344507391363439, 0.994081893398142,-0.800512511023317,-0.193858509065267,-0.109663457211203, 0.131570985522432],
  [-1.294703603815486,-0.475236618412655, 0.446982146000166, 0.771355160333075,-0.925205310222973, 0.116854467399701],
  [-0.766130622168517,-0.400152583557949,-1.343348630702452,-0.240465897726638,-0.982026422441268, 0.084902975590540],
  [-0.542433555991291, 1.363585655601683,-0.961717960143424,-0.665163162760872,-0.317211511129533,11.402902262987428],
  [-0.541745398752894, 1.336962095616925,-0.990541239124259,-0.682329947578647,-0.348865431076138,-17.893704278421012],
  [ 0.945105159671492, 1.397058616454314, 0.195193923479511,-0.524021851698819, 0.714876519266934, 0.100970190000731],
  [-0.315317523588900,-0.859187596505958,-0.636819306553014,-0.741471819385783, 1.380004892877458, 0.064228172456850],
  [-0.598112840410256, 1.421116661307546,-0.259209402571167,-0.989707181887368,-0.536178590723093, 0.161173981386791],
  [ 1.028491110114859,-1.353021883346451,-0.755311641299802, 0.533301129414695,-0.057574019297162, 0.070776371772625],
  [-0.533997366325834, 1.295469954282289,-1.056086269011248,-0.715359276163831,-0.397351983920703, 6.327512530828230],
  [ 0.599688358801191, 0.870377611643282, 0.710929342138281,-1.184329865479155,-0.855239861584289, 0.070873156736497],
  [ 1.199510299729355, 0.724411597259879,-0.407054660774113,-0.094521002825918,-1.281425444173645, 0.084792350343314],
  [ 1.654731422422991,-0.115563468361891,-0.396940351012168, 0.902306357632657,-0.258228479327192, 0.083872569637564],
  [ 1.091120939749247, 0.993847836067850, 0.699835087817354, 0.647810191347296, 0.886065689167524, 0.079632101142405],
  [-0.461767854347371, 0.623284688946972, 0.999767261690853,-1.498668867376075, 0.292113729888658, 0.071155634860807],
  [ 0.051847890574122,-0.289678773189724, 1.289717072915337,-0.635309794992911, 1.339925293057420, 0.117850571517970],
  [-1.080774486411413,-0.605160363558372,-1.313775354808128,-0.766229832906435, 0.324837744357091, 0.090345804692675],
  [-0.461049933048293,-0.396943515787263, 0.265018161913217, 1.559773969722970, 1.069251833562566, 0.064283780338726],
  [ 1.287899704141849, 0.080778670752528, 0.677127550826180,-1.175779376293002, 0.716363973981008, 0.065355093886146],
  [ 0.864889911379568, 0.848776116842011,-0.341684477686277,-1.531658447615077,-0.317505945647217, 0.072750089393864],
  [ 1.254353648666026,-1.437699544806486, 0.682151808248102,-0.054630221954313,-0.138576943075786, 0.505212730365298],
  [ 0.988525556302794, 1.265707382632478,-0.878841277777440, 0.857694044875098,-0.211501816452457, 0.069142988077621],
  [-0.096501061396599, 1.072646882063622,-1.441611480252290, 0.180786372542618, 0.946649636191045, 0.068604843957257],
  [-0.766467594821441, 0.910492094830483, 1.141659547762054,-0.174607816960699,-1.206587979798440, 0.054016900619878],
  [ 0.812822919645846, 0.088725760778130, 0.532610890914924, 1.704092878068239, 0.595836399792208, 0.063895552341207],
  [ 0.868461918758910,-0.990123063444747,-0.215159495750072,-0.764896675451377, 1.375531854186822, 0.066693655146008],
  [ 1.226231607336367,-0.072268290007997,-1.525275651113120,-0.283739022796816,-0.621400122777618, 0.061191669638002],
  [ 0.541493165099223,-0.180036124932721,-1.736385728229274,-0.556574214194254, 0.807463862550514, 0.053013744591918],
  [ 1.084285701229208, 0.546830673314808, 1.521993504222185,-0.434499328350381,-0.590942688941077, 0.043709283871778],
  [-0.013322478533956, 1.041305819244231,-1.539390574163953,-0.469619596961685,-0.820919215836891,-3.731790898227320],
  [ 0.423332444814689,-0.750580748715982,-0.849279945798838, 1.569462563366920, 0.654780665969778, 0.065044446544929],
  [ 0.006681913961017, 1.047557419617147,-1.541648061668381,-0.466548085893611,-0.830574696564725, 3.544062033021747],
  [-0.097686233444102, 0.172624646857686,-0.664856671747946,-1.285105593755259,-1.519153462018054, 0.048440654548423],
  [ 0.115593045806968,-1.604761362286613,-0.745952264424719, 0.384616750145578, 1.075642285752610, 0.056842419578371],
  [-0.422984707144573, 1.804662424580608,-0.083920847405908, 0.247329585173156,-0.973371637754479, 0.047887751057668],
  [-0.742447454573784, 1.190145685285954,-1.136046037794487,-0.363083831433798,-1.051471264667087, 0.087872932778825],
  [-1.288857901084925, 0.569079666572167,-0.624061813858042,-1.449397575677734, 0.241634579666429, 0.050205616171855],
  [ 0.529454658942888, 0.782388244692148,-0.594664020388100,-0.559462981060775, 1.728470924865267, 0.044366095960399],
  [ 0.443270791974209,-1.217254718203353,-1.281300421202268,-0.388312184822364,-1.048645531329290, 0.046215057796235],
  [ 1.474312851129327,-0.680349731874838,-0.575763866444344,-1.266604084042050,-0.045828859572287, 0.057195258231785],
  [-1.359621223912531,-1.406522696446066,-0.773170114238991, 0.312008253984779, 0.279539438367332, 0.048760539399831],
  [ 1.255320989150152,-0.902133907393679, 1.382980915072355,-0.553914595346829,-0.082648831291727, 0.054890355526614],
  [-1.252144793633789, 0.415016160314927,-1.160477716184863, 1.223199473036360,-0.182626240979160, 5.092875154175052],
  [-1.256674034043589, 0.421672437612014,-1.151858324226015, 1.229276580969233,-0.187585998066863,-5.145569733514198],
  [ 0.501186825733376,-0.281484957736358,-0.979112148377908, 0.551447134026235, 1.757649548234173, 0.042608592186555],
  [ 0.443829931106184, 0.253725028814695, 0.222843287216757,-1.891406172032049, 0.931168496864620, 0.036519493231567],
  [-1.468763602299467, 0.921956405212800, 0.573438485276022, 0.594720225357424, 1.034943170743868, 0.033424906112125],
  [ 1.396439715130457,-1.189042398553553, 0.244504475991318, 0.772880997835400, 0.862511445301354, 0.043301737983120],
  [-0.612465721275004, 1.537988929670582, 1.221719464635058,-0.576673452438608, 0.456737031101775, 0.032985029531506],
  [-0.562199952800367,-1.771981461035556, 0.718411662814536,-0.387421959040543,-0.814423834071826, 0.042763747519568],
  [-1.614407665459462, 0.246771824264470,-0.052213702124757,-1.012544784447236,-1.060602361439477, 0.042065304270017],
  [ 1.935425790222505, 0.048001934248643, 0.112187275760420,-0.036148761306605, 1.034263054124169, 0.039872789128495],
  [ 1.134156571076003,-0.864648401523813, 1.432743245787059, 0.781547675352227, 0.399691060025195, 0.036714870196951],
  [-1.245694726189948,-0.047899011544077, 0.837582702794488, 0.110989460430197, 1.613608338263685, 0.037819926157532],
  [-1.765821639111917,-1.189041179161231, 0.323325003407405,-0.511434482997096,-0.315441582691330, 0.038230589737358],
  [-0.775275717706179,-1.475075658273455,-0.635727124584161, 1.059536658463198,-0.863032211962788, 0.834191172182850],
  [ 1.128982606032300,-1.708161883922310, 0.891185409181971,-0.141455460610714, 0.208156093420223, 0.247246460290892],
  [ 0.145419036369321,-0.768027649734147,-0.537506062434094,-2.043628766291806, 0.069485882831697, 0.028977533996060],
  [-0.128121399251773,-1.182161413815780, 0.918940679959374, 1.021782049054420,-1.334318663520257, 0.030896974469379],
  [-1.388483471827643, 0.624787750072591,-0.856650781115991, 1.362380450348512,-0.470780495329031, 0.128199889049393],
  [ 1.255079930117568,-0.147863655108529, 0.852969562728153, 1.035173296928342,-1.323250714417813, 0.040552454860030],
  [-0.704410532491820, 1.639052796036516,-0.298283556067797, 0.211591599022958, 1.362127124653939,-8.266229672292512],
  [-1.594971188439237,-1.098413940976877, 0.743476270853454, 0.733470391359802, 0.578061899847687, 0.033153590875791],
  [ 1.231855009275486,-1.681183570091556, 0.905859557593957, 0.010418984836680,-0.107386027903486,-5.599474725481854],
  [ 0.248427203579467, 1.226537332909433,-0.291273242081358, 1.004776686240163,-1.588621699861094, 0.035171267817322],
  [-0.701030098876740, 1.643708526779473,-0.295470308411055, 0.210533807145559, 1.363710626326805, 8.137005127135035],
  [ 0.944315771877204, 1.100030922162814, 0.477572515516324, 1.618361176268128,-0.502185617191191, 0.029657860060550],
  [-0.575718427853659, 0.418316282813135,-0.152328766208893, 0.812494925699940, 2.005238358677210, 0.031148086990725],
  [ 1.231117622211992,-1.691696530673599, 0.914948844135696, 0.020711082498785,-0.120217189196198, 5.019919979690195],
  [-0.238286555523688, 0.369240274534532,-2.189279362013743,-0.254670619048041,-0.431357757194762, 0.047761995537965],
  [ 0.539425446291848, 0.068678874040825,-0.451789598614762, 2.093335717523868,-0.607682281142842, 0.033074250689434],
  [-1.094170611298980, 1.262113724948350,-0.571245657157366,-0.062744579788860, 1.470790890453376, 0.073321091254851],
  [-1.435195272269018, 0.117736248974958, 1.034628719444713, 1.432094323713414, 0.317579430763847, 0.021262142242255],
  [-0.791611866069877,-1.540286176495972,-0.587909431092396, 1.181274415130340,-0.764042892118413,-3.531634524055087],
  [-0.790767651980914,-1.556681798982547,-0.565342383466130, 1.194894775710575,-0.734966852593837, 2.740380193682135],
  [-1.922885266444447, 0.048997105816249,-0.459857201713020, 1.110529270609980, 0.480649029347405, 0.032046933289820],
  [-0.232968993743233,-0.368996412158933, 1.665957305408834, 1.049832079757905, 1.144277163409084, 0.029966232421673],
  [ 0.178422774218955,-0.305923250238193,-1.600393259899589,-1.553241003736916,-0.529963179775212, 0.027835838436316],
  [ 0.392429118774393,-0.436966430360272, 2.071113418027015, 0.321885102725058,-0.815509696108524, 0.026810049950526],
  [-0.248562191140438,-0.135020570860734, 0.042945467394129, 1.548689817038734,-1.726488924900096, 0.027141144641611],
  [ 0.306058712629280, 0.917133573761783, 1.853496811025617,-0.735664545151135, 0.745532871063240, 0.090287793847386],
  [ 0.141678528214187, 2.003638496738217, 1.148293749121757, 0.342278847322975, 0.018258522341869, 0.030425011923097],
  [-0.026548912369077, 1.018025294431440, 0.299803368081442,-0.842328800543050,-1.912809118829557, 0.024479492570937],
  [-0.093967315207478, 0.982871299773454, 2.004712757298674,-0.729685265573553, 0.011426364613520, 0.146034086934488],
  [ 0.687076918629250, 1.251116645647534, 1.182315085460846, 0.285643194151108,-1.429836627038500, 0.024928005684143],
  [-2.183691931101274,-0.001970286266717,-0.154105301916743,-0.445624498558277, 0.758706952479549, 0.024654679747543],
  [ 0.921546114412157,-0.980643711099203,-0.618237200941752, 0.609096677079358,-1.733310668567922, 0.030169243510528],
  [-0.848792443766978,-1.276279095291518,-0.789054368909632, 1.480677219427218,-0.676673681984233, 0.104791505402102],
  [-1.998516975300037,-0.385936789083291,-0.923986495114044, 0.033967848633043,-0.793683356482918, 0.024382956701981],
  [-1.394995527042493, 1.568127006796359, 0.578267027812923,-0.509166271440807, 0.809570246484366, 0.015820649168082],
  [-0.689402759901005,-1.590207470856016, 1.357772196850465, 0.900343665238198,-0.194852354577490, 0.018922063621422],
  [ 1.761403052641977, 1.431420222915198, 0.407781703539763, 0.491356923596872,-0.384756068676658, 0.020347182575763],
  [-1.283152946960036,-0.551203614814756, 1.474963779379996,-0.455065455914250,-1.189432224206228, 0.023383109182010],
  [ 0.223316224709759, 0.735622277913183, 1.334186058289863, 0.222089407560222, 1.826203594673899, 0.031649195449167],
  [-0.978737833467960, 0.387821834233294, 0.318146332175793,-1.501620049546851, 1.516613745568536, 0.021599642587201],
  [-0.854864817005078,-0.802823736942834,-0.016179104652163,-0.440520524073272,-2.055482167884950, 0.024777994516204],
  [ 0.101614088469578,-0.018654751250943,-1.430526309283658,-0.057623802838376,-1.936566476630142, 0.019734663331093],
  [ 0.435095979603174, 0.130311765423201, 0.074230780753068, 0.027415045976084,-2.367685241315085, 0.017629536143117],
  [ 0.038873264402834, 1.122741069253908, 1.966511685993974,-0.837833806497757, 0.234479229742406,-0.164019080675017],
  [ 1.670576827902806,-0.850639793589060,-1.323271110610376, 0.122455550006261, 0.778709759443483, 0.020934959340652],
  [-0.674532437563380, 1.646747238793716,-0.513090442042911, 1.162100351034222, 1.063477727930833, 0.300270995415880],
  [-1.802655843539001, 0.482162024532625, 1.034299696766521,-1.169466595074089, 0.109510837434310, 0.016784299110090],
  [-0.875758193560288,-0.235685601435352, 0.431214825763789, 2.221897323942775,-0.267887722710691, 0.016256730534786],
  [ 1.396703632659659, 0.577889349395583,-0.803743681923016, 0.240809302325760, 1.760380168205521, 0.010864895111714],
  [-0.763098913741471,-1.967726253383409, 0.823615831389328,-0.464850194088774, 0.864048893179733, 0.016734443318904],
  [ 0.367034761607004,-1.538423112303945,-1.645619666617534,-0.861126745322748, 0.471000954552672, 0.016887131167667],
  [ 0.724190765372097, 0.304918107852717, 1.426551882292661,-0.480322434967161, 1.820874523708147, 2.917873772780774],
  [ 0.743005971151114, 0.279080772152567, 1.465259656222852,-0.456268199933299, 1.800570407804784,-6.373982715672144],
  [ 0.762991763309617, 0.256053466522027, 1.493673556365572,-0.436169945810042, 1.784613700134210, 3.455843305888086],
  [-0.397665003786481, 1.651986310336031,-0.515926960266200, 1.302817835140406, 1.191292300443120, 3.561053626610359],
  [-0.413124027619944, 1.657563462490949,-0.516617178289633, 1.303359696251593, 1.184417940426566,-3.743841532036311],
  [ 0.987371595408704, 0.262056560341185,-2.077342924933092, 0.890340224848043, 0.401214300469314, 0.015741554839842],
  [-0.860086301309053,-0.787023678849031, 1.047201955823998,-1.965441561806671,-0.043542910983804, 0.013868081047510],
  [-0.341877012985840, 1.257210578669824, 0.668816090367708, 1.839716222124677, 0.924161189177366, 0.019170572012006],
  [ 1.688806305187450,-0.155253182928349, 0.752945856339921,-0.563879488813560,-1.633113760946137, 0.013802521366363],
  [-0.367554761845934, 1.536805453386977,-1.757227215579389, 0.779248176417124,-0.522321185395206, 0.014158299378725],
  [-0.326988523391978,-0.149662451575440,-0.358968188290153,-0.714830212829161, 2.407032887084982, 0.010952861858329],
  [-1.135900993560101,-0.080625167659849, 2.080706574914208, 0.816399061813701,-0.528126238003398, 0.011292102839487],
  [ 0.074831474537411, 1.637545365255779,-0.303870334996915,-1.700838605974622, 0.954077498572244, 0.013562925942717],
  [ 0.238446959569207,-0.548615950722898, 1.386717406594825, 2.055699115602764,-0.294595589741465, 0.012506305818891],
  [ 0.873028311410429,-0.265584789636426, 0.340377846951305, 1.292675717107160, 2.012629537218180, 0.011646121935502],
  [ 0.259396989328075, 1.641215238599463, 1.575292180757769,-1.228321908273424, 0.094571824584497, 0.024299673384102],
  [-0.172547364404183,-1.020179144315744, 2.338109356166203, 0.099419081707061, 0.466609447046972, 0.008230646306007],
  [-0.577617535745040, 0.645472794135401,-1.687989969264124,-1.375717691654562, 1.192310882010802, 0.009258726165709],
  [-0.069892336070425, 2.158722089717354,-0.291977351759464, 1.468954821354949, 0.397702526959349, 0.015505658434196],
  [ 2.167319051722977, 0.781099304777228, 0.339676625220633,-1.305529573900436,-0.094163463136680, 0.007270004546394],
  [ 0.724210542666810, 2.513710011020154,-0.554494369636453,-0.088609230738643, 0.160485221781378, 0.006745890707890],
  [-0.414263260188840,-1.449399090350168,-2.152375910246714, 0.547150558753009,-0.027898538614090, 0.010368913081731],
  [ 1.796503622757750, 0.299204285543022,-0.751289822077132, 1.666785197969156, 0.811606076121079, 0.007001956593773],
  [ 0.704527018020284, 0.838192986959513, 2.179234623795634, 1.193180100201560, 0.000252337321842, 0.008876694258331],
  [-1.538271398581012, 0.714820471007844,-0.073487189404807, 0.342087887121583,-2.102790020167410, 0.008526743170317],
  [ 2.274346789712424,-0.940034004520601,-0.593943189642015,-0.084649353158465,-1.039907089183828, 0.006724582322074],
  [ 0.954138211953702, 0.845113462180148,-1.703414966121650,-1.722143935097675, 0.185867018701786, 0.005621022581681],
  [ 1.084361371803588, 2.174011704429128,-0.122887739234560,-0.732490317021343,-1.040367730982468, 0.007584721853977],
  [ 0.059371811745288,-2.712686601214725,-0.461204475981077, 0.395270231581062,-0.111592748556403, 0.007576016617878],
  [-2.593732459393138, 0.369674973262517, 0.776231560908983, 0.308782101551199,-0.525969630712995, 0.005980878118790],
  [ 0.813305548010049,-2.538321641006639,-0.636941649036912,-0.849677613266616,-0.086269286360934, 0.008312109990055],
  [ 0.830858028891615,-1.192178979062520,-1.914364882993291, 1.212406583990364,-1.034364010238008, 0.009101402875601],
  [ 2.494502398064733,-0.031625747221743, 1.105630490982287, 0.984012795332675, 0.054056795827003, 0.004352937415093],
  [-0.018452154494428,-1.856082763350917,-0.901079866492353, 1.456536741709163,-1.444106594586234, 0.007709340337777],
  [-0.125420515021725,-1.482905673191056, 0.800480527955637, 0.190952189677113, 2.430389153878537, 0.004232609897122],
  [-0.630327735625952, 0.347522621011337, 1.555345153602685, 0.845594799955139,-2.282468109459047, 0.003091204510374],
  [ 1.985690107593683, 1.236073436743045, 1.874515081919098,-0.445949461596921, 0.151551058991791, 0.002259627923774],
  [-0.002394016129908,-2.040147557480271, 0.604576348899472, 1.941851716795865, 1.054208142672485, 0.003014462397997],
  [ 0.330439248353869,-1.449336495301041, 0.933664495392122,-2.120166192346709, 1.372394180718800, 0.003058852102568],
  [-1.124095706152504, 1.654652507536400, 0.854724518578425, 1.986840762428436,-0.964152119881430, 0.002374039088061],
  [-1.906615152165336,-1.058390658180310,-0.314293143129881,-2.202383993302449, 0.060165681418934, 0.002121488327898],
  [ 2.753154768408744, 0.881463752885136,-1.147552010838741,-0.242908009747878,-0.088450779760096, 0.002319475133336],
  [ 0.698670814678185,-1.497547400772272,-1.725214697760013, 1.230659481615452,-1.631824885672906,-0.004375290819651],
  [-0.162985227973234,-0.854298829101998, 1.152957394165915,-2.167776586379592,-1.781964663912631, 0.010807640054558],
  [ 1.824313978286400, 0.065156223601033,-1.030604391392276,-1.760487966498850, 1.599396289218735, 0.002256901526050],
  [-1.307621437905787,-1.147307543799465,-1.092729124881032, 1.596721120611101, 1.820113536266032, 0.002162667529391],
  [ 1.371810808812018,-1.380167456870234,-0.040625891569458, 0.197162098220532, 2.550274264017401, 0.000740253454835],
  [-0.352414337202116, 0.698529040789914, 0.004498800861188,-3.138409228684212,-0.719176578079007, 0.001666669453649],
  [ 2.059289144145808, 1.837451600023059,-0.305542976303536, 0.982215469185279, 1.601155624799234, 0.000966233644382],
  [ 2.680960862802954,-1.713261338532905, 0.879115157304679,-0.598516044648637, 0.338761998710866, 0.001572070558125],
  [ 1.936127644351540, 0.649191604943640,-1.188345409714659, 1.490162857482415,-1.902183434569412, 0.001198206291255],
  [-2.449986329085454, 2.268472773937217,-0.199253570788620,-0.480290068617541,-0.358281087091570, 0.000832335856083],
  [-0.823029942407585, 0.039466246592997,-2.078237967378512, 1.321693627704765,-2.270974077085373, 0.001062589138826],
  [ 0.263374382750708,-1.579012484957131, 1.349616209140982,-0.002180566641062,-2.793260915064102, 0.000691371079281],
  [ 0.154798280460554,-1.073635354945401, 1.687077010707068,-2.136462914386896,-2.047265939103746,-1.222442729797422],
  [ 0.155759295278983,-1.072903336665640, 1.688822215063585,-2.136169212502168,-2.047802784035305, 1.217624424075323],
  [ 0.943676402391330,-1.823698413262165,-0.423891733475158,-1.724743377191893,-2.341088083624720, 0.000745050330629],
  [-0.533407005713780,-0.774760297734729,-1.285328093165533,-2.773024655720186, 1.664826138069854, 0.000664941052347],
  [-2.413589057558659,-1.409789293519452,-0.621996778557796,-0.594854746250267, 2.263941660774294, 0.000576648840845],
  [ 1.962686064771282,-1.850553870142777, 0.047480107457504, 2.516596502415019,-0.675599391053017, 0.000564134791552],
  [-0.493473103354649,-0.795463715152944,-2.900598106284955,-0.027864583382483, 2.424146806857531, 0.000342958352099],
  [-1.777907360849217, 1.619204976275386, 3.061758462528253, 0.891474420901885, 0.693244099557876, 0.000270455708366],
  [ 1.202562489483379,-1.071800609782755, 1.618312826937133,-3.319750394360749,-1.178736039995370, 0.001568799252168],
  [-2.240392642019342,-1.528471454420633, 2.828848512414724,-1.082372318755275, 1.267330344012270, 0.000155904043500],
  [ 0.026369550577666,-3.871163489338974,-1.214559495067718,-1.068312034241846, 0.777015060041567, 0.025619134705431],
  [ 1.402800469022422, 2.554140835034514,-2.831904470271710,-0.354475169203920, 1.257996148773035, 0.000140845013872],
  [-2.764312313813990, 0.532179659539320,-3.137560246200115, 0.018481049871975, 0.874713198823155, 0.000170625151613],
  [-0.778963245308676, 1.229103827258211, 2.970891712701032,-1.281166472096357, 2.589362443511002, 0.000144846303978],
  [-1.950650250139774, 2.062497538115645, 1.796073335364684,-2.220702631289439,-1.939228662858534, 0.000112674612814],
  [ 0.518070100597469,-0.475552487121882, 3.129895498295565,-3.126917477238760,-0.257712429210800, 0.000225682578308],
  [ 0.140566867761150,-4.244193848530133,-1.350121474805300,-1.097640565112348, 0.877151030109301,-0.102041026760054],
  [ 0.156826352726093,-4.301677497673588,-1.370650748025212,-1.102858322179243, 0.894240314013396, 0.080548402737604],
  [-2.201178684220087,-0.464437121488100,-2.469607650739903,-2.676495246986291,-2.047735086650934, 0.000072093440332],
  [ 2.575152420701829, 0.593724090681881,-1.543375892250445,-2.642321100995826,-2.944647715056323, 0.000053538798808],
  [-2.757295981109178,-2.889562119331642,-0.525052209322838, 2.113776018932533,-2.079963179295842, 0.000074387350541],
  [-1.365444421980672,-3.818244940614037,-2.186891078721027,-1.097307683821962,-1.731041620814055, 0.000046784747336],
  [ 0.865396563461478,-2.328641292372786, 2.292383562035992,-3.894186581576117,-1.954350554757602, 0.000415974219359],
  [-0.986914420731400, 1.869578215324599,-2.332029789328271, 4.439956657743183, 1.746749317371724, 0.000087710237492],
  [ 1.142754615094862,-2.148180479705957, 2.624325431515494,-4.595105145095599,-2.027122519124060,-0.000251027007084]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 5_224_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(1287,"equations, ",1334,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir5_224_8g.mac",err,"refir5_224_8g.txt")
)$


==> anc/refir5_225_8g.mac <==
/* r5_225_8g.txt:4 formula 1 */
rule:"5_225_8";
n:5;
N:225;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7],
  [8, 0, 0, 0, 0],
  [7, 1, 0, 0, 0],
  [7, 0, 1, 0, 0],
  [7, 0, 0, 1, 0],
  [7, 0, 0, 0, 1],
  [6, 2, 0, 0, 0],
  [6, 1, 1, 0, 0],
  [6, 1, 0, 1, 0],
  [6, 1, 0, 0, 1],
  [6, 0, 2, 0, 0],
  [6, 0, 1, 1, 0],
  [6, 0, 1, 0, 1],
  [6, 0, 0, 2, 0],
  [6, 0, 0, 1, 1],
  [6, 0, 0, 0, 2],
  [5, 3, 0, 0, 0],
  [5, 2, 1, 0, 0],
  [5, 2, 0, 1, 0],
  [5, 2, 0, 0, 1],
  [5, 1, 2, 0, 0],
  [5, 1, 1, 1, 0],
  [5, 1, 1, 0, 1],
  [5, 1, 0, 2, 0],
  [5, 1, 0, 1, 1],
  [5, 1, 0, 0, 2],
  [5, 0, 3, 0, 0],
  [5, 0, 2, 1, 0],
  [5, 0, 2, 0, 1],
  [5, 0, 1, 2, 0],
  [5, 0, 1, 1, 1],
  [5, 0, 1, 0, 2],
  [5, 0, 0, 3, 0],
  [5, 0, 0, 2, 1],
  [5, 0, 0, 1, 2],
  [5, 0, 0, 0, 3],
  [4, 4, 0, 0, 0],
  [4, 3, 1, 0, 0],
  [4, 3, 0, 1, 0],
  [4, 3, 0, 0, 1],
  [4, 2, 2, 0, 0],
  [4, 2, 1, 1, 0],
  [4, 2, 1, 0, 1],
  [4, 2, 0, 2, 0],
  [4, 2, 0, 1, 1],
  [4, 2, 0, 0, 2],
  [4, 1, 3, 0, 0],
  [4, 1, 2, 1, 0],
  [4, 1, 2, 0, 1],
  [4, 1, 1, 2, 0],
  [4, 1, 1, 1, 1],
  [4, 1, 1, 0, 2],
  [4, 1, 0, 3, 0],
  [4, 1, 0, 2, 1],
  [4, 1, 0, 1, 2],
  [4, 1, 0, 0, 3],
  [4, 0, 4, 0, 0],
  [4, 0, 3, 1, 0],
  [4, 0, 3, 0, 1],
  [4, 0, 2, 2, 0],
  [4, 0, 2, 1, 1],
  [4, 0, 2, 0, 2],
  [4, 0, 1, 3, 0],
  [4, 0, 1, 2, 1],
  [4, 0, 1, 1, 2],
  [4, 0, 1, 0, 3],
  [4, 0, 0, 4, 0],
  [4, 0, 0, 3, 1],
  [4, 0, 0, 2, 2],
  [4, 0, 0, 1, 3],
  [4, 0, 0, 0, 4],
  [3, 5, 0, 0, 0],
  [3, 4, 1, 0, 0],
  [3, 4, 0, 1, 0],
  [3, 4, 0, 0, 1],
  [3, 3, 2, 0, 0],
  [3, 3, 1, 1, 0],
  [3, 3, 1, 0, 1],
  [3, 3, 0, 2, 0],
  [3, 3, 0, 1, 1],
  [3, 3, 0, 0, 2],
  [3, 2, 3, 0, 0],
  [3, 2, 2, 1, 0],
  [3, 2, 2, 0, 1],
  [3, 2, 1, 2, 0],
  [3, 2, 1, 1, 1],
  [3, 2, 1, 0, 2],
  [3, 2, 0, 3, 0],
  [3, 2, 0, 2, 1],
  [3, 2, 0, 1, 2],
  [3, 2, 0, 0, 3],
  [3, 1, 4, 0, 0],
  [3, 1, 3, 1, 0],
  [3, 1, 3, 0, 1],
  [3, 1, 2, 2, 0],
  [3, 1, 2, 1, 1],
  [3, 1, 2, 0, 2],
  [3, 1, 1, 3, 0],
  [3, 1, 1, 2, 1],
  [3, 1, 1, 1, 2],
  [3, 1, 1, 0, 3],
  [3, 1, 0, 4, 0],
  [3, 1, 0, 3, 1],
  [3, 1, 0, 2, 2],
  [3, 1, 0, 1, 3],
  [3, 1, 0, 0, 4],
  [3, 0, 5, 0, 0],
  [3, 0, 4, 1, 0],
  [3, 0, 4, 0, 1],
  [3, 0, 3, 2, 0],
  [3, 0, 3, 1, 1],
  [3, 0, 3, 0, 2],
  [3, 0, 2, 3, 0],
  [3, 0, 2, 2, 1],
  [3, 0, 2, 1, 2],
  [3, 0, 2, 0, 3],
  [3, 0, 1, 4, 0],
  [3, 0, 1, 3, 1],
  [3, 0, 1, 2, 2],
  [3, 0, 1, 1, 3],
  [3, 0, 1, 0, 4],
  [3, 0, 0, 5, 0],
  [3, 0, 0, 4, 1],
  [3, 0, 0, 3, 2],
  [3, 0, 0, 2, 3],
  [3, 0, 0, 1, 4],
  [3, 0, 0, 0, 5],
  [2, 6, 0, 0, 0],
  [2, 5, 1, 0, 0],
  [2, 5, 0, 1, 0],
  [2, 5, 0, 0, 1],
  [2, 4, 2, 0, 0],
  [2, 4, 1, 1, 0],
  [2, 4, 1, 0, 1],
  [2, 4, 0, 2, 0],
  [2, 4, 0, 1, 1],
  [2, 4, 0, 0, 2],
  [2, 3, 3, 0, 0],
  [2, 3, 2, 1, 0],
  [2, 3, 2, 0, 1],
  [2, 3, 1, 2, 0],
  [2, 3, 1, 1, 1],
  [2, 3, 1, 0, 2],
  [2, 3, 0, 3, 0],
  [2, 3, 0, 2, 1],
  [2, 3, 0, 1, 2],
  [2, 3, 0, 0, 3],
  [2, 2, 4, 0, 0],
  [2, 2, 3, 1, 0],
  [2, 2, 3, 0, 1],
  [2, 2, 2, 2, 0],
  [2, 2, 2, 1, 1],
  [2, 2, 2, 0, 2],
  [2, 2, 1, 3, 0],
  [2, 2, 1, 2, 1],
  [2, 2, 1, 1, 2],
  [2, 2, 1, 0, 3],
  [2, 2, 0, 4, 0],
  [2, 2, 0, 3, 1],
  [2, 2, 0, 2, 2],
  [2, 2, 0, 1, 3],
  [2, 2, 0, 0, 4],
  [2, 1, 5, 0, 0],
  [2, 1, 4, 1, 0],
  [2, 1, 4, 0, 1],
  [2, 1, 3, 2, 0],
  [2, 1, 3, 1, 1],
  [2, 1, 3, 0, 2],
  [2, 1, 2, 3, 0],
  [2, 1, 2, 2, 1],
  [2, 1, 2, 1, 2],
  [2, 1, 2, 0, 3],
  [2, 1, 1, 4, 0],
  [2, 1, 1, 3, 1],
  [2, 1, 1, 2, 2],
  [2, 1, 1, 1, 3],
  [2, 1, 1, 0, 4],
  [2, 1, 0, 5, 0],
  [2, 1, 0, 4, 1],
  [2, 1, 0, 3, 2],
  [2, 1, 0, 2, 3],
  [2, 1, 0, 1, 4],
  [2, 1, 0, 0, 5],
  [2, 0, 6, 0, 0],
  [2, 0, 5, 1, 0],
  [2, 0, 5, 0, 1],
  [2, 0, 4, 2, 0],
  [2, 0, 4, 1, 1],
  [2, 0, 4, 0, 2],
  [2, 0, 3, 3, 0],
  [2, 0, 3, 2, 1],
  [2, 0, 3, 1, 2],
  [2, 0, 3, 0, 3],
  [2, 0, 2, 4, 0],
  [2, 0, 2, 3, 1],
  [2, 0, 2, 2, 2],
  [2, 0, 2, 1, 3],
  [2, 0, 2, 0, 4],
  [2, 0, 1, 5, 0],
  [2, 0, 1, 4, 1],
  [2, 0, 1, 3, 2],
  [2, 0, 1, 2, 3],
  [2, 0, 1, 1, 4],
  [2, 0, 1, 0, 5],
  [2, 0, 0, 6, 0],
  [2, 0, 0, 5, 1],
  [2, 0, 0, 4, 2],
  [2, 0, 0, 3, 3],
  [2, 0, 0, 2, 4],
  [2, 0, 0, 1, 5],
  [2, 0, 0, 0, 6],
  [1, 7, 0, 0, 0],
  [1, 6, 1, 0, 0],
  [1, 6, 0, 1, 0],
  [1, 6, 0, 0, 1],
  [1, 5, 2, 0, 0],
  [1, 5, 1, 1, 0],
  [1, 5, 1, 0, 1],
  [1, 5, 0, 2, 0],
  [1, 5, 0, 1, 1],
  [1, 5, 0, 0, 2],
  [1, 4, 3, 0, 0],
  [1, 4, 2, 1, 0],
  [1, 4, 2, 0, 1],
  [1, 4, 1, 2, 0],
  [1, 4, 1, 1, 1],
  [1, 4, 1, 0, 2],
  [1, 4, 0, 3, 0],
  [1, 4, 0, 2, 1],
  [1, 4, 0, 1, 2],
  [1, 4, 0, 0, 3],
  [1, 3, 4, 0, 0],
  [1, 3, 3, 1, 0],
  [1, 3, 3, 0, 1],
  [1, 3, 2, 2, 0],
  [1, 3, 2, 1, 1],
  [1, 3, 2, 0, 2],
  [1, 3, 1, 3, 0],
  [1, 3, 1, 2, 1],
  [1, 3, 1, 1, 2],
  [1, 3, 1, 0, 3],
  [1, 3, 0, 4, 0],
  [1, 3, 0, 3, 1],
  [1, 3, 0, 2, 2],
  [1, 3, 0, 1, 3],
  [1, 3, 0, 0, 4],
  [1, 2, 5, 0, 0],
  [1, 2, 4, 1, 0],
  [1, 2, 4, 0, 1],
  [1, 2, 3, 2, 0],
  [1, 2, 3, 1, 1],
  [1, 2, 3, 0, 2],
  [1, 2, 2, 3, 0],
  [1, 2, 2, 2, 1],
  [1, 2, 2, 1, 2],
  [1, 2, 2, 0, 3],
  [1, 2, 1, 4, 0],
  [1, 2, 1, 3, 1],
  [1, 2, 1, 2, 2],
  [1, 2, 1, 1, 3],
  [1, 2, 1, 0, 4],
  [1, 2, 0, 5, 0],
  [1, 2, 0, 4, 1],
  [1, 2, 0, 3, 2],
  [1, 2, 0, 2, 3],
  [1, 2, 0, 1, 4],
  [1, 2, 0, 0, 5],
  [1, 1, 6, 0, 0],
  [1, 1, 5, 1, 0],
  [1, 1, 5, 0, 1],
  [1, 1, 4, 2, 0],
  [1, 1, 4, 1, 1],
  [1, 1, 4, 0, 2],
  [1, 1, 3, 3, 0],
  [1, 1, 3, 2, 1],
  [1, 1, 3, 1, 2],
  [1, 1, 3, 0, 3],
  [1, 1, 2, 4, 0],
  [1, 1, 2, 3, 1],
  [1, 1, 2, 2, 2],
  [1, 1, 2, 1, 3],
  [1, 1, 2, 0, 4],
  [1, 1, 1, 5, 0],
  [1, 1, 1, 4, 1],
  [1, 1, 1, 3, 2],
  [1, 1, 1, 2, 3],
  [1, 1, 1, 1, 4],
  [1, 1, 1, 0, 5],
  [1, 1, 0, 6, 0],
  [1, 1, 0, 5, 1],
  [1, 1, 0, 4, 2],
  [1, 1, 0, 3, 3],
  [1, 1, 0, 2, 4],
  [1, 1, 0, 1, 5],
  [1, 1, 0, 0, 6],
  [1, 0, 7, 0, 0],
  [1, 0, 6, 1, 0],
  [1, 0, 6, 0, 1],
  [1, 0, 5, 2, 0],
  [1, 0, 5, 1, 1],
  [1, 0, 5, 0, 2],
  [1, 0, 4, 3, 0],
  [1, 0, 4, 2, 1],
  [1, 0, 4, 1, 2],
  [1, 0, 4, 0, 3],
  [1, 0, 3, 4, 0],
  [1, 0, 3, 3, 1],
  [1, 0, 3, 2, 2],
  [1, 0, 3, 1, 3],
  [1, 0, 3, 0, 4],
  [1, 0, 2, 5, 0],
  [1, 0, 2, 4, 1],
  [1, 0, 2, 3, 2],
  [1, 0, 2, 2, 3],
  [1, 0, 2, 1, 4],
  [1, 0, 2, 0, 5],
  [1, 0, 1, 6, 0],
  [1, 0, 1, 5, 1],
  [1, 0, 1, 4, 2],
  [1, 0, 1, 3, 3],
  [1, 0, 1, 2, 4],
  [1, 0, 1, 1, 5],
  [1, 0, 1, 0, 6],
  [1, 0, 0, 7, 0],
  [1, 0, 0, 6, 1],
  [1, 0, 0, 5, 2],
  [1, 0, 0, 4, 3],
  [1, 0, 0, 3, 4],
  [1, 0, 0, 2, 5],
  [1, 0, 0, 1, 6],
  [1, 0, 0, 0, 7],
  [0, 8, 0, 0, 0],
  [0, 7, 1, 0, 0],
  [0, 7, 0, 1, 0],
  [0, 7, 0, 0, 1],
  [0, 6, 2, 0, 0],
  [0, 6, 1, 1, 0],
  [0, 6, 1, 0, 1],
  [0, 6, 0, 2, 0],
  [0, 6, 0, 1, 1],
  [0, 6, 0, 0, 2],
  [0, 5, 3, 0, 0],
  [0, 5, 2, 1, 0],
  [0, 5, 2, 0, 1],
  [0, 5, 1, 2, 0],
  [0, 5, 1, 1, 1],
  [0, 5, 1, 0, 2],
  [0, 5, 0, 3, 0],
  [0, 5, 0, 2, 1],
  [0, 5, 0, 1, 2],
  [0, 5, 0, 0, 3],
  [0, 4, 4, 0, 0],
  [0, 4, 3, 1, 0],
  [0, 4, 3, 0, 1],
  [0, 4, 2, 2, 0],
  [0, 4, 2, 1, 1],
  [0, 4, 2, 0, 2],
  [0, 4, 1, 3, 0],
  [0, 4, 1, 2, 1],
  [0, 4, 1, 1, 2],
  [0, 4, 1, 0, 3],
  [0, 4, 0, 4, 0],
  [0, 4, 0, 3, 1],
  [0, 4, 0, 2, 2],
  [0, 4, 0, 1, 3],
  [0, 4, 0, 0, 4],
  [0, 3, 5, 0, 0],
  [0, 3, 4, 1, 0],
  [0, 3, 4, 0, 1],
  [0, 3, 3, 2, 0],
  [0, 3, 3, 1, 1],
  [0, 3, 3, 0, 2],
  [0, 3, 2, 3, 0],
  [0, 3, 2, 2, 1],
  [0, 3, 2, 1, 2],
  [0, 3, 2, 0, 3],
  [0, 3, 1, 4, 0],
  [0, 3, 1, 3, 1],
  [0, 3, 1, 2, 2],
  [0, 3, 1, 1, 3],
  [0, 3, 1, 0, 4],
  [0, 3, 0, 5, 0],
  [0, 3, 0, 4, 1],
  [0, 3, 0, 3, 2],
  [0, 3, 0, 2, 3],
  [0, 3, 0, 1, 4],
  [0, 3, 0, 0, 5],
  [0, 2, 6, 0, 0],
  [0, 2, 5, 1, 0],
  [0, 2, 5, 0, 1],
  [0, 2, 4, 2, 0],
  [0, 2, 4, 1, 1],
  [0, 2, 4, 0, 2],
  [0, 2, 3, 3, 0],
  [0, 2, 3, 2, 1],
  [0, 2, 3, 1, 2],
  [0, 2, 3, 0, 3],
  [0, 2, 2, 4, 0],
  [0, 2, 2, 3, 1],
  [0, 2, 2, 2, 2],
  [0, 2, 2, 1, 3],
  [0, 2, 2, 0, 4],
  [0, 2, 1, 5, 0],
  [0, 2, 1, 4, 1],
  [0, 2, 1, 3, 2],
  [0, 2, 1, 2, 3],
  [0, 2, 1, 1, 4],
  [0, 2, 1, 0, 5],
  [0, 2, 0, 6, 0],
  [0, 2, 0, 5, 1],
  [0, 2, 0, 4, 2],
  [0, 2, 0, 3, 3],
  [0, 2, 0, 2, 4],
  [0, 2, 0, 1, 5],
  [0, 2, 0, 0, 6],
  [0, 1, 7, 0, 0],
  [0, 1, 6, 1, 0],
  [0, 1, 6, 0, 1],
  [0, 1, 5, 2, 0],
  [0, 1, 5, 1, 1],
  [0, 1, 5, 0, 2],
  [0, 1, 4, 3, 0],
  [0, 1, 4, 2, 1],
  [0, 1, 4, 1, 2],
  [0, 1, 4, 0, 3],
  [0, 1, 3, 4, 0],
  [0, 1, 3, 3, 1],
  [0, 1, 3, 2, 2],
  [0, 1, 3, 1, 3],
  [0, 1, 3, 0, 4],
  [0, 1, 2, 5, 0],
  [0, 1, 2, 4, 1],
  [0, 1, 2, 3, 2],
  [0, 1, 2, 2, 3],
  [0, 1, 2, 1, 4],
  [0, 1, 2, 0, 5],
  [0, 1, 1, 6, 0],
  [0, 1, 1, 5, 1],
  [0, 1, 1, 4, 2],
  [0, 1, 1, 3, 3],
  [0, 1, 1, 2, 4],
  [0, 1, 1, 1, 5],
  [0, 1, 1, 0, 6],
  [0, 1, 0, 7, 0],
  [0, 1, 0, 6, 1],
  [0, 1, 0, 5, 2],
  [0, 1, 0, 4, 3],
  [0, 1, 0, 3, 4],
  [0, 1, 0, 2, 5],
  [0, 1, 0, 1, 6],
  [0, 1, 0, 0, 7],
  [0, 0, 8, 0, 0],
  [0, 0, 7, 1, 0],
  [0, 0, 7, 0, 1],
  [0, 0, 6, 2, 0],
  [0, 0, 6, 1, 1],
  [0, 0, 6, 0, 2],
  [0, 0, 5, 3, 0],
  [0, 0, 5, 2, 1],
  [0, 0, 5, 1, 2],
  [0, 0, 5, 0, 3],
  [0, 0, 4, 4, 0],
  [0, 0, 4, 3, 1],
  [0, 0, 4, 2, 2],
  [0, 0, 4, 1, 3],
  [0, 0, 4, 0, 4],
  [0, 0, 3, 5, 0],
  [0, 0, 3, 4, 1],
  [0, 0, 3, 3, 2],
  [0, 0, 3, 2, 3],
  [0, 0, 3, 1, 4],
  [0, 0, 3, 0, 5],
  [0, 0, 2, 6, 0],
  [0, 0, 2, 5, 1],
  [0, 0, 2, 4, 2],
  [0, 0, 2, 3, 3],
  [0, 0, 2, 2, 4],
  [0, 0, 2, 1, 5],
  [0, 0, 2, 0, 6],
  [0, 0, 1, 7, 0],
  [0, 0, 1, 6, 1],
  [0, 0, 1, 5, 2],
  [0, 0, 1, 4, 3],
  [0, 0, 1, 3, 4],
  [0, 0, 1, 2, 5],
  [0, 0, 1, 1, 6],
  [0, 0, 1, 0, 7],
  [0, 0, 0, 8, 0],
  [0, 0, 0, 7, 1],
  [0, 0, 0, 6, 2],
  [0, 0, 0, 5, 3],
  [0, 0, 0, 4, 4],
  [0, 0, 0, 3, 5],
  [0, 0, 0, 2, 6],
  [0, 0, 0, 1, 7],
  [0, 0, 0, 0, 8]
);
for problem in [1] do block(
x0:matrix(
  [-1.315756041975212, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.052035348318035],
  [-0.367759058644839,-1.291238717898159, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.029392277259518],
  [ 0.167902545434923,-0.741067883297758,-1.117803954056862, 0.000000000000000, 0.000000000000000, 0.051581220440243],
  [ 0.528537996594714, 0.158993021209276, 0.757269705996467,-1.153804633789129, 0.000000000000000, 0.038596369396740],
  [-0.320526800231430,-0.240086809098178, 1.129089542963759, 0.893845915581599,-0.150135005772385, 0.030950155841161],
  [ 1.234982468926521,-0.012896277189720,-0.628525226067755,-0.291861975991901, 0.641111169918223, 0.024186410471950],
  [ 0.543255462752330, 1.359941595617694, 0.388324102837463, 0.175156592764022,-0.356846603373296, 0.037399425724477],
  [ 0.354296344334182,-0.286593808819708, 0.394741688461872, 0.261354078143001, 1.482965578101110, 0.035975611614347],
  [-0.522430218522755, 1.130044218737927, 0.172085033182640,-0.300014978915094, 1.090184615570610, 0.037588140647240],
  [ 0.521257710911881, 0.199271365070020,-0.734966515045136, 1.116514641161384,-0.908242310387533, 0.394937447516397],
  [ 0.454916165419916, 0.237173068043271,-0.906144316795751, 1.214990281526639,-0.895132790168121,-0.656643081832422],
  [ 1.176828927719979, 0.014785301778888, 1.336788417579587, 0.561015267855344, 0.211555542241238, 0.019510106776452],
  [-0.273071794895005, 0.700352964469274,-0.524881913346531, 1.647210241119664,-0.192299103750977, 0.031701222875533],
  [ 0.401637824960970, 0.243680863381670,-1.082225789670323, 1.283848797806076,-0.907132244087658, 0.295009699187312],
  [ 0.804732735307064, 0.441766105648421,-0.809800994484007, 1.145809362731004, 1.050420907520320, 0.017988527662967],
  [ 0.111041836820590, 0.135363028946311,-0.874338622117937,-1.500838568906520, 0.977161192159544, 0.016576449222771],
  [-0.742524423441117, 0.150470954834703,-0.327046564727816, 0.313179007995526,-1.802699196756359, 0.019303997727772],
  [-0.866377056021202, 0.405419175651450, 0.813383456120865,-1.109739630502877,-1.108875908770822, 0.017861575676925],
  [-0.269789640609804, 1.262692939307073,-1.361839374472616,-0.516016781827439,-0.624377330728012, 0.066635317497087],
  [ 0.216122615533413,-0.332656349878477, 1.194240379878822,-0.171367842490423,-1.615480836462664, 0.018209290717056],
  [ 0.526470755762695,-1.234902804376918, 0.175790876401482, 1.610260402376771,-0.283467871344573, 0.014254186111251],
  [ 0.333637473247780,-1.395111989214179, 0.281721162840902,-1.530919865220900, 0.198731680150896, 0.012215892115880],
  [ 1.107888063667988,-0.216827486920292,-0.366915793642360,-1.141254317412728,-1.360515818447359, 0.016047553720152],
  [-0.494786275662690, 0.924833983743193, 1.652651509612925, 0.710252678209961, 0.511382143815758, 0.012186865642330],
  [-0.614834816135524, 0.361748812014780,-0.380840686325962,-1.978503926127314,-0.224003814105577, 0.008583792010221],
  [-1.133242622652368,-0.238355387354649,-0.203260998577397, 1.642949000406055, 0.913202829422061, 0.010380203384140],
  [-0.316200093460174,-1.744063359605044, 0.994775208523449, 0.589884807180709, 0.736640262068173, 0.010747316870320],
  [-1.155578610272702,-0.912039852810842, 0.339770879630849,-1.403065919498198, 1.099657500259020, 0.012078321827927],
  [-0.202726059842602,-1.041485119665994, 1.868589729264225,-0.894084713774744,-0.214577225503631, 0.010128164649739],
  [-0.813308742306158,-1.178932051912829,-0.553102538090437,-1.466419667358310,-1.038417835369889, 0.011744682419282],
  [ 1.490907663538120,-1.722597928163846, 0.617110467594652,-0.258067895488571,-0.219962049353348, 0.018071108018472],
  [ 2.337007774888828, 0.282593358402179, 0.317159610619058,-0.073066332632026,-0.484399066000764, 0.007225380274763],
  [-1.387706586806025, 0.290579977464839,-1.235189950430810,-0.137102857855711, 1.631218640917277, 0.007110489143890],
  [-1.189799800458153,-1.239976827014385,-0.132161255703659, 0.354455300143783, 1.797806660390265, 0.005811960393515],
  [-0.687920941608872,-0.254435018904628,-1.953899668568587, 0.967451872141078, 1.029877152225549, 0.008059568086905],
  [-1.620889288065829,-0.158133078247116, 1.867672673307024,-0.399043045168742, 0.441246623587733, 0.007252080189569],
  [ 1.760745075759548, 1.218245357977237,-1.302295868850095,-0.417374394755423, 0.546526999111672, 0.006217620869508],
  [-1.529154630620223, 1.550017605754494, 0.975122662576770, 0.525972328694482,-0.973399910853537, 0.007399895197019],
  [-0.504483028185728,-1.123657392179334,-1.085977466051484,-0.905300157527643, 1.845063198181479, 0.004072472270624],
  [-0.185524368570237, 0.880923573669610, 1.400627537430384, 1.722942605188263,-1.099115963822059, 0.004915044267473],
  [-1.698596337042263,-0.761456816153812, 0.489037958317915, 1.123093953219228,-1.413094507681633, 0.006951939098723],
  [-0.761523692666749, 1.979752331884292,-1.171894142275943,-0.906199242282112,-0.548996172451455, 0.628527621004041],
  [-0.751135779886919, 1.933863882208797,-1.240816019989444,-0.921682311708480,-0.601815564284078,-1.137431263257602],
  [ 2.160769996634738,-0.379798822111232,-0.659555614547971, 1.351588223178372,-0.188109749292498, 0.005989521827894],
  [-0.768348343316959, 1.912024972501639,-0.559746780181216,-1.357271463722650,-0.891698721834322, 0.013670996078935],
  [-2.004048885143789, 1.446869434314478,-0.941944234669008,-0.458500357016585,-0.093049568505468, 0.006465991359200],
  [-0.727282705023255, 1.882890961258379,-1.353270882189880,-0.938686623549789,-0.661498145622799, 0.501203423448899],
  [ 1.325053499286357, 1.510499782610531,-1.251672737341547, 1.316129312978460,-0.295700620683541, 0.005642618115940],
  [ 1.584760083032055, 1.308949642110871, 0.890611447779330, 0.989675664334512, 1.226502645388938, 0.005288333579114],
  [ 0.994918028715300, 1.237304764403012, 0.983118720283883,-1.586472655743761,-1.261755563103730, 0.003868968090667],
  [ 1.370432276053671, 2.025479190159363, 0.324686153017642,-0.701388363989376, 1.021879121064189, 0.005178408931123],
  [-0.109729792809162, 1.569444172592917,-1.940810948969500,-0.575650154421078,-1.069315691118661,-0.185184139538163],
  [-1.594363829219096,-0.709460369499918,-1.852433027440868,-1.110347222701844, 0.331615817971859, 0.005435770115284],
  [ 0.394777371060604,-1.754275199840841, 0.359454685842637,-0.834588224863547,-1.940154932485857, 0.005825837431676],
  [-0.475714807794629, 0.968721227398292, 1.460480394584906,-2.097815113486698, 0.355587444135648, 0.003906918136089],
  [-0.046242137312170, 1.585066444550868,-1.969946730866160,-0.552719149322663,-1.113671547611547, 0.151486091558042],
  [-1.162884477357586, 1.647965984593647,-1.380824712965378,-0.312350097344099,-1.406707736669315, 0.006877902013465],
  [ 0.044700358695209,-0.310587308118425, 1.915368614230085,-0.888287303841512, 1.879887985524265, 0.006037740970258],
  [ 1.310136825449118, 1.274535400794890,-0.579262911505355,-2.061853992178206,-0.458933880328018, 0.003828301316142],
  [ 0.699277590164687, 1.038709395959862,-0.804203595889217,-0.772024542041445, 2.315429184130444, 0.003730879516537],
  [ 1.872661986582159, 0.145781045449866, 1.104333442141070,-1.451698660295446, 1.200968544688994, 0.003531405002293],
  [-0.978417893403425,-0.632142865229069,-2.036928594465978,-0.478133066426323,-1.608777874670186, 0.003152799131418],
  [ 1.189992136807624,-2.327712520709040,-0.982242250636260, 0.765049293191644,-0.246229398155465, 0.002777453743883],
  [-1.084999431373778,-1.872613287145071,-0.975406094945494, 0.902240175659231,-1.433278845290154, 0.008270304576114],
  [ 0.082265655766574,-2.267907349462143,-0.984716857987468, 0.517406316029742, 1.504247829449396, 0.003605065739841],
  [ 1.720204143431701, 0.723652686394190, 2.062293903354749,-0.515290151493985,-0.823911310114009, 0.002732004119495],
  [ 2.061560307298636,-0.950476916503364,-0.803412187321877,-1.717752318219351, 0.001012720616927, 0.003760130087577],
  [ 1.127216360747189,-1.389465743691361,-0.207908508827408,-1.175020446259671, 2.035724657619788, 0.003874564327407],
  [-0.494625512835822,-0.695049207367681, 0.356181709111243, 2.179427496097625, 1.779067500313493, 0.002467783818513],
  [-0.937572392316829,-2.252438501207258, 1.143557361843562,-0.643348373311833,-1.059377857967774, 0.003245536170758],
  [-0.064126773409337, 1.539848826312882,-2.134105356732043, 0.024715246521518, 1.374956343854451, 0.003256433588296],
  [ 1.760515669749949,-1.715359042773173, 0.340555910505380, 1.000464008133813, 1.298072866597379, 0.003319496947133],
  [-0.506908308212702, 2.536086647058662,-0.154399961754536, 0.150620087015257,-1.452899241402719, 0.002597967879517],
  [-2.003425242835735,-1.868521265781781,-1.068361484468739, 0.259765439920821, 0.365348177901535, 0.003174394691628],
  [-0.079741618408006, 0.377885883204910,-1.106081621648728,-1.641687661513407,-2.203224960777284, 0.002709140205925],
  [ 1.089325073234042,-0.017417938382495, 0.710356837835226, 2.488586420363680, 1.023249864810266, 0.002882099185020],
  [-1.814236996289331, 1.994622693899350, 0.711204615701903, 0.185598244153803, 1.077624467020890, 0.003084834040021],
  [ 1.964143491312162, 1.040798747932193,-0.632785026647664,-0.063058676232260,-1.918854166441689, 0.002786887405481],
  [ 1.840712056059825,-0.045325962127164,-2.180676224064308,-0.335324354232533,-0.882737757510169, 0.003030036842430],
  [-0.065851234181861,-1.704991938068224, 1.206293655325110, 1.318137509421197,-1.718403857282334, 0.002286371814610],
  [ 1.754949484534331,-1.341686922640528, 1.947750503301697,-0.639731822092027,-0.000113028971192, 0.003592490377278],
  [ 0.740716955855273,-0.431982124981409,-2.504996752961846,-0.863194664005388, 1.180701841905714, 0.002750404621872],
  [ 2.619872932312982,-0.096802779281785, 0.046675909517177,-0.000585051972862, 1.525777926335611, 0.002658891142004],
  [ 0.482136165533620,-1.124807787478597,-1.309064392911867, 2.223020921748804, 1.024815069471055, 0.003094047918696],
  [ 0.800090560052478,-1.728303044422985,-1.879694624065678,-0.622825350719740,-1.289672554552782, 0.002702905334063],
  [-1.756373453429105, 0.891709469085584,-0.733756990025428,-2.220242837477565, 0.288865772918629, 0.002361011739563],
  [-2.434175466785665,-1.516343497591568, 0.478131335621167,-0.829258660310845,-0.555799672438394, 0.002546441819628],
  [ 1.290622106242849,-2.440768743705237, 1.361311612811988,-0.230314570469288, 0.228176916692543, 0.026156402345294],
  [-0.394872211478359, 1.412342845928350, 1.799972284305445,-0.236129161059945,-2.045919733333310, 0.001707878647499],
  [-1.877777934280507, 0.668857376912404,-1.697989713776482, 1.540288218586315,-0.680030664655315, 0.288970334070873],
  [ 1.401952188987824,-2.426734634471792, 1.359862200421688,-0.059241988183540,-0.102787783989008,-0.327658468260385],
  [ 0.859163486556323, 0.474554377148049, 0.313239008943133,-2.665145198660484, 1.248671801428997, 0.001988859053862],
  [-1.883180521533307, 0.682210538259363,-1.685267728001735, 1.549689332218856,-0.690205056466338,-0.296681111778996],
  [ 1.405804062026983,-2.433323831783382, 1.362889307056584,-0.042048923198749,-0.129405673783942, 0.298516565101909],
  [ 0.303810039941346,-0.918974781134357,-0.693957105873066,-2.891579627981324,-0.024540128598699, 0.001733747210122],
  [ 1.455080171084662, 1.243669488283682, 0.729903896014884, 2.292527601546628,-0.587088331227796, 0.002049567168830],
  [ 0.289425322790400, 1.664060358827928,-0.378260876191674, 1.488089047170432,-2.144418929919975, 0.002623672582744],
  [-2.274987810576485, 0.421808652611438,-0.101945575966300,-1.467731358520814,-1.537181007317806, 0.001951157388258],
  [-2.092813806580986,-0.120905981326788, 1.344814891082980, 1.914079408091730, 0.261279084202753, 0.001387791430977],
  [ 1.346591347627141,-1.321869613734944, 2.029986325330961, 1.396427776895512, 0.570010050877265, 0.001819935001383],
  [-1.936355855903364, 0.074252183146358, 1.185855551733518, 0.086257558505797, 2.190786469218893, 0.002140566879291],
  [ 1.764558596035689,-0.450275965872959, 1.109713821600173, 1.589516049473444,-1.751018224098471, 0.002350269959297],
  [-0.309479661409708, 0.453747094352123,-3.070327476856017,-0.359335034307677,-0.562634212121353, 0.002679854894493],
  [-2.206942770003427, 1.128851700816314, 0.849730799826877, 1.360168197090107, 1.245434475948620, 0.001111033444986],
  [-1.991352763564911, 0.915295082308585,-1.347162258449744, 1.714922483714112,-0.896900385801702, 0.012497670922680],
  [-1.021080987363184, 2.486494494710124,-0.319853655783773, 0.533769428840758, 1.700645829422208,-0.477548438196975],
  [-1.015278175353258, 2.494708642567003,-0.313418169278610, 0.526024737121018, 1.706734289008281, 0.458875497405346],
  [-0.906737620277156, 0.669940806416508,-0.185372949941612, 1.016758192226366, 2.865415985054597, 0.001798403124262],
  [-1.409346935428635,-0.376858542240417, 2.583002955002805, 1.097407931310828,-0.754960459778128, 0.001276275078301],
  [-1.146258038004251,-2.137990962026302,-0.796444623080547, 1.733881395569285,-1.028383106989407, 0.110864805502772],
  [-0.371559470114384,-0.304556240476523, 0.030411091733496, 2.262348500336625,-2.302847430414092, 0.001651709325045],
  [ 0.374301259594516,-0.317889643343105,-2.213932135267378,-2.251407823050449,-0.695734756693959, 0.001612596681616],
  [-1.177132437859874,-2.072702684445794,-0.871978356555430, 1.777769416908699,-1.051288246748511,-0.248556296447824],
  [-1.200253773420140,-2.012898637260889,-0.922645607776204, 1.820347404473849,-1.039232919652957, 0.138264574891372],
  [-2.355247099647206,-1.668534887334898, 1.063038475762800, 0.838226486982746, 0.761347618920132, 0.001674959121288],
  [-0.566572665835952,-0.604377606821304, 2.303492571049067, 1.442877913148862, 1.640735754078178, 0.001717173979854],
  [ 1.353653811366685, 1.639638382678103, 1.513474509521496, 0.630162940596797,-1.887114586427831, 0.001448829239205],
  [ 2.113404617206616,-1.413305030866727,-1.800744061498329, 0.198110868626370, 1.064897482971851, 0.001759172282570],
  [-0.769238078953846, 2.384292929427262,-0.637949240381886, 1.408609754757568, 1.490295679189231, 0.209450400344245],
  [ 0.641327478541835,-0.560225373966118, 2.876074830943886, 0.489310175542317,-1.294641549021290, 0.001375701290294],
  [ 0.672369845133276, 0.068700299085577,-0.643789751566205, 3.087551880200039,-0.718463045092786, 0.001610838591002],
  [-0.433138761969542, 1.466273869159827, 1.033522710834728, 2.470753760952981, 1.191417897837167, 0.001691937791471],
  [ 0.211749637466920, 1.130724548778636, 1.881504094882920, 0.530031348866875, 2.412856370062575, 0.001869538913634],
  [ 0.650677670025592,-0.477582950335554,-1.414691996407725, 0.677723096423284, 2.803100170665790, 0.001541343731625],
  [-2.938755548865569, 0.105324770901852,-0.707107652044406, 1.161116013573728, 0.759111170480866, 0.001438251194473],
  [-0.664799401680631, 2.380083849736196,-0.659981229073644, 1.500692477581122, 1.516193100898049,-0.351372634476400],
  [-0.563760859729881, 2.361413938369566,-0.674647719268938, 1.562284590252631, 1.546442210660965, 0.161701376105860],
  [ 0.279283101349096, 1.488524966788847, 0.309477224429220,-1.085080638564006,-2.792403108064881, 0.001171885871496],
  [-1.274085002420418, 0.797197378386422, 0.662889969738828,-2.183953460822416, 1.975737901483364, 0.001307092720176],
  [ 0.705061424412008, 0.099893333079929, 0.318580309868900, 0.212645535242566,-3.277684824830446, 0.001073595161734],
  [ 1.145721386795438,-1.551958952865109,-1.055011630200133, 0.999078233378113,-2.367461523699074, 0.002425322074314],
  [-1.685558312967784, 2.084024089298982,-0.668547350773608,-0.117674874232380, 1.960105194472741, 0.002658742627164],
  [ 0.347885042431625, 2.857845852973216, 1.695175850535035, 0.626607535155019,-0.039342035608931, 0.001467048958518],
  [-0.770706855037515, 2.416172705687693, 1.941528524415218,-1.102766199981387, 0.423746415566223, 0.001406105436940],
  [ 0.369444728185922, 1.527667855849359, 2.775420343296884,-1.037063846972789, 0.679448556597587, 0.008621583375213],
  [-2.550767679191654, 0.946906498899214, 1.481098024452234,-1.501423537939655, 0.132535434503733, 0.001017603171967],
  [ 0.023468941683459, 1.540401900077868, 2.910267885891699,-1.023925437990679, 0.112003370445080, 0.031384534570108],
  [-2.885769021288677,-0.450003278748861,-1.276656619233925,-0.146520758921811,-1.331570693774801, 0.001061365982072],
  [ 0.085231208534638, 1.587194397917690, 2.896536791295579,-1.056808993531966, 0.220379160401641,-0.036200008628794],
  [ 0.151031916655923,-2.263791098920402,-2.095024082197191,-1.467316474008536, 0.639859534955584, 0.000977310445448],
  [-1.285962239109484,-0.787541326342167, 1.526972869616931,-2.730162446921885,-0.264016569433525, 0.000976475309683],
  [-1.850239712931868,-0.476346916003292, 2.186410697245620,-0.546084282052232,-1.883313868293841, 0.001090756084051],
  [-1.510650529701852,-0.410707192517185, 0.372727288883528, 3.132415956597714,-0.101150316179668, 0.000702052523619],
  [ 1.245114585028065, 0.413667141904638,-2.938857606407547, 1.186130865350822, 0.812703239568648, 0.000961644888062],
  [-3.190121385654550,-0.128800940633896,-0.126958081967238,-1.022855564251510, 1.114071550050318, 0.000874459897734],
  [-3.291171957448025, 0.424713497536178, 0.915466407201290, 0.477155707789943,-0.737836458805771, 0.000815653604290],
  [ 2.439700283594147,-0.440599800546417, 1.014810066358925,-0.608443914905713,-2.269200911587689, 0.000814880958251],
  [ 0.337066598973234,-0.255670138758299,-1.949651071358993, 0.117689926800283,-2.980731888872533, 0.000842029875574],
  [ 1.191773436703850, 1.362514255111875,-2.362239146309937,-1.999779251155934, 0.153312464640622, 0.000565560846594],
  [-0.684974101355996, 2.138416859572198,-2.414783717475515, 1.369890152742879,-0.389311471885858, 0.000892025431498],
  [ 2.737988978316188, 2.073616936364736, 0.280553759570123, 0.926233384892428,-0.433686774447991, 0.000673542461469],
  [ 1.068333095603831,-1.235156618332304,-2.613352926857951, 1.622773471863078,-0.894275132941284, 0.000797271794358],
  [-1.206943888584285,-2.659357001578960, 1.262543438911207,-0.930520710203123, 1.420116251623497, 0.000667800242905],
  [-1.103894028194084,-2.437846920656753, 2.003342419702359, 1.248275743132606,-0.528405303787050, 0.000539075327200],
  [ 3.058170441517134, 0.951031498884209, 0.404073963479027,-1.634395171090750,-0.111299816747285, 0.000686167890215],
  [ 1.038234522801764, 0.467795346083530, 2.089021706951898,-0.516226241358453, 2.688107118610330, 0.175952578017197],
  [ 1.061041946451481, 0.431433646889858, 2.135849477064875,-0.484701913953696, 2.661316389579079,-0.365528226462895],
  [-0.019799625841966,-0.903739442026581, 1.767052918842707, 3.013468192300916,-0.419903261383812, 0.000756235203830],
  [-0.159903532878748,-1.407078563690483, 3.327714492029823, 0.158056550337955, 0.355968799210673, 0.000565816046350],
  [ 1.085864653267882, 0.397049890676236, 2.174897959408049,-0.455226429481072, 2.637719604754057, 0.189963271762192],
  [ 0.231379445893826, 2.424716112934075,-0.427318583864555,-2.339957920493736, 1.320161130726465, 0.000721230117671],
  [-0.608486079849865,-0.124808939700040,-0.396435642402841,-1.401719295878427, 3.305230055395667, 0.000602955889941],
  [ 0.922148575605656, 3.350030676057353,-1.125278057229846, 0.263853809901074, 0.427818067247771, 0.000485953606236],
  [-0.069922251832955, 2.973872604697823,-0.276192806477046, 2.166431330665116, 0.227885581965880, 0.000963732367412],
  [ 1.612061278322959, 3.019778704975041,-0.197649208854952,-0.745551694153729,-1.202802771391152, 0.000622975252730],
  [ 0.844406495569857,-1.714355123370828,-1.623677342235789, 1.257897082261884,-2.467553756977058,-0.000846926423255],
  [-0.627525106873472,-2.291180957835549,-1.157923839453057, 1.916226348278713,-1.856925754527178, 0.001464289696022],
  [ 0.945225272241440, 0.949454857849246, 3.055125366715056, 1.811018795586054, 0.000201088219183, 0.000552639774216],
  [ 3.215347185252057,-1.489350795355381,-0.726912441694503,-0.014623605405009,-1.309569773064766, 0.000432836849872],
  [ 0.632163254387529, 2.542045713144656, 2.152206022678036,-1.830180394641991,-0.157814521653363, 0.000640796249139],
  [-0.673431933564503, 0.565776869546478, 2.109164559756269, 1.459000844182839,-2.762841922889888, 0.000327936936765],
  [ 0.910746107474963,-2.179711544549722, 1.034180176461943, 0.396269802003897, 2.906233108750833, 0.000145467710407],
  [ 1.302615809089273,-0.378688376895390, 0.434897320593498, 1.782404866924492, 3.190343121587767, 0.000365079389834],
  [-0.611322503288974,-2.159155331210875,-3.148330355749759, 0.680124617004846, 0.064911703879672, 0.000488827832027],
  [-0.909838925064251, 1.010485764169970,-2.414389992596362,-2.262403764338841, 1.642822458092015, 0.000362001592950],
  [-1.524676769059726, 1.757459747545062, 0.990483091072742, 2.884969267354145,-1.028392062626066, 0.000284073945103],
  [ 0.401437550396280,-1.657255343893402, 1.434797197298321,-2.980579830524293, 1.620815599929576, 0.000301888409122],
  [ 3.477829694881775,-0.357499673219936, 1.500907968911521, 1.443659279942105, 0.173206914298677, 0.000283622921448],
  [ 0.094770166333000,-1.137339083837313, 1.257576374136121,-2.817225729703171,-2.475709790559768, 0.001030973468968],
  [-2.330648282837088,-1.465621691306185,-0.374565457107933,-3.069107286201074,-0.073606194818645, 0.000190111554584],
  [-0.458306513949504,-1.870104295933271, 1.132536982931079, 0.070519403097822, 3.505953674015060, 0.000230519664154],
  [ 2.778789608470071, 0.501982457877046,-1.153243745023158, 2.674251604972653, 1.454023313250984, 0.000161568247615],
  [ 2.421140032178752, 0.980261360053872,-1.278688852910200, 0.398036110905428, 3.182719485599730, 0.000135829827718],
  [-0.312447277333182,-3.080513924244251, 0.767225811343098, 2.554041197823547, 1.470688258834732, 0.000172494786406],
  [ 0.953476688442790,-3.838775026757572,-0.924663830264645,-1.530882393048345, 0.180102060531912, 0.000336568820814],
  [-0.111156291934769, 1.027080548736613, 0.135556945631852,-4.156595351256688,-1.006669329778533, 0.000159077397574],
  [ 2.543775189730666, 0.164619016566139,-1.658222476150337,-2.563895312553132, 2.182180321548398, 0.000122773354176],
  [ 2.536123352143312, 0.678712224288886,-1.588820472981252, 2.289627913820776,-2.525480602335854, 0.000102375274953],
  [-0.166927354163999,-4.545220720621123,-0.681168760127752, 0.006985266582943,-0.040286356839515, 0.000147574295802],
  [ 3.229467022717986, 1.882555445411531, 2.728072199543378,-0.133052793708623, 0.363101139973052, 0.000068590476582],
  [ 2.895120284341778, 2.660465441107736,-0.510279541049801, 1.098314418374679, 2.329705272480100, 0.000043421936965],
  [ 1.908243093201824,-1.027781877947100, 1.780653108826385,-3.612839773940501,-1.232738183734335, 0.000203619884619],
  [ 0.532497876071799,-1.689597706329725, 2.042319770401209,-2.824995479336105,-2.891156679688356,-0.070019168626150],
  [ 0.534476798951473,-1.688606047192566, 2.047711009352500,-2.826168832633736,-2.893402327607698, 0.069320782866630],
  [-1.411873132649437, 0.507782435889968,-2.910609976412731, 1.970329583979427,-3.030274598223395, 0.000063371573771],
  [-2.400426646279735,-1.779801996358769,-1.580498779279682, 2.201270866645513, 2.742423215755164, 0.000062419682722],
  [ 4.363910493537876, 0.992723023843927,-1.939293997720786,-0.057354567234927, 0.075515878029419, 0.000053074008508],
  [-0.742380003772614,-1.217513243650668,-1.417880708001851,-3.915037058148001, 2.106338673552640, 0.000056298430091],
  [ 3.890587188324135,-2.544531910906048, 1.121750514634084,-1.028439932891371, 0.782351755846069, 0.000055796273919],
  [-2.645707343881080, 0.964129325255101, 0.377093561631479, 0.266694966719513,-4.374781785505284, 0.000056690771365],
  [-3.616475758679718, 3.678741449180244, 0.116541300894248,-0.575040568245212,-0.734409671630410, 0.000022579467602],
  [-3.421206418136944,-1.789335900142244,-1.098661853849489,-1.251380459094844, 3.188732241541399, 0.000024781497345],
  [-1.102194800643681,-1.005875181336678,-3.887776038319604,-0.147614461867093, 3.326686074964545, 0.000024205037850],
  [ 1.677086085636191,-2.415156368492295,-0.702422087729066,-2.796248390876481,-3.480842170964402, 0.000026391045578],
  [-2.269878764289931,-1.039753282434750, 0.668192390665801,-1.152079476631907,-4.857307564324283, 0.001007998718648],
  [ 2.690011517775687,-3.145141336608276,-0.090179236682676, 3.795470293526795,-0.748207670922222, 0.000019740160929],
  [-0.325510044328689,-5.147941874118549,-1.352860673497605,-1.782198147889843, 1.093563243303108, 0.001174270767904],
  [-2.330440557638117,-1.027868923029093, 0.698319293247730,-1.160224519582069,-4.958085368144491,-0.000850450400869],
  [-2.638002299724985, 2.014400696296478, 4.405689650740572, 1.585596492655758, 0.365896892098556, 0.000016705343369],
  [-3.821357760624502, 1.079193629052217,-4.404823842235298,-0.029335213860263, 1.101781592483128, 0.000010197311854],
  [-3.554497872899771,-3.455111824185860,-0.673771284959578, 2.517868699596404,-2.495085967423022, 0.000014231820149],
  [-2.531990349091221, 2.689613934549016, 2.215454589144735,-2.999022667200832,-3.170024096960924, 0.000008898028450],
  [-0.196188915549350,-2.521623772437510, 2.436341421405177, 0.696394790059904,-5.169869274843255, 0.000006011807704],
  [-3.080167274750403,-2.380760780870474, 4.335294965805272,-1.866453659706351, 1.553252910645979, 0.000006601504419],
  [ 0.937577945801464,-0.449452351450667, 4.543479498611071,-4.319901506541581,-0.647929393007973, 0.000012810804660],
  [-2.782701030621566,-0.241419269877565,-3.258784045012278,-4.065280226142369,-2.615875845125034, 0.000005241121779],
  [ 2.310674048053087, 4.006329894388030,-4.249778075973046,-0.688949452552666, 1.495759275367412, 0.000003185834972],
  [-0.161576460792139,-5.853247184865396,-1.599647485115450,-1.936320387596985, 1.338319400224255,-0.004184816256664],
  [-1.290001287235411, 2.017769005931410, 4.831509456241563,-1.509463803855047, 3.368920274690798, 0.000005789301969],
  [-0.143989368563450,-5.945175508210818,-1.631169535632963,-1.957905163979074, 1.374963666285510, 0.003312802722013],
  [ 1.070084557169741,-3.014907535389715, 2.807249139475376,-4.530076635105829,-2.715303616724866, 0.000051937818516],
  [-1.919432261329557,-5.121324161920226,-2.808525030585581,-2.473711172997838,-2.455038160553793, 0.000003033736915],
  [ 4.229402773050859, 1.067170296617791,-2.432471991987720,-4.083772776955814,-4.200619090186443, 0.000001436720687],
  [-1.680412758203060, 2.466187479858712,-3.460450537515685, 6.102882377877871, 2.571296906245258, 0.000004627651915],
  [ 1.746359393513609,-3.156290810656314, 4.099542890568636,-6.455499950880671,-3.338619844242258,-0.000006224933077]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 5_225_8"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir5_225_8g.mac",err,"refir5_225_8g.txt")
)$
/* r5_225_8g.txt:233 formula 2 */
rule:"5_225_8";
n:5;
N:225;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7],
  [8, 0, 0, 0, 0],
  [7, 1, 0, 0, 0],
  [7, 0, 1, 0, 0],
  [7, 0, 0, 1, 0],
  [7, 0, 0, 0, 1],
  [6, 2, 0, 0, 0],
  [6, 1, 1, 0, 0],
  [6, 1, 0, 1, 0],
  [6, 1, 0, 0, 1],
  [6, 0, 2, 0, 0],
  [6, 0, 1, 1, 0],
  [6, 0, 1, 0, 1],
  [6, 0, 0, 2, 0],
  [6, 0, 0, 1, 1],
  [6, 0, 0, 0, 2],
  [5, 3, 0, 0, 0],
  [5, 2, 1, 0, 0],
  [5, 2, 0, 1, 0],
  [5, 2, 0, 0, 1],
  [5, 1, 2, 0, 0],
  [5, 1, 1, 1, 0],
  [5, 1, 1, 0, 1],
  [5, 1, 0, 2, 0],
  [5, 1, 0, 1, 1],
  [5, 1, 0, 0, 2],
  [5, 0, 3, 0, 0],
  [5, 0, 2, 1, 0],
  [5, 0, 2, 0, 1],
  [5, 0, 1, 2, 0],
  [5, 0, 1, 1, 1],
  [5, 0, 1, 0, 2],
  [5, 0, 0, 3, 0],
  [5, 0, 0, 2, 1],
  [5, 0, 0, 1, 2],
  [5, 0, 0, 0, 3],
  [4, 4, 0, 0, 0],
  [4, 3, 1, 0, 0],
  [4, 3, 0, 1, 0],
  [4, 3, 0, 0, 1],
  [4, 2, 2, 0, 0],
  [4, 2, 1, 1, 0],
  [4, 2, 1, 0, 1],
  [4, 2, 0, 2, 0],
  [4, 2, 0, 1, 1],
  [4, 2, 0, 0, 2],
  [4, 1, 3, 0, 0],
  [4, 1, 2, 1, 0],
  [4, 1, 2, 0, 1],
  [4, 1, 1, 2, 0],
  [4, 1, 1, 1, 1],
  [4, 1, 1, 0, 2],
  [4, 1, 0, 3, 0],
  [4, 1, 0, 2, 1],
  [4, 1, 0, 1, 2],
  [4, 1, 0, 0, 3],
  [4, 0, 4, 0, 0],
  [4, 0, 3, 1, 0],
  [4, 0, 3, 0, 1],
  [4, 0, 2, 2, 0],
  [4, 0, 2, 1, 1],
  [4, 0, 2, 0, 2],
  [4, 0, 1, 3, 0],
  [4, 0, 1, 2, 1],
  [4, 0, 1, 1, 2],
  [4, 0, 1, 0, 3],
  [4, 0, 0, 4, 0],
  [4, 0, 0, 3, 1],
  [4, 0, 0, 2, 2],
  [4, 0, 0, 1, 3],
  [4, 0, 0, 0, 4],
  [3, 5, 0, 0, 0],
  [3, 4, 1, 0, 0],
  [3, 4, 0, 1, 0],
  [3, 4, 0, 0, 1],
  [3, 3, 2, 0, 0],
  [3, 3, 1, 1, 0],
  [3, 3, 1, 0, 1],
  [3, 3, 0, 2, 0],
  [3, 3, 0, 1, 1],
  [3, 3, 0, 0, 2],
  [3, 2, 3, 0, 0],
  [3, 2, 2, 1, 0],
  [3, 2, 2, 0, 1],
  [3, 2, 1, 2, 0],
  [3, 2, 1, 1, 1],
  [3, 2, 1, 0, 2],
  [3, 2, 0, 3, 0],
  [3, 2, 0, 2, 1],
  [3, 2, 0, 1, 2],
  [3, 2, 0, 0, 3],
  [3, 1, 4, 0, 0],
  [3, 1, 3, 1, 0],
  [3, 1, 3, 0, 1],
  [3, 1, 2, 2, 0],
  [3, 1, 2, 1, 1],
  [3, 1, 2, 0, 2],
  [3, 1, 1, 3, 0],
  [3, 1, 1, 2, 1],
  [3, 1, 1, 1, 2],
  [3, 1, 1, 0, 3],
  [3, 1, 0, 4, 0],
  [3, 1, 0, 3, 1],
  [3, 1, 0, 2, 2],
  [3, 1, 0, 1, 3],
  [3, 1, 0, 0, 4],
  [3, 0, 5, 0, 0],
  [3, 0, 4, 1, 0],
  [3, 0, 4, 0, 1],
  [3, 0, 3, 2, 0],
  [3, 0, 3, 1, 1],
  [3, 0, 3, 0, 2],
  [3, 0, 2, 3, 0],
  [3, 0, 2, 2, 1],
  [3, 0, 2, 1, 2],
  [3, 0, 2, 0, 3],
  [3, 0, 1, 4, 0],
  [3, 0, 1, 3, 1],
  [3, 0, 1, 2, 2],
  [3, 0, 1, 1, 3],
  [3, 0, 1, 0, 4],
  [3, 0, 0, 5, 0],
  [3, 0, 0, 4, 1],
  [3, 0, 0, 3, 2],
  [3, 0, 0, 2, 3],
  [3, 0, 0, 1, 4],
  [3, 0, 0, 0, 5],
  [2, 6, 0, 0, 0],
  [2, 5, 1, 0, 0],
  [2, 5, 0, 1, 0],
  [2, 5, 0, 0, 1],
  [2, 4, 2, 0, 0],
  [2, 4, 1, 1, 0],
  [2, 4, 1, 0, 1],
  [2, 4, 0, 2, 0],
  [2, 4, 0, 1, 1],
  [2, 4, 0, 0, 2],
  [2, 3, 3, 0, 0],
  [2, 3, 2, 1, 0],
  [2, 3, 2, 0, 1],
  [2, 3, 1, 2, 0],
  [2, 3, 1, 1, 1],
  [2, 3, 1, 0, 2],
  [2, 3, 0, 3, 0],
  [2, 3, 0, 2, 1],
  [2, 3, 0, 1, 2],
  [2, 3, 0, 0, 3],
  [2, 2, 4, 0, 0],
  [2, 2, 3, 1, 0],
  [2, 2, 3, 0, 1],
  [2, 2, 2, 2, 0],
  [2, 2, 2, 1, 1],
  [2, 2, 2, 0, 2],
  [2, 2, 1, 3, 0],
  [2, 2, 1, 2, 1],
  [2, 2, 1, 1, 2],
  [2, 2, 1, 0, 3],
  [2, 2, 0, 4, 0],
  [2, 2, 0, 3, 1],
  [2, 2, 0, 2, 2],
  [2, 2, 0, 1, 3],
  [2, 2, 0, 0, 4],
  [2, 1, 5, 0, 0],
  [2, 1, 4, 1, 0],
  [2, 1, 4, 0, 1],
  [2, 1, 3, 2, 0],
  [2, 1, 3, 1, 1],
  [2, 1, 3, 0, 2],
  [2, 1, 2, 3, 0],
  [2, 1, 2, 2, 1],
  [2, 1, 2, 1, 2],
  [2, 1, 2, 0, 3],
  [2, 1, 1, 4, 0],
  [2, 1, 1, 3, 1],
  [2, 1, 1, 2, 2],
  [2, 1, 1, 1, 3],
  [2, 1, 1, 0, 4],
  [2, 1, 0, 5, 0],
  [2, 1, 0, 4, 1],
  [2, 1, 0, 3, 2],
  [2, 1, 0, 2, 3],
  [2, 1, 0, 1, 4],
  [2, 1, 0, 0, 5],
  [2, 0, 6, 0, 0],
  [2, 0, 5, 1, 0],
  [2, 0, 5, 0, 1],
  [2, 0, 4, 2, 0],
  [2, 0, 4, 1, 1],
  [2, 0, 4, 0, 2],
  [2, 0, 3, 3, 0],
  [2, 0, 3, 2, 1],
  [2, 0, 3, 1, 2],
  [2, 0, 3, 0, 3],
  [2, 0, 2, 4, 0],
  [2, 0, 2, 3, 1],
  [2, 0, 2, 2, 2],
  [2, 0, 2, 1, 3],
  [2, 0, 2, 0, 4],
  [2, 0, 1, 5, 0],
  [2, 0, 1, 4, 1],
  [2, 0, 1, 3, 2],
  [2, 0, 1, 2, 3],
  [2, 0, 1, 1, 4],
  [2, 0, 1, 0, 5],
  [2, 0, 0, 6, 0],
  [2, 0, 0, 5, 1],
  [2, 0, 0, 4, 2],
  [2, 0, 0, 3, 3],
  [2, 0, 0, 2, 4],
  [2, 0, 0, 1, 5],
  [2, 0, 0, 0, 6],
  [1, 7, 0, 0, 0],
  [1, 6, 1, 0, 0],
  [1, 6, 0, 1, 0],
  [1, 6, 0, 0, 1],
  [1, 5, 2, 0, 0],
  [1, 5, 1, 1, 0],
  [1, 5, 1, 0, 1],
  [1, 5, 0, 2, 0],
  [1, 5, 0, 1, 1],
  [1, 5, 0, 0, 2],
  [1, 4, 3, 0, 0],
  [1, 4, 2, 1, 0],
  [1, 4, 2, 0, 1],
  [1, 4, 1, 2, 0],
  [1, 4, 1, 1, 1],
  [1, 4, 1, 0, 2],
  [1, 4, 0, 3, 0],
  [1, 4, 0, 2, 1],
  [1, 4, 0, 1, 2],
  [1, 4, 0, 0, 3],
  [1, 3, 4, 0, 0],
  [1, 3, 3, 1, 0],
  [1, 3, 3, 0, 1],
  [1, 3, 2, 2, 0],
  [1, 3, 2, 1, 1],
  [1, 3, 2, 0, 2],
  [1, 3, 1, 3, 0],
  [1, 3, 1, 2, 1],
  [1, 3, 1, 1, 2],
  [1, 3, 1, 0, 3],
  [1, 3, 0, 4, 0],
  [1, 3, 0, 3, 1],
  [1, 3, 0, 2, 2],
  [1, 3, 0, 1, 3],
  [1, 3, 0, 0, 4],
  [1, 2, 5, 0, 0],
  [1, 2, 4, 1, 0],
  [1, 2, 4, 0, 1],
  [1, 2, 3, 2, 0],
  [1, 2, 3, 1, 1],
  [1, 2, 3, 0, 2],
  [1, 2, 2, 3, 0],
  [1, 2, 2, 2, 1],
  [1, 2, 2, 1, 2],
  [1, 2, 2, 0, 3],
  [1, 2, 1, 4, 0],
  [1, 2, 1, 3, 1],
  [1, 2, 1, 2, 2],
  [1, 2, 1, 1, 3],
  [1, 2, 1, 0, 4],
  [1, 2, 0, 5, 0],
  [1, 2, 0, 4, 1],
  [1, 2, 0, 3, 2],
  [1, 2, 0, 2, 3],
  [1, 2, 0, 1, 4],
  [1, 2, 0, 0, 5],
  [1, 1, 6, 0, 0],
  [1, 1, 5, 1, 0],
  [1, 1, 5, 0, 1],
  [1, 1, 4, 2, 0],
  [1, 1, 4, 1, 1],
  [1, 1, 4, 0, 2],
  [1, 1, 3, 3, 0],
  [1, 1, 3, 2, 1],
  [1, 1, 3, 1, 2],
  [1, 1, 3, 0, 3],
  [1, 1, 2, 4, 0],
  [1, 1, 2, 3, 1],
  [1, 1, 2, 2, 2],
  [1, 1, 2, 1, 3],
  [1, 1, 2, 0, 4],
  [1, 1, 1, 5, 0],
  [1, 1, 1, 4, 1],
  [1, 1, 1, 3, 2],
  [1, 1, 1, 2, 3],
  [1, 1, 1, 1, 4],
  [1, 1, 1, 0, 5],
  [1, 1, 0, 6, 0],
  [1, 1, 0, 5, 1],
  [1, 1, 0, 4, 2],
  [1, 1, 0, 3, 3],
  [1, 1, 0, 2, 4],
  [1, 1, 0, 1, 5],
  [1, 1, 0, 0, 6],
  [1, 0, 7, 0, 0],
  [1, 0, 6, 1, 0],
  [1, 0, 6, 0, 1],
  [1, 0, 5, 2, 0],
  [1, 0, 5, 1, 1],
  [1, 0, 5, 0, 2],
  [1, 0, 4, 3, 0],
  [1, 0, 4, 2, 1],
  [1, 0, 4, 1, 2],
  [1, 0, 4, 0, 3],
  [1, 0, 3, 4, 0],
  [1, 0, 3, 3, 1],
  [1, 0, 3, 2, 2],
  [1, 0, 3, 1, 3],
  [1, 0, 3, 0, 4],
  [1, 0, 2, 5, 0],
  [1, 0, 2, 4, 1],
  [1, 0, 2, 3, 2],
  [1, 0, 2, 2, 3],
  [1, 0, 2, 1, 4],
  [1, 0, 2, 0, 5],
  [1, 0, 1, 6, 0],
  [1, 0, 1, 5, 1],
  [1, 0, 1, 4, 2],
  [1, 0, 1, 3, 3],
  [1, 0, 1, 2, 4],
  [1, 0, 1, 1, 5],
  [1, 0, 1, 0, 6],
  [1, 0, 0, 7, 0],
  [1, 0, 0, 6, 1],
  [1, 0, 0, 5, 2],
  [1, 0, 0, 4, 3],
  [1, 0, 0, 3, 4],
  [1, 0, 0, 2, 5],
  [1, 0, 0, 1, 6],
  [1, 0, 0, 0, 7],
  [0, 8, 0, 0, 0],
  [0, 7, 1, 0, 0],
  [0, 7, 0, 1, 0],
  [0, 7, 0, 0, 1],
  [0, 6, 2, 0, 0],
  [0, 6, 1, 1, 0],
  [0, 6, 1, 0, 1],
  [0, 6, 0, 2, 0],
  [0, 6, 0, 1, 1],
  [0, 6, 0, 0, 2],
  [0, 5, 3, 0, 0],
  [0, 5, 2, 1, 0],
  [0, 5, 2, 0, 1],
  [0, 5, 1, 2, 0],
  [0, 5, 1, 1, 1],
  [0, 5, 1, 0, 2],
  [0, 5, 0, 3, 0],
  [0, 5, 0, 2, 1],
  [0, 5, 0, 1, 2],
  [0, 5, 0, 0, 3],
  [0, 4, 4, 0, 0],
  [0, 4, 3, 1, 0],
  [0, 4, 3, 0, 1],
  [0, 4, 2, 2, 0],
  [0, 4, 2, 1, 1],
  [0, 4, 2, 0, 2],
  [0, 4, 1, 3, 0],
  [0, 4, 1, 2, 1],
  [0, 4, 1, 1, 2],
  [0, 4, 1, 0, 3],
  [0, 4, 0, 4, 0],
  [0, 4, 0, 3, 1],
  [0, 4, 0, 2, 2],
  [0, 4, 0, 1, 3],
  [0, 4, 0, 0, 4],
  [0, 3, 5, 0, 0],
  [0, 3, 4, 1, 0],
  [0, 3, 4, 0, 1],
  [0, 3, 3, 2, 0],
  [0, 3, 3, 1, 1],
  [0, 3, 3, 0, 2],
  [0, 3, 2, 3, 0],
  [0, 3, 2, 2, 1],
  [0, 3, 2, 1, 2],
  [0, 3, 2, 0, 3],
  [0, 3, 1, 4, 0],
  [0, 3, 1, 3, 1],
  [0, 3, 1, 2, 2],
  [0, 3, 1, 1, 3],
  [0, 3, 1, 0, 4],
  [0, 3, 0, 5, 0],
  [0, 3, 0, 4, 1],
  [0, 3, 0, 3, 2],
  [0, 3, 0, 2, 3],
  [0, 3, 0, 1, 4],
  [0, 3, 0, 0, 5],
  [0, 2, 6, 0, 0],
  [0, 2, 5, 1, 0],
  [0, 2, 5, 0, 1],
  [0, 2, 4, 2, 0],
  [0, 2, 4, 1, 1],
  [0, 2, 4, 0, 2],
  [0, 2, 3, 3, 0],
  [0, 2, 3, 2, 1],
  [0, 2, 3, 1, 2],
  [0, 2, 3, 0, 3],
  [0, 2, 2, 4, 0],
  [0, 2, 2, 3, 1],
  [0, 2, 2, 2, 2],
  [0, 2, 2, 1, 3],
  [0, 2, 2, 0, 4],
  [0, 2, 1, 5, 0],
  [0, 2, 1, 4, 1],
  [0, 2, 1, 3, 2],
  [0, 2, 1, 2, 3],
  [0, 2, 1, 1, 4],
  [0, 2, 1, 0, 5],
  [0, 2, 0, 6, 0],
  [0, 2, 0, 5, 1],
  [0, 2, 0, 4, 2],
  [0, 2, 0, 3, 3],
  [0, 2, 0, 2, 4],
  [0, 2, 0, 1, 5],
  [0, 2, 0, 0, 6],
  [0, 1, 7, 0, 0],
  [0, 1, 6, 1, 0],
  [0, 1, 6, 0, 1],
  [0, 1, 5, 2, 0],
  [0, 1, 5, 1, 1],
  [0, 1, 5, 0, 2],
  [0, 1, 4, 3, 0],
  [0, 1, 4, 2, 1],
  [0, 1, 4, 1, 2],
  [0, 1, 4, 0, 3],
  [0, 1, 3, 4, 0],
  [0, 1, 3, 3, 1],
  [0, 1, 3, 2, 2],
  [0, 1, 3, 1, 3],
  [0, 1, 3, 0, 4],
  [0, 1, 2, 5, 0],
  [0, 1, 2, 4, 1],
  [0, 1, 2, 3, 2],
  [0, 1, 2, 2, 3],
  [0, 1, 2, 1, 4],
  [0, 1, 2, 0, 5],
  [0, 1, 1, 6, 0],
  [0, 1, 1, 5, 1],
  [0, 1, 1, 4, 2],
  [0, 1, 1, 3, 3],
  [0, 1, 1, 2, 4],
  [0, 1, 1, 1, 5],
  [0, 1, 1, 0, 6],
  [0, 1, 0, 7, 0],
  [0, 1, 0, 6, 1],
  [0, 1, 0, 5, 2],
  [0, 1, 0, 4, 3],
  [0, 1, 0, 3, 4],
  [0, 1, 0, 2, 5],
  [0, 1, 0, 1, 6],
  [0, 1, 0, 0, 7],
  [0, 0, 8, 0, 0],
  [0, 0, 7, 1, 0],
  [0, 0, 7, 0, 1],
  [0, 0, 6, 2, 0],
  [0, 0, 6, 1, 1],
  [0, 0, 6, 0, 2],
  [0, 0, 5, 3, 0],
  [0, 0, 5, 2, 1],
  [0, 0, 5, 1, 2],
  [0, 0, 5, 0, 3],
  [0, 0, 4, 4, 0],
  [0, 0, 4, 3, 1],
  [0, 0, 4, 2, 2],
  [0, 0, 4, 1, 3],
  [0, 0, 4, 0, 4],
  [0, 0, 3, 5, 0],
  [0, 0, 3, 4, 1],
  [0, 0, 3, 3, 2],
  [0, 0, 3, 2, 3],
  [0, 0, 3, 1, 4],
  [0, 0, 3, 0, 5],
  [0, 0, 2, 6, 0],
  [0, 0, 2, 5, 1],
  [0, 0, 2, 4, 2],
  [0, 0, 2, 3, 3],
  [0, 0, 2, 2, 4],
  [0, 0, 2, 1, 5],
  [0, 0, 2, 0, 6],
  [0, 0, 1, 7, 0],
  [0, 0, 1, 6, 1],
  [0, 0, 1, 5, 2],
  [0, 0, 1, 4, 3],
  [0, 0, 1, 3, 4],
  [0, 0, 1, 2, 5],
  [0, 0, 1, 1, 6],
  [0, 0, 1, 0, 7],
  [0, 0, 0, 8, 0],
  [0, 0, 0, 7, 1],
  [0, 0, 0, 6, 2],
  [0, 0, 0, 5, 3],
  [0, 0, 0, 4, 4],
  [0, 0, 0, 3, 5],
  [0, 0, 0, 2, 6],
  [0, 0, 0, 1, 7],
  [0, 0, 0, 0, 8]
);
for problem in [2] do block(
x0:matrix(
  [-0.930380019667853, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.910276115951000],
  [-0.260044924210624,-0.913043653556293, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.514171401702357],
  [ 0.118725028455526,-0.524014125599508,-0.790406755950712, 0.000000000000000, 0.000000000000000, 0.902331867010489],
  [ 0.373732801506873, 0.112425043458414, 0.535470544297272,-0.815863080716765, 0.000000000000000, 0.675182435784724],
  [-0.226646673995669,-0.169767010786747, 0.798386872396510, 0.632044508243657,-0.106161480675058, 0.541424023434570],
  [ 0.873264478424302,-0.009119045052848,-0.444434449499420,-0.206377582394478, 0.453334055743511, 0.423102996229604],
  [ 0.384139621628757, 0.961623924279042, 0.274586606414462, 0.123854414512918,-0.252328653088709, 0.654243799411141],
  [ 0.250525347628349,-0.202652425662477, 0.279124524728464, 0.184805240945649, 1.048615016541518, 0.629336423561912],
  [-0.369413950214187, 0.799061930110219, 0.121682493904164,-0.212142626048407, 0.770876934415233, 0.657545068499784],
  [ 0.368584862131583, 0.140906133537327,-0.519699806733474, 0.789495074059348,-0.642224296635496, 6.908805982648676],
  [ 0.321674305439812, 0.167706684728219,-0.640740791139937, 0.859127867143308,-0.632954465990246,-11.486932122435414],
  [ 0.832143715087315, 0.010454787149840, 0.945252155082121, 0.396697700249630, 0.149592358516280, 0.341298459457128],
  [-0.193090917920978, 0.495224330400293,-0.371147560249515, 1.164753531535598,-0.135976000278425, 0.554562753259079],
  [ 0.284000829610918, 0.172308390942559,-0.765249194650863, 0.907818190946937,-0.641439361227293, 5.160728078590376],
  [ 0.569031974178391, 0.312375809002351,-0.572615774611256, 0.810209570334133, 0.742759746807783, 0.314680839506340],
  [ 0.078518435811097, 0.095716115689884,-0.618250768752903,-1.061253129540132, 0.690957305288361, 0.289978760640543],
  [-0.525044055011810, 0.106399032535247,-0.231256843682830, 0.221451000278979,-1.274700826465956, 0.337692907647454],
  [-0.612621091377091, 0.286674648326289, 0.575148957527878,-0.784704418080006,-0.784093674586156, 0.312460015307033],
  [-0.190770084369073, 0.892858739940288,-0.962965856576548,-0.364878965636171,-0.441501444576904, 1.165679484370323],
  [ 0.152821767011417,-0.235223560803782, 0.844455470979138,-0.121175363502250,-1.142317454339551, 0.318542739962871],
  [ 0.372271041496242,-0.873208147081103, 0.124302920774105, 1.138626049996769,-0.200442054076201, 0.249354440563976],
  [ 0.235917319791376,-0.986493148088011, 0.199206944648550,-1.082523818150960, 0.140524518671251, 0.213697711028202],
  [ 0.783395162615112,-0.153320186348880,-0.259448645808955,-0.806988666900958,-0.962029961135834, 0.280726570361682],
  [-0.349866730759047, 0.653956381376590, 1.168601089385448, 0.502224485118256, 0.361601781669746, 0.213189938783853],
  [-0.434753867798921, 0.255795038061864,-0.269295031852938,-1.399013542768860,-0.158394615965799, 0.150159864472099],
  [-0.801323543207197,-0.168542710730710,-0.143727230444824, 1.161740379330743, 0.645731913283030, 0.181585240124577],
  [-0.223587230297299,-1.233239028395827, 0.703412295703222, 0.417111547276420, 0.520883324603291, 0.188007309912049],
  [-0.817117471517924,-0.644909564634918, 0.240254293036791,-0.992117426128954, 0.777575275415765, 0.211291136431588],
  [-0.143348971637917,-0.736441190620763, 1.321292468818350,-0.632213364065381,-0.151729011241849, 0.177176221108906],
  [-0.575096126883027,-0.833630848465751,-0.391102555375227,-1.036915290854350,-0.734272293095116, 0.205454642685589],
  [ 1.054230919010797,-1.218060676262704, 0.436362996377466,-0.182481558906559,-0.155536656701417, 0.316125452210958],
  [ 1.652514045309447, 0.199823680044471, 0.224265711387094,-0.051665699280597,-0.342521864369676, 0.126396599722635],
  [-0.981256737827832, 0.205471072542449,-0.873411190003009,-0.096946360509799, 1.153445762590580, 0.124386761108091],
  [-0.841315507158246,-0.876796022896069,-0.093452120117958, 0.250637746359189, 1.271241280824218, 0.101671054467374],
  [-0.486433562731965,-0.179912727238803,-1.381615705402971, 0.684091779262541, 0.728233118127620, 0.140989396084250],
  [-1.146141807143897,-0.111816971958430, 1.320644012332223,-0.282166043224091, 0.312008479714560, 0.126863672501638],
  [ 1.245034783010365, 0.861429553774918,-0.920862239975147,-0.295128264825219, 0.386452947173502, 0.108767442872845],
  [-1.081275608794397, 1.096027959987514, 0.689515847196700, 0.371918600336470,-0.688297677770923, 0.129449462262016],
  [-0.356723370223867,-0.794545761740371,-0.767902030460665,-0.640143880397049, 1.304656699151888, 0.071241461057675],
  [-0.131185539091287, 0.622907032648806, 0.990393229633617, 1.218304399723848,-0.777192351328941, 0.085980925469700],
  [-1.201088988421107,-0.538431278283163, 0.345802056584242, 0.794147350230996,-0.999208708839117, 0.121613178842160],
  [-0.538478567118981, 1.399896298945306,-0.828654294836154,-0.640779629323776,-0.388198916385792,10.995096604690517],
  [-0.531133203549997, 1.367448265001640,-0.877389421939472,-0.651727812708750,-0.425547866528782,-19.897560907084067],
  [ 1.527895117204899,-0.268558322601540,-0.466376247616646, 0.955717197981230,-0.133013679331965, 0.104777210917775],
  [-0.543304323872912, 1.352005823854068,-0.395800744013383,-0.959735855909354,-0.630526212984399, 0.239152453363926],
  [-1.417076556514680, 1.023091188495207,-0.666055155834030,-0.324208711622767,-0.065795980876621, 0.113112291749252],
  [-0.514266532561776, 1.331404966940734,-0.956907017578758,-0.663751676921163,-0.467749824512089, 8.767761153629268],
  [ 0.936954314780312, 1.068084639264646,-0.885066280400611, 0.930643962125449,-0.209091914086388, 0.098708679165185],
  [ 1.120594601265729, 0.925567168168288, 0.629757394127040, 0.699806373426202, 0.867268337697659, 0.092511031555476],
  [ 0.703513284829249, 0.874906589303996, 0.695169913824293,-1.121805573043543,-0.892195914870521, 0.067681477306252],
  [ 0.969041955554369, 1.432230070513925, 0.229587780556241,-0.495956468422222, 0.722577656057442, 0.090588073703654],
  [-0.077590680593504, 1.109764617134088,-1.372360583017571,-0.407046127782091,-0.756120376419194,-3.239503620582044],
  [-1.127385475319441,-0.501664238256482,-1.309867955397323,-0.785134050644104, 0.234487793636597, 0.095090200559469],
  [ 0.279149756135886,-1.240459889874841, 0.254172845888677,-0.590142993299385,-1.371896709313206, 0.101913811301049],
  [-0.336381166502444, 0.684989348972734, 1.032715590801100,-1.483379292422065, 0.251438293052985, 0.068345353326385],
  [-0.032698128869983, 1.120811231573109,-1.392962691971845,-0.390831458577597,-0.787484703330634, 2.650009570442005],
  [-0.822283499676303, 1.165287922870939,-0.976390518167790,-0.220864871936279,-0.994692579746389, 0.120318017137930],
  [ 0.031607926754936,-0.219618391721047, 1.354370135594005,-0.628113976188217, 1.329281542435329, 0.105620728546562],
  [ 0.926406633557256, 0.901232624764442,-0.409600732815301,-1.457950939685683,-0.324515258896252, 0.066970076407469],
  [ 0.494463925937199, 0.734478457565442,-0.568657816107974,-0.545903788919984, 1.637255677455928, 0.065265836112746],
  [ 1.324171989582489, 0.103082765806124, 0.780881665629056,-1.026505966934427, 0.849213001941488, 0.061776344989354],
  [-0.691845927259845,-0.446992506682221,-1.440326021939639,-0.338091133579495,-1.137577744602164, 0.055153234108864],
  [ 0.841451509495389,-1.645941308046253,-0.694550156192913, 0.540971543157854,-0.174110477163184, 0.048587160227361],
  [-0.767210455507850,-1.324137553880340,-0.689716264146653, 0.637980146467396,-1.013481190835929, 0.144675897646707],
  [ 0.058170603051307,-1.603652665907443,-0.696299967831645, 0.365861514693300, 1.063663840788807, 0.063064923085631],
  [ 1.216368014845755, 0.511699721773300, 1.458262003861767,-0.364365160400158,-0.582593274477832, 0.047792090935119],
  [ 1.457743273115833,-0.672088673020705,-0.568098205743168,-1.214634312611860, 0.000716101615561, 0.065777528588285],
  [ 0.797062332548693,-0.982500649590503,-0.147013516458301,-0.830864925583177, 1.439474710031582, 0.067779374616635],
  [-0.349753054273982,-0.491474007788091, 0.251858501847031, 1.541087961595073, 1.257990693660071, 0.043169974679424],
  [-0.662963796460601,-1.592714538409369, 0.808617165235342,-0.454915997434074,-0.749093267207862, 0.056775521932495],
  [-0.045344476333449, 1.088837547087982,-1.509040369511838, 0.017476318414040, 0.972240954574933, 0.056966155016182],
  [ 1.244872568465462,-1.212942011314588, 0.240809393691367, 0.707434884484390, 0.917876126445343, 0.058069348733471],
  [-0.358438302177203, 1.793284065811970,-0.109177259971581, 0.106504484911435,-1.027354905976642, 0.045447338918097],
  [-1.416635574809478,-1.321244057825596,-0.755445650426268, 0.183681904085857, 0.258340174088336, 0.055531014277641],
  [-0.056385839119345, 0.267205670528992,-0.782117815213740,-1.160848478046463,-1.557915310245051, 0.047392122930420],
  [ 0.770269146200581,-0.012316342344559, 0.502298137095469, 1.759696333407847, 0.723546918255637, 0.050417766705258],
  [-1.282859282755581, 1.410411232764728, 0.502897606573823, 0.131237777017641, 0.761995568202980, 0.053964292333428],
  [ 1.388859181930244, 0.735955852513379,-0.447446583375921,-0.044589217576475,-1.356834793199093, 0.048752187216061],
  [ 1.301579977051658,-0.032050295183840,-1.541970945608167,-0.237110124774898,-0.624189854344864, 0.053005702032749],
  [-0.046563854239264,-1.205611361276416, 0.852978423782876, 0.932063971448026,-1.215095020301327, 0.039996458605476],
  [ 1.240936681154175,-0.948715921228450, 1.377267588944047,-0.452358709542155,-0.000079923551993, 0.062844937007689],
  [ 0.523765982424976,-0.305457489925673,-1.771300190869594,-0.610370800402390, 0.834882278970897, 0.048113978620648],
  [ 1.852529916285500,-0.068449901667859, 0.033004852137622,-0.000413694217496, 1.078887918296485, 0.046513095034717],
  [ 0.340921752104180,-0.795359214057574,-0.925648309237933, 1.571913168488108, 0.724653685085264, 0.054125474567457],
  [ 0.565749460576455,-1.222094802656796,-1.329144815236693,-0.440404028988874,-0.911936208834367, 0.047283053708748],
  [-1.241943579215879, 0.630533812438643,-0.518844543389828,-1.569948766261185, 0.204258946883420, 0.041302166036623],
  [-1.721221979162117,-1.072216769755141, 0.338089909715610,-0.586374422063430,-0.393009717362435, 0.044545971997708],
  [ 0.912607643273668,-1.725884129982109, 0.962592672727214,-0.162856994585119, 0.161345445103514, 0.457564888171845],
  [-0.279216818438626, 0.998677203716246, 1.272772608180174,-0.166968531021380,-1.446683717203283, 0.029876635633516],
  [-1.327789510892408, 0.472953586861336,-1.200660040996314, 1.089148244344204,-0.480854294392737, 5.055078938175273],
  [ 0.991329899732713,-1.715960516175241, 0.961567783397291,-0.041890411575736,-0.072681939081785,-5.731866653867752],
  [ 0.607520327491806, 0.335560618123195, 0.221493427355851,-1.884542242819516, 0.882944298266751, 0.034791943423894],
  [-1.331609716974812, 0.482395697800048,-1.191664238584834, 1.095795835544478,-0.488048675836758,-5.189966798254826],
  [ 0.994053585278971,-1.720619782276849, 0.963708271026204,-0.029733078735606,-0.091503629456655, 5.222075151053311],
  [ 0.214826139435077,-0.649813299479445,-0.490701775415455,-2.044655563286453,-0.017352491343263, 0.030329165221015],
  [ 1.028897056144124, 0.879407128720230, 0.516119994486606, 1.621061813110911,-0.415134140166714, 0.035853935874901],
  [ 0.204654608392181, 1.176668364030990,-0.267470830612708, 1.052237856263640,-1.516333167051206, 0.045897002044669],
  [-1.608659307975415, 0.298263758624705,-0.072086408077687,-1.037842796570125,-1.086951114185647, 0.034132412415828],
  [-1.479842834394045,-0.085493439282154, 0.950927728925529, 1.353458529191356, 0.184752212221920, 0.024277216053571],
  [ 0.952183873394502,-0.934702967716332, 1.435417096357280, 0.987423550480022, 0.403057972319840, 0.031836884308292],
  [-1.369210356499553, 0.052504222220744, 0.838526502138550, 0.060993304547984, 1.549119968516425, 0.037445831877684],
  [ 1.247731349057953,-0.318393188874147, 0.784686168429879, 1.123957577387529,-1.238156860241175, 0.041114255580824],
  [-0.218835167222164, 0.320847647360118,-2.171049379348209,-0.254088239476846,-0.397842466718668, 0.046879822726716],
  [-1.560544198359985, 0.798218692601155, 0.600850410740875, 0.961784155716922, 0.880655163466903, 0.019435772829116],
  [-1.408099042851440, 0.647211359487026,-0.952587568308416, 1.212633317443589,-0.634204344849308, 0.218626985571446],
  [-0.722013290305260, 1.758217118592583,-0.226170688991921, 0.377431982723120, 1.202538198381123,-8.353954601083336],
  [-0.717910082583091, 1.764025398243848,-0.221620112843890, 0.371955658689902, 1.206843389441410, 8.027301036408911],
  [-0.641160320054884, 0.473719687210569,-0.131078469952226, 0.718956612550238, 2.026155073952429, 0.031460218174435],
  [-0.996558775085994,-0.266479230766309, 1.826458905307549, 0.775984589957744,-0.533837660636820, 0.022326413845828],
  [-0.810526831662234,-1.511787907364580,-0.563171393819778, 1.226039292580451,-0.727176668609892, 1.939404420470770],
  [-0.262732220931865,-0.215353782893662, 0.021503889188093, 1.599721965995376,-1.628359034083792, 0.028894042178651],
  [ 0.264670958865850,-0.224781922476944,-1.565486425934393,-1.591985738895485,-0.491958764365594, 0.028209828345241],
  [-0.832358329165208,-1.465622123555417,-0.616581808968194, 1.257072810082409,-0.743373048257553,-4.348099271726896],
  [-0.848707582329964,-1.423334276248573,-0.652408965890479, 1.287179993818987,-0.734848644718849, 2.418720048466009],
  [-1.665411195530338,-1.179832333480826, 0.751681714874199, 0.592715633115773, 0.538354064178687, 0.029300760590362],
  [-0.400627374047445,-0.427359504180595, 1.628815217401550, 1.020268756811824, 1.160175377844053, 0.030039242770909],
  [ 0.957177789396392, 1.159399419085353, 1.070188088835708, 0.445592488548401,-1.334391520939230, 0.025344975966715],
  [ 1.494402736217729,-0.999357571210885,-1.273318337066970, 0.140085538632257, 0.752996231477885, 0.030773936649359],
  [-0.543933461975145, 1.685949698733164,-0.451098233927018, 0.996037509634757, 1.053798180727741, 3.664003472110205],
  [ 0.453487009038417,-0.396139160924192, 2.033692016160444, 0.345994543229524,-0.915449818518782, 0.024065718164959],
  [ 0.475437276959086, 0.048578447353052,-0.455228098990891, 2.183228871754614,-0.508030091216866, 0.028179073330699],
  [-0.306275355783195, 1.036812195959491, 0.730810917341415, 1.747086739012170, 0.842459674787721, 0.029597775570515],
  [ 0.149729604566635, 0.799542996095616, 1.330424304321894, 0.374788761025351, 1.706147101300226, 0.032704626295971],
  [ 0.460098592841722,-0.337702142761348,-1.000338303950260, 0.479222597247470, 1.982091139022875, 0.026963370683986],
  [-2.078013976852539, 0.074475859731551,-0.500000615789321, 0.821033006942267, 0.536772656321553, 0.025159929805122],
  [-0.470084165057138, 1.682973429941063,-0.466677202533983, 1.061149827373342, 1.072110423233303,-6.146708483775461],
  [-0.398639126882568, 1.669771809009575,-0.477047977207285, 1.104702027910941, 1.093499773871526, 2.828709816372239],
  [ 0.197482974834653, 1.052546097981833, 0.218833444016572,-0.767267877662655,-1.974527173519056, 0.020500289782327],
  [-0.900914145019480, 0.563703672201226, 0.468733992783025,-1.544288301943336, 1.397057667985992, 0.022865519747045],
  [ 0.498553714354790, 0.070635253215987, 0.225270297461014, 0.150363099959187,-2.317673166229857, 0.018780849278720],
  [ 0.810147361953364,-1.097400699693990,-0.746005877945157, 0.706454993757525,-1.674048097605779, 0.042427173625229],
  [-1.191869713184897, 1.473627565699484,-0.472734365276206,-0.083208701545079, 1.386003674850709, 0.046510497002466],
  [ 0.245991872576777, 2.020802182223252, 1.198670339216985, 0.443078437250873,-0.027819020164797, 0.025663701138450],
  [-0.544972043504147, 1.708492104709557, 1.372867985481016,-0.779773458070021, 0.299633963950341, 0.024597590621147],
  [ 0.261236872573701, 1.080224300271899, 1.962518545388503,-0.733314878717968, 0.480442681837190, 0.150820964629395],
  [-1.803665123188017, 0.669564006521314, 1.047294456692301,-1.061666765110091, 0.093716704485048, 0.017801357978725],
  [ 0.016595047811726, 1.089228629297708, 2.057870157183522,-0.724024620632625, 0.079198342757505, 0.549022792252560],
  [-2.040546843891338,-0.318200369959592,-0.902732552706839,-0.103605822218183,-0.941562667197495, 0.018566919123094],
  [ 0.060267565523703, 1.122315921828903, 2.048160807081477,-0.747276805745410, 0.155831598752327,-0.633261894407287],
  [ 0.106795692442892,-1.600742037236287,-1.481405735270751,-1.037549428918205, 0.452449016174055, 0.017096500458182],
  [-0.909312619624182,-0.556875812321025, 1.079732870794060,-1.930516379959195,-0.186687906592134, 0.017081891078890],
  [-1.308317047834654,-0.336828134503225, 1.546025830481125,-0.386139898938493,-1.331704007373198, 0.019081052471714],
  [-1.068191233555293,-0.290413840911127, 0.263557993502662, 2.214952564407318,-0.071524074489860, 0.012281298483626],
  [ 0.880428966427574, 0.292506841194761,-2.078086142432436, 0.838721178264068, 0.574667971791334, 0.016822456309486],
  [-2.255756464604477,-0.091076018545488,-0.089772920685290,-0.723268105656650, 0.787767547767551, 0.015297292801802],
  [-2.327210009162412, 0.300317794169181, 0.647332504480634, 0.337400036660271,-0.521729163428210, 0.014268569710276],
  [ 1.725128614592130,-0.311551106755756, 0.717579079538734,-0.430234818201515,-1.604567352458264, 0.014255053489896],
  [ 0.238342077845452,-0.180786088862837,-1.378611493505568, 0.083219345317792,-2.107695731520811, 0.014729980857766],
  [ 0.842711078731119, 0.963443069252944,-1.670355319140077,-1.414057469368517, 0.108408283387710, 0.009893592479201],
  [-0.484349832006061, 1.512089062406981,-1.707509941725814, 0.968658616485103,-0.275284781764141, 0.015604574032081],
  [ 1.936050573381376, 1.466268597286811, 0.198381465879245, 0.654945907418740,-0.306662859123164, 0.011782560039891],
  [ 0.755425576467473,-0.873387620650211,-1.847919576215033, 1.147474126283971,-0.632348010749251, 0.013947009019521],
  [-0.853438208129562,-1.880449369412364, 0.892753027196730,-0.657977504219138, 1.004173831596223, 0.011682109008434],
  [-0.780570953047361,-1.723818089091251, 1.416577010010402, 0.882664242759831,-0.373638973522777, 0.009430270208807],
  [ 2.162453057220912, 0.672480821983082, 0.285723439677019,-1.155691908616773,-0.078700855166787, 0.012003421946521],
  [ 0.734142671535165, 0.330781261423159, 1.477161415031543,-0.365027075890985, 1.900778772125225, 3.078012053078881],
  [ 0.750269955459279, 0.305069657347852, 1.510273648826270,-0.342736010210738, 1.881834865954291,-6.394338176070219],
  [-0.014000449697730,-0.639040287882750, 1.249495101629075, 2.130843793665854,-0.296916443566669, 0.013229138774683],
  [-0.113068872434085,-0.994954794047760, 2.353049483166888, 0.111762858555138, 0.251707951812791, 0.009898056795282],
  [ 0.767822259776567, 0.280756670166539, 1.537885095486169,-0.321893695261388, 1.865149419390313, 3.323106979820315],
  [ 0.163609975218753, 1.714533205907918,-0.302159868377645,-1.654600113272378, 0.933494887795559, 0.012616780158908],
  [-0.430264633319569,-0.088253247614565,-0.280322331046992,-0.991165219435817, 2.337150585551845, 0.010547759615842],
  [ 0.652057511072245, 2.368829408223214,-0.795691744987830, 0.186572818222682, 0.302513056464970, 0.008500989721705],
  [-0.049442498426807, 2.102845485166739,-0.195297806375071, 1.531898284888277, 0.161139440342746, 0.016858973459000],
  [ 1.139899461590375, 2.135305999970694,-0.139759095877461,-0.527184658661190,-0.850509996080672, 0.010897966703755],
  [ 0.597085559095370,-1.212232133097125,-1.148113259153601, 0.889467556902093,-1.744823994500702,-0.014815638214734],
  [-0.443727258435343,-1.620109592210944,-0.818775798974651, 1.354976645156296,-1.313044793185759, 0.025615432205389],
  [ 0.668375199750884, 0.671365968415610, 2.160299864179228, 1.280583671215236, 0.000142190843449, 0.009667558754845],
  [ 2.273593798560790,-1.053130046961360,-0.514004716851189,-0.010340450547326,-0.926005666971126, 0.007571796082428],
  [ 0.447006923994203, 1.797497761851052, 1.521839473146382,-1.294132967846015,-0.111591718430669, 0.011209716848955],
  [-0.476188286891019, 0.400064661094783, 1.491404562842073, 1.031669390678697,-1.953624259021765, 0.005736738019918],
  [ 0.643994748534441,-1.541288814181376, 0.731275815745050, 0.280205064175917, 2.055017138906137, 0.002544727511323],
  [ 0.921088471887912,-0.267773119259229, 0.307518844511486, 1.260350568222151, 2.255913255586774, 0.006386486489165],
  [-0.432270287567598,-1.526753376334374,-2.226205743966194, 0.480920728735969, 0.045899505991698, 0.008551269755836],
  [-0.643353273700606, 0.714521336137082,-1.707231536193812,-1.599761043546015, 1.161650900402369, 0.006332645300739],
  [-1.078109282519488, 1.242711705151514, 0.700377310348111, 2.039981332460960,-0.727183001201167, 0.004969424357670],
  [ 0.283859214108102,-1.171856491824661, 1.014554827837244,-2.107588210031881, 1.146089701763104, 0.005281060229028],
  [ 2.459196961063064,-0.252790443205667, 1.061302202754044, 1.020821266569770, 0.122475783648942, 0.004961534412195],
  [ 0.067012627268325,-0.804220178690120, 0.889240782011898,-1.992079417606201,-1.750591181154977, 0.018035250177364],
  [-1.648017205354678,-1.036351036576693,-0.264857774719094,-2.170186574261671,-0.052047439493655, 0.003325700953260],
  [-0.324071643875802,-1.322363429180447, 0.800824580575078, 0.049864748135655, 2.479083617422174, 0.004032576917780],
  [ 1.964900975640071, 0.354955200001644,-0.815466472467025, 1.890981444475088, 1.028149744803125, 0.002826380943987],
  [ 1.712004534956086, 0.693149455029175,-0.904169558920272, 0.281454033178354, 2.250522530881923, 0.002376127997638],
  [-0.220933588565365,-2.178252285372885, 0.542510573902157, 1.805979850410787, 1.039933640833710, 0.003017523457939],
  [ 0.674209832101260,-2.714423852869973,-0.653836064698217,-1.082497321323785, 0.127351388307830, 0.005887739178526],
  [-0.078599367798697, 0.726255620836413, 0.095853235493249,-2.939156759522129,-0.711822709498973, 0.002782807462225],
  [ 1.798720686472501, 0.116403222926162,-1.172540357601913,-1.812947761758814, 1.543034503138528, 0.002147725644090],
  [ 1.793310020225982, 0.479922016268729,-1.123465730533002, 1.619011424256751,-1.785784459666719, 0.001790893511151],
  [-0.118035464094776,-3.213956393540675,-0.481659049418987, 0.004939329368681,-0.028486756110331, 0.002581578890878],
  [ 2.283578031382044, 1.331167721410088, 1.929038351863475,-0.094082532686998, 0.256751278331409, 0.001199881900133],
  [ 2.047159185408495, 1.881233154519895,-0.360822123776556, 0.776625573107648, 1.647350396336509, 0.000759598107920],
  [ 1.349331631355351,-0.726751535476899, 1.259111888191993,-2.554663503493686,-0.871677529146165, 0.003562007821458],
  [ 0.376532859137703,-1.194725995622827, 1.444138159001923,-1.997573460259912,-2.044356493680470,-1.224874607729758],
  [ 0.377932168925367,-1.194024786722317, 1.447950340623382,-1.998403146333394,-2.045944406552396, 1.212657453484399],
  [-0.998345066271528, 0.359056403785302,-2.058112051710547, 1.393233410004300,-2.142727717261021, 0.001108585450053],
  [-1.697357959325026,-1.258510060794586,-1.117581404485567, 1.556533557033055, 1.939186052743761, 0.001091933621727],
  [ 3.085750702471540, 0.701961182000082,-1.371287936502730,-0.040555803424071, 0.053397789441759, 0.000928445833158],
  [-0.524941934885140,-0.860911870769630,-1.002593063541707,-2.768349252413275, 1.489406359544603, 0.000984851988769],
  [ 2.751060583661782,-1.799255769147363, 0.793197395697101,-0.727216850590748, 0.553206231832010, 0.000976067560786],
  [-1.870797603893405, 0.681742383828421, 0.266645414571484, 0.188581819475683,-3.093437866742380, 0.000991715378803],
  [-2.557234532958854, 2.601263024946746, 0.082407144150693,-0.406615085263501,-0.519306058978608, 0.000394992072375],
  [-2.419158258103479,-1.265251548810886,-0.776871247087758,-0.884859608470279, 2.254774191381726, 0.000433513099833],
  [-0.779369417723483,-0.711261161750242,-2.749072800430068,-0.104379186987544, 2.352322282486087, 0.000423428852751],
  [ 1.185878943786445,-1.707773445786392,-0.496687421488166,-1.977246199070146,-2.461327103328688, 0.000461669600401],
  [-1.605046666700670,-0.735216596770425, 0.472483370576902,-0.814643210392025,-3.434635117042237, 0.017633343259022],
  [ 1.902125385688923,-2.223950766905562,-0.063766349780575, 2.683802782344715,-0.529062717844829, 0.000345322892989],
  [-0.230170359689104,-3.640144608343532,-0.956616956230839,-1.260204395791095, 0.773265984996016, 0.020542009772846],
  [-1.647870321457991,-0.726813085644609, 0.493786307688720,-0.820402625495128,-3.505895785516588,-0.014877284629300],
  [-1.865349314921101, 1.424396392378196, 3.115293027842066, 1.121186032182635, 0.258728173618076, 0.000292233559865],
  [-2.702107985877379, 0.763105133315922,-3.114680808776455,-0.020743128648033, 0.779077235431398, 0.000178385842077],
  [-2.513409549641198,-2.443133000640365,-0.476428244563653, 1.780402031622502,-1.764292207208574, 0.000248963183428],
  [-1.790387545741473, 1.901844251893420, 1.566562963395039,-2.120629264909790,-2.241545535485958, 0.000155656933970],
  [-0.138726512578784,-1.783057269091860, 1.722753540361251, 0.492425478434336,-3.655649622089668, 0.000105167067064],
  [-2.178007167165016,-1.683452092536551, 3.065516468765208,-1.319782039548980, 1.098315666015559, 0.000115482878400],
  [ 0.662967723367189,-0.317810805530848, 3.212725163650207,-3.054631649333536,-0.458155267526049, 0.000224104765033],
  [-1.967666768767619,-0.170709202839505,-2.304308296650543,-2.874587215328639,-1.849703548829738, 0.000091685135782],
  [ 1.633893288490077, 2.832903035992357,-3.005046896059211,-0.487160829794526, 1.057661526635554, 0.000055731143881],
  [-0.114251811106216,-4.138870776379400,-1.131121584233192,-1.369185276619640, 0.946334723292086,-0.073206741402079],
  [-0.912168657943417, 1.426778146962108, 3.416393099875055,-1.067352091661355, 2.382186371510201, 0.000101274681164],
  [-0.101815858929955,-4.203873917200065,-1.153411039911033,-1.384448018369811, 0.972246132315607, 0.057952243853072],
  [ 0.756664046817654,-2.131861562924299, 1.985024903003175,-3.203247907977977,-1.920009600366767, 0.000908569986319],
  [-1.357243568014397,-3.621323043548224,-1.985927094259299,-1.749177945123673,-1.735974131399323, 0.000053070428949],
  [ 2.990639381193154, 0.754603353419354,-1.720017440580669,-2.887663423410634,-2.970286243852501, 0.000025133155993],
  [-1.188231256517670, 1.743857890685330,-2.446908041037902, 4.315389514180858, 1.818181478850136, 0.000080953450820],
  [ 1.234862569542176,-2.231834635611765, 2.898814577686140,-4.564727791216825,-2.360760731667888,-0.000108895358373]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 5_225_8"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir5_225_8g.mac",err,"refir5_225_8g.txt")
)$


==> anc/refir5_230_8E1a.mac <==
/* r5_230_8E1a.txt:4 formula 1 */
rule:"5_230_8";
n:5;
N:230;
deg:8;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0],
  [6, 1, 0, 0, 0],
  [6, 0, 1, 0, 0],
  [6, 0, 0, 1, 0],
  [6, 0, 0, 0, 1],
  [5, 2, 0, 0, 0],
  [5, 1, 1, 0, 0],
  [5, 1, 0, 1, 0],
  [5, 1, 0, 0, 1],
  [5, 0, 2, 0, 0],
  [5, 0, 1, 1, 0],
  [5, 0, 1, 0, 1],
  [5, 0, 0, 2, 0],
  [5, 0, 0, 1, 1],
  [5, 0, 0, 0, 2],
  [4, 3, 0, 0, 0],
  [4, 2, 1, 0, 0],
  [4, 2, 0, 1, 0],
  [4, 2, 0, 0, 1],
  [4, 1, 2, 0, 0],
  [4, 1, 1, 1, 0],
  [4, 1, 1, 0, 1],
  [4, 1, 0, 2, 0],
  [4, 1, 0, 1, 1],
  [4, 1, 0, 0, 2],
  [4, 0, 3, 0, 0],
  [4, 0, 2, 1, 0],
  [4, 0, 2, 0, 1],
  [4, 0, 1, 2, 0],
  [4, 0, 1, 1, 1],
  [4, 0, 1, 0, 2],
  [4, 0, 0, 3, 0],
  [4, 0, 0, 2, 1],
  [4, 0, 0, 1, 2],
  [4, 0, 0, 0, 3],
  [3, 4, 0, 0, 0],
  [3, 3, 1, 0, 0],
  [3, 3, 0, 1, 0],
  [3, 3, 0, 0, 1],
  [3, 2, 2, 0, 0],
  [3, 2, 1, 1, 0],
  [3, 2, 1, 0, 1],
  [3, 2, 0, 2, 0],
  [3, 2, 0, 1, 1],
  [3, 2, 0, 0, 2],
  [3, 1, 3, 0, 0],
  [3, 1, 2, 1, 0],
  [3, 1, 2, 0, 1],
  [3, 1, 1, 2, 0],
  [3, 1, 1, 1, 1],
  [3, 1, 1, 0, 2],
  [3, 1, 0, 3, 0],
  [3, 1, 0, 2, 1],
  [3, 1, 0, 1, 2],
  [3, 1, 0, 0, 3],
  [3, 0, 4, 0, 0],
  [3, 0, 3, 1, 0],
  [3, 0, 3, 0, 1],
  [3, 0, 2, 2, 0],
  [3, 0, 2, 1, 1],
  [3, 0, 2, 0, 2],
  [3, 0, 1, 3, 0],
  [3, 0, 1, 2, 1],
  [3, 0, 1, 1, 2],
  [3, 0, 1, 0, 3],
  [3, 0, 0, 4, 0],
  [3, 0, 0, 3, 1],
  [3, 0, 0, 2, 2],
  [3, 0, 0, 1, 3],
  [3, 0, 0, 0, 4],
  [2, 5, 0, 0, 0],
  [2, 4, 1, 0, 0],
  [2, 4, 0, 1, 0],
  [2, 4, 0, 0, 1],
  [2, 3, 2, 0, 0],
  [2, 3, 1, 1, 0],
  [2, 3, 1, 0, 1],
  [2, 3, 0, 2, 0],
  [2, 3, 0, 1, 1],
  [2, 3, 0, 0, 2],
  [2, 2, 3, 0, 0],
  [2, 2, 2, 1, 0],
  [2, 2, 2, 0, 1],
  [2, 2, 1, 2, 0],
  [2, 2, 1, 1, 1],
  [2, 2, 1, 0, 2],
  [2, 2, 0, 3, 0],
  [2, 2, 0, 2, 1],
  [2, 2, 0, 1, 2],
  [2, 2, 0, 0, 3],
  [2, 1, 4, 0, 0],
  [2, 1, 3, 1, 0],
  [2, 1, 3, 0, 1],
  [2, 1, 2, 2, 0],
  [2, 1, 2, 1, 1],
  [2, 1, 2, 0, 2],
  [2, 1, 1, 3, 0],
  [2, 1, 1, 2, 1],
  [2, 1, 1, 1, 2],
  [2, 1, 1, 0, 3],
  [2, 1, 0, 4, 0],
  [2, 1, 0, 3, 1],
  [2, 1, 0, 2, 2],
  [2, 1, 0, 1, 3],
  [2, 1, 0, 0, 4],
  [2, 0, 5, 0, 0],
  [2, 0, 4, 1, 0],
  [2, 0, 4, 0, 1],
  [2, 0, 3, 2, 0],
  [2, 0, 3, 1, 1],
  [2, 0, 3, 0, 2],
  [2, 0, 2, 3, 0],
  [2, 0, 2, 2, 1],
  [2, 0, 2, 1, 2],
  [2, 0, 2, 0, 3],
  [2, 0, 1, 4, 0],
  [2, 0, 1, 3, 1],
  [2, 0, 1, 2, 2],
  [2, 0, 1, 1, 3],
  [2, 0, 1, 0, 4],
  [2, 0, 0, 5, 0],
  [2, 0, 0, 4, 1],
  [2, 0, 0, 3, 2],
  [2, 0, 0, 2, 3],
  [2, 0, 0, 1, 4],
  [2, 0, 0, 0, 5],
  [1, 6, 0, 0, 0],
  [1, 5, 1, 0, 0],
  [1, 5, 0, 1, 0],
  [1, 5, 0, 0, 1],
  [1, 4, 2, 0, 0],
  [1, 4, 1, 1, 0],
  [1, 4, 1, 0, 1],
  [1, 4, 0, 2, 0],
  [1, 4, 0, 1, 1],
  [1, 4, 0, 0, 2],
  [1, 3, 3, 0, 0],
  [1, 3, 2, 1, 0],
  [1, 3, 2, 0, 1],
  [1, 3, 1, 2, 0],
  [1, 3, 1, 1, 1],
  [1, 3, 1, 0, 2],
  [1, 3, 0, 3, 0],
  [1, 3, 0, 2, 1],
  [1, 3, 0, 1, 2],
  [1, 3, 0, 0, 3],
  [1, 2, 4, 0, 0],
  [1, 2, 3, 1, 0],
  [1, 2, 3, 0, 1],
  [1, 2, 2, 2, 0],
  [1, 2, 2, 1, 1],
  [1, 2, 2, 0, 2],
  [1, 2, 1, 3, 0],
  [1, 2, 1, 2, 1],
  [1, 2, 1, 1, 2],
  [1, 2, 1, 0, 3],
  [1, 2, 0, 4, 0],
  [1, 2, 0, 3, 1],
  [1, 2, 0, 2, 2],
  [1, 2, 0, 1, 3],
  [1, 2, 0, 0, 4],
  [1, 1, 5, 0, 0],
  [1, 1, 4, 1, 0],
  [1, 1, 4, 0, 1],
  [1, 1, 3, 2, 0],
  [1, 1, 3, 1, 1],
  [1, 1, 3, 0, 2],
  [1, 1, 2, 3, 0],
  [1, 1, 2, 2, 1],
  [1, 1, 2, 1, 2],
  [1, 1, 2, 0, 3],
  [1, 1, 1, 4, 0],
  [1, 1, 1, 3, 1],
  [1, 1, 1, 2, 2],
  [1, 1, 1, 1, 3],
  [1, 1, 1, 0, 4],
  [1, 1, 0, 5, 0],
  [1, 1, 0, 4, 1],
  [1, 1, 0, 3, 2],
  [1, 1, 0, 2, 3],
  [1, 1, 0, 1, 4],
  [1, 1, 0, 0, 5],
  [1, 0, 6, 0, 0],
  [1, 0, 5, 1, 0],
  [1, 0, 5, 0, 1],
  [1, 0, 4, 2, 0],
  [1, 0, 4, 1, 1],
  [1, 0, 4, 0, 2],
  [1, 0, 3, 3, 0],
  [1, 0, 3, 2, 1],
  [1, 0, 3, 1, 2],
  [1, 0, 3, 0, 3],
  [1, 0, 2, 4, 0],
  [1, 0, 2, 3, 1],
  [1, 0, 2, 2, 2],
  [1, 0, 2, 1, 3],
  [1, 0, 2, 0, 4],
  [1, 0, 1, 5, 0],
  [1, 0, 1, 4, 1],
  [1, 0, 1, 3, 2],
  [1, 0, 1, 2, 3],
  [1, 0, 1, 1, 4],
  [1, 0, 1, 0, 5],
  [1, 0, 0, 6, 0],
  [1, 0, 0, 5, 1],
  [1, 0, 0, 4, 2],
  [1, 0, 0, 3, 3],
  [1, 0, 0, 2, 4],
  [1, 0, 0, 1, 5],
  [1, 0, 0, 0, 6],
  [0, 7, 0, 0, 0],
  [0, 6, 1, 0, 0],
  [0, 6, 0, 1, 0],
  [0, 6, 0, 0, 1],
  [0, 5, 2, 0, 0],
  [0, 5, 1, 1, 0],
  [0, 5, 1, 0, 1],
  [0, 5, 0, 2, 0],
  [0, 5, 0, 1, 1],
  [0, 5, 0, 0, 2],
  [0, 4, 3, 0, 0],
  [0, 4, 2, 1, 0],
  [0, 4, 2, 0, 1],
  [0, 4, 1, 2, 0],
  [0, 4, 1, 1, 1],
  [0, 4, 1, 0, 2],
  [0, 4, 0, 3, 0],
  [0, 4, 0, 2, 1],
  [0, 4, 0, 1, 2],
  [0, 4, 0, 0, 3],
  [0, 3, 4, 0, 0],
  [0, 3, 3, 1, 0],
  [0, 3, 3, 0, 1],
  [0, 3, 2, 2, 0],
  [0, 3, 2, 1, 1],
  [0, 3, 2, 0, 2],
  [0, 3, 1, 3, 0],
  [0, 3, 1, 2, 1],
  [0, 3, 1, 1, 2],
  [0, 3, 1, 0, 3],
  [0, 3, 0, 4, 0],
  [0, 3, 0, 3, 1],
  [0, 3, 0, 2, 2],
  [0, 3, 0, 1, 3],
  [0, 3, 0, 0, 4],
  [0, 2, 5, 0, 0],
  [0, 2, 4, 1, 0],
  [0, 2, 4, 0, 1],
  [0, 2, 3, 2, 0],
  [0, 2, 3, 1, 1],
  [0, 2, 3, 0, 2],
  [0, 2, 2, 3, 0],
  [0, 2, 2, 2, 1],
  [0, 2, 2, 1, 2],
  [0, 2, 2, 0, 3],
  [0, 2, 1, 4, 0],
  [0, 2, 1, 3, 1],
  [0, 2, 1, 2, 2],
  [0, 2, 1, 1, 3],
  [0, 2, 1, 0, 4],
  [0, 2, 0, 5, 0],
  [0, 2, 0, 4, 1],
  [0, 2, 0, 3, 2],
  [0, 2, 0, 2, 3],
  [0, 2, 0, 1, 4],
  [0, 2, 0, 0, 5],
  [0, 1, 6, 0, 0],
  [0, 1, 5, 1, 0],
  [0, 1, 5, 0, 1],
  [0, 1, 4, 2, 0],
  [0, 1, 4, 1, 1],
  [0, 1, 4, 0, 2],
  [0, 1, 3, 3, 0],
  [0, 1, 3, 2, 1],
  [0, 1, 3, 1, 2],
  [0, 1, 3, 0, 3],
  [0, 1, 2, 4, 0],
  [0, 1, 2, 3, 1],
  [0, 1, 2, 2, 2],
  [0, 1, 2, 1, 3],
  [0, 1, 2, 0, 4],
  [0, 1, 1, 5, 0],
  [0, 1, 1, 4, 1],
  [0, 1, 1, 3, 2],
  [0, 1, 1, 2, 3],
  [0, 1, 1, 1, 4],
  [0, 1, 1, 0, 5],
  [0, 1, 0, 6, 0],
  [0, 1, 0, 5, 1],
  [0, 1, 0, 4, 2],
  [0, 1, 0, 3, 3],
  [0, 1, 0, 2, 4],
  [0, 1, 0, 1, 5],
  [0, 1, 0, 0, 6],
  [0, 0, 7, 0, 0],
  [0, 0, 6, 1, 0],
  [0, 0, 6, 0, 1],
  [0, 0, 5, 2, 0],
  [0, 0, 5, 1, 1],
  [0, 0, 5, 0, 2],
  [0, 0, 4, 3, 0],
  [0, 0, 4, 2, 1],
  [0, 0, 4, 1, 2],
  [0, 0, 4, 0, 3],
  [0, 0, 3, 4, 0],
  [0, 0, 3, 3, 1],
  [0, 0, 3, 2, 2],
  [0, 0, 3, 1, 3],
  [0, 0, 3, 0, 4],
  [0, 0, 2, 5, 0],
  [0, 0, 2, 4, 1],
  [0, 0, 2, 3, 2],
  [0, 0, 2, 2, 3],
  [0, 0, 2, 1, 4],
  [0, 0, 2, 0, 5],
  [0, 0, 1, 6, 0],
  [0, 0, 1, 5, 1],
  [0, 0, 1, 4, 2],
  [0, 0, 1, 3, 3],
  [0, 0, 1, 2, 4],
  [0, 0, 1, 1, 5],
  [0, 0, 1, 0, 6],
  [0, 0, 0, 7, 0],
  [0, 0, 0, 6, 1],
  [0, 0, 0, 5, 2],
  [0, 0, 0, 4, 3],
  [0, 0, 0, 3, 4],
  [0, 0, 0, 2, 5],
  [0, 0, 0, 1, 6],
  [0, 0, 0, 0, 7],
  [8, 0, 0, 0, 0],
  [7, 1, 0, 0, 0],
  [7, 0, 1, 0, 0],
  [7, 0, 0, 1, 0],
  [7, 0, 0, 0, 1],
  [6, 2, 0, 0, 0],
  [6, 1, 1, 0, 0],
  [6, 1, 0, 1, 0],
  [6, 1, 0, 0, 1],
  [6, 0, 2, 0, 0],
  [6, 0, 1, 1, 0],
  [6, 0, 1, 0, 1],
  [6, 0, 0, 2, 0],
  [6, 0, 0, 1, 1],
  [6, 0, 0, 0, 2],
  [5, 3, 0, 0, 0],
  [5, 2, 1, 0, 0],
  [5, 2, 0, 1, 0],
  [5, 2, 0, 0, 1],
  [5, 1, 2, 0, 0],
  [5, 1, 1, 1, 0],
  [5, 1, 1, 0, 1],
  [5, 1, 0, 2, 0],
  [5, 1, 0, 1, 1],
  [5, 1, 0, 0, 2],
  [5, 0, 3, 0, 0],
  [5, 0, 2, 1, 0],
  [5, 0, 2, 0, 1],
  [5, 0, 1, 2, 0],
  [5, 0, 1, 1, 1],
  [5, 0, 1, 0, 2],
  [5, 0, 0, 3, 0],
  [5, 0, 0, 2, 1],
  [5, 0, 0, 1, 2],
  [5, 0, 0, 0, 3],
  [4, 4, 0, 0, 0],
  [4, 3, 1, 0, 0],
  [4, 3, 0, 1, 0],
  [4, 3, 0, 0, 1],
  [4, 2, 2, 0, 0],
  [4, 2, 1, 1, 0],
  [4, 2, 1, 0, 1],
  [4, 2, 0, 2, 0],
  [4, 2, 0, 1, 1],
  [4, 2, 0, 0, 2],
  [4, 1, 3, 0, 0],
  [4, 1, 2, 1, 0],
  [4, 1, 2, 0, 1],
  [4, 1, 1, 2, 0],
  [4, 1, 1, 1, 1],
  [4, 1, 1, 0, 2],
  [4, 1, 0, 3, 0],
  [4, 1, 0, 2, 1],
  [4, 1, 0, 1, 2],
  [4, 1, 0, 0, 3],
  [4, 0, 4, 0, 0],
  [4, 0, 3, 1, 0],
  [4, 0, 3, 0, 1],
  [4, 0, 2, 2, 0],
  [4, 0, 2, 1, 1],
  [4, 0, 2, 0, 2],
  [4, 0, 1, 3, 0],
  [4, 0, 1, 2, 1],
  [4, 0, 1, 1, 2],
  [4, 0, 1, 0, 3],
  [4, 0, 0, 4, 0],
  [4, 0, 0, 3, 1],
  [4, 0, 0, 2, 2],
  [4, 0, 0, 1, 3],
  [4, 0, 0, 0, 4],
  [3, 5, 0, 0, 0],
  [3, 4, 1, 0, 0],
  [3, 4, 0, 1, 0],
  [3, 4, 0, 0, 1],
  [3, 3, 2, 0, 0],
  [3, 3, 1, 1, 0],
  [3, 3, 1, 0, 1],
  [3, 3, 0, 2, 0],
  [3, 3, 0, 1, 1],
  [3, 3, 0, 0, 2],
  [3, 2, 3, 0, 0],
  [3, 2, 2, 1, 0],
  [3, 2, 2, 0, 1],
  [3, 2, 1, 2, 0],
  [3, 2, 1, 1, 1],
  [3, 2, 1, 0, 2],
  [3, 2, 0, 3, 0],
  [3, 2, 0, 2, 1],
  [3, 2, 0, 1, 2],
  [3, 2, 0, 0, 3],
  [3, 1, 4, 0, 0],
  [3, 1, 3, 1, 0],
  [3, 1, 3, 0, 1],
  [3, 1, 2, 2, 0],
  [3, 1, 2, 1, 1],
  [3, 1, 2, 0, 2],
  [3, 1, 1, 3, 0],
  [3, 1, 1, 2, 1],
  [3, 1, 1, 1, 2],
  [3, 1, 1, 0, 3],
  [3, 1, 0, 4, 0],
  [3, 1, 0, 3, 1],
  [3, 1, 0, 2, 2],
  [3, 1, 0, 1, 3],
  [3, 1, 0, 0, 4],
  [3, 0, 5, 0, 0],
  [3, 0, 4, 1, 0],
  [3, 0, 4, 0, 1],
  [3, 0, 3, 2, 0],
  [3, 0, 3, 1, 1],
  [3, 0, 3, 0, 2],
  [3, 0, 2, 3, 0],
  [3, 0, 2, 2, 1],
  [3, 0, 2, 1, 2],
  [3, 0, 2, 0, 3],
  [3, 0, 1, 4, 0],
  [3, 0, 1, 3, 1],
  [3, 0, 1, 2, 2],
  [3, 0, 1, 1, 3],
  [3, 0, 1, 0, 4],
  [3, 0, 0, 5, 0],
  [3, 0, 0, 4, 1],
  [3, 0, 0, 3, 2],
  [3, 0, 0, 2, 3],
  [3, 0, 0, 1, 4],
  [3, 0, 0, 0, 5],
  [2, 6, 0, 0, 0],
  [2, 5, 1, 0, 0],
  [2, 5, 0, 1, 0],
  [2, 5, 0, 0, 1],
  [2, 4, 2, 0, 0],
  [2, 4, 1, 1, 0],
  [2, 4, 1, 0, 1],
  [2, 4, 0, 2, 0],
  [2, 4, 0, 1, 1],
  [2, 4, 0, 0, 2],
  [2, 3, 3, 0, 0],
  [2, 3, 2, 1, 0],
  [2, 3, 2, 0, 1],
  [2, 3, 1, 2, 0],
  [2, 3, 1, 1, 1],
  [2, 3, 1, 0, 2],
  [2, 3, 0, 3, 0],
  [2, 3, 0, 2, 1],
  [2, 3, 0, 1, 2],
  [2, 3, 0, 0, 3],
  [2, 2, 4, 0, 0],
  [2, 2, 3, 1, 0],
  [2, 2, 3, 0, 1],
  [2, 2, 2, 2, 0],
  [2, 2, 2, 1, 1],
  [2, 2, 2, 0, 2],
  [2, 2, 1, 3, 0],
  [2, 2, 1, 2, 1],
  [2, 2, 1, 1, 2],
  [2, 2, 1, 0, 3],
  [2, 2, 0, 4, 0],
  [2, 2, 0, 3, 1],
  [2, 2, 0, 2, 2],
  [2, 2, 0, 1, 3],
  [2, 2, 0, 0, 4],
  [2, 1, 5, 0, 0],
  [2, 1, 4, 1, 0],
  [2, 1, 4, 0, 1],
  [2, 1, 3, 2, 0],
  [2, 1, 3, 1, 1],
  [2, 1, 3, 0, 2],
  [2, 1, 2, 3, 0],
  [2, 1, 2, 2, 1],
  [2, 1, 2, 1, 2],
  [2, 1, 2, 0, 3],
  [2, 1, 1, 4, 0],
  [2, 1, 1, 3, 1],
  [2, 1, 1, 2, 2],
  [2, 1, 1, 1, 3],
  [2, 1, 1, 0, 4],
  [2, 1, 0, 5, 0],
  [2, 1, 0, 4, 1],
  [2, 1, 0, 3, 2],
  [2, 1, 0, 2, 3],
  [2, 1, 0, 1, 4],
  [2, 1, 0, 0, 5],
  [2, 0, 6, 0, 0],
  [2, 0, 5, 1, 0],
  [2, 0, 5, 0, 1],
  [2, 0, 4, 2, 0],
  [2, 0, 4, 1, 1],
  [2, 0, 4, 0, 2],
  [2, 0, 3, 3, 0],
  [2, 0, 3, 2, 1],
  [2, 0, 3, 1, 2],
  [2, 0, 3, 0, 3],
  [2, 0, 2, 4, 0],
  [2, 0, 2, 3, 1],
  [2, 0, 2, 2, 2],
  [2, 0, 2, 1, 3],
  [2, 0, 2, 0, 4],
  [2, 0, 1, 5, 0],
  [2, 0, 1, 4, 1],
  [2, 0, 1, 3, 2],
  [2, 0, 1, 2, 3],
  [2, 0, 1, 1, 4],
  [2, 0, 1, 0, 5],
  [2, 0, 0, 6, 0],
  [2, 0, 0, 5, 1],
  [2, 0, 0, 4, 2],
  [2, 0, 0, 3, 3],
  [2, 0, 0, 2, 4],
  [2, 0, 0, 1, 5],
  [2, 0, 0, 0, 6],
  [1, 7, 0, 0, 0],
  [1, 6, 1, 0, 0],
  [1, 6, 0, 1, 0],
  [1, 6, 0, 0, 1],
  [1, 5, 2, 0, 0],
  [1, 5, 1, 1, 0],
  [1, 5, 1, 0, 1],
  [1, 5, 0, 2, 0],
  [1, 5, 0, 1, 1],
  [1, 5, 0, 0, 2],
  [1, 4, 3, 0, 0],
  [1, 4, 2, 1, 0],
  [1, 4, 2, 0, 1],
  [1, 4, 1, 2, 0],
  [1, 4, 1, 1, 1],
  [1, 4, 1, 0, 2],
  [1, 4, 0, 3, 0],
  [1, 4, 0, 2, 1],
  [1, 4, 0, 1, 2],
  [1, 4, 0, 0, 3],
  [1, 3, 4, 0, 0],
  [1, 3, 3, 1, 0],
  [1, 3, 3, 0, 1],
  [1, 3, 2, 2, 0],
  [1, 3, 2, 1, 1],
  [1, 3, 2, 0, 2],
  [1, 3, 1, 3, 0],
  [1, 3, 1, 2, 1],
  [1, 3, 1, 1, 2],
  [1, 3, 1, 0, 3],
  [1, 3, 0, 4, 0],
  [1, 3, 0, 3, 1],
  [1, 3, 0, 2, 2],
  [1, 3, 0, 1, 3],
  [1, 3, 0, 0, 4],
  [1, 2, 5, 0, 0],
  [1, 2, 4, 1, 0],
  [1, 2, 4, 0, 1],
  [1, 2, 3, 2, 0],
  [1, 2, 3, 1, 1],
  [1, 2, 3, 0, 2],
  [1, 2, 2, 3, 0],
  [1, 2, 2, 2, 1],
  [1, 2, 2, 1, 2],
  [1, 2, 2, 0, 3],
  [1, 2, 1, 4, 0],
  [1, 2, 1, 3, 1],
  [1, 2, 1, 2, 2],
  [1, 2, 1, 1, 3],
  [1, 2, 1, 0, 4],
  [1, 2, 0, 5, 0],
  [1, 2, 0, 4, 1],
  [1, 2, 0, 3, 2],
  [1, 2, 0, 2, 3],
  [1, 2, 0, 1, 4],
  [1, 2, 0, 0, 5],
  [1, 1, 6, 0, 0],
  [1, 1, 5, 1, 0],
  [1, 1, 5, 0, 1],
  [1, 1, 4, 2, 0],
  [1, 1, 4, 1, 1],
  [1, 1, 4, 0, 2],
  [1, 1, 3, 3, 0],
  [1, 1, 3, 2, 1],
  [1, 1, 3, 1, 2],
  [1, 1, 3, 0, 3],
  [1, 1, 2, 4, 0],
  [1, 1, 2, 3, 1],
  [1, 1, 2, 2, 2],
  [1, 1, 2, 1, 3],
  [1, 1, 2, 0, 4],
  [1, 1, 1, 5, 0],
  [1, 1, 1, 4, 1],
  [1, 1, 1, 3, 2],
  [1, 1, 1, 2, 3],
  [1, 1, 1, 1, 4],
  [1, 1, 1, 0, 5],
  [1, 1, 0, 6, 0],
  [1, 1, 0, 5, 1],
  [1, 1, 0, 4, 2],
  [1, 1, 0, 3, 3],
  [1, 1, 0, 2, 4],
  [1, 1, 0, 1, 5],
  [1, 1, 0, 0, 6],
  [1, 0, 7, 0, 0],
  [1, 0, 6, 1, 0],
  [1, 0, 6, 0, 1],
  [1, 0, 5, 2, 0],
  [1, 0, 5, 1, 1],
  [1, 0, 5, 0, 2],
  [1, 0, 4, 3, 0],
  [1, 0, 4, 2, 1],
  [1, 0, 4, 1, 2],
  [1, 0, 4, 0, 3],
  [1, 0, 3, 4, 0],
  [1, 0, 3, 3, 1],
  [1, 0, 3, 2, 2],
  [1, 0, 3, 1, 3],
  [1, 0, 3, 0, 4],
  [1, 0, 2, 5, 0],
  [1, 0, 2, 4, 1],
  [1, 0, 2, 3, 2],
  [1, 0, 2, 2, 3],
  [1, 0, 2, 1, 4],
  [1, 0, 2, 0, 5],
  [1, 0, 1, 6, 0],
  [1, 0, 1, 5, 1],
  [1, 0, 1, 4, 2],
  [1, 0, 1, 3, 3],
  [1, 0, 1, 2, 4],
  [1, 0, 1, 1, 5],
  [1, 0, 1, 0, 6],
  [1, 0, 0, 7, 0],
  [1, 0, 0, 6, 1],
  [1, 0, 0, 5, 2],
  [1, 0, 0, 4, 3],
  [1, 0, 0, 3, 4],
  [1, 0, 0, 2, 5],
  [1, 0, 0, 1, 6],
  [1, 0, 0, 0, 7],
  [0, 8, 0, 0, 0],
  [0, 7, 1, 0, 0],
  [0, 7, 0, 1, 0],
  [0, 7, 0, 0, 1],
  [0, 6, 2, 0, 0],
  [0, 6, 1, 1, 0],
  [0, 6, 1, 0, 1],
  [0, 6, 0, 2, 0],
  [0, 6, 0, 1, 1],
  [0, 6, 0, 0, 2],
  [0, 5, 3, 0, 0],
  [0, 5, 2, 1, 0],
  [0, 5, 2, 0, 1],
  [0, 5, 1, 2, 0],
  [0, 5, 1, 1, 1],
  [0, 5, 1, 0, 2],
  [0, 5, 0, 3, 0],
  [0, 5, 0, 2, 1],
  [0, 5, 0, 1, 2],
  [0, 5, 0, 0, 3],
  [0, 4, 4, 0, 0],
  [0, 4, 3, 1, 0],
  [0, 4, 3, 0, 1],
  [0, 4, 2, 2, 0],
  [0, 4, 2, 1, 1],
  [0, 4, 2, 0, 2],
  [0, 4, 1, 3, 0],
  [0, 4, 1, 2, 1],
  [0, 4, 1, 1, 2],
  [0, 4, 1, 0, 3],
  [0, 4, 0, 4, 0],
  [0, 4, 0, 3, 1],
  [0, 4, 0, 2, 2],
  [0, 4, 0, 1, 3],
  [0, 4, 0, 0, 4],
  [0, 3, 5, 0, 0],
  [0, 3, 4, 1, 0],
  [0, 3, 4, 0, 1],
  [0, 3, 3, 2, 0],
  [0, 3, 3, 1, 1],
  [0, 3, 3, 0, 2],
  [0, 3, 2, 3, 0],
  [0, 3, 2, 2, 1],
  [0, 3, 2, 1, 2],
  [0, 3, 2, 0, 3],
  [0, 3, 1, 4, 0],
  [0, 3, 1, 3, 1],
  [0, 3, 1, 2, 2],
  [0, 3, 1, 1, 3],
  [0, 3, 1, 0, 4],
  [0, 3, 0, 5, 0],
  [0, 3, 0, 4, 1],
  [0, 3, 0, 3, 2],
  [0, 3, 0, 2, 3],
  [0, 3, 0, 1, 4],
  [0, 3, 0, 0, 5],
  [0, 2, 6, 0, 0],
  [0, 2, 5, 1, 0],
  [0, 2, 5, 0, 1],
  [0, 2, 4, 2, 0],
  [0, 2, 4, 1, 1],
  [0, 2, 4, 0, 2],
  [0, 2, 3, 3, 0],
  [0, 2, 3, 2, 1],
  [0, 2, 3, 1, 2],
  [0, 2, 3, 0, 3],
  [0, 2, 2, 4, 0],
  [0, 2, 2, 3, 1],
  [0, 2, 2, 2, 2],
  [0, 2, 2, 1, 3],
  [0, 2, 2, 0, 4],
  [0, 2, 1, 5, 0],
  [0, 2, 1, 4, 1],
  [0, 2, 1, 3, 2],
  [0, 2, 1, 2, 3],
  [0, 2, 1, 1, 4],
  [0, 2, 1, 0, 5],
  [0, 2, 0, 6, 0],
  [0, 2, 0, 5, 1],
  [0, 2, 0, 4, 2],
  [0, 2, 0, 3, 3],
  [0, 2, 0, 2, 4],
  [0, 2, 0, 1, 5],
  [0, 2, 0, 0, 6],
  [0, 1, 7, 0, 0],
  [0, 1, 6, 1, 0],
  [0, 1, 6, 0, 1],
  [0, 1, 5, 2, 0],
  [0, 1, 5, 1, 1],
  [0, 1, 5, 0, 2],
  [0, 1, 4, 3, 0],
  [0, 1, 4, 2, 1],
  [0, 1, 4, 1, 2],
  [0, 1, 4, 0, 3],
  [0, 1, 3, 4, 0],
  [0, 1, 3, 3, 1],
  [0, 1, 3, 2, 2],
  [0, 1, 3, 1, 3],
  [0, 1, 3, 0, 4],
  [0, 1, 2, 5, 0],
  [0, 1, 2, 4, 1],
  [0, 1, 2, 3, 2],
  [0, 1, 2, 2, 3],
  [0, 1, 2, 1, 4],
  [0, 1, 2, 0, 5],
  [0, 1, 1, 6, 0],
  [0, 1, 1, 5, 1],
  [0, 1, 1, 4, 2],
  [0, 1, 1, 3, 3],
  [0, 1, 1, 2, 4],
  [0, 1, 1, 1, 5],
  [0, 1, 1, 0, 6],
  [0, 1, 0, 7, 0],
  [0, 1, 0, 6, 1],
  [0, 1, 0, 5, 2],
  [0, 1, 0, 4, 3],
  [0, 1, 0, 3, 4],
  [0, 1, 0, 2, 5],
  [0, 1, 0, 1, 6],
  [0, 1, 0, 0, 7],
  [0, 0, 8, 0, 0],
  [0, 0, 7, 1, 0],
  [0, 0, 7, 0, 1],
  [0, 0, 6, 2, 0],
  [0, 0, 6, 1, 1],
  [0, 0, 6, 0, 2],
  [0, 0, 5, 3, 0],
  [0, 0, 5, 2, 1],
  [0, 0, 5, 1, 2],
  [0, 0, 5, 0, 3],
  [0, 0, 4, 4, 0],
  [0, 0, 4, 3, 1],
  [0, 0, 4, 2, 2],
  [0, 0, 4, 1, 3],
  [0, 0, 4, 0, 4],
  [0, 0, 3, 5, 0],
  [0, 0, 3, 4, 1],
  [0, 0, 3, 3, 2],
  [0, 0, 3, 2, 3],
  [0, 0, 3, 1, 4],
  [0, 0, 3, 0, 5],
  [0, 0, 2, 6, 0],
  [0, 0, 2, 5, 1],
  [0, 0, 2, 4, 2],
  [0, 0, 2, 3, 3],
  [0, 0, 2, 2, 4],
  [0, 0, 2, 1, 5],
  [0, 0, 2, 0, 6],
  [0, 0, 1, 7, 0],
  [0, 0, 1, 6, 1],
  [0, 0, 1, 5, 2],
  [0, 0, 1, 4, 3],
  [0, 0, 1, 3, 4],
  [0, 0, 1, 2, 5],
  [0, 0, 1, 1, 6],
  [0, 0, 1, 0, 7],
  [0, 0, 0, 8, 0],
  [0, 0, 0, 7, 1],
  [0, 0, 0, 6, 2],
  [0, 0, 0, 5, 3],
  [0, 0, 0, 4, 4],
  [0, 0, 0, 3, 5],
  [0, 0, 0, 2, 6],
  [0, 0, 0, 1, 7],
  [0, 0, 0, 0, 8]
);
for problem in [3] do block(
x0:matrix(
  [-0.565793566255137, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,39.525289439023858],
  [-0.113623172376383, 1.083913509096411, 0.000000000000000, 0.000000000000000, 0.000000000000000,38.447894534822545],
  [ 1.296266696005040,-1.894728358613216, 1.965163720790902,-0.000000000000000,-0.000000000000000,37.955731712307788],
  [ 0.927124699870226, 2.730275274080581, 0.255590610772425, 2.632333426641871, 0.000000000000001,28.595948175854701],
  [-0.215924682511055,-3.856088062331682,-0.970716752724652, 0.654869059500069, 0.097934972464755,23.739014720969084],
  [ 0.533516093230264, 2.259870540386577,-2.102938245847553,-2.302917582375459,-1.088867048484703,28.983656677766781],
  [-2.413624513786557,-0.418820735239728, 1.522184021976696,-2.652502887186981,-1.456273444649673,25.497378237473658],
  [-1.905192441978218,-0.286262506124846,-2.458410817902755, 0.861629044669424, 2.868093911397320,27.780401677070383],
  [ 0.443196527893272,-1.442754575745862, 0.833049636368747,-3.207640186026595, 2.476375108919500,20.431529343493338],
  [-2.708274658743109, 0.126195237902880,-0.832228670352613, 1.854294264496875,-3.128965677634489,19.473584915538535],
  [-0.815883241512434,-1.612852759009969, 2.228467006083751, 2.622208264018273,-2.536205092574772,11.860383794995570],
  [ 2.969902282030254, 1.695338795390410,-1.724921785293483,-0.453506136153646, 2.645185948454490,19.097974192143997],
  [ 1.219557530196754,-1.001852680200312,-1.078452757985149, 4.350867284065856,-0.066518335299720,14.827976623926778],
  [ 3.226117119791389, 0.671254270274952, 1.778566203990497, 0.129707039634539,-2.941966899874330,19.750236639612972],
  [-2.375711764930217,-0.833329659556103,-3.513395553400256,-2.167614157396827,-0.671380186646503,12.528349895749965],
  [ 0.481628145394611,-0.857334426479004,-2.677913872261507, 0.152036614249586,-4.103023298717537,13.887260987429988],
  [ 3.393720699583663, 0.134684974136823, 1.748950652247056, 1.127135298485368, 3.286670560542612,12.912279439002971],
  [-0.792675517330730, 2.705614572227305, 3.126727373721279,-0.112969184424430, 3.319994345190677,12.876666887324882],
  [ 2.713044407729635,-3.019774825399364,-3.505614719179099,-0.459857785283369, 0.916677728431775,16.003208343935977],
  [-3.634170693528120, 0.475710363553293, 2.028547000205291, 3.570590350944738, 1.153531587093979,14.895971337423976],
  [-1.493927979860798, 2.237855221689713, 0.184309856895031,-3.358119624165056, 3.683664137098677,10.420726146578730],
  [-2.236825577669735, 2.960284463948367, 4.144769604925211,-0.282205366166870,-1.114615569276397,10.096148775172162],
  [-4.296104536483460,-2.349304478917725, 1.887529516498718,-0.918956501458292, 2.276928849490409, 9.747855434502135],
  [ 5.131453169710482,-0.178428632789701,-2.890499109535809, 0.426291014459986,-1.552976474215668, 9.896261349911713],
  [-3.511115405999955, 5.196145106919282,-0.938662374129536,-0.491484706483813,-0.048389084553421, 8.012803036354935],
  [ 0.095142664985181, 0.928767962901067, 5.944250221578018,-2.090574773632734, 0.640894360732189, 7.060713959260378],
  [ 5.009270413835324,-2.922891413749732, 0.309474020757058,-2.721754859793748,-0.866356255137079, 6.666508600832779],
  [ 0.564358148005018,-1.067665207767662, 0.387101734117944,-4.329894316568764,-4.692241226096685,12.007845791684758],
  [-1.312688852891905,-1.308390426257057, 1.829595752164682, 4.077748745210476, 4.356647275728057,15.622214222349426],
  [-2.173156147394829,-1.603235382553291, 2.541226904672311, 4.168768068289845, 3.371536240855764,-12.876962200273018],
  [ 3.067323054741458, 3.529747610254716, 2.727457123301126,-3.789470852028443, 0.034901289331017, 6.478455403301801],
  [ 0.576780934771961, 1.841951461330184,-5.990551448570823, 2.088599983376201,-0.422147564858144, 7.446117952486081],
  [-3.216382458361665,-4.589930737277200, 0.295818740736362, 3.755070752360192,-0.083361163577361, 4.767762941500473],
  [-0.384078510826905,-4.222686099369747, 0.290072706248257,-1.101859736007506, 5.768310002879508, 3.558265719994451],
  [ 1.841133253804415,-0.135631137146959, 4.979145764854043, 4.905904044212297,-0.640204151518028, 4.744411177988545],
  [ 0.200661862048464,-3.423469324917135,-2.843951560659364,-5.686742832902303,-0.758149826467434, 3.575041260445796],
  [-3.823723299364336, 1.048255152396680,-4.653515632667038, 3.906768371093861,-0.927963755125233, 4.057797050253336],
  [-1.824374129987326,-3.372608650459639, 5.305596069765349, 2.318941570459611, 2.320950961822564, 5.204591507469198],
  [ 2.777603002223104, 0.374688844173355,-0.562061483700451,-6.742052263782122, 0.295384188860907, 3.254952715924856],
  [ 4.133169283217846,-4.512023265728929,-2.182862681756797, 3.280099470782559,-2.256654864299044,10.165770966311145],
  [ 0.591377951306888, 3.615360377609632, 1.416961900195763, 0.293242552250307,-6.652920096876201, 8.351204068778518],
  [ 0.790771262336150,-6.414889515687047,-0.042411798319271, 1.942253136909003,-3.867611608406026, 3.649106942830394],
  [ 2.999904699316984, 7.078077895813291, 0.289897323745211,-0.984334869346559,-0.836218369128969, 2.488445155394531],
  [-0.514490219876368, 5.342514360064513,-2.040988644239464, 3.854345594518271, 3.840840691703622, 3.002137200144155],
  [-7.375799148259260, 2.506343334093406,-0.884112228496028,-0.899465327096562,-0.728221561609203, 3.245546886193199],
  [-2.968923917176410, 2.918686706148149, 4.899366931585185,-4.017557240303057, 2.662634562611156,-6.045540137136938],
  [ 5.612178066023973,-4.070622107668910,-3.902511575622444, 0.910658492787806,-0.729924229866470,-15.137108314729375],
  [-0.312038140828011, 0.457544078304086, 5.951427041606641, 0.656615020500759,-5.575039610156140, 1.887225313373358],
  [-0.455560936772814,-6.212799833753632, 4.069299503259287,-3.782649467667230,-0.421028572654456, 2.419307685196594],
  [-5.858563203355927,-5.217413499067304,-2.432090211577139,-1.083126825295983,-1.246606948940515, 6.994004851488679],
  [-2.882055595784611, 4.727615123545975, 3.036561521720671,-5.548303117767596,-0.513498893931878, 2.530245689698312],
  [ 4.709315858187005,-2.208262847635671, 6.726930891325107,-1.373491720964873,-0.058702549706934, 1.430813532597820],
  [ 2.251966668685105,-5.741298353853606,-0.701437636380156, 5.176750536668207,-2.995616798875909,-9.250871277130283],
  [-0.657497390002664,-5.987070760880078,-2.149418481391820,-3.800945921539180,-4.421993597192853, 1.367902901939011],
  [-5.194744496334844, 2.213114269454207, 4.750332411603355,-3.254364628645648, 3.169731377621508, 2.924034086483211],
  [-4.930734103807518, 0.725110388280932,-4.187077421500620,-4.980723464215959, 2.886058388396565, 1.593420373336784],
  [ 0.763859446910423, 0.091482071788718,-4.843991073593167,-3.007847867237417, 6.531396067513924, 1.524821936201159],
  [ 6.889891813227563,-4.154593988782762,-2.974909672615699, 1.656132052728335, 1.251827604069297, 3.844601418245759],
  [ 3.572639814487014, 5.470927011510859, 5.428222319483443, 2.241008500509437, 1.358297346023661, 1.275861860513425],
  [ 7.004191017752833, 3.090061994978697,-0.251005637656623, 4.523127160967221,-1.566197045490266, 1.458066493075822],
  [ 5.909298998775257,-4.518761260547503,-4.995902009579934, 0.031910453898865,-1.391129642705944, 5.227722185214957],
  [ 4.362912522155828,-5.305679163695169, 3.721925232238751, 1.246147918575114, 4.501768462730432, 1.236524410116728],
  [-1.567707787271091, 0.257845957111414,-2.853418230886915,-7.085539948452751,-4.746915762825667, 3.027873187308793],
  [ 0.107780007257870,-1.156182628207623,-1.790786703137665,-6.908111709401334,-5.690452922559809,-11.565212863658573],
  [ 1.251616435121653, 1.966870628495331, 1.537711263157742, 0.607653990205124,-8.746153596509830,-8.835992517037946],
  [-2.230901886005507, 2.362642494623936, 4.935671959922372,-6.098991795847212, 3.699618103033635, 1.652751984414071],
  [-1.361432025775988,-4.390133212033314,-6.837460761351872, 3.350356258121290,-2.935606335482341, 1.077110056992189],
  [-1.650477086934817, 4.794997950371878,-4.938416737553275,-1.506875013111903,-5.995192051479610, 0.844727099727609],
  [ 2.644021868157481, 0.458991179782588,-7.804206548668787,-4.653782612125521, 1.150355679188001, 1.002670256129644],
  [ 8.443636709128649, 2.184921599007758, 3.178443004422851,-1.574484497868014, 1.630196112993025, 0.969442394661726],
  [-3.549896401678911,-4.015496774777127, 5.257553921690518, 1.341250997607469,-5.837050703562588, 6.393754050605430],
  [ 1.448501988390474,-5.121002369416003,-0.395183435420781, 7.299480673603993,-3.271743271041797, 5.918896185406063],
  [ 1.837613838144700,-1.101582851022950,-3.232610481935787,-6.228844970833577,-6.277653804229770, 2.873595413329965],
  [ 2.784451786222708,-4.194778298713834, 2.183191177172288, 7.974277322557075, 0.068171492949239, 3.519363109696648],
  [ 3.057837602556988,-4.996058343160244,-3.950482090469940, 4.591092717533955, 4.800566348634170, 2.006245078943422],
  [-1.078323009574921, 6.189896679043471,-6.440992861124755,-1.484134841482234, 3.303015819539832, 0.967684831121150],
  [-1.324635222854455,-5.377450005717971,-4.122002123111913,-5.339993873181964, 4.232799414450189, 0.727163883128337],
  [-6.768081121133655, 3.709441982936126,-1.621214975649026, 0.650766533640780, 5.621106581553393, 0.743280553725293],
  [-2.879941089608228, 5.652627741947313, 1.729738093559934, 5.717894658087707,-4.475653902332207, 1.018033608475128],
  [-6.164298652284783,-7.183365745394664,-2.535226015305304,-0.682356533400209,-0.558375768709658,-12.262056467374908],
  [ 4.239740343408304,-6.851097269280823, 3.617099264012496, 3.404855313993531,-2.838266661170857, 1.014662623141561],
  [ 3.486995357112771, 1.588795215821465, 4.212931411894868,-2.001563709756585, 7.855239563107878, 0.595842563747154],
  [ 6.780230576356471,-1.463095825501068,-1.489155378635099,-4.843025051119210, 4.962721010038853, 0.686007258874656],
  [ 0.382298054967257, 4.963629682459604,-0.216211478627883, 4.513024364765982,-7.301785356982974, 4.162949961992374],
  [-2.899713315622209,-1.549310500625461,-1.766757110071455,-4.959924023011421,-7.860415924882640, 1.021845519163394],
  [-6.095821536220972,-7.351238604970291,-3.006824497064258,-0.421374330607158, 0.138268561014420, 6.858424070956610],
  [ 0.097750818797065,-1.674234261824842,-1.235992610060398,-8.041655619601730,-5.671861696978911, 3.761090780109607],
  [ 1.567229250064861,-1.639044050339403, 1.112650763166164, 2.382865166088155,-9.447977176337439, 3.945789316118900],
  [-1.635227388130443, 7.225648626199140,-3.698196925828495, 4.438698408369272,-3.863309595713325, 0.886621028416036],
  [ 0.278753314181771, 8.440402002036043, 0.608232710670232,-3.113733512481314, 4.716208412074877, 0.603833101467135],
  [-4.219206549407743,-3.672274591361876, 5.218365291615781, 2.207194214304614,-6.393055873128178,-7.824397065050285],
  [ 4.296400445733974, 7.588258876000332,-5.100220144683975, 0.893541335194319,-1.334210944108635, 0.619050530802335],
  [ 1.877817872981842,-3.526522582561803, 0.384748841693783, 9.116337021131949,-2.508483547264715,-4.369288102089600],
  [-5.572261840877719,-8.255910496092087,-1.101568497120322,-2.205962528721667,-0.545438538364519, 1.854478652871272],
  [-4.954420437148843,-2.993957300475240, 4.515467924649245, 2.509899278971090,-6.802597198379607, 3.612922886955920],
  [-8.270703847047059,-6.129007543623235,-0.041215029721589, 0.676707296345246,-0.895839412591721, 0.735008779048036],
  [-8.057950994351538,-1.819425301791706,-0.369363170797056, 4.413283736152463, 4.552942179204359, 0.475905571875133],
  [ 6.495815826815284, 4.448893913629336,-3.221446458161589,-5.614547229873689,-2.242723293184543, 0.508007418889556],
  [ 0.841896208333911, 0.385426845350852, 1.380854881998157, 0.787712602780928,-10.290729633499458, 6.912964747458108],
  [-7.502901315450192, 5.634348533298784, 1.104471405922479,-1.650575245100159,-4.200104909184151, 3.589811514023577],
  [ 2.566595100962447, 1.158183972106061,-6.417591959304243, 7.679369285631872,-1.698278684322359, 6.633838416397811],
  [ 0.311265717330979, 3.815157929154644,-1.909350321470160, 0.439805527560826, 9.644720974886155, 0.504490570081423],
  [ 4.259226662524286,-2.070336576326009,-4.403179370665515, 5.995767093626291, 5.814551710280615, 3.858177892892549],
  [-3.333261122291236, 2.599642044286395,-3.684236582376040, 8.873568784131164, 1.459278927493824, 0.435144106516849],
  [ 3.950301765955241,-2.914602889706882, 5.035559558746318,-6.837688838837774, 4.101207163531420, 0.426273223291354],
  [-0.523688258950950, 9.850229188907106, 3.009733543155912, 2.561203868487486,-0.423690769969571, 0.402987320923723],
  [-1.446276612778239,-0.780040527546038, 1.036137401678452, 9.989701532077349,-3.302125812897922, 0.625332933192399],
  [ 6.265405548401594, 6.639987989106917,-0.995848213719234, 2.357451042627594, 4.965851995731009, 0.443678946549649],
  [ 7.232073757896198,-0.502834757529017, 3.158629246795399, 6.505154146913652, 3.164500576651997, 0.492331622387199],
  [ 0.063613466691542,-10.194004447616143, 1.102400420469092, 2.068880662602908, 2.548828757886213, 0.408346322550598],
  [ 0.311943557537537, 2.934192492780694, 3.591022387271647, 9.023106411825136, 3.599028766084121, 0.282839044247235],
  [ 0.758641574919968,-0.562394238851754, 6.378255703292115,-8.467836167850171,-1.714992345688862, 0.371910847008514],
  [-3.077571374943456,-4.511467742886595,-4.983532670421376, 7.276735368809234, 3.058054608083603, 0.460703026973931],
  [ 0.998114593183553, 4.318734206069143, 0.580742403559451,-6.963356234329926,-7.052553890831605, 0.478413053344367],
  [ 0.415534811306457,-1.429320659062340, 0.881183497672438, 1.687041917916916,-10.606446842169952,-7.907956526893189],
  [-7.288345671721060,-1.497846423700993, 7.109675149782835, 2.661031600327621,-2.323114538712002, 0.438173139259337],
  [-0.842382951816823, 1.972890565992702,-7.203947416257543, 2.777569433256213,-7.380711692689436, 0.266516159945304],
  [-4.867007965772258,-2.744180933352991, 1.418889989602426,-9.117099712144068, 1.534365281758152, 0.482065010803499],
  [-8.096118275493582, 6.399816288317748, 1.535964398827932,-1.538622247502611,-3.045949483537815,-6.059014140243594],
  [ 3.485241786754750,-3.009935535978390, 2.358731599377719, 9.583830250513582,-1.475489814601485, 6.080259659956103],
  [-2.346112513285987,-2.523024842962986,-10.058192728705261,-0.643883571459292, 2.937691303948622, 0.375353262270799],
  [ 0.714191058251830, 1.841475627464245,-8.006874791310938, 7.103436167524994,-2.120727684994857,-3.730665348971453],
  [ 5.286337662560121, 3.738378263686117,-4.119938744241121, 0.015697926954517,-8.030544295735872, 0.347149325378090],
  [ 4.196029504189926,-2.590212981359514,-0.180499152590502,-0.732525153740334, 9.945475876844899, 0.291881665766072],
  [-0.481816413930813,-2.220965441673654, 0.233004095153182, 1.956503541610160,-10.764333429990787, 2.751107171771852],
  [-0.616074011617200, 5.993167228012425,-0.399260455928373, 5.004636436887868,-7.985968524763100,-3.277634850851944],
  [-0.784665896550436, 4.764405874789924,-3.882967516285817,-9.085861214960950, 2.172194545294209, 0.325622843423455],
  [ 2.732002467137639,-2.509732362814423,-1.000524497186709,10.449453908152663, 1.382998720905261, 0.431406753857333],
  [-4.018624462118108, 0.189789076915234, 2.743096136126199, 0.034502372690423,10.117427845158582, 0.311689170104915],
  [-0.658425540417136,-2.094340752769713, 8.260397354835774,-2.498133195182579, 6.899041564433460, 0.271722018157583],
  [-3.042426818170179, 4.793729290813483, 7.600378054743804, 6.083145875165778,-0.832575806711226, 0.262182213257080],
  [ 3.717121698155697,-3.472473064174079, 3.432302580415365, 9.610158617049546,-0.517404468573275,-8.725905469784879],
  [ 4.251431896929885, 0.857964683993035,-6.746700160652514, 8.151684750573324,-0.088171152340534,-6.907950353239931],
  [-5.600148615737936, 3.628672760378312,-8.694728178831106,-2.898375653753156,-1.719344746211272, 0.290086658547614],
  [-8.070902136674720, 7.445082695840596, 1.662381318932144,-1.364505157806781,-2.520638739991702, 2.095620001749978],
  [-9.003679031759606, 5.747837562671618, 3.197514887444390,-1.382549979696523,-2.328571418393757, 0.925215019830389],
  [ 4.756651450189806, 4.977268416329202, 8.404453433769502, 2.668221589387524,-2.577587718941789, 0.183272131460798],
  [ 7.169398534893086, 3.897444574767490, 2.284427527989838,-1.524496383165550,-7.613579229666800, 0.293501914868522],
  [-1.716815286379311,-3.184115921449917,-9.487149961086638,-2.848230741788369,-4.630378521022679, 0.251216243797681],
  [-6.368171792018581,-8.436875774323454,-2.997296534992210, 0.624056579663713,-3.413856322247210, 0.609705266003852],
  [-4.695554252191672,-2.127870060254684, 9.245825537128951,-4.626567106086845,-0.349813665657420, 0.251889193199850],
  [ 4.652847486750066,-3.663110981615930,-4.588183254525086, 6.653850091502739, 5.791568349989994,-5.285167887758951],
  [ 3.440045893815157, 3.223485886096246, 7.751843876304986,-3.628131611460333,-6.255099174657103, 0.214162483637352],
  [ 4.257450441196276,-4.671474377468205, 6.931340839877139,-3.954564846132124,-5.704745436156210, 0.238472998523286],
  [-1.251231222854152, 1.281934414217097, 9.102980576185994, 4.526027948383667, 5.446562126663237, 0.205645584169399],
  [-4.691658356195638, 1.693458716030301,-7.031551118580381, 2.809933799003664, 7.382261928413232, 0.167731348927319],
  [-9.013510504637349,-2.614381229604398, 2.974776370875635,-4.860784206297726,-4.151411485991806, 0.194102740389955],
  [ 5.643310408076040, 5.889267531395566,-4.090034951153763,-5.010401633351178, 5.437785894073536, 0.220970792795779],
  [-2.277760012184270, 6.074232946094286, 7.972964449486799,-4.122723360267418, 3.989952366403415, 0.271078825823847],
  [-4.281641954442070, 7.758076738591183, 4.248069346586790, 2.810393889569770, 6.133233541731306, 0.190883892321374],
  [-8.073552498587450,-2.720288751911152,-1.634342602303950,-4.011706464898904, 7.355001576374487, 0.189228450048733],
  [-3.839370291835160,-3.356335562132728, 4.262547296117087, 9.895795066485814, 2.439084548886480, 0.204285013647990],
  [ 3.970605711271786,-3.792758702165675, 4.406059241893425,10.001792455499279,-0.075686181633867, 2.736290246100110],
  [ 4.956628934497001, 1.122878984965339,-7.738399215231867, 7.959063222700950, 1.687628836144920, 6.912268291972525],
  [ 5.797508702063602,-9.849253779451725, 0.540101979109108,-4.445905510320648,-1.209497572229120, 0.167133706753489],
  [-10.488587071021881, 4.308202189136010, 0.333000582906034, 4.362089195882369,-2.576613690161910, 0.140811291349681],
  [ 8.886346436968696,-0.975104931013910, 6.392515570568591, 3.600415476420597,-4.672058794976935, 0.136616897922359],
  [ 1.009131112849400,-9.325757401690122,-7.918767087298368,-0.410004550373642, 2.301128466932929, 0.111235423071272],
  [ 0.004415456029956, 2.262986152135515,-9.670460383745192, 7.282109560929662,-2.281222263557256, 0.940162908443629],
  [ 4.820659779460422,-0.135679378081970,-8.508480151597084, 7.228690475063307, 2.996707210047764, 4.265512309557771],
  [ 3.403388121462557, 7.087316062438212, 1.534732413757508, 9.544662282967657, 1.484337489549476, 0.122478587506008],
  [-3.290032521321654,-3.285085018803269, 7.486869915009442, 5.801751706422795,-6.803371518594425, 0.240149364143433],
  [ 3.006768256556620, 4.242431758680654, 3.598745544687378, 5.750604446697962, 9.214848957403035, 0.118309871978838],
  [ 2.807261760605769,-10.409336750598349,-2.794456249339211, 5.041821469686832,-2.929156097746437, 0.185646253346997],
  [-0.987902200545207,10.394546483212700,-3.354514677353977,-5.677381445936149,-2.600486848370783, 0.135301019809990],
  [-6.781027377716661, 6.256096145843470, 1.173615814015585, 7.939120811649317, 3.412946622968489, 0.096834964861861],
  [ 5.116524249998770,-4.533969091193795,-4.536049117176619, 7.348316624216014, 6.366783219823875, 1.540085455070381],
  [-9.135002221919850, 4.391770856331202,-0.800629388469553,-7.673321059229726,-1.276061524792347, 0.123578303387402],
  [ 1.416655550644513,-1.686131134517719,-2.259627582050476,-10.623713541525603, 6.456886413034209, 0.079687615030740],
  [ 4.821848648543509, 0.922832103357426,-8.712373210493613, 7.462057846324337, 3.085259539121681,-9.834832929468650],
  [-1.881025066196311, 6.253394087704828,-0.797668732291190, 5.807726218472129,-9.433153784870463, 0.580497462058429],
  [11.765820040106410, 2.222465883064536,-4.286348825883051,-2.081378427056312, 0.108396997220032, 0.099509828761101],
  [ 5.743319803343748, 5.051697383163069, 2.975500518379533,-7.302543868823173, 6.739043454135657, 0.091307713307387],
  [-4.737532032996033,-1.391141322803254,-5.636930520063936, 8.354997097205057,-6.509546801695032, 0.080075032847783],
  [ 5.509681692799058, 0.229483199313968,-10.960348903562220, 1.143768128790615,-4.185655194348388, 0.089847867428831],
  [-8.793699978979131,-0.056763263791947,-5.768512772346467, 0.492418637388007,-7.758116431482810, 0.106916467571453],
  [-3.171372591443287,-5.533226267681936,-5.194109235304444, 1.198775435932859,10.133464237171982, 0.102938949694515],
  [-5.068625107144623,-8.284953058819436, 2.695882180854829, 4.484736476650673, 7.324592048442621, 0.089497757219667],
  [ 4.392300595231315, 1.513031885175783,-9.248042108197453, 7.386451609931129, 3.713989891077975, 2.771274296146839],
  [12.366880981360698,-3.749958375831302, 3.367850091026227, 1.631382415757772,-0.353397984601398, 0.054524544448249],
  [-2.732188814194973,-7.356257713471767, 4.514318384748792,-6.072001059150947, 8.075265203041560, 0.066879590065202],
  [10.927900200458199,-3.980814491005052,-0.964574029645812,-1.765134324689266,-7.158237921519115, 0.065984397575374],
  [-10.698925530650259,-1.113439696532553,-8.114359830977932, 2.107799395288953, 2.162891259077631, 0.064979268153910],
  [ 6.389411818794660, 0.366809892563796,10.848265062519420, 1.686272279772651, 5.428429495492466, 0.056504105963357],
  [ 7.247969572605868, 2.654004642835670,-10.008753047801424, 3.289043616991717, 4.999215030445806, 0.123300984169038],
  [-3.666210683977246, 5.901853864699465, 8.355176079455832, 1.623719977830091,-8.674845674381693, 0.030819157889531],
  [ 9.759157416760310,-0.177787926278104, 3.569845575925636,-8.839096692381709,-3.491038116808548, 0.058924433975467],
  [ 0.356733542606138,10.915899811496983, 7.511482951897970,-3.815357408598217,-3.552400910661356, 0.044354266762713],
  [ 3.794052794695659, 5.639216170862332, 6.263974145851419, 6.762371415930749,-8.692229619693947, 0.042604107409827],
  [ 1.231150903658939,-3.177356024664294,13.811821357279062, 1.792527407350966,-2.296049024527068, 0.042804581763151],
  [-10.683575088241186,-2.797301976613989,-0.908807009124914, 8.760366737492328,-3.385182235090384, 0.040990172561007],
  [ 3.564511628380661,-7.957086860395452, 1.270204213680208,-2.980932353924469,-11.231261289324898, 0.038359504627646],
  [-5.765185843194319,-10.274950705554282, 6.907834397266398, 4.671176327684358,-4.139310111757449, 0.038881414834740],
  [-5.352791524088708, 1.929688341509131, 8.593252677452657,-7.331008320397371,-8.136011099716939, 0.035944842706351],
  [-10.129334046194769, 0.147164269040102, 8.167601310531007, 4.533459204730773, 6.822973319499339, 0.028444234889368],
  [ 4.934682937398542,-11.579511406391472, 1.014772635317184,-8.806190578051066, 4.070700751126969, 2.847491829819997],
  [ 4.974293200407375,-11.658976667518594, 1.125918646429932,-9.119110747073989, 3.990969238195442,-3.307811951696163],
  [-9.007502350729817, 9.594211460622665,-8.139800508111199, 4.212279679352912, 2.139837442264670, 0.016028016655222],
  [-1.563527334644946, 1.085500529873619, 0.330279497119283,-9.556027935825572,13.073208707871824, 0.017234577327371],
  [ 4.123280212863643,11.244008164334744,-0.553492834779344, 9.420665386622080,-6.054122591167550, 0.014026482090875],
  [ 5.163398740241578,10.581248179318228, 7.398838491993591, 0.024859654387441, 8.780292181442402, 0.010685067317534],
  [-4.009335225333326, 5.250840709183031,15.120693015553382, 0.404959490482239,-0.433696051756110, 0.013133487440888],
  [ 5.026907994630027,-11.836549659967201, 1.453688755851584,-10.148873781286753, 3.702058360574687, 0.567223133682218],
  [ 3.202333885825792, 6.885903003679484,-13.079183116692526,-6.218582021809963,-4.396929350975459, 0.012040675599667],
  [11.376537106514816,-0.486440350911353,-5.244716104985973, 9.071475116608593,-7.343349819910402, 0.013236694317236],
  [ 0.342282755023197,12.967942777241454, 0.446475924771812, 2.347413793217623,-11.508277062766167, 0.013529473165203],
  [ 7.378034127159149,-6.316468486127063,-10.147496345394245,-3.483667317577727, 9.963633987103808, 0.007981437729754],
  [ 1.869425674644961,-12.374153711811260,12.082002690455692,-0.865896621583089, 2.903147730817773, 0.008890378889419],
  [12.999574202724828,11.506698151378567, 2.786842970252633, 0.438014369908770,-2.126619097134501, 0.007698361523990],
  [-17.237618880197342,-1.141453579255986, 1.627079324072124,-2.584470941761345, 2.797641391642249, 0.006561574911463],
  [12.419788567781275,-8.403135782426213, 6.431724318502145,-5.860391548483856, 5.975223778067997, 0.005724862676999],
  [-8.914889296270331,10.515720101653930,-1.200349854905223,-7.273399497746684, 9.860761380664240, 0.006440421448388],
  [-4.862824370426861, 1.405367369207630,-2.481936378615189,11.358682155558045,13.502117429872268, 0.006234108405221],
  [-11.622910514833027,-9.679651446359188, 9.087268368241963,-3.312118636024536, 5.118642977761987, 0.005077766158847],
  [ 3.261695090507293,-6.400928243198945,-8.852992450141338, 2.152441348145766,-15.513437672299737, 0.004569430414223],
  [ 2.603885132595968, 5.516180842269285, 2.667451860396862,-18.291601206447986, 0.919182479863371, 0.003437416682799],
  [ 5.582451684525929,-3.278896604774242,-6.898654415201797,17.145434880393736,-3.362752379584077, 0.002994115897348],
  [11.273780059644139,-4.808429283994175,-8.199659766366958,-13.333289108887943, 0.634113932238040, 0.003625578266564],
  [-13.524990017539841,-7.471304418024583,-8.222531358103407,-9.294041861346114,-2.586715016667666, 0.003759654771209],
  [15.925303303426213, 1.457173547302665,-0.576543559794772, 1.996287737916368,11.863216542032735, 0.003295688920275],
  [ 0.951304324123292,-15.055003550841018,-10.613802929274883,-7.886697610630145,-4.910076044953569, 0.002023815060777],
  [-3.888902230771567,-8.067778615798575, 7.807643620793664, 2.873194076355453,-17.882376051259900, 0.002093962845271],
  [ 9.340184303714594, 6.531828599058109,16.629491174766589,-8.508752964723415, 1.615625684437246, 0.001477291014858],
  [-6.169100622236731,-11.618585246707712, 6.526849429486783,-12.268468561342893,-10.770135430104173, 0.001271836982021],
  [-15.438773245900025,13.960523067555712,-3.285173596063157,-5.109745347864359,-4.152377396818430, 0.001402524768163],
  [-4.304965043392094,-5.465474209456016,-16.556439829362063,-18.404666669589702, 2.388624367192006, 0.000373639480608],
  [ 4.156873166784904,-8.906996598145573,10.285910838360593, 8.980650126953430,20.496520237417247, 0.000367926742006],
  [-8.726330651273379, 6.127733902695208,-18.455712745745160,-8.345883700049580,17.069580860362336, 0.000136568965425],
  [11.270677404156142,21.161733347647271, 4.232131236324476,-16.622194982979018,-2.379597451340463, 0.000122769313074],
  [-0.441727967505327,27.309306085469380,-6.801739525667683, 5.408484123205437, 7.729952664216020, 0.000145132043516]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 5_230_8"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=8"),
print(1287,"equations, ",1371,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir5_230_8E1a.mac",err,"refir5_230_8E1a.txt")
)$


==> anc/refir5_24_4E1a.mac <==
/* r5_24_4E1a.txt:4 formula 1 */
rule:"5_24_4";
n:5;
N:24;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 1, 1],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 1, 1],
  [2, 0, 0, 2, 1],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [-45.007101651207037, 1.360011206700996,-2.163845175905257,-3.352835273520494,52.662392791292078, 0.002673685389710],
  [-4.574875867304194,-5.882304469685764, 0.000000000000000, 0.000000000000000, 0.000000000000000,17.002288498238613],
  [-4.574405601808238, 1.360011206700996, 4.551910918595019, 0.000000000000000, 0.000000000000000,23.699159956888636],
  [-4.184044982006314, 1.360011206700996,-2.163845175905257, 4.334199339409309, 0.000000000000000,25.991452671104962],
  [-3.867770719998090, 1.360011206700996,-2.163845175905257,-3.352835273520494,-0.489407325283285,38.956602624366695],
  [ 0.000000000000000,-0.754043123807147,-0.338471162087120,-0.146127853380916,-0.106276572941710,102.908436885460063],
  [ 0.000000000000000,-0.489533001606987, 2.005699443694952, 1.134077226488320,-2.991455310446402,88.125451294848219],
  [ 0.000000000000000,-1.387946355453752,-3.309811978363519, 0.566012176854317, 3.358559541679676,53.984677012445545],
  [ 0.000000000000000,-1.659710348611735, 2.647231580198373,-3.757214948378291, 3.082268205403782,38.188014987938999],
  [ 0.000000000000000, 3.833637441039134,-0.243131748223505,-1.335917763410605, 3.445990243236123,35.268002939132970],
  [ 0.000000000000000,-1.905576227533897, 3.039054558140215, 3.934523195879359, 3.864676702123834,25.529041336378313],
  [ 0.000000000000000, 4.905800272646080,-1.119807681768289, 0.453372662910047,-4.190559874147603,24.067075229264745],
  [ 0.000000000000000, 5.009541797699963, 1.607096098215111, 2.513746240663029, 2.355303632352414,18.503329138416468],
  [ 0.000000000000000,-2.304512727988856,-5.632302259616398, 0.451969521632468,-4.174766512166786,17.487576968787522],
  [ 0.000000000000000,-2.750245142102838, 1.417304580909347,-5.400902125418622,-4.817089349870904,12.657188043687853],
  [ 0.000000000000000,-5.115765203425815, 0.921075044596188, 9.158193853222652,-4.567525774782722, 2.567154483565286],
  [ 0.000000000000000, 8.575577346267227, 7.495531428362851,-9.024904529104711,-3.817430567238104, 1.049395477952764],
  [ 0.000000000000000,-20.816518074760960,-24.857219324386552,-31.955212152762140,12.451173667117084, 0.011743395169028],
  [ 0.000000000000000,34.719117348636772,-55.253128656506867, 1.072360850014003,10.769501779255204, 0.003239604693755],
  [ 3.867770719998089, 1.360011206700996,-2.163845175905257,-3.352835273520494,-0.489407325283285,38.956602624366710],
  [ 4.184044982006312, 1.360011206700996,-2.163845175905257, 4.334199339409308, 0.000000000000000,25.991452671104980],
  [ 4.574405601808238, 1.360011206700996, 4.551910918595018, 0.000000000000000, 0.000000000000000,23.699159956888643],
  [ 4.574875867304194,-5.882304469685764, 0.000000000000000, 0.000000000000000, 0.000000000000000,17.002288498238610],
  [45.007101651207037, 1.360011206700996,-2.163845175905256,-3.352835273520494,52.662392791292064, 0.002673685389710]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 5_24_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(182,"equations, ",118,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir5_24_4E1a.mac",err,"refir5_24_4E1a.txt")
)$


==> anc/refir5_80_6E1d.mac <==
/* r5_80_6E1d.txt:3 formula 1 */
rule:"5_80_6";
n:5;
N:80;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6]
);
for problem in [3] do block(
x0:matrix(
  [ 1.054979750792653, 0.039856575712741,-1.379548545674621, 0.111098415942054,-1.040774267487751,99.192597589923309],
  [-1.455394057161333,-2.496194669491342,-0.601795135841893, 0.000000000000000, 0.000000000000000,64.792202635740949],
  [-2.216495495666666, 2.255923390619139, 0.000000000000000, 0.000000000000000, 0.000000000000000,67.950196090002308],
  [ 0.257319151920844, 0.665660509872070, 1.764655354779092,-3.232352554932132, 0.000000000000000,38.613294566113574],
  [ 2.089435812020419,-0.781206155116966, 3.294453366816909, 0.919365091650658, 0.842114945933117,46.037551138720090],
  [ 0.858852341231145, 1.220289925195077,-0.150115551014322, 1.019869850960937, 4.849743408386642,23.220053549425462],
  [ 0.099115322328464,-1.284460439289735, 0.359174149980717, 4.898072639351798,-1.351488478787904,20.665483215289591],
  [-4.082600258664884,-0.325588061343669, 2.334431205846981, 1.807961354529535, 2.740132539148827,17.171762914226921],
  [ 2.661449155512000, 4.198280805128484, 1.382166934019975,-1.490081843546786, 2.066502390500926,16.784718168250645],
  [ 1.013493610148740,-3.123968642356374, 2.638275521853994,-3.171139875917313,-2.798632794051076,13.226170616587119],
  [ 0.437126432768689,-2.202498218645959,-4.193985944597771, 2.461729182967904, 2.782060586393768,16.027617884054244],
  [-0.090016938339615, 2.887871184809816, 3.014923311583570, 3.869517843303779,-2.206046320118591,13.486129768800788],
  [ 1.801513034905021, 2.934207456094948, 0.993417594354236,-1.167075527649739,-4.804621689330527,15.543151793397183],
  [ 4.429077092909071,-3.922790895310299,-0.337483417924010,-0.127290200433244, 1.468080599048191,13.076140335287235],
  [ 1.874230959351408,-0.704860035038918,-3.089686061435060,-5.069945523963114, 1.099631112662590,13.361095891404426],
  [-0.484719699753026,-2.536042807283604, 0.228919110541243,-2.587490576568109, 5.384396611024523,10.994540355013537],
  [-1.291975909403511, 2.346251876571712,-4.301034549867198,-1.647364549204482, 4.205675387059636, 8.393590784149637],
  [ 4.480139640603905, 3.044685430859525,-4.152102624657338,-0.384769170330698, 0.140340949206438, 9.121358273467795],
  [-3.627007243687154,-1.168978491317442,-1.122234929263367,-3.193421276145755,-4.702316634819040, 9.299640480919502],
  [-0.547294323287458, 4.417650429322430,-3.052545074304911, 4.461551084092341,-0.363896725939802, 8.878465802180866],
  [-3.782958745504774, 0.449533410447322, 5.226862248265900,-0.635875563698145,-3.119669789539815, 8.714936827020146],
  [ 4.665445840786881, 2.177001186717132,-0.630149091583280, 5.132185400080719, 1.999694987214983, 6.165760182271049],
  [-4.916693672475831,-3.479131761442928, 2.109748865333622,-4.046782523665232, 1.352437324620750, 5.156311203847886],
  [-1.891121385934186,-5.675554677893953, 4.444931126269748, 1.826247248310511,-1.514237962150113, 5.210304378624637],
  [-5.595326825243171, 0.866596567346940,-5.335706385787419, 0.958562260541780,-1.486663537706684, 4.714249054203063],
  [-6.239874565036247,-2.060453401373157,-0.206253399496034, 3.952116158838522,-2.197979503351574, 4.589148584517468],
  [ 0.111830546753055,-0.208105372269250,-5.478960673786349, 3.162399561943994,-4.945307893728766, 4.713327226610805],
  [-4.748906212296611, 0.426208181098297,-2.529073243149676,-5.408739205446032, 2.766979970157065, 3.623166013253526],
  [ 5.996993186154720,-0.570278391130671,-0.859646782143904, 2.923701042443383,-4.688892561196374, 4.184491278710357],
  [-1.765404209404980, 4.992230477084066,-4.278846482141041,-4.103859964010148,-2.203985145363557, 4.238982360538340],
  [-2.041884355681607,-1.205637465185744, 1.002487305119945, 2.763653128369354,-7.380305161845406, 3.897381839912563],
  [-2.511267304851641,-4.076732655483032,-5.964764634997749,-3.161588883689853,-0.636093889710665, 3.806603356566087],
  [ 1.389073091394764,-5.909731974747973,-0.919933047910408,-0.429062570363222,-5.837580257408812, 3.448948027140769],
  [-0.908603421848359,-0.831346518637101, 2.318206352569339, 7.160175964200642, 4.271377729745380, 2.821141972110164],
  [-2.970790863118217, 2.866355818091761, 4.761509411329852,-3.774964466482944, 4.754506040544166, 3.202362238088846],
  [ 8.839385482712961, 0.836368156583080, 2.057543881903361,-0.409949986949875, 0.213190201610154, 2.244860716845901],
  [-4.167367627512114, 1.635644335596101,-3.948803971490583, 5.293099312230776, 4.577441129898845, 1.961901753404385],
  [-0.983702571281742, 2.652299094166853, 8.391930259004932, 1.799276476509075, 1.809781501308432, 1.953592565644810],
  [-2.052607553022388, 3.075794621969075, 1.491913738579726,-8.229495537801228,-1.335307542383567, 2.041047832061989],
  [ 6.463775589319365,-1.768898350214052, 0.288093610290837,-5.056945637666272,-3.976691464936229, 2.046798377054048],
  [ 0.023556657645165,-4.355456139221060, 6.648807763231039, 0.383248277919397, 5.174550026986223, 1.823455850072248],
  [ 4.491629410955860,-1.700265818300714, 3.279177439730636,-6.441223693601344, 4.141666940456202, 1.889552670428316],
  [ 3.661125792808315,-1.601357366266777, 6.379917226959227, 1.784420146493035,-5.891622520109935, 1.774277886199969],
  [ 0.752259350547534,-8.902211443355602,-0.418629399512361,-3.595483000412977, 1.576431745575321, 1.746199826156483],
  [ 1.774965470394492, 0.104916403193600,-5.646460649511573,-4.185727754079243,-6.548518849841303, 1.667526134408839],
  [ 3.964744102789208,-6.751822872278440, 0.813345093634655, 5.786319971118582,-1.417527721640434, 1.547308276834364],
  [-2.466017653332085,-7.811877932142302,-0.019626251486602, 3.846346026088772, 4.521382431023695, 1.343014023010701],
  [ 0.238288553139191, 9.659306581421671,-2.636025537660576,-0.296736104126119, 1.480499733258955, 1.126868345514505],
  [-0.716101046163137, 6.875791977193795, 3.424792683967967, 4.421881442756130, 5.019400232603449, 1.273742665918626],
  [ 5.210070904809910, 7.217120798552990, 3.561846059374419, 2.975878093279640,-1.951363222875892, 1.142494577432294],
  [ 5.733371076480946,-5.036394509504468,-6.605087092598254,-1.106918481230787,-1.451207490491134, 1.259545773504611],
  [-4.299060234349412, 5.758493965924544,-1.607535780354528, 1.656828357700346,-7.128438430681241, 1.199766425743439],
  [-2.767341834978319, 8.739194849066877, 4.270623533134350,-2.298319854097816,-2.055269412622323, 1.162896385542825],
  [-7.924015590468083,-3.639906178164611,-3.672620510401475, 0.310106813959209, 5.092258518146467, 0.967176712620779],
  [ 7.567457292403066, 0.249077530881837,-3.731789903983090,-2.130298330391536, 6.516788811097264, 0.899713123743860],
  [-7.422314161808862, 6.614569410390121,-0.825978145002857,-0.377465171370057, 4.918001261054311, 0.736970589056239],
  [-2.223048780673501,-8.031710296791566,-5.661144293634497, 3.886388145234154,-2.715483196348651, 0.766889645785877],
  [ 0.218480047167261, 2.091202974892896,-11.078890837002726,-0.038436612008807, 0.752255757250154, 0.710556815442797],
  [ 4.263873101684460, 3.351611439571708, 9.081990819283106,-4.211459803457225,-1.683935783571449, 0.713604978583154],
  [ 5.382755464605619,-4.832076557208274, 0.618972184915897, 4.475975939617205, 7.900133754396207, 0.548784440043294],
  [-10.919074346162011, 2.868663781964341, 1.068485144413439,-3.430185476258026,-2.049911458161924, 0.511750022496494],
  [-1.713742844180935,-4.051536245211686, 9.141192398298982,-6.628761970371828, 0.405820064897210, 0.403191930860625],
  [ 6.579439269739275, 6.384999470159151,-0.818237333779406,-7.791600128185736,-2.051734536924915, 0.443790808056153],
  [-8.521291480799258, 6.136695198877183, 2.821526819505626, 7.662555868721208,-1.466303262510548, 0.280970537435033],
  [ 6.990076973930474,-2.017261155923851,-7.989058234922688, 8.159424361794345, 0.811932894896182, 0.224706088801604],
  [-3.494968011839038,-2.071151138729987,-5.007204806025496,11.987368419597265,-0.617010569151547, 0.187328387051263],
  [ 5.286087256227751, 9.077891382027373,-4.934371795925142, 2.773231265357128,-7.242522069334232, 0.182057554447929],
  [ 1.391988112755550, 7.535394262774941,-1.406311183318003,-8.802845405834498, 8.622541624919734, 0.164679068674297],
  [-0.864821632253310,-6.470116322936174,-1.172573636094449,-13.597953593362224,-3.240259580116879, 0.109389231898664],
  [-1.061574018088747, 2.409170763277175, 5.780106211305537,-9.076574384171002,-12.537802444332339, 0.062461989503397],
  [-11.367958991205512,-11.505052158624995, 0.471704891998992,-1.998308451894194,-5.200102953356290, 0.059700827399468],
  [ 8.332368914837444, 3.785687743643487, 8.903329039869233, 0.090231290531462,12.148257672878998, 0.057224072987481],
  [10.073416394953012,-0.815104870108823,11.173868503591057,11.393912942325564, 1.977267019092837, 0.033764650007124],
  [11.556177898411073,-13.313151556926174,11.761356550830568,-2.659314799274108,-0.326148490749998, 0.016667043735063],
  [ 1.450661981710747,-9.444240585118187,-12.954765169501304,-4.871749382517416,13.728028631944278, 0.016340680985101],
  [-5.435495587620785,-4.320794171712275,14.316629556902699,14.390082756519305,-3.390567483372345, 0.014797948498411],
  [-7.346722910152848, 0.350955809592479, 1.865631902070385, 1.355260930527904,23.889121406199219, 0.006478695577358],
  [ 6.325322351009254,12.947406773972277,-12.411633207334152, 7.871196325402711,17.126086496215166, 0.004220726865101],
  [ 5.577453194220465, 6.393746068094476, 0.260149962892733,23.492995250963887,-15.327673428577686, 0.002453761268436],
  [-24.668857288977343,-5.301422709854606,16.753471446626563, 3.343272565644968, 8.857872994337164, 0.001284855744615]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 5_80_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(462,"equations, ",474,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir5_80_6E1d.mac",err,"refir5_80_6E1d.txt")
)$


==> anc/refir5_80_6Sa.mac <==
/* r5_80_6Sa.txt:3 formula 1 */
rule:"5_80_6";
n:5;
N:80;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6]
);
for problem in [4] do block(
x0:matrix(
  [ 0.467060153123115,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.281839814405571],
  [-0.310139351207834, 0.586302902102015, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.145474858262329],
  [-0.165038381605796, 0.398713853526941, 0.568559107135555,-0.000000000000000,-0.000000000000000, 0.135469673212482],
  [-0.333048331953896,-0.307797334028088,-0.335610505053493, 0.466323247159214, 0.000000000000000, 0.175199119250377],
  [-0.283305084012176, 0.047377142549332,-0.031367088066320,-0.620235277217464, 0.309131237752440, 0.166174117896749],
  [-0.507380508667837,-0.266996163685007, 0.387617737218017, 0.107068781774924,-0.300626147937665, 0.140503464371118],
  [-0.016170525237178,-0.139761103941636, 0.049804978551695,-0.047936194293997, 0.759540097909647, 0.116374636550388],
  [ 0.148168568942493,-0.305252035190786,-0.507575611541944,-0.452541754854740,-0.176131633734851, 0.122024051948494],
  [ 0.214820935373037,-0.571333264210426, 0.466844972845582,-0.116911229847201, 0.093301096205793, 0.108527876963699],
  [ 0.279337498775583,-0.553428247175247,-0.235184142293828, 0.267899344132974, 0.327080540419762, 0.121417732500179],
  [ 0.236216793616041, 0.142558156072662, 0.004705031541874,-0.620111433390087,-0.418198433821983, 0.104167796226058],
  [-0.041503141639731,-0.088961151544094,-0.665341338987663,-0.109814466894099, 0.430601740232954, 0.129041441955739],
  [-0.036600231815229,-0.077437936437436,-0.025662180714192, 0.422919302502584,-0.686826886122760, 0.107905815430710],
  [-0.360888518483499,-0.118077288142141,-0.120205784150518,-0.289323845018980,-0.647888114760485, 0.122119042041207],
  [ 0.486669933111697,-0.168467608244064,-0.422272541493586, 0.070405703190286,-0.462479819395041, 0.075275350707889],
  [ 0.126455000428312,-0.280608427135782, 0.444792825155737, 0.505100479229326,-0.347780284343528, 0.097036036442537],
  [-0.585923955754159,-0.090134131473307, 0.345610939587829, 0.260710819914555, 0.362556724126530, 0.107891307371603],
  [ 0.014623983242391, 0.001916260335050, 0.573757169144924,-0.559157010176753,-0.168544220708943, 0.119632551462766],
  [ 0.026026922025289,-0.623612298873621,-0.030578058567893, 0.087523421914881,-0.527917326849115, 0.095526072809944],
  [-0.706214726630751, 0.247207876109509,-0.285982781637052, 0.027363431327568,-0.221791498395404, 0.100553104202320],
  [ 0.388254824579682,-0.566734440042962, 0.054613855635907,-0.373867158899158,-0.283859981676785, 0.092004741952507],
  [-0.015305350744768,-0.629230196509139,-0.165686723220190,-0.366684078800531, 0.374099108562497, 0.108474390531153],
  [ 0.093822300648426, 0.213735196147728,-0.302416870371600, 0.714587972010101,-0.226065117120313, 0.103830933082440],
  [ 0.118663079061586, 0.464190546034859,-0.153083221243133,-0.014154787846471, 0.676653006916201, 0.093687258437440],
  [ 0.381104384441361, 0.109014928697897,-0.698511952201322, 0.250042156483354, 0.085146203065007, 0.082732794130969],
  [-0.707707018971991,-0.379202277712042,-0.164968926442679,-0.175190708202009, 0.123188322203438, 0.094552323185692],
  [ 0.251556479297090, 0.395040025875487,-0.554646909576781,-0.338229818483451,-0.293126753976013, 0.090323128544215],
  [ 0.363169036793334, 0.683519627877763, 0.224293951522131,-0.185642531826334,-0.245902662609481, 0.085517688823490],
  [-0.172137894368919,-0.074999035206725,-0.708778714330793, 0.149714541371703,-0.444645794570660, 0.081878246526250],
  [-0.047921551775396, 0.177819907821436, 0.566959211496084,-0.298485555488504, 0.560423821062119, 0.075655516764927],
  [ 0.625213114574848, 0.142974607073201, 0.076201595061679, 0.564134773193254, 0.160106541699063, 0.080088010830423],
  [ 0.291745768753236,-0.290890923029164, 0.485147319997226, 0.306384234045955, 0.519338636370183, 0.087180852325057],
  [-0.047126528308351, 0.406094596532299, 0.373101097434978, 0.494213276826712, 0.476636556455418, 0.078378915407509],
  [ 0.255220693028451, 0.507797506007696, 0.133334225181478,-0.604605206477953, 0.271217956832403, 0.069905174725982],
  [-0.092605560324207,-0.213435359330148, 0.222215694519971, 0.817321275203495, 0.132082427116543, 0.076839906210679],
  [-0.171342064151409, 0.616100580279334,-0.461348569380197,-0.353521760230742, 0.232220617711219, 0.064548156175310],
  [-0.395400271312563, 0.277054884826640,-0.311784277983507, 0.568761657556733, 0.396214569122703, 0.062286141007279],
  [-0.209493129477387, 0.323595715698672, 0.463699194927620,-0.037732807185573,-0.672574334237531, 0.071052019213091],
  [ 0.522778877300786, 0.017984535390437, 0.729090739655134,-0.056033930345402,-0.127074719540237, 0.070595473570099],
  [ 0.574462440266572, 0.579023368043824,-0.358204498038542, 0.071972488465712, 0.160944797049907, 0.054982715560628],
  [-0.366508525033057,-0.574639838970214, 0.139192856954584,-0.507030153359994,-0.292858279300962, 0.057278715043319],
  [-0.104762436034758, 0.585714913120359,-0.252064638292099, 0.111548693474802,-0.633174969399894, 0.069729992248689],
  [ 0.226441809548911, 0.431433729048604, 0.477243577187206, 0.534691490303039,-0.291638013180030, 0.066013527811226],
  [ 0.060441674915198, 0.818830331774954,-0.109694061666454, 0.387117460756580, 0.064294712518872, 0.058654866905628],
  [-0.635844760117949, 0.026786533269449,-0.480694166682449, 0.032324130712635, 0.461027200553152, 0.036521751745296],
  [ 0.247214173916559, 0.007063219811835,-0.326937429279941, 0.565520791006008, 0.626955488378846, 0.054729290698441],
  [-0.248789440480755,-0.826485917547544, 0.251235001502807, 0.293884056873582, 0.052785512762039, 0.053811752694681],
  [-0.341332316995866,-0.452065657765423, 0.555711532864784,-0.367456882649585, 0.380579993335534, 0.050259641121640],
  [ 0.569190957692716, 0.476051410044206, 0.470388353307971, 0.011555314410582, 0.399025524075547, 0.045131218550520],
  [-0.597598710321645, 0.376504598304032, 0.227706422661493, 0.573449693314951,-0.237157055332028, 0.056082554978142],
  [ 0.745661183099881,-0.430341866966406, 0.208178349671887, 0.341151786075458,-0.189112642080052, 0.041928700634536],
  [-0.650171891398508, 0.432103922188280, 0.070409278848321,-0.085104947346860, 0.562076468196295, 0.042647865613547],
  [-0.341272908307217, 0.544348385250934,-0.012292433091238,-0.645985877473321,-0.355505703536729, 0.041566687227859],
  [-0.449024059309648, 0.007241646868289,-0.653917159450438,-0.579874696602074,-0.109864268151329, 0.039940476563236],
  [ 0.720865953659661, 0.326821215984202,-0.132053841251299, 0.244109534386475,-0.600613890151507, 0.034804689826400],
  [-0.806928858194512, 0.197855053974319, 0.426874735101543,-0.437169464472994,-0.089514569776023, 0.036488356036056],
  [-0.280527019059168, 0.493040754546380,-0.822073460841566, 0.278884822238511, 0.023461528721907, 0.026127013600176],
  [-0.197540342174547,-0.063959038991461, 0.992378743567721, 0.261897130354652, 0.051395193597600, 0.029631718312668],
  [ 0.578756976510280, 0.036900731082394, 0.268017999926002,-0.151880487802250,-0.864852793661682, 0.039677213728730],
  [ 0.566874666145641, 0.061113016344658,-0.431497963200812,-0.710873060473414, 0.445508989585093, 0.031970202164825],
  [-0.438547239684523,-0.534507482217340,-0.078054566760468, 0.356608734055946, 0.791921665283326, 0.018998485793513],
  [ 0.684149995273082,-0.227800109709706, 0.257577659331432,-0.701930058457903, 0.461015842633449, 0.034315717705729],
  [-0.060450635063512,-0.318761226568850,-0.032618479720713,-1.083385712942867,-0.117083886388261, 0.013036583052619],
  [ 0.758670566203325,-0.611604716754360,-0.678290745956960, 0.005147661484373, 0.009311544796253, 0.013953679135243],
  [ 0.951133192465187,-0.097116165466616,-0.100620257005680,-0.320659012660357, 0.656354175269747, 0.032601398373966],
  [ 0.040005227965478,-0.442479529186631, 0.930772119039375,-0.216091250055207,-0.732964952581249, 0.010052478728306],
  [ 1.189083659528662, 0.021214956516131,-0.046622975724971,-0.658101240875963, 0.255507575158456, 0.032542274514202],
  [ 1.223757232751733,-0.026495743030651,-0.053517707389918,-0.731847001954514, 0.494338046892706,-0.027827665178814],
  [ 0.469203625371421,-0.112184162875321,-0.467293566776919,-0.406712216644517,-1.462745855620187, 0.001773732697935],
  [-0.515806509706445, 1.370924683861521, 0.725954468892941,-0.435592632859128, 0.250960933633932, 0.001896940011270],
  [ 0.749266353709065,-1.069619609674110,-0.642183275823235, 0.903591819066248,-0.241471837184309, 0.009311893730874],
  [-1.229747599482242,-0.422811099094083,-0.152170173565860, 0.849912480514366,-0.787728436385526, 0.001850746959304],
  [-0.515626078842083,-1.187640869310350,-1.206436200672800, 0.357137703031580,-0.091434637245317, 0.071681927736184],
  [-0.663952930731083,-0.125917404346417,-0.380754285134805,-0.776852564786544, 1.541687470373550, 0.000598335398337],
  [ 1.048215651867886, 0.177980118034463, 0.140468009277538,-0.147924804770089,-1.583729920335919,-0.001180597535732],
  [-0.564912827647259,-1.273192262228833,-1.364005249951107, 0.444884125242976,-0.053387856303070,-0.096107413641910],
  [-0.597552337774151,-1.329110915755448,-1.479034402303251, 0.507798652597391,-0.019898972815674, 0.038880671588859],
  [ 1.030576582952970,-1.429471300646802,-0.815242745125371, 1.013847417103687,-0.232718291628174,-0.002326223931367],
  [ 1.232759887199449,-1.823085123247587,-0.153190240472614, 0.363999279097186, 0.249107569519387, 0.000257437643716],
  [ 0.531326706350267,-0.135440150607713, 1.964057036024439,-0.506798700901495,-1.006279741347029,-0.000185875390827]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 5_80_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(462,"equations, ",470,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined to high precision by refir5_80_6Sa.mac",err,"refir5_80_6Sa.txt")
)$


==> anc/refir5_80_6g.mac <==
/* r5_80_6g.txt:4 formula 1 */
rule:"5_80_6";
n:5;
N:80;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6]
);
for problem in [1] do block(
x0:matrix(
  [ 0.525978883618116, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.160717532259439],
  [-0.457075404827968,-1.427571109514293, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.038997225192196],
  [-0.850772987246752, 0.129307841580535, 1.493066988044931, 0.000000000000000, 0.000000000000000, 0.023302417524508],
  [-0.731391750529577, 0.177598851775757, 0.052730839245962, 1.591856822426189, 0.000000000000000, 0.042472565646275],
  [-0.663823919556601,-0.195130453079779,-1.299499589296579,-0.462406821760747, 0.988183811177152, 0.050468731229106],
  [-0.241496414254388, 1.428061212539928,-0.016399080826969,-1.183228046018092, 0.166686907993302, 0.044867218663080],
  [-0.353243548501523,-0.271342052322487, 0.234940613448662, 0.245694959800685,-1.852152954069729, 0.036800605996956],
  [-0.997223557819864, 0.660503198452008,-1.137979249801055,-0.117667401017477,-1.197024275430209, 0.033474519105024],
  [-0.225927345555532,-1.320590908409695, 1.679014758245989,-0.562542445461301, 0.209782181735079, 0.027118284131642],
  [ 0.143512179274176, 1.614908250521244, 0.653208251863218, 1.233230456587519,-0.679206212210146, 0.021108872725177],
  [ 1.621927790456775,-0.966042927111844,-0.860960423206200,-0.784375396396712,-0.433452114344924, 0.020331770861493],
  [-0.300896769398391, 0.041796105795071, 0.759011265943552,-1.940155405737450,-0.822362311262275, 0.021931134210714],
  [-1.845330741951008, 0.229103171318676, 0.473037969044580,-0.087331330131230, 1.220567760018360, 0.022810263904731],
  [ 0.121446209677222, 0.452758572355129, 0.493326909794623, 0.788217447876192, 2.090311093216363, 0.018615727833664],
  [ 0.073491074751219, 1.761182943861515,-0.700553069455747, 1.096415257517210, 0.940920182288580, 0.019282505314565],
  [-0.295226998784488, 1.066253099946695, 1.824112133875573, 0.229576139726376, 1.162180773311321, 0.015493632070861],
  [ 1.904136430359638,-0.310519490938026, 1.112498580150478, 0.099712712948721, 1.061758529691471, 0.018586068942503],
  [ 1.253972847127549,-1.004103845481670,-0.090295179022433, 1.766607421258837,-0.661825572506495, 0.017200635927645],
  [ 1.138026843456055, 0.796319169342854,-1.288744566038432, 1.209833923194932,-1.054961997021105, 0.016144595049976],
  [ 0.365358903033166,-1.439948090099475,-1.108560711485391, 1.180639348912693, 1.189435457841063, 0.015708054575624],
  [-2.152261595222397,-0.904766332350211, 0.242757434652880,-0.508621069995829,-0.809904531756512, 0.016896461220056],
  [-1.838285862085757, 1.528212267519926,-0.650456453001555, 0.620732055834782, 0.363125268113575, 0.012478422387724],
  [ 0.432060136821483, 0.401181079535157,-2.122816041114406,-1.050555581004263,-0.908118952272760, 0.011399943983761],
  [-1.744511825564231,-0.996019665603737,-0.329999591321923, 1.468555065454399, 0.782352454378590, 0.010082590279772],
  [ 0.383191911606296, 0.173263483727912, 1.002088765257195,-1.743897731468651, 1.643670224197355, 0.013895123884656],
  [-1.362876276886903,-0.782085943569707, 0.092346542842982,-1.967040287257767, 0.818901520379175, 0.010795997303252],
  [ 0.527340623372767,-1.783209750872186,-0.495348327667819,-1.735947381980242, 0.636480013935030, 0.011567968665239],
  [-1.798500076683897, 1.358695376663296, 0.962752211461084,-0.557386535586664,-0.921280931927919, 0.010689954229883],
  [ 0.866742920645520, 1.139947870245335, 2.055793092025534,-0.835315124844068,-0.499170470621832, 0.012931760205756],
  [ 1.018562041775385,-0.437722028875576, 2.147763055879996, 0.990068681382953,-0.705057835461789, 0.010140675942211],
  [ 1.784233812664246, 1.173681475923357,-1.502291238959932,-0.181331037401504, 0.690868526774279, 0.009260141942865],
  [ 1.609930482935805,-0.910074985284107, 1.008090711541266,-0.140544253189852,-1.720873138578080, 0.010064489191098],
  [-0.244768484977980, 0.250338486920300,-2.383595159724701, 1.254340256705401, 0.222369263964925, 0.010586708952439],
  [ 0.578558622967769, 0.741640769966280,-1.096600126490888,-0.757615273225516, 2.193961718806492, 0.008801769709301],
  [-0.261002327240031,-0.869626528484923,-0.478825420107196,-1.953409184880050,-1.616770408704415, 0.008367109240572],
  [ 0.043085866354355,-1.051585569412625, 1.242868019359046, 1.898230160974114, 1.112868324726220, 0.011193713645278],
  [-1.051091390767562, 0.284216644289855, 2.090947072656136, 1.255997850914194,-0.618843787005676, 0.008684142847913],
  [-0.952512476447155,-1.031100527212648,-1.385767753450186, 1.454372987635966,-1.278720577828327, 0.009792921916064],
  [ 1.439346557282178, 0.743483515676016,-0.187344733304161,-1.491197908499201,-1.703997055651363, 0.008696589180518],
  [-0.989916724051303,-1.335055659763976,-1.918838566800467,-0.956752143141531,-0.762495679447713, 0.008231730405806],
  [-0.407218910066817,-1.394167891547479, 0.739174773828514,-0.212629764647899, 2.312763690619307, 0.008835484276543],
  [ 0.667499121597262,-1.984017993905502,-1.631998041708373, 0.574160126417174,-0.842717617486665, 0.006944342733158],
  [ 2.319117292767222, 1.188778932168480, 0.427423464144792, 0.564002647627383,-0.911873892770042, 0.008458726871739],
  [ 0.147571040475811, 1.455169103312398, 0.910517696389863,-0.099845406853528,-2.269258022185990, 0.007555711815553],
  [ 1.816367037683986, 0.196208881822375,-0.701314263227990, 1.710341679375575, 1.308078214714395, 0.007705640803295],
  [ 2.212564287008156, 0.731875767797056,-0.022596169483833,-1.736483907257559, 0.424481966518153, 0.006356094769029],
  [ 0.599663609003842, 2.538369949527121,-0.925975668440697,-0.506359306038797,-0.906650129537287, 0.006855420985280],
  [ 1.535957109048902,-1.110535826708849,-0.720587349307695,-0.539523956392050, 2.097985451859095, 0.006128548348807],
  [ 1.504211871753881,-0.566445195327981,-2.566388263013825, 0.023889554487891, 0.366817382200111, 0.003984292715649],
  [ 0.181728938603313,-2.446825677974218, 0.161549219800174,-0.634474697484461,-1.693485320049263, 0.005293776136457],
  [ 1.526696423415486, 2.294813261375531, 0.724855206831920,-0.223726036305604, 1.227449604125403, 0.005396140186032],
  [-0.846319562402871,-2.145929407360746, 1.011954392233666, 1.494953196731892,-1.091670218843651, 0.005655444050782],
  [ 0.438536700529340, 0.365079011744037,-1.416965275442533,-2.792508865555734, 0.516265028693607, 0.004554086491130],
  [ 1.463484785819568,-2.757142386951415, 0.754468506721180, 0.423310774132222, 0.539203853411780, 0.004288335449188],
  [ 1.667677993813642,-1.138162836189353, 1.551930381367417,-2.105276127386423,-0.264049240264549, 0.003762283698200],
  [ 1.390652494870341, 1.181806509132474, 1.490818604959167, 2.295189301017430, 0.512171246942847, 0.003405783667636],
  [-1.372456222944826,-2.844984718326645,-0.722027268362507, 0.019865930415718, 0.845543479371499, 0.003261313080160],
  [ 1.145257165412947,-0.347942026749059,-1.484374374109279, 0.194144305872535,-2.928111517717829, 0.002691928972888],
  [-2.359153309862209, 0.944166574929905,-1.197590693935497,-2.161598414234952,-0.080903184509655, 0.002511802840729],
  [ 0.272807306833399, 0.125181365172404, 0.736243111005387, 2.538026880358109,-2.508380298008947, 0.001919794989303],
  [-2.758690666767411, 0.456074129913178, 0.489016240277986, 1.722285050788152,-1.555028452802620, 0.001901600135080],
  [-1.283708723746440, 2.236443612541097, 0.047007704711448,-1.224184037860520, 2.470809735599397, 0.001705897036651],
  [-0.924469444709625,-0.729802697697213, 2.629856572282709,-0.866932554956829,-2.361099348199312, 0.001701019870715],
  [-1.005942574791578, 3.478911669226576, 1.326761301904560, 0.275242573711966,-0.016232839963469, 0.001273615874475],
  [-1.108545960346608, 0.186402871531918,-1.482893212247593, 1.738464215160573, 2.986179444496705, 0.001353075046691],
  [-0.128327743027874, 0.400615519898365,-0.813905725656708, 3.869600241775243, 0.119450557237816, 0.001156718236306],
  [-0.744812023831341, 2.377925780829460,-2.983526074800474,-0.677869683655410, 0.856527117105110, 0.001132116537532],
  [-1.100476378288022, 2.328264847098248,-1.445098586198112, 1.895072723252798,-2.124611670822335, 0.001001872888620],
  [-3.357140397734372,-0.415463728579217,-2.351255886991576, 0.506423631223533, 0.261277314791323, 0.000925544048867],
  [-2.027103800425216, 0.729354004373583, 2.835559758683833,-2.344130595469630, 0.699022075483899, 0.000779905998485],
  [-3.064232326708181,-1.673087208562613, 2.583382585803965, 0.818935230170196, 1.247882601053748, 0.000508043175231],
  [ 4.440097976301273,-1.121900384395893,-0.733218134094819, 0.508179034119279,-0.402654677217575, 0.000426371596412],
  [-1.649725448615769, 1.914290623955623,-0.718252663810389,-2.472434344788752,-3.477802419190281, 0.000269442273703],
  [-2.873288034466189,-1.200572413446108,-1.597529083886628,-1.789045766208691, 4.280424794142120, 0.000092253303971],
  [-2.711734020389407, 2.316745109403878, 2.013075880029548, 3.670427325620154, 2.273830130827989, 0.000116660031288],
  [ 1.096975039920008,-0.741892050835174, 5.692857451292036,-0.098357360461734, 2.762758075036888, 0.000063296149951],
  [-0.047074143235228,-3.044516562863345,-5.621846751717821,-1.774821864260280, 2.535459534925816, 0.000031914954015],
  [-3.878501679618951,-7.778818308475994, 3.221484048564351,-5.773311575380263,-0.505977241884623, 0.000002487577683],
  [ 0.947693514039050, 7.041731738628084, 2.581716909550937,-8.577321800360878,-0.799061381635434, 0.000001946795792],
  [-6.127149242631335,-3.158304666619124,-2.395672937637830,-0.539349664167283,-11.341470706791743, 0.000000689287630]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 5_80_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(462,"equations, ",470,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir5_80_6g.mac",err,"refir5_80_6g.txt")
)$
/* r5_80_6g.txt:88 formula 2 */
rule:"5_80_6";
n:5;
N:80;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0],
  [0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0],
  [1, 1, 0, 0, 0],
  [1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0],
  [0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0],
  [0, 0, 0, 1, 1],
  [0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0],
  [2, 1, 0, 0, 0],
  [2, 0, 1, 0, 0],
  [2, 0, 0, 1, 0],
  [2, 0, 0, 0, 1],
  [1, 2, 0, 0, 0],
  [1, 1, 1, 0, 0],
  [1, 1, 0, 1, 0],
  [1, 1, 0, 0, 1],
  [1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1],
  [1, 0, 0, 2, 0],
  [1, 0, 0, 1, 1],
  [1, 0, 0, 0, 2],
  [0, 3, 0, 0, 0],
  [0, 2, 1, 0, 0],
  [0, 2, 0, 1, 0],
  [0, 2, 0, 0, 1],
  [0, 1, 2, 0, 0],
  [0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1],
  [0, 1, 0, 2, 0],
  [0, 1, 0, 1, 1],
  [0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0],
  [0, 0, 2, 1, 0],
  [0, 0, 2, 0, 1],
  [0, 0, 1, 2, 0],
  [0, 0, 1, 1, 1],
  [0, 0, 1, 0, 2],
  [0, 0, 0, 3, 0],
  [0, 0, 0, 2, 1],
  [0, 0, 0, 1, 2],
  [0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0],
  [3, 1, 0, 0, 0],
  [3, 0, 1, 0, 0],
  [3, 0, 0, 1, 0],
  [3, 0, 0, 0, 1],
  [2, 2, 0, 0, 0],
  [2, 1, 1, 0, 0],
  [2, 1, 0, 1, 0],
  [2, 1, 0, 0, 1],
  [2, 0, 2, 0, 0],
  [2, 0, 1, 1, 0],
  [2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0],
  [2, 0, 0, 1, 1],
  [2, 0, 0, 0, 2],
  [1, 3, 0, 0, 0],
  [1, 2, 1, 0, 0],
  [1, 2, 0, 1, 0],
  [1, 2, 0, 0, 1],
  [1, 1, 2, 0, 0],
  [1, 1, 1, 1, 0],
  [1, 1, 1, 0, 1],
  [1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1],
  [1, 1, 0, 0, 2],
  [1, 0, 3, 0, 0],
  [1, 0, 2, 1, 0],
  [1, 0, 2, 0, 1],
  [1, 0, 1, 2, 0],
  [1, 0, 1, 1, 1],
  [1, 0, 1, 0, 2],
  [1, 0, 0, 3, 0],
  [1, 0, 0, 2, 1],
  [1, 0, 0, 1, 2],
  [1, 0, 0, 0, 3],
  [0, 4, 0, 0, 0],
  [0, 3, 1, 0, 0],
  [0, 3, 0, 1, 0],
  [0, 3, 0, 0, 1],
  [0, 2, 2, 0, 0],
  [0, 2, 1, 1, 0],
  [0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0],
  [0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2],
  [0, 1, 3, 0, 0],
  [0, 1, 2, 1, 0],
  [0, 1, 2, 0, 1],
  [0, 1, 1, 2, 0],
  [0, 1, 1, 1, 1],
  [0, 1, 1, 0, 2],
  [0, 1, 0, 3, 0],
  [0, 1, 0, 2, 1],
  [0, 1, 0, 1, 2],
  [0, 1, 0, 0, 3],
  [0, 0, 4, 0, 0],
  [0, 0, 3, 1, 0],
  [0, 0, 3, 0, 1],
  [0, 0, 2, 2, 0],
  [0, 0, 2, 1, 1],
  [0, 0, 2, 0, 2],
  [0, 0, 1, 3, 0],
  [0, 0, 1, 2, 1],
  [0, 0, 1, 1, 2],
  [0, 0, 1, 0, 3],
  [0, 0, 0, 4, 0],
  [0, 0, 0, 3, 1],
  [0, 0, 0, 2, 2],
  [0, 0, 0, 1, 3],
  [0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0],
  [4, 1, 0, 0, 0],
  [4, 0, 1, 0, 0],
  [4, 0, 0, 1, 0],
  [4, 0, 0, 0, 1],
  [3, 2, 0, 0, 0],
  [3, 1, 1, 0, 0],
  [3, 1, 0, 1, 0],
  [3, 1, 0, 0, 1],
  [3, 0, 2, 0, 0],
  [3, 0, 1, 1, 0],
  [3, 0, 1, 0, 1],
  [3, 0, 0, 2, 0],
  [3, 0, 0, 1, 1],
  [3, 0, 0, 0, 2],
  [2, 3, 0, 0, 0],
  [2, 2, 1, 0, 0],
  [2, 2, 0, 1, 0],
  [2, 2, 0, 0, 1],
  [2, 1, 2, 0, 0],
  [2, 1, 1, 1, 0],
  [2, 1, 1, 0, 1],
  [2, 1, 0, 2, 0],
  [2, 1, 0, 1, 1],
  [2, 1, 0, 0, 2],
  [2, 0, 3, 0, 0],
  [2, 0, 2, 1, 0],
  [2, 0, 2, 0, 1],
  [2, 0, 1, 2, 0],
  [2, 0, 1, 1, 1],
  [2, 0, 1, 0, 2],
  [2, 0, 0, 3, 0],
  [2, 0, 0, 2, 1],
  [2, 0, 0, 1, 2],
  [2, 0, 0, 0, 3],
  [1, 4, 0, 0, 0],
  [1, 3, 1, 0, 0],
  [1, 3, 0, 1, 0],
  [1, 3, 0, 0, 1],
  [1, 2, 2, 0, 0],
  [1, 2, 1, 1, 0],
  [1, 2, 1, 0, 1],
  [1, 2, 0, 2, 0],
  [1, 2, 0, 1, 1],
  [1, 2, 0, 0, 2],
  [1, 1, 3, 0, 0],
  [1, 1, 2, 1, 0],
  [1, 1, 2, 0, 1],
  [1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1],
  [1, 1, 1, 0, 2],
  [1, 1, 0, 3, 0],
  [1, 1, 0, 2, 1],
  [1, 1, 0, 1, 2],
  [1, 1, 0, 0, 3],
  [1, 0, 4, 0, 0],
  [1, 0, 3, 1, 0],
  [1, 0, 3, 0, 1],
  [1, 0, 2, 2, 0],
  [1, 0, 2, 1, 1],
  [1, 0, 2, 0, 2],
  [1, 0, 1, 3, 0],
  [1, 0, 1, 2, 1],
  [1, 0, 1, 1, 2],
  [1, 0, 1, 0, 3],
  [1, 0, 0, 4, 0],
  [1, 0, 0, 3, 1],
  [1, 0, 0, 2, 2],
  [1, 0, 0, 1, 3],
  [1, 0, 0, 0, 4],
  [0, 5, 0, 0, 0],
  [0, 4, 1, 0, 0],
  [0, 4, 0, 1, 0],
  [0, 4, 0, 0, 1],
  [0, 3, 2, 0, 0],
  [0, 3, 1, 1, 0],
  [0, 3, 1, 0, 1],
  [0, 3, 0, 2, 0],
  [0, 3, 0, 1, 1],
  [0, 3, 0, 0, 2],
  [0, 2, 3, 0, 0],
  [0, 2, 2, 1, 0],
  [0, 2, 2, 0, 1],
  [0, 2, 1, 2, 0],
  [0, 2, 1, 1, 1],
  [0, 2, 1, 0, 2],
  [0, 2, 0, 3, 0],
  [0, 2, 0, 2, 1],
  [0, 2, 0, 1, 2],
  [0, 2, 0, 0, 3],
  [0, 1, 4, 0, 0],
  [0, 1, 3, 1, 0],
  [0, 1, 3, 0, 1],
  [0, 1, 2, 2, 0],
  [0, 1, 2, 1, 1],
  [0, 1, 2, 0, 2],
  [0, 1, 1, 3, 0],
  [0, 1, 1, 2, 1],
  [0, 1, 1, 1, 2],
  [0, 1, 1, 0, 3],
  [0, 1, 0, 4, 0],
  [0, 1, 0, 3, 1],
  [0, 1, 0, 2, 2],
  [0, 1, 0, 1, 3],
  [0, 1, 0, 0, 4],
  [0, 0, 5, 0, 0],
  [0, 0, 4, 1, 0],
  [0, 0, 4, 0, 1],
  [0, 0, 3, 2, 0],
  [0, 0, 3, 1, 1],
  [0, 0, 3, 0, 2],
  [0, 0, 2, 3, 0],
  [0, 0, 2, 2, 1],
  [0, 0, 2, 1, 2],
  [0, 0, 2, 0, 3],
  [0, 0, 1, 4, 0],
  [0, 0, 1, 3, 1],
  [0, 0, 1, 2, 2],
  [0, 0, 1, 1, 3],
  [0, 0, 1, 0, 4],
  [0, 0, 0, 5, 0],
  [0, 0, 0, 4, 1],
  [0, 0, 0, 3, 2],
  [0, 0, 0, 2, 3],
  [0, 0, 0, 1, 4],
  [0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0],
  [5, 1, 0, 0, 0],
  [5, 0, 1, 0, 0],
  [5, 0, 0, 1, 0],
  [5, 0, 0, 0, 1],
  [4, 2, 0, 0, 0],
  [4, 1, 1, 0, 0],
  [4, 1, 0, 1, 0],
  [4, 1, 0, 0, 1],
  [4, 0, 2, 0, 0],
  [4, 0, 1, 1, 0],
  [4, 0, 1, 0, 1],
  [4, 0, 0, 2, 0],
  [4, 0, 0, 1, 1],
  [4, 0, 0, 0, 2],
  [3, 3, 0, 0, 0],
  [3, 2, 1, 0, 0],
  [3, 2, 0, 1, 0],
  [3, 2, 0, 0, 1],
  [3, 1, 2, 0, 0],
  [3, 1, 1, 1, 0],
  [3, 1, 1, 0, 1],
  [3, 1, 0, 2, 0],
  [3, 1, 0, 1, 1],
  [3, 1, 0, 0, 2],
  [3, 0, 3, 0, 0],
  [3, 0, 2, 1, 0],
  [3, 0, 2, 0, 1],
  [3, 0, 1, 2, 0],
  [3, 0, 1, 1, 1],
  [3, 0, 1, 0, 2],
  [3, 0, 0, 3, 0],
  [3, 0, 0, 2, 1],
  [3, 0, 0, 1, 2],
  [3, 0, 0, 0, 3],
  [2, 4, 0, 0, 0],
  [2, 3, 1, 0, 0],
  [2, 3, 0, 1, 0],
  [2, 3, 0, 0, 1],
  [2, 2, 2, 0, 0],
  [2, 2, 1, 1, 0],
  [2, 2, 1, 0, 1],
  [2, 2, 0, 2, 0],
  [2, 2, 0, 1, 1],
  [2, 2, 0, 0, 2],
  [2, 1, 3, 0, 0],
  [2, 1, 2, 1, 0],
  [2, 1, 2, 0, 1],
  [2, 1, 1, 2, 0],
  [2, 1, 1, 1, 1],
  [2, 1, 1, 0, 2],
  [2, 1, 0, 3, 0],
  [2, 1, 0, 2, 1],
  [2, 1, 0, 1, 2],
  [2, 1, 0, 0, 3],
  [2, 0, 4, 0, 0],
  [2, 0, 3, 1, 0],
  [2, 0, 3, 0, 1],
  [2, 0, 2, 2, 0],
  [2, 0, 2, 1, 1],
  [2, 0, 2, 0, 2],
  [2, 0, 1, 3, 0],
  [2, 0, 1, 2, 1],
  [2, 0, 1, 1, 2],
  [2, 0, 1, 0, 3],
  [2, 0, 0, 4, 0],
  [2, 0, 0, 3, 1],
  [2, 0, 0, 2, 2],
  [2, 0, 0, 1, 3],
  [2, 0, 0, 0, 4],
  [1, 5, 0, 0, 0],
  [1, 4, 1, 0, 0],
  [1, 4, 0, 1, 0],
  [1, 4, 0, 0, 1],
  [1, 3, 2, 0, 0],
  [1, 3, 1, 1, 0],
  [1, 3, 1, 0, 1],
  [1, 3, 0, 2, 0],
  [1, 3, 0, 1, 1],
  [1, 3, 0, 0, 2],
  [1, 2, 3, 0, 0],
  [1, 2, 2, 1, 0],
  [1, 2, 2, 0, 1],
  [1, 2, 1, 2, 0],
  [1, 2, 1, 1, 1],
  [1, 2, 1, 0, 2],
  [1, 2, 0, 3, 0],
  [1, 2, 0, 2, 1],
  [1, 2, 0, 1, 2],
  [1, 2, 0, 0, 3],
  [1, 1, 4, 0, 0],
  [1, 1, 3, 1, 0],
  [1, 1, 3, 0, 1],
  [1, 1, 2, 2, 0],
  [1, 1, 2, 1, 1],
  [1, 1, 2, 0, 2],
  [1, 1, 1, 3, 0],
  [1, 1, 1, 2, 1],
  [1, 1, 1, 1, 2],
  [1, 1, 1, 0, 3],
  [1, 1, 0, 4, 0],
  [1, 1, 0, 3, 1],
  [1, 1, 0, 2, 2],
  [1, 1, 0, 1, 3],
  [1, 1, 0, 0, 4],
  [1, 0, 5, 0, 0],
  [1, 0, 4, 1, 0],
  [1, 0, 4, 0, 1],
  [1, 0, 3, 2, 0],
  [1, 0, 3, 1, 1],
  [1, 0, 3, 0, 2],
  [1, 0, 2, 3, 0],
  [1, 0, 2, 2, 1],
  [1, 0, 2, 1, 2],
  [1, 0, 2, 0, 3],
  [1, 0, 1, 4, 0],
  [1, 0, 1, 3, 1],
  [1, 0, 1, 2, 2],
  [1, 0, 1, 1, 3],
  [1, 0, 1, 0, 4],
  [1, 0, 0, 5, 0],
  [1, 0, 0, 4, 1],
  [1, 0, 0, 3, 2],
  [1, 0, 0, 2, 3],
  [1, 0, 0, 1, 4],
  [1, 0, 0, 0, 5],
  [0, 6, 0, 0, 0],
  [0, 5, 1, 0, 0],
  [0, 5, 0, 1, 0],
  [0, 5, 0, 0, 1],
  [0, 4, 2, 0, 0],
  [0, 4, 1, 1, 0],
  [0, 4, 1, 0, 1],
  [0, 4, 0, 2, 0],
  [0, 4, 0, 1, 1],
  [0, 4, 0, 0, 2],
  [0, 3, 3, 0, 0],
  [0, 3, 2, 1, 0],
  [0, 3, 2, 0, 1],
  [0, 3, 1, 2, 0],
  [0, 3, 1, 1, 1],
  [0, 3, 1, 0, 2],
  [0, 3, 0, 3, 0],
  [0, 3, 0, 2, 1],
  [0, 3, 0, 1, 2],
  [0, 3, 0, 0, 3],
  [0, 2, 4, 0, 0],
  [0, 2, 3, 1, 0],
  [0, 2, 3, 0, 1],
  [0, 2, 2, 2, 0],
  [0, 2, 2, 1, 1],
  [0, 2, 2, 0, 2],
  [0, 2, 1, 3, 0],
  [0, 2, 1, 2, 1],
  [0, 2, 1, 1, 2],
  [0, 2, 1, 0, 3],
  [0, 2, 0, 4, 0],
  [0, 2, 0, 3, 1],
  [0, 2, 0, 2, 2],
  [0, 2, 0, 1, 3],
  [0, 2, 0, 0, 4],
  [0, 1, 5, 0, 0],
  [0, 1, 4, 1, 0],
  [0, 1, 4, 0, 1],
  [0, 1, 3, 2, 0],
  [0, 1, 3, 1, 1],
  [0, 1, 3, 0, 2],
  [0, 1, 2, 3, 0],
  [0, 1, 2, 2, 1],
  [0, 1, 2, 1, 2],
  [0, 1, 2, 0, 3],
  [0, 1, 1, 4, 0],
  [0, 1, 1, 3, 1],
  [0, 1, 1, 2, 2],
  [0, 1, 1, 1, 3],
  [0, 1, 1, 0, 4],
  [0, 1, 0, 5, 0],
  [0, 1, 0, 4, 1],
  [0, 1, 0, 3, 2],
  [0, 1, 0, 2, 3],
  [0, 1, 0, 1, 4],
  [0, 1, 0, 0, 5],
  [0, 0, 6, 0, 0],
  [0, 0, 5, 1, 0],
  [0, 0, 5, 0, 1],
  [0, 0, 4, 2, 0],
  [0, 0, 4, 1, 1],
  [0, 0, 4, 0, 2],
  [0, 0, 3, 3, 0],
  [0, 0, 3, 2, 1],
  [0, 0, 3, 1, 2],
  [0, 0, 3, 0, 3],
  [0, 0, 2, 4, 0],
  [0, 0, 2, 3, 1],
  [0, 0, 2, 2, 2],
  [0, 0, 2, 1, 3],
  [0, 0, 2, 0, 4],
  [0, 0, 1, 5, 0],
  [0, 0, 1, 4, 1],
  [0, 0, 1, 3, 2],
  [0, 0, 1, 2, 3],
  [0, 0, 1, 1, 4],
  [0, 0, 1, 0, 5],
  [0, 0, 0, 6, 0],
  [0, 0, 0, 5, 1],
  [0, 0, 0, 4, 2],
  [0, 0, 0, 3, 3],
  [0, 0, 0, 2, 4],
  [0, 0, 0, 1, 5],
  [0, 0, 0, 0, 6]
);
for problem in [2] do block(
x0:matrix(
  [ 0.371923235367301, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.811499024397909],
  [-0.323201118267443,-1.009445212163556, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.682194773903675],
  [-0.601587348532515, 0.091434451642194, 1.055757792012343, 0.000000000000000, 0.000000000000000, 0.407638937801192],
  [-0.517172066503365, 0.125581352421589, 0.037286334008478, 1.125612753815624, 0.000000000000000, 0.742990358297808],
  [-0.469394395032309,-0.137978066588713,-0.918884971740747,-0.326970999333946, 0.698751473942129, 0.882870627855219],
  [-0.170763752151512, 1.009791767336464,-0.011595901257975,-0.836668575029505, 0.117865442977079, 0.784881025270268],
  [-0.249780908555825,-0.191867805218306, 0.166128100945678, 0.173732572178424,-1.309669913617404, 0.643768395414846],
  [-0.705143540093401, 0.467046290620817,-0.804672844383903,-0.083203417184058,-0.846423982401616, 0.585583766020260],
  [-0.159754758097794,-0.933798786509800, 1.187242721268031,-0.397777577890948, 0.148338403276986, 0.474391488642207],
  [ 0.101478435147632, 1.141912574937678, 0.461887984419492, 0.872025618618816,-0.480271318477824, 0.369266341006112],
  [ 1.146876139226900,-0.683095504678088,-0.608790953582347,-0.554637161787998,-0.306496929372941, 0.355672173021506],
  [-0.212766146078723, 0.029554309834882, 0.536702013145675,-1.371897043952688,-0.581497966885798, 0.383650505147301],
  [-1.304845881165561, 0.162000406030783, 0.334488355670133,-0.061752575745839, 0.863071740006653, 0.399029488648989],
  [ 0.085875438412163, 0.320148656752655, 0.348834803257581, 0.557353902442806, 1.478073148802759, 0.325652714467497],
  [ 0.051966037313273, 1.245344402514565,-0.495365825993210, 0.775282663586809, 0.665331041451537, 0.337316931872341],
  [-0.208757012829863, 0.753954797433487, 1.289842059508081, 0.162334845199145, 0.821785905773062, 0.271036587229871],
  [ 1.346427782211644,-0.219570437732874, 0.786655290084805, 0.070507535496549, 0.750776656327503, 0.325133879077289],
  [ 0.886692703627688,-0.710008638155577,-0.063848333395217, 1.249180087266608,-0.467981350282006, 0.300897919783465],
  [ 0.804706498180099, 0.563082684631172,-0.911280021863088, 0.855481771200664,-0.745970781987724, 0.282424154939327],
  [ 0.258347757901624,-1.018197059065950,-0.783870796448306, 0.834838089751837, 0.841057878023145, 0.274787569804551],
  [-1.521878768869133,-0.639766408994116, 0.171655428226504,-0.359649407648408,-0.572688986518748, 0.295576864378932],
  [-1.299864398840198, 1.080609257455816,-0.459942168783949, 0.438923845980634, 0.256768339503287, 0.218290262897262],
  [ 0.305512652626859, 0.283677861823045,-1.501057617883580,-0.742854975341485,-0.642137069276097, 0.199423989019414],
  [-1.233556141716594,-0.704292259743551,-0.233344948812521, 1.038425245328661, 0.553206725769039, 0.176378969590097],
  [ 0.270957599192649, 0.122515784276009, 0.708583761264216,-1.233121911617323, 1.162250361564362, 0.243073214828455],
  [-0.963699057305004,-0.553018274168820, 0.065298866663407,-1.390907525987104, 0.579050818184083, 0.188858897089703],
  [ 0.372886130782023,-1.260919707119700,-0.350264161543333,-1.227500165581260, 0.450059333943169, 0.202363315061884],
  [-1.271731600187705, 0.960742714405426, 0.680768617326482,-0.394131799055411,-0.651443994344098, 0.187003841246512],
  [ 0.612879796733886, 0.806064869249634, 1.453665236087716,-0.590656989204929,-0.352966824744777, 0.226220690991826],
  [ 0.720232126798594,-0.309516214892657, 1.518697821194685, 0.700084278446309,-0.498551176583736, 0.177395086381973],
  [ 1.261643828157217, 0.829918130578439,-1.062280322385710,-0.128220406186196, 0.488517820190452, 0.161991536779726],
  [ 1.138392761722843,-0.643520193482643, 0.712827778181999,-0.099379794487338,-1.216841065850335, 0.176062319673742],
  [-0.173077455548691, 0.177016041693328,-1.685456301044769, 0.886952501431664, 0.157238814477058, 0.185197728417822],
  [ 0.409102725614460, 0.524419217647570,-0.775413385691733,-0.535714897228264, 1.551365209031762, 0.153973039548218],
  [-0.184556515496893,-0.614918815391409,-0.338580701562293,-1.381268881060767,-1.143229319616641, 0.146369342138255],
  [ 0.030466308272458,-0.743583287129579, 0.878840404608674, 1.342251419077629, 0.786916738981628, 0.195816315436494],
  [-0.743233850058537, 0.200971516503442, 1.478522854177317, 0.888124597537154,-0.437588638286873, 0.151915343655398],
  [-0.673528031260576,-0.729098174877085,-0.979885775614272, 1.028397001931932,-0.904191991825189, 0.171311679727475],
  [ 1.017771711131745, 0.525722235634919,-0.132472731338957,-1.054436153190981,-1.204907873172990, 0.152133072558304],
  [-0.699976828386650,-0.944026910280591,-1.356823762586885,-0.676525928330138,-0.539165865562924, 0.144001103548987],
  [-0.287947252735645,-0.985825570225769, 0.522675495056172,-0.150351948464630, 1.635370888918939, 0.154562822576725],
  [ 0.471993155317487,-1.402912577486713,-1.153996882175160, 0.405992518876513,-0.595891341950187, 0.121480292441527],
  [ 1.639863564082695, 0.840593644268033, 0.302234029935027, 0.398810096744491,-0.644792213164669, 0.147972047686445],
  [ 0.104348483427208, 1.028959940725340, 0.643833237507629,-0.070601364256458,-1.604607735749685, 0.132175227552452],
  [ 1.284365449470064, 0.138740630865636,-0.495904071271360, 1.209394199632459, 0.924950975946947, 0.134797998054461],
  [ 1.564519211154650, 0.517514318395406,-0.015977904670858,-1.227879546243132, 0.300154077016389, 0.111189824724652],
  [ 0.424026204357419, 1.794898604470774,-0.654763674368162,-0.358050099016950,-0.641098454759479, 0.119924747107481],
  [ 1.086085687420159,-0.785267413816436,-0.509532201132715,-0.381501048177412, 1.483499739840292, 0.107209260006764],
  [ 1.063638414858475,-0.400537238786950,-1.814710543934638, 0.016892465977918, 0.259379058410798, 0.069698899214559],
  [ 0.128501764824238,-1.730167029276941, 0.114232548816098,-0.448641361082535,-1.197474953646699, 0.092606240487836],
  [ 1.079537393810338, 1.622678018675455, 0.512550032129225,-0.158198197399684, 0.867937938641814, 0.094396937628759],
  [-0.598438301625905,-1.517401235892410, 0.715559812999937, 1.057091542965632,-0.771927414563743, 0.098933048608801],
  [ 0.310092274743474, 0.258149844873088,-1.001945754971279,-1.974601955358009, 0.365054502678710, 0.079666540089527],
  [ 1.034840016216353,-1.949594078510209, 0.533489797294231, 0.299325918938228, 0.381274701189394, 0.075017645941826],
  [ 1.179226418261206,-0.804802659564013, 1.097380496594322,-1.488655025945086,-0.186711008358217, 0.065815202599822],
  [ 0.983339809396805, 0.835663396657975, 1.054167945085696, 1.622943918856231, 0.362159761842060, 0.059578798431342],
  [-0.970473102125967,-2.011707986700864,-0.510550377660726, 0.014047334111541, 0.597889528051657, 0.057051514008603],
  [ 0.809819107865979,-0.246032166574053,-1.049611185752205, 0.137280755211233,-2.070487510248705, 0.047091039630977],
  [-1.668173303262255, 0.667626587702613,-0.846824500767692,-1.528480896907631,-0.057207190386374, 0.043940017849394],
  [ 0.192903896619137, 0.088516592191596, 0.520602496393795, 1.794656017934963,-1.773692718516855, 0.033583776851157],
  [-1.950688877667275, 0.322493109985369, 0.345786699610920, 1.217839438548519,-1.099571163914760, 0.033265486654829],
  [-0.907719143629437, 1.581404444169152, 0.033239466769480,-0.865628834591513, 1.747126319064068, 0.029841970485991],
  [-0.653698613353931,-0.516048436469941, 1.859589415809115,-0.613013888441350,-1.669549360166871, 0.029756652182020],
  [-0.711308816119372, 2.459962032459114, 0.938161913592602, 0.194625890342961,-0.011478351216092, 0.022279895280894],
  [-0.783860365818051, 0.131806734492871,-1.048563846155779, 1.229279835390184, 2.111547735043499, 0.023669907820428],
  [-0.090741417309382, 0.283277950768716,-0.575518257858414, 2.736220571440381, 0.084464299039376, 0.020234955994899],
  [-0.526661632760416, 1.681447444782831,-2.109671519338299,-0.479326250073529, 0.605656132775182, 0.019804588186671],
  [-0.778154309623068, 1.646331861781429,-1.021839009783774, 1.340018773453703,-1.502327319826557, 0.017526181551730],
  [-2.373856740633279,-0.293777219815406,-1.662588981996529, 0.358095583791272, 0.184750961059150, 0.016190929227470],
  [-1.433378843449690, 0.515731162378120, 2.005043533825034,-1.657550640043439, 0.494283249773757, 0.013643221887722],
  [-2.166739457346394,-1.183051310691089, 1.826727344821222, 0.579074654605911, 0.882386249329817, 0.008887411792802],
  [ 3.139623388175296,-0.793303369622139,-0.518463514707394, 0.359336841082582,-0.284719852737019, 0.007458696699056],
  [-1.166532051812217, 1.353607881360843,-0.507881329185619,-1.748275091238640,-2.459177674236436, 0.004713466409028],
  [-2.031721453473208,-0.848932894853236,-1.129623648358965,-1.265046393139258, 3.026717398296907, 0.001613825638479],
  [-1.917485514591609, 1.638186177140265, 1.423459605811970, 2.595384051798396, 1.607840704774762, 0.002040782729436],
  [ 0.775678489519824,-0.524596900053949, 4.025458108136957,-0.069549156562101, 1.953564969636479, 0.001107266029624],
  [-0.033286445900179,-2.152798307035437,-3.975245960931260,-1.254988575616595, 1.792840630570137, 0.000558301641487],
  [-2.742514838501975,-5.500455175541478, 2.277933216224145,-4.082347764854170,-0.357779938862686, 0.000043516237030],
  [ 0.670120510263532, 4.979256263680411, 1.825549533847438,-6.065082409454352,-0.565021721538720, 0.000034056113180],
  [-4.332548778806618,-2.233258646819514,-1.693996579708805,-0.381377804963360,-8.019630845401013, 0.000012057996868]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 5_80_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(462,"equations, ",470,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir5_80_6g.mac",err,"refir5_80_6g.txt")
)$


==> anc/refir6_127_7g.mac <==
/* r6_127_7g.txt:4 formula 1 */
rule:"6_127_7";
n:6;
N:127;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 2, 0, 0],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 2, 0, 0],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 2, 0],
  [1, 2, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 2, 0, 0],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 2, 0],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 2, 0, 0, 2],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 1, 1],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 4, 0, 0],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 2, 0],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 2, 0, 2],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 2, 0, 0],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 2, 0],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 2, 0, 0, 2],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 1, 1],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 4, 0, 0],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 2, 0],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 4, 0],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 2, 2],
  [0, 1, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0],
  [5, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0],
  [4, 1, 0, 1, 0, 0],
  [4, 1, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0],
  [4, 0, 1, 1, 0, 0],
  [4, 0, 1, 0, 1, 0],
  [4, 0, 1, 0, 0, 1],
  [4, 0, 0, 2, 0, 0],
  [4, 0, 0, 1, 1, 0],
  [4, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0],
  [3, 2, 0, 1, 0, 0],
  [3, 2, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0],
  [3, 1, 1, 1, 0, 0],
  [3, 1, 1, 0, 1, 0],
  [3, 1, 1, 0, 0, 1],
  [3, 1, 0, 2, 0, 0],
  [3, 1, 0, 1, 1, 0],
  [3, 1, 0, 1, 0, 1],
  [3, 1, 0, 0, 2, 0],
  [3, 1, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0],
  [3, 0, 2, 1, 0, 0],
  [3, 0, 2, 0, 1, 0],
  [3, 0, 2, 0, 0, 1],
  [3, 0, 1, 2, 0, 0],
  [3, 0, 1, 1, 1, 0],
  [3, 0, 1, 1, 0, 1],
  [3, 0, 1, 0, 2, 0],
  [3, 0, 1, 0, 1, 1],
  [3, 0, 1, 0, 0, 2],
  [3, 0, 0, 3, 0, 0],
  [3, 0, 0, 2, 1, 0],
  [3, 0, 0, 2, 0, 1],
  [3, 0, 0, 1, 2, 0],
  [3, 0, 0, 1, 1, 1],
  [3, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0],
  [2, 3, 0, 1, 0, 0],
  [2, 3, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0],
  [2, 2, 1, 1, 0, 0],
  [2, 2, 1, 0, 1, 0],
  [2, 2, 1, 0, 0, 1],
  [2, 2, 0, 2, 0, 0],
  [2, 2, 0, 1, 1, 0],
  [2, 2, 0, 1, 0, 1],
  [2, 2, 0, 0, 2, 0],
  [2, 2, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0],
  [2, 1, 2, 1, 0, 0],
  [2, 1, 2, 0, 1, 0],
  [2, 1, 2, 0, 0, 1],
  [2, 1, 1, 2, 0, 0],
  [2, 1, 1, 1, 1, 0],
  [2, 1, 1, 1, 0, 1],
  [2, 1, 1, 0, 2, 0],
  [2, 1, 1, 0, 1, 1],
  [2, 1, 1, 0, 0, 2],
  [2, 1, 0, 3, 0, 0],
  [2, 1, 0, 2, 1, 0],
  [2, 1, 0, 2, 0, 1],
  [2, 1, 0, 1, 2, 0],
  [2, 1, 0, 1, 1, 1],
  [2, 1, 0, 1, 0, 2],
  [2, 1, 0, 0, 3, 0],
  [2, 1, 0, 0, 2, 1],
  [2, 1, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0],
  [2, 0, 3, 1, 0, 0],
  [2, 0, 3, 0, 1, 0],
  [2, 0, 3, 0, 0, 1],
  [2, 0, 2, 2, 0, 0],
  [2, 0, 2, 1, 1, 0],
  [2, 0, 2, 1, 0, 1],
  [2, 0, 2, 0, 2, 0],
  [2, 0, 2, 0, 1, 1],
  [2, 0, 2, 0, 0, 2],
  [2, 0, 1, 3, 0, 0],
  [2, 0, 1, 2, 1, 0],
  [2, 0, 1, 2, 0, 1],
  [2, 0, 1, 1, 2, 0],
  [2, 0, 1, 1, 1, 1],
  [2, 0, 1, 1, 0, 2],
  [2, 0, 1, 0, 3, 0],
  [2, 0, 1, 0, 2, 1],
  [2, 0, 1, 0, 1, 2],
  [2, 0, 1, 0, 0, 3],
  [2, 0, 0, 4, 0, 0],
  [2, 0, 0, 3, 1, 0],
  [2, 0, 0, 3, 0, 1],
  [2, 0, 0, 2, 2, 0],
  [2, 0, 0, 2, 1, 1],
  [2, 0, 0, 2, 0, 2],
  [2, 0, 0, 1, 3, 0],
  [2, 0, 0, 1, 2, 1],
  [2, 0, 0, 1, 1, 2],
  [2, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0],
  [1, 4, 0, 1, 0, 0],
  [1, 4, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0],
  [1, 3, 1, 1, 0, 0],
  [1, 3, 1, 0, 1, 0],
  [1, 3, 1, 0, 0, 1],
  [1, 3, 0, 2, 0, 0],
  [1, 3, 0, 1, 1, 0],
  [1, 3, 0, 1, 0, 1],
  [1, 3, 0, 0, 2, 0],
  [1, 3, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0],
  [1, 2, 2, 1, 0, 0],
  [1, 2, 2, 0, 1, 0],
  [1, 2, 2, 0, 0, 1],
  [1, 2, 1, 2, 0, 0],
  [1, 2, 1, 1, 1, 0],
  [1, 2, 1, 1, 0, 1],
  [1, 2, 1, 0, 2, 0],
  [1, 2, 1, 0, 1, 1],
  [1, 2, 1, 0, 0, 2],
  [1, 2, 0, 3, 0, 0],
  [1, 2, 0, 2, 1, 0],
  [1, 2, 0, 2, 0, 1],
  [1, 2, 0, 1, 2, 0],
  [1, 2, 0, 1, 1, 1],
  [1, 2, 0, 1, 0, 2],
  [1, 2, 0, 0, 3, 0],
  [1, 2, 0, 0, 2, 1],
  [1, 2, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0],
  [1, 1, 3, 1, 0, 0],
  [1, 1, 3, 0, 1, 0],
  [1, 1, 3, 0, 0, 1],
  [1, 1, 2, 2, 0, 0],
  [1, 1, 2, 1, 1, 0],
  [1, 1, 2, 1, 0, 1],
  [1, 1, 2, 0, 2, 0],
  [1, 1, 2, 0, 1, 1],
  [1, 1, 2, 0, 0, 2],
  [1, 1, 1, 3, 0, 0],
  [1, 1, 1, 2, 1, 0],
  [1, 1, 1, 2, 0, 1],
  [1, 1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1, 1],
  [1, 1, 1, 1, 0, 2],
  [1, 1, 1, 0, 3, 0],
  [1, 1, 1, 0, 2, 1],
  [1, 1, 1, 0, 1, 2],
  [1, 1, 1, 0, 0, 3],
  [1, 1, 0, 4, 0, 0],
  [1, 1, 0, 3, 1, 0],
  [1, 1, 0, 3, 0, 1],
  [1, 1, 0, 2, 2, 0],
  [1, 1, 0, 2, 1, 1],
  [1, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 3, 0],
  [1, 1, 0, 1, 2, 1],
  [1, 1, 0, 1, 1, 2],
  [1, 1, 0, 1, 0, 3],
  [1, 1, 0, 0, 4, 0],
  [1, 1, 0, 0, 3, 1],
  [1, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0],
  [1, 0, 4, 1, 0, 0],
  [1, 0, 4, 0, 1, 0],
  [1, 0, 4, 0, 0, 1],
  [1, 0, 3, 2, 0, 0],
  [1, 0, 3, 1, 1, 0],
  [1, 0, 3, 1, 0, 1],
  [1, 0, 3, 0, 2, 0],
  [1, 0, 3, 0, 1, 1],
  [1, 0, 3, 0, 0, 2],
  [1, 0, 2, 3, 0, 0],
  [1, 0, 2, 2, 1, 0],
  [1, 0, 2, 2, 0, 1],
  [1, 0, 2, 1, 2, 0],
  [1, 0, 2, 1, 1, 1],
  [1, 0, 2, 1, 0, 2],
  [1, 0, 2, 0, 3, 0],
  [1, 0, 2, 0, 2, 1],
  [1, 0, 2, 0, 1, 2],
  [1, 0, 2, 0, 0, 3],
  [1, 0, 1, 4, 0, 0],
  [1, 0, 1, 3, 1, 0],
  [1, 0, 1, 3, 0, 1],
  [1, 0, 1, 2, 2, 0],
  [1, 0, 1, 2, 1, 1],
  [1, 0, 1, 2, 0, 2],
  [1, 0, 1, 1, 3, 0],
  [1, 0, 1, 1, 2, 1],
  [1, 0, 1, 1, 1, 2],
  [1, 0, 1, 1, 0, 3],
  [1, 0, 1, 0, 4, 0],
  [1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 2, 2],
  [1, 0, 1, 0, 1, 3],
  [1, 0, 1, 0, 0, 4],
  [1, 0, 0, 5, 0, 0],
  [1, 0, 0, 4, 1, 0],
  [1, 0, 0, 4, 0, 1],
  [1, 0, 0, 3, 2, 0],
  [1, 0, 0, 3, 1, 1],
  [1, 0, 0, 3, 0, 2],
  [1, 0, 0, 2, 3, 0],
  [1, 0, 0, 2, 2, 1],
  [1, 0, 0, 2, 1, 2],
  [1, 0, 0, 2, 0, 3],
  [1, 0, 0, 1, 4, 0],
  [1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 2, 2],
  [1, 0, 0, 1, 1, 3],
  [1, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0],
  [0, 5, 0, 1, 0, 0],
  [0, 5, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0],
  [0, 4, 1, 1, 0, 0],
  [0, 4, 1, 0, 1, 0],
  [0, 4, 1, 0, 0, 1],
  [0, 4, 0, 2, 0, 0],
  [0, 4, 0, 1, 1, 0],
  [0, 4, 0, 1, 0, 1],
  [0, 4, 0, 0, 2, 0],
  [0, 4, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0],
  [0, 3, 2, 1, 0, 0],
  [0, 3, 2, 0, 1, 0],
  [0, 3, 2, 0, 0, 1],
  [0, 3, 1, 2, 0, 0],
  [0, 3, 1, 1, 1, 0],
  [0, 3, 1, 1, 0, 1],
  [0, 3, 1, 0, 2, 0],
  [0, 3, 1, 0, 1, 1],
  [0, 3, 1, 0, 0, 2],
  [0, 3, 0, 3, 0, 0],
  [0, 3, 0, 2, 1, 0],
  [0, 3, 0, 2, 0, 1],
  [0, 3, 0, 1, 2, 0],
  [0, 3, 0, 1, 1, 1],
  [0, 3, 0, 1, 0, 2],
  [0, 3, 0, 0, 3, 0],
  [0, 3, 0, 0, 2, 1],
  [0, 3, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0],
  [0, 2, 3, 1, 0, 0],
  [0, 2, 3, 0, 1, 0],
  [0, 2, 3, 0, 0, 1],
  [0, 2, 2, 2, 0, 0],
  [0, 2, 2, 1, 1, 0],
  [0, 2, 2, 1, 0, 1],
  [0, 2, 2, 0, 2, 0],
  [0, 2, 2, 0, 1, 1],
  [0, 2, 2, 0, 0, 2],
  [0, 2, 1, 3, 0, 0],
  [0, 2, 1, 2, 1, 0],
  [0, 2, 1, 2, 0, 1],
  [0, 2, 1, 1, 2, 0],
  [0, 2, 1, 1, 1, 1],
  [0, 2, 1, 1, 0, 2],
  [0, 2, 1, 0, 3, 0],
  [0, 2, 1, 0, 2, 1],
  [0, 2, 1, 0, 1, 2],
  [0, 2, 1, 0, 0, 3],
  [0, 2, 0, 4, 0, 0],
  [0, 2, 0, 3, 1, 0],
  [0, 2, 0, 3, 0, 1],
  [0, 2, 0, 2, 2, 0],
  [0, 2, 0, 2, 1, 1],
  [0, 2, 0, 2, 0, 2],
  [0, 2, 0, 1, 3, 0],
  [0, 2, 0, 1, 2, 1],
  [0, 2, 0, 1, 1, 2],
  [0, 2, 0, 1, 0, 3],
  [0, 2, 0, 0, 4, 0],
  [0, 2, 0, 0, 3, 1],
  [0, 2, 0, 0, 2, 2],
  [0, 2, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0],
  [0, 1, 4, 1, 0, 0],
  [0, 1, 4, 0, 1, 0],
  [0, 1, 4, 0, 0, 1],
  [0, 1, 3, 2, 0, 0],
  [0, 1, 3, 1, 1, 0],
  [0, 1, 3, 1, 0, 1],
  [0, 1, 3, 0, 2, 0],
  [0, 1, 3, 0, 1, 1],
  [0, 1, 3, 0, 0, 2],
  [0, 1, 2, 3, 0, 0],
  [0, 1, 2, 2, 1, 0],
  [0, 1, 2, 2, 0, 1],
  [0, 1, 2, 1, 2, 0],
  [0, 1, 2, 1, 1, 1],
  [0, 1, 2, 1, 0, 2],
  [0, 1, 2, 0, 3, 0],
  [0, 1, 2, 0, 2, 1],
  [0, 1, 2, 0, 1, 2],
  [0, 1, 2, 0, 0, 3],
  [0, 1, 1, 4, 0, 0],
  [0, 1, 1, 3, 1, 0],
  [0, 1, 1, 3, 0, 1],
  [0, 1, 1, 2, 2, 0],
  [0, 1, 1, 2, 1, 1],
  [0, 1, 1, 2, 0, 2],
  [0, 1, 1, 1, 3, 0],
  [0, 1, 1, 1, 2, 1],
  [0, 1, 1, 1, 1, 2],
  [0, 1, 1, 1, 0, 3],
  [0, 1, 1, 0, 4, 0],
  [0, 1, 1, 0, 3, 1],
  [0, 1, 1, 0, 2, 2],
  [0, 1, 1, 0, 1, 3],
  [0, 1, 1, 0, 0, 4],
  [0, 1, 0, 5, 0, 0],
  [0, 1, 0, 4, 1, 0],
  [0, 1, 0, 4, 0, 1],
  [0, 1, 0, 3, 2, 0],
  [0, 1, 0, 3, 1, 1],
  [0, 1, 0, 3, 0, 2],
  [0, 1, 0, 2, 3, 0],
  [0, 1, 0, 2, 2, 1],
  [0, 1, 0, 2, 1, 2],
  [0, 1, 0, 2, 0, 3],
  [0, 1, 0, 1, 4, 0],
  [0, 1, 0, 1, 3, 1],
  [0, 1, 0, 1, 2, 2],
  [0, 1, 0, 1, 1, 3],
  [0, 1, 0, 1, 0, 4],
  [0, 1, 0, 0, 5, 0],
  [0, 1, 0, 0, 4, 1],
  [0, 1, 0, 0, 3, 2],
  [0, 1, 0, 0, 2, 3],
  [0, 1, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0],
  [0, 0, 5, 1, 0, 0],
  [0, 0, 5, 0, 1, 0],
  [0, 0, 5, 0, 0, 1],
  [0, 0, 4, 2, 0, 0],
  [0, 0, 4, 1, 1, 0],
  [0, 0, 4, 1, 0, 1],
  [0, 0, 4, 0, 2, 0],
  [0, 0, 4, 0, 1, 1],
  [0, 0, 4, 0, 0, 2],
  [0, 0, 3, 3, 0, 0],
  [0, 0, 3, 2, 1, 0],
  [0, 0, 3, 2, 0, 1],
  [0, 0, 3, 1, 2, 0],
  [0, 0, 3, 1, 1, 1],
  [0, 0, 3, 1, 0, 2],
  [0, 0, 3, 0, 3, 0],
  [0, 0, 3, 0, 2, 1],
  [0, 0, 3, 0, 1, 2],
  [0, 0, 3, 0, 0, 3],
  [0, 0, 2, 4, 0, 0],
  [0, 0, 2, 3, 1, 0],
  [0, 0, 2, 3, 0, 1],
  [0, 0, 2, 2, 2, 0],
  [0, 0, 2, 2, 1, 1],
  [0, 0, 2, 2, 0, 2],
  [0, 0, 2, 1, 3, 0],
  [0, 0, 2, 1, 2, 1],
  [0, 0, 2, 1, 1, 2],
  [0, 0, 2, 1, 0, 3],
  [0, 0, 2, 0, 4, 0],
  [0, 0, 2, 0, 3, 1],
  [0, 0, 2, 0, 2, 2],
  [0, 0, 2, 0, 1, 3],
  [0, 0, 2, 0, 0, 4],
  [0, 0, 1, 5, 0, 0],
  [0, 0, 1, 4, 1, 0],
  [0, 0, 1, 4, 0, 1],
  [0, 0, 1, 3, 2, 0],
  [0, 0, 1, 3, 1, 1],
  [0, 0, 1, 3, 0, 2],
  [0, 0, 1, 2, 3, 0],
  [0, 0, 1, 2, 2, 1],
  [0, 0, 1, 2, 1, 2],
  [0, 0, 1, 2, 0, 3],
  [0, 0, 1, 1, 4, 0],
  [0, 0, 1, 1, 3, 1],
  [0, 0, 1, 1, 2, 2],
  [0, 0, 1, 1, 1, 3],
  [0, 0, 1, 1, 0, 4],
  [0, 0, 1, 0, 5, 0],
  [0, 0, 1, 0, 4, 1],
  [0, 0, 1, 0, 3, 2],
  [0, 0, 1, 0, 2, 3],
  [0, 0, 1, 0, 1, 4],
  [0, 0, 1, 0, 0, 5],
  [0, 0, 0, 6, 0, 0],
  [0, 0, 0, 5, 1, 0],
  [0, 0, 0, 5, 0, 1],
  [0, 0, 0, 4, 2, 0],
  [0, 0, 0, 4, 1, 1],
  [0, 0, 0, 4, 0, 2],
  [0, 0, 0, 3, 3, 0],
  [0, 0, 0, 3, 2, 1],
  [0, 0, 0, 3, 1, 2],
  [0, 0, 0, 3, 0, 3],
  [0, 0, 0, 2, 4, 0],
  [0, 0, 0, 2, 3, 1],
  [0, 0, 0, 2, 2, 2],
  [0, 0, 0, 2, 1, 3],
  [0, 0, 0, 2, 0, 4],
  [0, 0, 0, 1, 5, 0],
  [0, 0, 0, 1, 4, 1],
  [0, 0, 0, 1, 3, 2],
  [0, 0, 0, 1, 2, 3],
  [0, 0, 0, 1, 1, 4],
  [0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0, 0],
  [6, 1, 0, 0, 0, 0],
  [6, 0, 1, 0, 0, 0],
  [6, 0, 0, 1, 0, 0],
  [6, 0, 0, 0, 1, 0],
  [6, 0, 0, 0, 0, 1],
  [5, 2, 0, 0, 0, 0],
  [5, 1, 1, 0, 0, 0],
  [5, 1, 0, 1, 0, 0],
  [5, 1, 0, 0, 1, 0],
  [5, 1, 0, 0, 0, 1],
  [5, 0, 2, 0, 0, 0],
  [5, 0, 1, 1, 0, 0],
  [5, 0, 1, 0, 1, 0],
  [5, 0, 1, 0, 0, 1],
  [5, 0, 0, 2, 0, 0],
  [5, 0, 0, 1, 1, 0],
  [5, 0, 0, 1, 0, 1],
  [5, 0, 0, 0, 2, 0],
  [5, 0, 0, 0, 1, 1],
  [5, 0, 0, 0, 0, 2],
  [4, 3, 0, 0, 0, 0],
  [4, 2, 1, 0, 0, 0],
  [4, 2, 0, 1, 0, 0],
  [4, 2, 0, 0, 1, 0],
  [4, 2, 0, 0, 0, 1],
  [4, 1, 2, 0, 0, 0],
  [4, 1, 1, 1, 0, 0],
  [4, 1, 1, 0, 1, 0],
  [4, 1, 1, 0, 0, 1],
  [4, 1, 0, 2, 0, 0],
  [4, 1, 0, 1, 1, 0],
  [4, 1, 0, 1, 0, 1],
  [4, 1, 0, 0, 2, 0],
  [4, 1, 0, 0, 1, 1],
  [4, 1, 0, 0, 0, 2],
  [4, 0, 3, 0, 0, 0],
  [4, 0, 2, 1, 0, 0],
  [4, 0, 2, 0, 1, 0],
  [4, 0, 2, 0, 0, 1],
  [4, 0, 1, 2, 0, 0],
  [4, 0, 1, 1, 1, 0],
  [4, 0, 1, 1, 0, 1],
  [4, 0, 1, 0, 2, 0],
  [4, 0, 1, 0, 1, 1],
  [4, 0, 1, 0, 0, 2],
  [4, 0, 0, 3, 0, 0],
  [4, 0, 0, 2, 1, 0],
  [4, 0, 0, 2, 0, 1],
  [4, 0, 0, 1, 2, 0],
  [4, 0, 0, 1, 1, 1],
  [4, 0, 0, 1, 0, 2],
  [4, 0, 0, 0, 3, 0],
  [4, 0, 0, 0, 2, 1],
  [4, 0, 0, 0, 1, 2],
  [4, 0, 0, 0, 0, 3],
  [3, 4, 0, 0, 0, 0],
  [3, 3, 1, 0, 0, 0],
  [3, 3, 0, 1, 0, 0],
  [3, 3, 0, 0, 1, 0],
  [3, 3, 0, 0, 0, 1],
  [3, 2, 2, 0, 0, 0],
  [3, 2, 1, 1, 0, 0],
  [3, 2, 1, 0, 1, 0],
  [3, 2, 1, 0, 0, 1],
  [3, 2, 0, 2, 0, 0],
  [3, 2, 0, 1, 1, 0],
  [3, 2, 0, 1, 0, 1],
  [3, 2, 0, 0, 2, 0],
  [3, 2, 0, 0, 1, 1],
  [3, 2, 0, 0, 0, 2],
  [3, 1, 3, 0, 0, 0],
  [3, 1, 2, 1, 0, 0],
  [3, 1, 2, 0, 1, 0],
  [3, 1, 2, 0, 0, 1],
  [3, 1, 1, 2, 0, 0],
  [3, 1, 1, 1, 1, 0],
  [3, 1, 1, 1, 0, 1],
  [3, 1, 1, 0, 2, 0],
  [3, 1, 1, 0, 1, 1],
  [3, 1, 1, 0, 0, 2],
  [3, 1, 0, 3, 0, 0],
  [3, 1, 0, 2, 1, 0],
  [3, 1, 0, 2, 0, 1],
  [3, 1, 0, 1, 2, 0],
  [3, 1, 0, 1, 1, 1],
  [3, 1, 0, 1, 0, 2],
  [3, 1, 0, 0, 3, 0],
  [3, 1, 0, 0, 2, 1],
  [3, 1, 0, 0, 1, 2],
  [3, 1, 0, 0, 0, 3],
  [3, 0, 4, 0, 0, 0],
  [3, 0, 3, 1, 0, 0],
  [3, 0, 3, 0, 1, 0],
  [3, 0, 3, 0, 0, 1],
  [3, 0, 2, 2, 0, 0],
  [3, 0, 2, 1, 1, 0],
  [3, 0, 2, 1, 0, 1],
  [3, 0, 2, 0, 2, 0],
  [3, 0, 2, 0, 1, 1],
  [3, 0, 2, 0, 0, 2],
  [3, 0, 1, 3, 0, 0],
  [3, 0, 1, 2, 1, 0],
  [3, 0, 1, 2, 0, 1],
  [3, 0, 1, 1, 2, 0],
  [3, 0, 1, 1, 1, 1],
  [3, 0, 1, 1, 0, 2],
  [3, 0, 1, 0, 3, 0],
  [3, 0, 1, 0, 2, 1],
  [3, 0, 1, 0, 1, 2],
  [3, 0, 1, 0, 0, 3],
  [3, 0, 0, 4, 0, 0],
  [3, 0, 0, 3, 1, 0],
  [3, 0, 0, 3, 0, 1],
  [3, 0, 0, 2, 2, 0],
  [3, 0, 0, 2, 1, 1],
  [3, 0, 0, 2, 0, 2],
  [3, 0, 0, 1, 3, 0],
  [3, 0, 0, 1, 2, 1],
  [3, 0, 0, 1, 1, 2],
  [3, 0, 0, 1, 0, 3],
  [3, 0, 0, 0, 4, 0],
  [3, 0, 0, 0, 3, 1],
  [3, 0, 0, 0, 2, 2],
  [3, 0, 0, 0, 1, 3],
  [3, 0, 0, 0, 0, 4],
  [2, 5, 0, 0, 0, 0],
  [2, 4, 1, 0, 0, 0],
  [2, 4, 0, 1, 0, 0],
  [2, 4, 0, 0, 1, 0],
  [2, 4, 0, 0, 0, 1],
  [2, 3, 2, 0, 0, 0],
  [2, 3, 1, 1, 0, 0],
  [2, 3, 1, 0, 1, 0],
  [2, 3, 1, 0, 0, 1],
  [2, 3, 0, 2, 0, 0],
  [2, 3, 0, 1, 1, 0],
  [2, 3, 0, 1, 0, 1],
  [2, 3, 0, 0, 2, 0],
  [2, 3, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 2],
  [2, 2, 3, 0, 0, 0],
  [2, 2, 2, 1, 0, 0],
  [2, 2, 2, 0, 1, 0],
  [2, 2, 2, 0, 0, 1],
  [2, 2, 1, 2, 0, 0],
  [2, 2, 1, 1, 1, 0],
  [2, 2, 1, 1, 0, 1],
  [2, 2, 1, 0, 2, 0],
  [2, 2, 1, 0, 1, 1],
  [2, 2, 1, 0, 0, 2],
  [2, 2, 0, 3, 0, 0],
  [2, 2, 0, 2, 1, 0],
  [2, 2, 0, 2, 0, 1],
  [2, 2, 0, 1, 2, 0],
  [2, 2, 0, 1, 1, 1],
  [2, 2, 0, 1, 0, 2],
  [2, 2, 0, 0, 3, 0],
  [2, 2, 0, 0, 2, 1],
  [2, 2, 0, 0, 1, 2],
  [2, 2, 0, 0, 0, 3],
  [2, 1, 4, 0, 0, 0],
  [2, 1, 3, 1, 0, 0],
  [2, 1, 3, 0, 1, 0],
  [2, 1, 3, 0, 0, 1],
  [2, 1, 2, 2, 0, 0],
  [2, 1, 2, 1, 1, 0],
  [2, 1, 2, 1, 0, 1],
  [2, 1, 2, 0, 2, 0],
  [2, 1, 2, 0, 1, 1],
  [2, 1, 2, 0, 0, 2],
  [2, 1, 1, 3, 0, 0],
  [2, 1, 1, 2, 1, 0],
  [2, 1, 1, 2, 0, 1],
  [2, 1, 1, 1, 2, 0],
  [2, 1, 1, 1, 1, 1],
  [2, 1, 1, 1, 0, 2],
  [2, 1, 1, 0, 3, 0],
  [2, 1, 1, 0, 2, 1],
  [2, 1, 1, 0, 1, 2],
  [2, 1, 1, 0, 0, 3],
  [2, 1, 0, 4, 0, 0],
  [2, 1, 0, 3, 1, 0],
  [2, 1, 0, 3, 0, 1],
  [2, 1, 0, 2, 2, 0],
  [2, 1, 0, 2, 1, 1],
  [2, 1, 0, 2, 0, 2],
  [2, 1, 0, 1, 3, 0],
  [2, 1, 0, 1, 2, 1],
  [2, 1, 0, 1, 1, 2],
  [2, 1, 0, 1, 0, 3],
  [2, 1, 0, 0, 4, 0],
  [2, 1, 0, 0, 3, 1],
  [2, 1, 0, 0, 2, 2],
  [2, 1, 0, 0, 1, 3],
  [2, 1, 0, 0, 0, 4],
  [2, 0, 5, 0, 0, 0],
  [2, 0, 4, 1, 0, 0],
  [2, 0, 4, 0, 1, 0],
  [2, 0, 4, 0, 0, 1],
  [2, 0, 3, 2, 0, 0],
  [2, 0, 3, 1, 1, 0],
  [2, 0, 3, 1, 0, 1],
  [2, 0, 3, 0, 2, 0],
  [2, 0, 3, 0, 1, 1],
  [2, 0, 3, 0, 0, 2],
  [2, 0, 2, 3, 0, 0],
  [2, 0, 2, 2, 1, 0],
  [2, 0, 2, 2, 0, 1],
  [2, 0, 2, 1, 2, 0],
  [2, 0, 2, 1, 1, 1],
  [2, 0, 2, 1, 0, 2],
  [2, 0, 2, 0, 3, 0],
  [2, 0, 2, 0, 2, 1],
  [2, 0, 2, 0, 1, 2],
  [2, 0, 2, 0, 0, 3],
  [2, 0, 1, 4, 0, 0],
  [2, 0, 1, 3, 1, 0],
  [2, 0, 1, 3, 0, 1],
  [2, 0, 1, 2, 2, 0],
  [2, 0, 1, 2, 1, 1],
  [2, 0, 1, 2, 0, 2],
  [2, 0, 1, 1, 3, 0],
  [2, 0, 1, 1, 2, 1],
  [2, 0, 1, 1, 1, 2],
  [2, 0, 1, 1, 0, 3],
  [2, 0, 1, 0, 4, 0],
  [2, 0, 1, 0, 3, 1],
  [2, 0, 1, 0, 2, 2],
  [2, 0, 1, 0, 1, 3],
  [2, 0, 1, 0, 0, 4],
  [2, 0, 0, 5, 0, 0],
  [2, 0, 0, 4, 1, 0],
  [2, 0, 0, 4, 0, 1],
  [2, 0, 0, 3, 2, 0],
  [2, 0, 0, 3, 1, 1],
  [2, 0, 0, 3, 0, 2],
  [2, 0, 0, 2, 3, 0],
  [2, 0, 0, 2, 2, 1],
  [2, 0, 0, 2, 1, 2],
  [2, 0, 0, 2, 0, 3],
  [2, 0, 0, 1, 4, 0],
  [2, 0, 0, 1, 3, 1],
  [2, 0, 0, 1, 2, 2],
  [2, 0, 0, 1, 1, 3],
  [2, 0, 0, 1, 0, 4],
  [2, 0, 0, 0, 5, 0],
  [2, 0, 0, 0, 4, 1],
  [2, 0, 0, 0, 3, 2],
  [2, 0, 0, 0, 2, 3],
  [2, 0, 0, 0, 1, 4],
  [2, 0, 0, 0, 0, 5],
  [1, 6, 0, 0, 0, 0],
  [1, 5, 1, 0, 0, 0],
  [1, 5, 0, 1, 0, 0],
  [1, 5, 0, 0, 1, 0],
  [1, 5, 0, 0, 0, 1],
  [1, 4, 2, 0, 0, 0],
  [1, 4, 1, 1, 0, 0],
  [1, 4, 1, 0, 1, 0],
  [1, 4, 1, 0, 0, 1],
  [1, 4, 0, 2, 0, 0],
  [1, 4, 0, 1, 1, 0],
  [1, 4, 0, 1, 0, 1],
  [1, 4, 0, 0, 2, 0],
  [1, 4, 0, 0, 1, 1],
  [1, 4, 0, 0, 0, 2],
  [1, 3, 3, 0, 0, 0],
  [1, 3, 2, 1, 0, 0],
  [1, 3, 2, 0, 1, 0],
  [1, 3, 2, 0, 0, 1],
  [1, 3, 1, 2, 0, 0],
  [1, 3, 1, 1, 1, 0],
  [1, 3, 1, 1, 0, 1],
  [1, 3, 1, 0, 2, 0],
  [1, 3, 1, 0, 1, 1],
  [1, 3, 1, 0, 0, 2],
  [1, 3, 0, 3, 0, 0],
  [1, 3, 0, 2, 1, 0],
  [1, 3, 0, 2, 0, 1],
  [1, 3, 0, 1, 2, 0],
  [1, 3, 0, 1, 1, 1],
  [1, 3, 0, 1, 0, 2],
  [1, 3, 0, 0, 3, 0],
  [1, 3, 0, 0, 2, 1],
  [1, 3, 0, 0, 1, 2],
  [1, 3, 0, 0, 0, 3],
  [1, 2, 4, 0, 0, 0],
  [1, 2, 3, 1, 0, 0],
  [1, 2, 3, 0, 1, 0],
  [1, 2, 3, 0, 0, 1],
  [1, 2, 2, 2, 0, 0],
  [1, 2, 2, 1, 1, 0],
  [1, 2, 2, 1, 0, 1],
  [1, 2, 2, 0, 2, 0],
  [1, 2, 2, 0, 1, 1],
  [1, 2, 2, 0, 0, 2],
  [1, 2, 1, 3, 0, 0],
  [1, 2, 1, 2, 1, 0],
  [1, 2, 1, 2, 0, 1],
  [1, 2, 1, 1, 2, 0],
  [1, 2, 1, 1, 1, 1],
  [1, 2, 1, 1, 0, 2],
  [1, 2, 1, 0, 3, 0],
  [1, 2, 1, 0, 2, 1],
  [1, 2, 1, 0, 1, 2],
  [1, 2, 1, 0, 0, 3],
  [1, 2, 0, 4, 0, 0],
  [1, 2, 0, 3, 1, 0],
  [1, 2, 0, 3, 0, 1],
  [1, 2, 0, 2, 2, 0],
  [1, 2, 0, 2, 1, 1],
  [1, 2, 0, 2, 0, 2],
  [1, 2, 0, 1, 3, 0],
  [1, 2, 0, 1, 2, 1],
  [1, 2, 0, 1, 1, 2],
  [1, 2, 0, 1, 0, 3],
  [1, 2, 0, 0, 4, 0],
  [1, 2, 0, 0, 3, 1],
  [1, 2, 0, 0, 2, 2],
  [1, 2, 0, 0, 1, 3],
  [1, 2, 0, 0, 0, 4],
  [1, 1, 5, 0, 0, 0],
  [1, 1, 4, 1, 0, 0],
  [1, 1, 4, 0, 1, 0],
  [1, 1, 4, 0, 0, 1],
  [1, 1, 3, 2, 0, 0],
  [1, 1, 3, 1, 1, 0],
  [1, 1, 3, 1, 0, 1],
  [1, 1, 3, 0, 2, 0],
  [1, 1, 3, 0, 1, 1],
  [1, 1, 3, 0, 0, 2],
  [1, 1, 2, 3, 0, 0],
  [1, 1, 2, 2, 1, 0],
  [1, 1, 2, 2, 0, 1],
  [1, 1, 2, 1, 2, 0],
  [1, 1, 2, 1, 1, 1],
  [1, 1, 2, 1, 0, 2],
  [1, 1, 2, 0, 3, 0],
  [1, 1, 2, 0, 2, 1],
  [1, 1, 2, 0, 1, 2],
  [1, 1, 2, 0, 0, 3],
  [1, 1, 1, 4, 0, 0],
  [1, 1, 1, 3, 1, 0],
  [1, 1, 1, 3, 0, 1],
  [1, 1, 1, 2, 2, 0],
  [1, 1, 1, 2, 1, 1],
  [1, 1, 1, 2, 0, 2],
  [1, 1, 1, 1, 3, 0],
  [1, 1, 1, 1, 2, 1],
  [1, 1, 1, 1, 1, 2],
  [1, 1, 1, 1, 0, 3],
  [1, 1, 1, 0, 4, 0],
  [1, 1, 1, 0, 3, 1],
  [1, 1, 1, 0, 2, 2],
  [1, 1, 1, 0, 1, 3],
  [1, 1, 1, 0, 0, 4],
  [1, 1, 0, 5, 0, 0],
  [1, 1, 0, 4, 1, 0],
  [1, 1, 0, 4, 0, 1],
  [1, 1, 0, 3, 2, 0],
  [1, 1, 0, 3, 1, 1],
  [1, 1, 0, 3, 0, 2],
  [1, 1, 0, 2, 3, 0],
  [1, 1, 0, 2, 2, 1],
  [1, 1, 0, 2, 1, 2],
  [1, 1, 0, 2, 0, 3],
  [1, 1, 0, 1, 4, 0],
  [1, 1, 0, 1, 3, 1],
  [1, 1, 0, 1, 2, 2],
  [1, 1, 0, 1, 1, 3],
  [1, 1, 0, 1, 0, 4],
  [1, 1, 0, 0, 5, 0],
  [1, 1, 0, 0, 4, 1],
  [1, 1, 0, 0, 3, 2],
  [1, 1, 0, 0, 2, 3],
  [1, 1, 0, 0, 1, 4],
  [1, 1, 0, 0, 0, 5],
  [1, 0, 6, 0, 0, 0],
  [1, 0, 5, 1, 0, 0],
  [1, 0, 5, 0, 1, 0],
  [1, 0, 5, 0, 0, 1],
  [1, 0, 4, 2, 0, 0],
  [1, 0, 4, 1, 1, 0],
  [1, 0, 4, 1, 0, 1],
  [1, 0, 4, 0, 2, 0],
  [1, 0, 4, 0, 1, 1],
  [1, 0, 4, 0, 0, 2],
  [1, 0, 3, 3, 0, 0],
  [1, 0, 3, 2, 1, 0],
  [1, 0, 3, 2, 0, 1],
  [1, 0, 3, 1, 2, 0],
  [1, 0, 3, 1, 1, 1],
  [1, 0, 3, 1, 0, 2],
  [1, 0, 3, 0, 3, 0],
  [1, 0, 3, 0, 2, 1],
  [1, 0, 3, 0, 1, 2],
  [1, 0, 3, 0, 0, 3],
  [1, 0, 2, 4, 0, 0],
  [1, 0, 2, 3, 1, 0],
  [1, 0, 2, 3, 0, 1],
  [1, 0, 2, 2, 2, 0],
  [1, 0, 2, 2, 1, 1],
  [1, 0, 2, 2, 0, 2],
  [1, 0, 2, 1, 3, 0],
  [1, 0, 2, 1, 2, 1],
  [1, 0, 2, 1, 1, 2],
  [1, 0, 2, 1, 0, 3],
  [1, 0, 2, 0, 4, 0],
  [1, 0, 2, 0, 3, 1],
  [1, 0, 2, 0, 2, 2],
  [1, 0, 2, 0, 1, 3],
  [1, 0, 2, 0, 0, 4],
  [1, 0, 1, 5, 0, 0],
  [1, 0, 1, 4, 1, 0],
  [1, 0, 1, 4, 0, 1],
  [1, 0, 1, 3, 2, 0],
  [1, 0, 1, 3, 1, 1],
  [1, 0, 1, 3, 0, 2],
  [1, 0, 1, 2, 3, 0],
  [1, 0, 1, 2, 2, 1],
  [1, 0, 1, 2, 1, 2],
  [1, 0, 1, 2, 0, 3],
  [1, 0, 1, 1, 4, 0],
  [1, 0, 1, 1, 3, 1],
  [1, 0, 1, 1, 2, 2],
  [1, 0, 1, 1, 1, 3],
  [1, 0, 1, 1, 0, 4],
  [1, 0, 1, 0, 5, 0],
  [1, 0, 1, 0, 4, 1],
  [1, 0, 1, 0, 3, 2],
  [1, 0, 1, 0, 2, 3],
  [1, 0, 1, 0, 1, 4],
  [1, 0, 1, 0, 0, 5],
  [1, 0, 0, 6, 0, 0],
  [1, 0, 0, 5, 1, 0],
  [1, 0, 0, 5, 0, 1],
  [1, 0, 0, 4, 2, 0],
  [1, 0, 0, 4, 1, 1],
  [1, 0, 0, 4, 0, 2],
  [1, 0, 0, 3, 3, 0],
  [1, 0, 0, 3, 2, 1],
  [1, 0, 0, 3, 1, 2],
  [1, 0, 0, 3, 0, 3],
  [1, 0, 0, 2, 4, 0],
  [1, 0, 0, 2, 3, 1],
  [1, 0, 0, 2, 2, 2],
  [1, 0, 0, 2, 1, 3],
  [1, 0, 0, 2, 0, 4],
  [1, 0, 0, 1, 5, 0],
  [1, 0, 0, 1, 4, 1],
  [1, 0, 0, 1, 3, 2],
  [1, 0, 0, 1, 2, 3],
  [1, 0, 0, 1, 1, 4],
  [1, 0, 0, 1, 0, 5],
  [1, 0, 0, 0, 6, 0],
  [1, 0, 0, 0, 5, 1],
  [1, 0, 0, 0, 4, 2],
  [1, 0, 0, 0, 3, 3],
  [1, 0, 0, 0, 2, 4],
  [1, 0, 0, 0, 1, 5],
  [1, 0, 0, 0, 0, 6],
  [0, 7, 0, 0, 0, 0],
  [0, 6, 1, 0, 0, 0],
  [0, 6, 0, 1, 0, 0],
  [0, 6, 0, 0, 1, 0],
  [0, 6, 0, 0, 0, 1],
  [0, 5, 2, 0, 0, 0],
  [0, 5, 1, 1, 0, 0],
  [0, 5, 1, 0, 1, 0],
  [0, 5, 1, 0, 0, 1],
  [0, 5, 0, 2, 0, 0],
  [0, 5, 0, 1, 1, 0],
  [0, 5, 0, 1, 0, 1],
  [0, 5, 0, 0, 2, 0],
  [0, 5, 0, 0, 1, 1],
  [0, 5, 0, 0, 0, 2],
  [0, 4, 3, 0, 0, 0],
  [0, 4, 2, 1, 0, 0],
  [0, 4, 2, 0, 1, 0],
  [0, 4, 2, 0, 0, 1],
  [0, 4, 1, 2, 0, 0],
  [0, 4, 1, 1, 1, 0],
  [0, 4, 1, 1, 0, 1],
  [0, 4, 1, 0, 2, 0],
  [0, 4, 1, 0, 1, 1],
  [0, 4, 1, 0, 0, 2],
  [0, 4, 0, 3, 0, 0],
  [0, 4, 0, 2, 1, 0],
  [0, 4, 0, 2, 0, 1],
  [0, 4, 0, 1, 2, 0],
  [0, 4, 0, 1, 1, 1],
  [0, 4, 0, 1, 0, 2],
  [0, 4, 0, 0, 3, 0],
  [0, 4, 0, 0, 2, 1],
  [0, 4, 0, 0, 1, 2],
  [0, 4, 0, 0, 0, 3],
  [0, 3, 4, 0, 0, 0],
  [0, 3, 3, 1, 0, 0],
  [0, 3, 3, 0, 1, 0],
  [0, 3, 3, 0, 0, 1],
  [0, 3, 2, 2, 0, 0],
  [0, 3, 2, 1, 1, 0],
  [0, 3, 2, 1, 0, 1],
  [0, 3, 2, 0, 2, 0],
  [0, 3, 2, 0, 1, 1],
  [0, 3, 2, 0, 0, 2],
  [0, 3, 1, 3, 0, 0],
  [0, 3, 1, 2, 1, 0],
  [0, 3, 1, 2, 0, 1],
  [0, 3, 1, 1, 2, 0],
  [0, 3, 1, 1, 1, 1],
  [0, 3, 1, 1, 0, 2],
  [0, 3, 1, 0, 3, 0],
  [0, 3, 1, 0, 2, 1],
  [0, 3, 1, 0, 1, 2],
  [0, 3, 1, 0, 0, 3],
  [0, 3, 0, 4, 0, 0],
  [0, 3, 0, 3, 1, 0],
  [0, 3, 0, 3, 0, 1],
  [0, 3, 0, 2, 2, 0],
  [0, 3, 0, 2, 1, 1],
  [0, 3, 0, 2, 0, 2],
  [0, 3, 0, 1, 3, 0],
  [0, 3, 0, 1, 2, 1],
  [0, 3, 0, 1, 1, 2],
  [0, 3, 0, 1, 0, 3],
  [0, 3, 0, 0, 4, 0],
  [0, 3, 0, 0, 3, 1],
  [0, 3, 0, 0, 2, 2],
  [0, 3, 0, 0, 1, 3],
  [0, 3, 0, 0, 0, 4],
  [0, 2, 5, 0, 0, 0],
  [0, 2, 4, 1, 0, 0],
  [0, 2, 4, 0, 1, 0],
  [0, 2, 4, 0, 0, 1],
  [0, 2, 3, 2, 0, 0],
  [0, 2, 3, 1, 1, 0],
  [0, 2, 3, 1, 0, 1],
  [0, 2, 3, 0, 2, 0],
  [0, 2, 3, 0, 1, 1],
  [0, 2, 3, 0, 0, 2],
  [0, 2, 2, 3, 0, 0],
  [0, 2, 2, 2, 1, 0],
  [0, 2, 2, 2, 0, 1],
  [0, 2, 2, 1, 2, 0],
  [0, 2, 2, 1, 1, 1],
  [0, 2, 2, 1, 0, 2],
  [0, 2, 2, 0, 3, 0],
  [0, 2, 2, 0, 2, 1],
  [0, 2, 2, 0, 1, 2],
  [0, 2, 2, 0, 0, 3],
  [0, 2, 1, 4, 0, 0],
  [0, 2, 1, 3, 1, 0],
  [0, 2, 1, 3, 0, 1],
  [0, 2, 1, 2, 2, 0],
  [0, 2, 1, 2, 1, 1],
  [0, 2, 1, 2, 0, 2],
  [0, 2, 1, 1, 3, 0],
  [0, 2, 1, 1, 2, 1],
  [0, 2, 1, 1, 1, 2],
  [0, 2, 1, 1, 0, 3],
  [0, 2, 1, 0, 4, 0],
  [0, 2, 1, 0, 3, 1],
  [0, 2, 1, 0, 2, 2],
  [0, 2, 1, 0, 1, 3],
  [0, 2, 1, 0, 0, 4],
  [0, 2, 0, 5, 0, 0],
  [0, 2, 0, 4, 1, 0],
  [0, 2, 0, 4, 0, 1],
  [0, 2, 0, 3, 2, 0],
  [0, 2, 0, 3, 1, 1],
  [0, 2, 0, 3, 0, 2],
  [0, 2, 0, 2, 3, 0],
  [0, 2, 0, 2, 2, 1],
  [0, 2, 0, 2, 1, 2],
  [0, 2, 0, 2, 0, 3],
  [0, 2, 0, 1, 4, 0],
  [0, 2, 0, 1, 3, 1],
  [0, 2, 0, 1, 2, 2],
  [0, 2, 0, 1, 1, 3],
  [0, 2, 0, 1, 0, 4],
  [0, 2, 0, 0, 5, 0],
  [0, 2, 0, 0, 4, 1],
  [0, 2, 0, 0, 3, 2],
  [0, 2, 0, 0, 2, 3],
  [0, 2, 0, 0, 1, 4],
  [0, 2, 0, 0, 0, 5],
  [0, 1, 6, 0, 0, 0],
  [0, 1, 5, 1, 0, 0],
  [0, 1, 5, 0, 1, 0],
  [0, 1, 5, 0, 0, 1],
  [0, 1, 4, 2, 0, 0],
  [0, 1, 4, 1, 1, 0],
  [0, 1, 4, 1, 0, 1],
  [0, 1, 4, 0, 2, 0],
  [0, 1, 4, 0, 1, 1],
  [0, 1, 4, 0, 0, 2],
  [0, 1, 3, 3, 0, 0],
  [0, 1, 3, 2, 1, 0],
  [0, 1, 3, 2, 0, 1],
  [0, 1, 3, 1, 2, 0],
  [0, 1, 3, 1, 1, 1],
  [0, 1, 3, 1, 0, 2],
  [0, 1, 3, 0, 3, 0],
  [0, 1, 3, 0, 2, 1],
  [0, 1, 3, 0, 1, 2],
  [0, 1, 3, 0, 0, 3],
  [0, 1, 2, 4, 0, 0],
  [0, 1, 2, 3, 1, 0],
  [0, 1, 2, 3, 0, 1],
  [0, 1, 2, 2, 2, 0],
  [0, 1, 2, 2, 1, 1],
  [0, 1, 2, 2, 0, 2],
  [0, 1, 2, 1, 3, 0],
  [0, 1, 2, 1, 2, 1],
  [0, 1, 2, 1, 1, 2],
  [0, 1, 2, 1, 0, 3],
  [0, 1, 2, 0, 4, 0],
  [0, 1, 2, 0, 3, 1],
  [0, 1, 2, 0, 2, 2],
  [0, 1, 2, 0, 1, 3],
  [0, 1, 2, 0, 0, 4],
  [0, 1, 1, 5, 0, 0],
  [0, 1, 1, 4, 1, 0],
  [0, 1, 1, 4, 0, 1],
  [0, 1, 1, 3, 2, 0],
  [0, 1, 1, 3, 1, 1],
  [0, 1, 1, 3, 0, 2],
  [0, 1, 1, 2, 3, 0],
  [0, 1, 1, 2, 2, 1],
  [0, 1, 1, 2, 1, 2],
  [0, 1, 1, 2, 0, 3],
  [0, 1, 1, 1, 4, 0],
  [0, 1, 1, 1, 3, 1],
  [0, 1, 1, 1, 2, 2],
  [0, 1, 1, 1, 1, 3],
  [0, 1, 1, 1, 0, 4],
  [0, 1, 1, 0, 5, 0],
  [0, 1, 1, 0, 4, 1],
  [0, 1, 1, 0, 3, 2],
  [0, 1, 1, 0, 2, 3],
  [0, 1, 1, 0, 1, 4],
  [0, 1, 1, 0, 0, 5],
  [0, 1, 0, 6, 0, 0],
  [0, 1, 0, 5, 1, 0],
  [0, 1, 0, 5, 0, 1],
  [0, 1, 0, 4, 2, 0],
  [0, 1, 0, 4, 1, 1],
  [0, 1, 0, 4, 0, 2],
  [0, 1, 0, 3, 3, 0],
  [0, 1, 0, 3, 2, 1],
  [0, 1, 0, 3, 1, 2],
  [0, 1, 0, 3, 0, 3],
  [0, 1, 0, 2, 4, 0],
  [0, 1, 0, 2, 3, 1],
  [0, 1, 0, 2, 2, 2],
  [0, 1, 0, 2, 1, 3],
  [0, 1, 0, 2, 0, 4],
  [0, 1, 0, 1, 5, 0],
  [0, 1, 0, 1, 4, 1],
  [0, 1, 0, 1, 3, 2],
  [0, 1, 0, 1, 2, 3],
  [0, 1, 0, 1, 1, 4],
  [0, 1, 0, 1, 0, 5],
  [0, 1, 0, 0, 6, 0],
  [0, 1, 0, 0, 5, 1],
  [0, 1, 0, 0, 4, 2],
  [0, 1, 0, 0, 3, 3],
  [0, 1, 0, 0, 2, 4],
  [0, 1, 0, 0, 1, 5],
  [0, 1, 0, 0, 0, 6],
  [0, 0, 7, 0, 0, 0],
  [0, 0, 6, 1, 0, 0],
  [0, 0, 6, 0, 1, 0],
  [0, 0, 6, 0, 0, 1],
  [0, 0, 5, 2, 0, 0],
  [0, 0, 5, 1, 1, 0],
  [0, 0, 5, 1, 0, 1],
  [0, 0, 5, 0, 2, 0],
  [0, 0, 5, 0, 1, 1],
  [0, 0, 5, 0, 0, 2],
  [0, 0, 4, 3, 0, 0],
  [0, 0, 4, 2, 1, 0],
  [0, 0, 4, 2, 0, 1],
  [0, 0, 4, 1, 2, 0],
  [0, 0, 4, 1, 1, 1],
  [0, 0, 4, 1, 0, 2],
  [0, 0, 4, 0, 3, 0],
  [0, 0, 4, 0, 2, 1],
  [0, 0, 4, 0, 1, 2],
  [0, 0, 4, 0, 0, 3],
  [0, 0, 3, 4, 0, 0],
  [0, 0, 3, 3, 1, 0],
  [0, 0, 3, 3, 0, 1],
  [0, 0, 3, 2, 2, 0],
  [0, 0, 3, 2, 1, 1],
  [0, 0, 3, 2, 0, 2],
  [0, 0, 3, 1, 3, 0],
  [0, 0, 3, 1, 2, 1],
  [0, 0, 3, 1, 1, 2],
  [0, 0, 3, 1, 0, 3],
  [0, 0, 3, 0, 4, 0],
  [0, 0, 3, 0, 3, 1],
  [0, 0, 3, 0, 2, 2],
  [0, 0, 3, 0, 1, 3],
  [0, 0, 3, 0, 0, 4],
  [0, 0, 2, 5, 0, 0],
  [0, 0, 2, 4, 1, 0],
  [0, 0, 2, 4, 0, 1],
  [0, 0, 2, 3, 2, 0],
  [0, 0, 2, 3, 1, 1],
  [0, 0, 2, 3, 0, 2],
  [0, 0, 2, 2, 3, 0],
  [0, 0, 2, 2, 2, 1],
  [0, 0, 2, 2, 1, 2],
  [0, 0, 2, 2, 0, 3],
  [0, 0, 2, 1, 4, 0],
  [0, 0, 2, 1, 3, 1],
  [0, 0, 2, 1, 2, 2],
  [0, 0, 2, 1, 1, 3],
  [0, 0, 2, 1, 0, 4],
  [0, 0, 2, 0, 5, 0],
  [0, 0, 2, 0, 4, 1],
  [0, 0, 2, 0, 3, 2],
  [0, 0, 2, 0, 2, 3],
  [0, 0, 2, 0, 1, 4],
  [0, 0, 2, 0, 0, 5],
  [0, 0, 1, 6, 0, 0],
  [0, 0, 1, 5, 1, 0],
  [0, 0, 1, 5, 0, 1],
  [0, 0, 1, 4, 2, 0],
  [0, 0, 1, 4, 1, 1],
  [0, 0, 1, 4, 0, 2],
  [0, 0, 1, 3, 3, 0],
  [0, 0, 1, 3, 2, 1],
  [0, 0, 1, 3, 1, 2],
  [0, 0, 1, 3, 0, 3],
  [0, 0, 1, 2, 4, 0],
  [0, 0, 1, 2, 3, 1],
  [0, 0, 1, 2, 2, 2],
  [0, 0, 1, 2, 1, 3],
  [0, 0, 1, 2, 0, 4],
  [0, 0, 1, 1, 5, 0],
  [0, 0, 1, 1, 4, 1],
  [0, 0, 1, 1, 3, 2],
  [0, 0, 1, 1, 2, 3],
  [0, 0, 1, 1, 1, 4],
  [0, 0, 1, 1, 0, 5],
  [0, 0, 1, 0, 6, 0],
  [0, 0, 1, 0, 5, 1],
  [0, 0, 1, 0, 4, 2],
  [0, 0, 1, 0, 3, 3],
  [0, 0, 1, 0, 2, 4],
  [0, 0, 1, 0, 1, 5],
  [0, 0, 1, 0, 0, 6],
  [0, 0, 0, 7, 0, 0],
  [0, 0, 0, 6, 1, 0],
  [0, 0, 0, 6, 0, 1],
  [0, 0, 0, 5, 2, 0],
  [0, 0, 0, 5, 1, 1],
  [0, 0, 0, 5, 0, 2],
  [0, 0, 0, 4, 3, 0],
  [0, 0, 0, 4, 2, 1],
  [0, 0, 0, 4, 1, 2],
  [0, 0, 0, 4, 0, 3],
  [0, 0, 0, 3, 4, 0],
  [0, 0, 0, 3, 3, 1],
  [0, 0, 0, 3, 2, 2],
  [0, 0, 0, 3, 1, 3],
  [0, 0, 0, 3, 0, 4],
  [0, 0, 0, 2, 5, 0],
  [0, 0, 0, 2, 4, 1],
  [0, 0, 0, 2, 3, 2],
  [0, 0, 0, 2, 2, 3],
  [0, 0, 0, 2, 1, 4],
  [0, 0, 0, 2, 0, 5],
  [0, 0, 0, 1, 6, 0],
  [0, 0, 0, 1, 5, 1],
  [0, 0, 0, 1, 4, 2],
  [0, 0, 0, 1, 3, 3],
  [0, 0, 0, 1, 2, 4],
  [0, 0, 0, 1, 1, 5],
  [0, 0, 0, 1, 0, 6],
  [0, 0, 0, 0, 7, 0],
  [0, 0, 0, 0, 6, 1],
  [0, 0, 0, 0, 5, 2],
  [0, 0, 0, 0, 4, 3],
  [0, 0, 0, 0, 3, 4],
  [0, 0, 0, 0, 2, 5],
  [0, 0, 0, 0, 1, 6],
  [0, 0, 0, 0, 0, 7],
  [7, 1, 0, 0, 0, 0],
  [7, 0, 1, 0, 0, 0],
  [7, 0, 0, 1, 0, 0],
  [7, 0, 0, 0, 1, 0],
  [7, 0, 0, 0, 0, 1],
  [6, 1, 1, 0, 0, 0],
  [6, 1, 0, 1, 0, 0],
  [6, 1, 0, 0, 1, 0],
  [6, 1, 0, 0, 0, 1],
  [6, 0, 1, 1, 0, 0],
  [6, 0, 1, 0, 1, 0],
  [6, 0, 1, 0, 0, 1],
  [6, 0, 0, 1, 1, 0],
  [6, 0, 0, 1, 0, 1],
  [6, 0, 0, 0, 1, 1],
  [5, 3, 0, 0, 0, 0],
  [5, 2, 1, 0, 0, 0],
  [5, 2, 0, 1, 0, 0],
  [5, 2, 0, 0, 1, 0],
  [5, 2, 0, 0, 0, 1],
  [5, 1, 2, 0, 0, 0],
  [5, 1, 1, 1, 0, 0],
  [5, 1, 1, 0, 1, 0],
  [5, 1, 1, 0, 0, 1],
  [5, 1, 0, 2, 0, 0],
  [5, 1, 0, 1, 1, 0],
  [5, 1, 0, 1, 0, 1],
  [5, 1, 0, 0, 2, 0],
  [5, 1, 0, 0, 1, 1],
  [5, 1, 0, 0, 0, 2],
  [5, 0, 3, 0, 0, 0],
  [5, 0, 2, 1, 0, 0],
  [5, 0, 2, 0, 1, 0],
  [5, 0, 2, 0, 0, 1],
  [5, 0, 1, 2, 0, 0],
  [5, 0, 1, 1, 1, 0],
  [5, 0, 1, 1, 0, 1],
  [5, 0, 1, 0, 2, 0],
  [5, 0, 1, 0, 1, 1],
  [5, 0, 1, 0, 0, 2],
  [5, 0, 0, 3, 0, 0],
  [5, 0, 0, 2, 1, 0],
  [5, 0, 0, 2, 0, 1],
  [5, 0, 0, 1, 2, 0],
  [5, 0, 0, 1, 1, 1],
  [5, 0, 0, 1, 0, 2],
  [5, 0, 0, 0, 3, 0],
  [5, 0, 0, 0, 2, 1],
  [5, 0, 0, 0, 1, 2],
  [5, 0, 0, 0, 0, 3],
  [4, 3, 1, 0, 0, 0],
  [4, 3, 0, 1, 0, 0],
  [4, 3, 0, 0, 1, 0],
  [4, 3, 0, 0, 0, 1],
  [4, 2, 1, 1, 0, 0],
  [4, 2, 1, 0, 1, 0],
  [4, 2, 1, 0, 0, 1],
  [4, 2, 0, 1, 1, 0],
  [4, 2, 0, 1, 0, 1],
  [4, 2, 0, 0, 1, 1],
  [4, 1, 3, 0, 0, 0],
  [4, 1, 2, 1, 0, 0],
  [4, 1, 2, 0, 1, 0],
  [4, 1, 2, 0, 0, 1],
  [4, 1, 1, 2, 0, 0],
  [4, 1, 1, 1, 1, 0],
  [4, 1, 1, 1, 0, 1],
  [4, 1, 1, 0, 2, 0],
  [4, 1, 1, 0, 1, 1],
  [4, 1, 1, 0, 0, 2],
  [4, 1, 0, 3, 0, 0],
  [4, 1, 0, 2, 1, 0],
  [4, 1, 0, 2, 0, 1],
  [4, 1, 0, 1, 2, 0],
  [4, 1, 0, 1, 1, 1],
  [4, 1, 0, 1, 0, 2],
  [4, 1, 0, 0, 3, 0],
  [4, 1, 0, 0, 2, 1],
  [4, 1, 0, 0, 1, 2],
  [4, 1, 0, 0, 0, 3],
  [4, 0, 3, 1, 0, 0],
  [4, 0, 3, 0, 1, 0],
  [4, 0, 3, 0, 0, 1],
  [4, 0, 2, 1, 1, 0],
  [4, 0, 2, 1, 0, 1],
  [4, 0, 2, 0, 1, 1],
  [4, 0, 1, 3, 0, 0],
  [4, 0, 1, 2, 1, 0],
  [4, 0, 1, 2, 0, 1],
  [4, 0, 1, 1, 2, 0],
  [4, 0, 1, 1, 1, 1],
  [4, 0, 1, 1, 0, 2],
  [4, 0, 1, 0, 3, 0],
  [4, 0, 1, 0, 2, 1],
  [4, 0, 1, 0, 1, 2],
  [4, 0, 1, 0, 0, 3],
  [4, 0, 0, 3, 1, 0],
  [4, 0, 0, 3, 0, 1],
  [4, 0, 0, 2, 1, 1],
  [4, 0, 0, 1, 3, 0],
  [4, 0, 0, 1, 2, 1],
  [4, 0, 0, 1, 1, 2],
  [4, 0, 0, 1, 0, 3],
  [4, 0, 0, 0, 3, 1],
  [4, 0, 0, 0, 1, 3],
  [3, 5, 0, 0, 0, 0],
  [3, 4, 1, 0, 0, 0],
  [3, 4, 0, 1, 0, 0],
  [3, 4, 0, 0, 1, 0],
  [3, 4, 0, 0, 0, 1],
  [3, 3, 2, 0, 0, 0],
  [3, 3, 1, 1, 0, 0],
  [3, 3, 1, 0, 1, 0],
  [3, 3, 1, 0, 0, 1],
  [3, 3, 0, 2, 0, 0],
  [3, 3, 0, 1, 1, 0],
  [3, 3, 0, 1, 0, 1],
  [3, 3, 0, 0, 2, 0],
  [3, 3, 0, 0, 1, 1],
  [3, 3, 0, 0, 0, 2],
  [3, 2, 3, 0, 0, 0],
  [3, 2, 2, 1, 0, 0],
  [3, 2, 2, 0, 1, 0],
  [3, 2, 2, 0, 0, 1],
  [3, 2, 1, 2, 0, 0],
  [3, 2, 1, 1, 1, 0],
  [3, 2, 1, 1, 0, 1],
  [3, 2, 1, 0, 2, 0],
  [3, 2, 1, 0, 1, 1],
  [3, 2, 1, 0, 0, 2],
  [3, 2, 0, 3, 0, 0],
  [3, 2, 0, 2, 1, 0],
  [3, 2, 0, 2, 0, 1],
  [3, 2, 0, 1, 2, 0],
  [3, 2, 0, 1, 1, 1],
  [3, 2, 0, 1, 0, 2],
  [3, 2, 0, 0, 3, 0],
  [3, 2, 0, 0, 2, 1],
  [3, 2, 0, 0, 1, 2],
  [3, 2, 0, 0, 0, 3],
  [3, 1, 4, 0, 0, 0],
  [3, 1, 3, 1, 0, 0],
  [3, 1, 3, 0, 1, 0],
  [3, 1, 3, 0, 0, 1],
  [3, 1, 2, 2, 0, 0],
  [3, 1, 2, 1, 1, 0],
  [3, 1, 2, 1, 0, 1],
  [3, 1, 2, 0, 2, 0],
  [3, 1, 2, 0, 1, 1],
  [3, 1, 2, 0, 0, 2],
  [3, 1, 1, 3, 0, 0],
  [3, 1, 1, 2, 1, 0],
  [3, 1, 1, 2, 0, 1],
  [3, 1, 1, 1, 2, 0],
  [3, 1, 1, 1, 0, 2],
  [3, 1, 1, 0, 3, 0],
  [3, 1, 1, 0, 2, 1],
  [3, 1, 1, 0, 1, 2],
  [3, 1, 1, 0, 0, 3],
  [3, 1, 0, 4, 0, 0],
  [3, 1, 0, 3, 1, 0],
  [3, 1, 0, 3, 0, 1],
  [3, 1, 0, 2, 2, 0],
  [3, 1, 0, 2, 1, 1],
  [3, 1, 0, 2, 0, 2],
  [3, 1, 0, 1, 3, 0],
  [3, 1, 0, 1, 2, 1],
  [3, 1, 0, 1, 1, 2],
  [3, 1, 0, 1, 0, 3],
  [3, 1, 0, 0, 4, 0],
  [3, 1, 0, 0, 3, 1],
  [3, 1, 0, 0, 2, 2],
  [3, 1, 0, 0, 1, 3],
  [3, 1, 0, 0, 0, 4],
  [3, 0, 5, 0, 0, 0],
  [3, 0, 4, 1, 0, 0],
  [3, 0, 4, 0, 1, 0],
  [3, 0, 4, 0, 0, 1],
  [3, 0, 3, 2, 0, 0],
  [3, 0, 3, 1, 1, 0],
  [3, 0, 3, 1, 0, 1],
  [3, 0, 3, 0, 2, 0],
  [3, 0, 3, 0, 1, 1],
  [3, 0, 3, 0, 0, 2],
  [3, 0, 2, 3, 0, 0],
  [3, 0, 2, 2, 1, 0],
  [3, 0, 2, 2, 0, 1],
  [3, 0, 2, 1, 2, 0],
  [3, 0, 2, 1, 1, 1],
  [3, 0, 2, 1, 0, 2],
  [3, 0, 2, 0, 3, 0],
  [3, 0, 2, 0, 2, 1],
  [3, 0, 2, 0, 1, 2],
  [3, 0, 2, 0, 0, 3],
  [3, 0, 1, 4, 0, 0],
  [3, 0, 1, 3, 1, 0],
  [3, 0, 1, 3, 0, 1],
  [3, 0, 1, 2, 2, 0],
  [3, 0, 1, 2, 1, 1],
  [3, 0, 1, 2, 0, 2],
  [3, 0, 1, 1, 3, 0],
  [3, 0, 1, 1, 2, 1],
  [3, 0, 1, 1, 1, 2],
  [3, 0, 1, 1, 0, 3],
  [3, 0, 1, 0, 4, 0],
  [3, 0, 1, 0, 3, 1],
  [3, 0, 1, 0, 2, 2],
  [3, 0, 1, 0, 1, 3],
  [3, 0, 1, 0, 0, 4],
  [3, 0, 0, 5, 0, 0],
  [3, 0, 0, 4, 1, 0],
  [3, 0, 0, 4, 0, 1],
  [3, 0, 0, 3, 2, 0],
  [3, 0, 0, 3, 1, 1],
  [3, 0, 0, 3, 0, 2],
  [3, 0, 0, 2, 3, 0],
  [3, 0, 0, 2, 2, 1],
  [3, 0, 0, 2, 1, 2],
  [3, 0, 0, 2, 0, 3],
  [3, 0, 0, 1, 4, 0],
  [3, 0, 0, 1, 3, 1],
  [3, 0, 0, 1, 2, 2],
  [3, 0, 0, 1, 1, 3],
  [3, 0, 0, 1, 0, 4],
  [3, 0, 0, 0, 5, 0],
  [3, 0, 0, 0, 4, 1],
  [3, 0, 0, 0, 3, 2],
  [3, 0, 0, 0, 2, 3],
  [3, 0, 0, 0, 1, 4],
  [3, 0, 0, 0, 0, 5],
  [2, 5, 1, 0, 0, 0],
  [2, 5, 0, 1, 0, 0],
  [2, 5, 0, 0, 1, 0],
  [2, 5, 0, 0, 0, 1],
  [2, 4, 1, 1, 0, 0],
  [2, 4, 1, 0, 1, 0],
  [2, 4, 1, 0, 0, 1],
  [2, 4, 0, 1, 1, 0],
  [2, 4, 0, 1, 0, 1],
  [2, 4, 0, 0, 1, 1],
  [2, 3, 3, 0, 0, 0],
  [2, 3, 2, 1, 0, 0],
  [2, 3, 2, 0, 1, 0],
  [2, 3, 2, 0, 0, 1],
  [2, 3, 1, 2, 0, 0],
  [2, 3, 1, 1, 1, 0],
  [2, 3, 1, 1, 0, 1],
  [2, 3, 1, 0, 2, 0],
  [2, 3, 1, 0, 1, 1],
  [2, 3, 1, 0, 0, 2],
  [2, 3, 0, 3, 0, 0],
  [2, 3, 0, 2, 1, 0],
  [2, 3, 0, 2, 0, 1],
  [2, 3, 0, 1, 2, 0],
  [2, 3, 0, 1, 1, 1],
  [2, 3, 0, 1, 0, 2],
  [2, 3, 0, 0, 3, 0],
  [2, 3, 0, 0, 2, 1],
  [2, 3, 0, 0, 1, 2],
  [2, 3, 0, 0, 0, 3],
  [2, 2, 3, 1, 0, 0],
  [2, 2, 3, 0, 1, 0],
  [2, 2, 3, 0, 0, 1],
  [2, 2, 2, 1, 1, 0],
  [2, 2, 2, 1, 0, 1],
  [2, 2, 2, 0, 1, 1],
  [2, 2, 1, 3, 0, 0],
  [2, 2, 1, 2, 1, 0],
  [2, 2, 1, 2, 0, 1],
  [2, 2, 1, 1, 2, 0],
  [2, 2, 1, 1, 1, 1],
  [2, 2, 1, 1, 0, 2],
  [2, 2, 1, 0, 3, 0],
  [2, 2, 1, 0, 2, 1],
  [2, 2, 1, 0, 1, 2],
  [2, 2, 1, 0, 0, 3],
  [2, 2, 0, 3, 1, 0],
  [2, 2, 0, 3, 0, 1],
  [2, 2, 0, 2, 1, 1],
  [2, 2, 0, 1, 3, 0],
  [2, 2, 0, 1, 2, 1],
  [2, 2, 0, 1, 1, 2],
  [2, 2, 0, 1, 0, 3],
  [2, 2, 0, 0, 3, 1],
  [2, 2, 0, 0, 1, 3],
  [2, 1, 5, 0, 0, 0],
  [2, 1, 4, 1, 0, 0],
  [2, 1, 4, 0, 1, 0],
  [2, 1, 4, 0, 0, 1],
  [2, 1, 3, 2, 0, 0],
  [2, 1, 3, 1, 1, 0],
  [2, 1, 3, 1, 0, 1],
  [2, 1, 3, 0, 2, 0],
  [2, 1, 3, 0, 1, 1],
  [2, 1, 3, 0, 0, 2],
  [2, 1, 2, 3, 0, 0],
  [2, 1, 2, 2, 1, 0],
  [2, 1, 2, 2, 0, 1],
  [2, 1, 2, 1, 2, 0],
  [2, 1, 2, 1, 1, 1],
  [2, 1, 2, 1, 0, 2],
  [2, 1, 2, 0, 3, 0],
  [2, 1, 2, 0, 2, 1],
  [2, 1, 2, 0, 1, 2],
  [2, 1, 2, 0, 0, 3],
  [2, 1, 1, 4, 0, 0],
  [2, 1, 1, 3, 1, 0],
  [2, 1, 1, 3, 0, 1],
  [2, 1, 1, 2, 2, 0],
  [2, 1, 1, 2, 1, 1],
  [2, 1, 1, 2, 0, 2],
  [2, 1, 1, 1, 3, 0],
  [2, 1, 1, 1, 2, 1],
  [2, 1, 1, 1, 1, 2],
  [2, 1, 1, 1, 0, 3],
  [2, 1, 1, 0, 4, 0],
  [2, 1, 1, 0, 3, 1],
  [2, 1, 1, 0, 2, 2],
  [2, 1, 1, 0, 1, 3],
  [2, 1, 1, 0, 0, 4],
  [2, 1, 0, 5, 0, 0],
  [2, 1, 0, 4, 1, 0],
  [2, 1, 0, 4, 0, 1],
  [2, 1, 0, 3, 2, 0],
  [2, 1, 0, 3, 1, 1],
  [2, 1, 0, 3, 0, 2],
  [2, 1, 0, 2, 3, 0],
  [2, 1, 0, 2, 2, 1],
  [2, 1, 0, 2, 1, 2],
  [2, 1, 0, 2, 0, 3],
  [2, 1, 0, 1, 4, 0],
  [2, 1, 0, 1, 3, 1],
  [2, 1, 0, 1, 2, 2],
  [2, 1, 0, 1, 1, 3],
  [2, 1, 0, 1, 0, 4],
  [2, 1, 0, 0, 5, 0],
  [2, 1, 0, 0, 4, 1],
  [2, 1, 0, 0, 3, 2],
  [2, 1, 0, 0, 2, 3],
  [2, 1, 0, 0, 1, 4],
  [2, 1, 0, 0, 0, 5],
  [2, 0, 5, 1, 0, 0],
  [2, 0, 5, 0, 1, 0],
  [2, 0, 5, 0, 0, 1],
  [2, 0, 4, 1, 1, 0],
  [2, 0, 4, 1, 0, 1],
  [2, 0, 4, 0, 1, 1],
  [2, 0, 3, 3, 0, 0],
  [2, 0, 3, 2, 1, 0],
  [2, 0, 3, 2, 0, 1],
  [2, 0, 3, 1, 2, 0],
  [2, 0, 3, 1, 1, 1],
  [2, 0, 3, 1, 0, 2],
  [2, 0, 3, 0, 3, 0],
  [2, 0, 3, 0, 2, 1],
  [2, 0, 3, 0, 1, 2],
  [2, 0, 3, 0, 0, 3],
  [2, 0, 2, 3, 1, 0],
  [2, 0, 2, 3, 0, 1],
  [2, 0, 2, 2, 1, 1],
  [2, 0, 2, 1, 3, 0],
  [2, 0, 2, 1, 2, 1],
  [2, 0, 2, 1, 1, 2],
  [2, 0, 2, 1, 0, 3],
  [2, 0, 2, 0, 3, 1],
  [2, 0, 2, 0, 1, 3],
  [2, 0, 1, 5, 0, 0],
  [2, 0, 1, 4, 1, 0],
  [2, 0, 1, 4, 0, 1],
  [2, 0, 1, 3, 2, 0],
  [2, 0, 1, 3, 1, 1],
  [2, 0, 1, 3, 0, 2],
  [2, 0, 1, 2, 3, 0],
  [2, 0, 1, 2, 2, 1],
  [2, 0, 1, 2, 1, 2],
  [2, 0, 1, 2, 0, 3],
  [2, 0, 1, 1, 4, 0],
  [2, 0, 1, 1, 3, 1],
  [2, 0, 1, 1, 2, 2],
  [2, 0, 1, 1, 1, 3],
  [2, 0, 1, 1, 0, 4],
  [2, 0, 1, 0, 5, 0],
  [2, 0, 1, 0, 4, 1],
  [2, 0, 1, 0, 3, 2],
  [2, 0, 1, 0, 2, 3],
  [2, 0, 1, 0, 1, 4],
  [2, 0, 1, 0, 0, 5],
  [2, 0, 0, 5, 1, 0],
  [2, 0, 0, 5, 0, 1],
  [2, 0, 0, 4, 1, 1],
  [2, 0, 0, 3, 3, 0],
  [2, 0, 0, 3, 2, 1],
  [2, 0, 0, 3, 1, 2],
  [2, 0, 0, 3, 0, 3],
  [2, 0, 0, 2, 3, 1],
  [2, 0, 0, 2, 1, 3],
  [2, 0, 0, 1, 5, 0],
  [2, 0, 0, 1, 4, 1],
  [2, 0, 0, 1, 3, 2],
  [2, 0, 0, 1, 2, 3],
  [2, 0, 0, 1, 1, 4],
  [2, 0, 0, 1, 0, 5],
  [2, 0, 0, 0, 5, 1],
  [2, 0, 0, 0, 3, 3],
  [2, 0, 0, 0, 1, 5],
  [1, 7, 0, 0, 0, 0],
  [1, 6, 1, 0, 0, 0],
  [1, 6, 0, 1, 0, 0],
  [1, 6, 0, 0, 1, 0],
  [1, 6, 0, 0, 0, 1],
  [1, 5, 2, 0, 0, 0],
  [1, 5, 1, 1, 0, 0],
  [1, 5, 1, 0, 1, 0],
  [1, 5, 1, 0, 0, 1],
  [1, 5, 0, 2, 0, 0],
  [1, 5, 0, 1, 1, 0],
  [1, 5, 0, 1, 0, 1],
  [1, 5, 0, 0, 2, 0],
  [1, 5, 0, 0, 1, 1],
  [1, 5, 0, 0, 0, 2],
  [1, 4, 3, 0, 0, 0],
  [1, 4, 2, 1, 0, 0],
  [1, 4, 2, 0, 1, 0],
  [1, 4, 2, 0, 0, 1],
  [1, 4, 1, 2, 0, 0],
  [1, 4, 1, 1, 1, 0],
  [1, 4, 1, 1, 0, 1],
  [1, 4, 1, 0, 2, 0],
  [1, 4, 1, 0, 1, 1],
  [1, 4, 1, 0, 0, 2],
  [1, 4, 0, 3, 0, 0],
  [1, 4, 0, 2, 1, 0],
  [1, 4, 0, 2, 0, 1],
  [1, 4, 0, 1, 2, 0],
  [1, 4, 0, 1, 1, 1],
  [1, 4, 0, 1, 0, 2],
  [1, 4, 0, 0, 3, 0],
  [1, 4, 0, 0, 2, 1],
  [1, 4, 0, 0, 1, 2],
  [1, 4, 0, 0, 0, 3],
  [1, 3, 4, 0, 0, 0],
  [1, 3, 3, 1, 0, 0],
  [1, 3, 3, 0, 1, 0],
  [1, 3, 3, 0, 0, 1],
  [1, 3, 2, 2, 0, 0],
  [1, 3, 2, 1, 1, 0],
  [1, 3, 2, 1, 0, 1],
  [1, 3, 2, 0, 2, 0],
  [1, 3, 2, 0, 1, 1],
  [1, 3, 2, 0, 0, 2],
  [1, 3, 1, 3, 0, 0],
  [1, 3, 1, 2, 1, 0],
  [1, 3, 1, 2, 0, 1],
  [1, 3, 1, 1, 2, 0],
  [1, 3, 1, 1, 0, 2],
  [1, 3, 1, 0, 3, 0],
  [1, 3, 1, 0, 2, 1],
  [1, 3, 1, 0, 1, 2],
  [1, 3, 1, 0, 0, 3],
  [1, 3, 0, 4, 0, 0],
  [1, 3, 0, 3, 1, 0],
  [1, 3, 0, 3, 0, 1],
  [1, 3, 0, 2, 2, 0],
  [1, 3, 0, 2, 1, 1],
  [1, 3, 0, 2, 0, 2],
  [1, 3, 0, 1, 3, 0],
  [1, 3, 0, 1, 2, 1],
  [1, 3, 0, 1, 1, 2],
  [1, 3, 0, 1, 0, 3],
  [1, 3, 0, 0, 4, 0],
  [1, 3, 0, 0, 3, 1],
  [1, 3, 0, 0, 2, 2],
  [1, 3, 0, 0, 1, 3],
  [1, 3, 0, 0, 0, 4],
  [1, 2, 5, 0, 0, 0],
  [1, 2, 4, 1, 0, 0],
  [1, 2, 4, 0, 1, 0],
  [1, 2, 4, 0, 0, 1],
  [1, 2, 3, 2, 0, 0],
  [1, 2, 3, 1, 1, 0],
  [1, 2, 3, 1, 0, 1],
  [1, 2, 3, 0, 2, 0],
  [1, 2, 3, 0, 1, 1],
  [1, 2, 3, 0, 0, 2],
  [1, 2, 2, 3, 0, 0],
  [1, 2, 2, 2, 1, 0],
  [1, 2, 2, 2, 0, 1],
  [1, 2, 2, 1, 2, 0],
  [1, 2, 2, 1, 1, 1],
  [1, 2, 2, 1, 0, 2],
  [1, 2, 2, 0, 3, 0],
  [1, 2, 2, 0, 2, 1],
  [1, 2, 2, 0, 1, 2],
  [1, 2, 2, 0, 0, 3],
  [1, 2, 1, 4, 0, 0],
  [1, 2, 1, 3, 1, 0],
  [1, 2, 1, 3, 0, 1],
  [1, 2, 1, 2, 2, 0],
  [1, 2, 1, 2, 1, 1],
  [1, 2, 1, 2, 0, 2],
  [1, 2, 1, 1, 3, 0],
  [1, 2, 1, 1, 2, 1],
  [1, 2, 1, 1, 1, 2],
  [1, 2, 1, 1, 0, 3],
  [1, 2, 1, 0, 4, 0],
  [1, 2, 1, 0, 3, 1],
  [1, 2, 1, 0, 2, 2],
  [1, 2, 1, 0, 1, 3],
  [1, 2, 1, 0, 0, 4],
  [1, 2, 0, 5, 0, 0],
  [1, 2, 0, 4, 1, 0],
  [1, 2, 0, 4, 0, 1],
  [1, 2, 0, 3, 2, 0],
  [1, 2, 0, 3, 1, 1],
  [1, 2, 0, 3, 0, 2],
  [1, 2, 0, 2, 3, 0],
  [1, 2, 0, 2, 2, 1],
  [1, 2, 0, 2, 1, 2],
  [1, 2, 0, 2, 0, 3],
  [1, 2, 0, 1, 4, 0],
  [1, 2, 0, 1, 3, 1],
  [1, 2, 0, 1, 2, 2],
  [1, 2, 0, 1, 1, 3],
  [1, 2, 0, 1, 0, 4],
  [1, 2, 0, 0, 5, 0],
  [1, 2, 0, 0, 4, 1],
  [1, 2, 0, 0, 3, 2],
  [1, 2, 0, 0, 2, 3],
  [1, 2, 0, 0, 1, 4],
  [1, 2, 0, 0, 0, 5],
  [1, 1, 6, 0, 0, 0],
  [1, 1, 5, 1, 0, 0],
  [1, 1, 5, 0, 1, 0],
  [1, 1, 5, 0, 0, 1],
  [1, 1, 4, 2, 0, 0],
  [1, 1, 4, 1, 1, 0],
  [1, 1, 4, 1, 0, 1],
  [1, 1, 4, 0, 2, 0],
  [1, 1, 4, 0, 1, 1],
  [1, 1, 4, 0, 0, 2],
  [1, 1, 3, 3, 0, 0],
  [1, 1, 3, 2, 1, 0],
  [1, 1, 3, 2, 0, 1],
  [1, 1, 3, 1, 2, 0],
  [1, 1, 3, 1, 0, 2],
  [1, 1, 3, 0, 3, 0],
  [1, 1, 3, 0, 2, 1],
  [1, 1, 3, 0, 1, 2],
  [1, 1, 3, 0, 0, 3],
  [1, 1, 2, 4, 0, 0],
  [1, 1, 2, 3, 1, 0],
  [1, 1, 2, 3, 0, 1],
  [1, 1, 2, 2, 2, 0],
  [1, 1, 2, 2, 1, 1],
  [1, 1, 2, 2, 0, 2],
  [1, 1, 2, 1, 3, 0],
  [1, 1, 2, 1, 2, 1],
  [1, 1, 2, 1, 1, 2],
  [1, 1, 2, 1, 0, 3],
  [1, 1, 2, 0, 4, 0],
  [1, 1, 2, 0, 3, 1],
  [1, 1, 2, 0, 2, 2],
  [1, 1, 2, 0, 1, 3],
  [1, 1, 2, 0, 0, 4],
  [1, 1, 1, 5, 0, 0],
  [1, 1, 1, 4, 1, 0],
  [1, 1, 1, 4, 0, 1],
  [1, 1, 1, 3, 2, 0],
  [1, 1, 1, 3, 0, 2],
  [1, 1, 1, 2, 3, 0],
  [1, 1, 1, 2, 2, 1],
  [1, 1, 1, 2, 1, 2],
  [1, 1, 1, 2, 0, 3],
  [1, 1, 1, 1, 4, 0],
  [1, 1, 1, 1, 2, 2],
  [1, 1, 1, 1, 0, 4],
  [1, 1, 1, 0, 5, 0],
  [1, 1, 1, 0, 4, 1],
  [1, 1, 1, 0, 3, 2],
  [1, 1, 1, 0, 2, 3],
  [1, 1, 1, 0, 1, 4],
  [1, 1, 1, 0, 0, 5],
  [1, 1, 0, 6, 0, 0],
  [1, 1, 0, 5, 1, 0],
  [1, 1, 0, 5, 0, 1],
  [1, 1, 0, 4, 2, 0],
  [1, 1, 0, 4, 1, 1],
  [1, 1, 0, 4, 0, 2],
  [1, 1, 0, 3, 3, 0],
  [1, 1, 0, 3, 2, 1],
  [1, 1, 0, 3, 1, 2],
  [1, 1, 0, 3, 0, 3],
  [1, 1, 0, 2, 4, 0],
  [1, 1, 0, 2, 3, 1],
  [1, 1, 0, 2, 2, 2],
  [1, 1, 0, 2, 1, 3],
  [1, 1, 0, 2, 0, 4],
  [1, 1, 0, 1, 5, 0],
  [1, 1, 0, 1, 4, 1],
  [1, 1, 0, 1, 3, 2],
  [1, 1, 0, 1, 2, 3],
  [1, 1, 0, 1, 1, 4],
  [1, 1, 0, 1, 0, 5],
  [1, 1, 0, 0, 6, 0],
  [1, 1, 0, 0, 5, 1],
  [1, 1, 0, 0, 4, 2],
  [1, 1, 0, 0, 3, 3],
  [1, 1, 0, 0, 2, 4],
  [1, 1, 0, 0, 1, 5],
  [1, 1, 0, 0, 0, 6],
  [1, 0, 7, 0, 0, 0],
  [1, 0, 6, 1, 0, 0],
  [1, 0, 6, 0, 1, 0],
  [1, 0, 6, 0, 0, 1],
  [1, 0, 5, 2, 0, 0],
  [1, 0, 5, 1, 1, 0],
  [1, 0, 5, 1, 0, 1],
  [1, 0, 5, 0, 2, 0],
  [1, 0, 5, 0, 1, 1],
  [1, 0, 5, 0, 0, 2],
  [1, 0, 4, 3, 0, 0],
  [1, 0, 4, 2, 1, 0],
  [1, 0, 4, 2, 0, 1],
  [1, 0, 4, 1, 2, 0],
  [1, 0, 4, 1, 1, 1],
  [1, 0, 4, 1, 0, 2],
  [1, 0, 4, 0, 3, 0],
  [1, 0, 4, 0, 2, 1],
  [1, 0, 4, 0, 1, 2],
  [1, 0, 4, 0, 0, 3],
  [1, 0, 3, 4, 0, 0],
  [1, 0, 3, 3, 1, 0],
  [1, 0, 3, 3, 0, 1],
  [1, 0, 3, 2, 2, 0],
  [1, 0, 3, 2, 1, 1],
  [1, 0, 3, 2, 0, 2],
  [1, 0, 3, 1, 3, 0],
  [1, 0, 3, 1, 2, 1],
  [1, 0, 3, 1, 1, 2],
  [1, 0, 3, 1, 0, 3],
  [1, 0, 3, 0, 4, 0],
  [1, 0, 3, 0, 3, 1],
  [1, 0, 3, 0, 2, 2],
  [1, 0, 3, 0, 1, 3],
  [1, 0, 3, 0, 0, 4],
  [1, 0, 2, 5, 0, 0],
  [1, 0, 2, 4, 1, 0],
  [1, 0, 2, 4, 0, 1],
  [1, 0, 2, 3, 2, 0],
  [1, 0, 2, 3, 1, 1],
  [1, 0, 2, 3, 0, 2],
  [1, 0, 2, 2, 3, 0],
  [1, 0, 2, 2, 2, 1],
  [1, 0, 2, 2, 1, 2],
  [1, 0, 2, 2, 0, 3],
  [1, 0, 2, 1, 4, 0],
  [1, 0, 2, 1, 3, 1],
  [1, 0, 2, 1, 2, 2],
  [1, 0, 2, 1, 1, 3],
  [1, 0, 2, 1, 0, 4],
  [1, 0, 2, 0, 5, 0],
  [1, 0, 2, 0, 4, 1],
  [1, 0, 2, 0, 3, 2],
  [1, 0, 2, 0, 2, 3],
  [1, 0, 2, 0, 1, 4],
  [1, 0, 2, 0, 0, 5],
  [1, 0, 1, 6, 0, 0],
  [1, 0, 1, 5, 1, 0],
  [1, 0, 1, 5, 0, 1],
  [1, 0, 1, 4, 2, 0],
  [1, 0, 1, 4, 1, 1],
  [1, 0, 1, 4, 0, 2],
  [1, 0, 1, 3, 3, 0],
  [1, 0, 1, 3, 2, 1],
  [1, 0, 1, 3, 1, 2],
  [1, 0, 1, 3, 0, 3],
  [1, 0, 1, 2, 4, 0],
  [1, 0, 1, 2, 3, 1],
  [1, 0, 1, 2, 2, 2],
  [1, 0, 1, 2, 1, 3],
  [1, 0, 1, 2, 0, 4],
  [1, 0, 1, 1, 5, 0],
  [1, 0, 1, 1, 4, 1],
  [1, 0, 1, 1, 3, 2],
  [1, 0, 1, 1, 2, 3],
  [1, 0, 1, 1, 1, 4],
  [1, 0, 1, 1, 0, 5],
  [1, 0, 1, 0, 6, 0],
  [1, 0, 1, 0, 5, 1],
  [1, 0, 1, 0, 4, 2],
  [1, 0, 1, 0, 3, 3],
  [1, 0, 1, 0, 2, 4],
  [1, 0, 1, 0, 1, 5],
  [1, 0, 1, 0, 0, 6],
  [1, 0, 0, 7, 0, 0],
  [1, 0, 0, 6, 1, 0],
  [1, 0, 0, 6, 0, 1],
  [1, 0, 0, 5, 2, 0],
  [1, 0, 0, 5, 1, 1],
  [1, 0, 0, 5, 0, 2],
  [1, 0, 0, 4, 3, 0],
  [1, 0, 0, 4, 2, 1],
  [1, 0, 0, 4, 1, 2],
  [1, 0, 0, 4, 0, 3],
  [1, 0, 0, 3, 4, 0],
  [1, 0, 0, 3, 3, 1],
  [1, 0, 0, 3, 2, 2],
  [1, 0, 0, 3, 1, 3],
  [1, 0, 0, 3, 0, 4],
  [1, 0, 0, 2, 5, 0],
  [1, 0, 0, 2, 4, 1],
  [1, 0, 0, 2, 3, 2],
  [1, 0, 0, 2, 2, 3],
  [1, 0, 0, 2, 1, 4],
  [1, 0, 0, 2, 0, 5],
  [1, 0, 0, 1, 6, 0],
  [1, 0, 0, 1, 5, 1],
  [1, 0, 0, 1, 4, 2],
  [1, 0, 0, 1, 3, 3],
  [1, 0, 0, 1, 2, 4],
  [1, 0, 0, 1, 1, 5],
  [1, 0, 0, 1, 0, 6],
  [1, 0, 0, 0, 7, 0],
  [1, 0, 0, 0, 6, 1],
  [1, 0, 0, 0, 5, 2],
  [1, 0, 0, 0, 4, 3],
  [1, 0, 0, 0, 3, 4],
  [1, 0, 0, 0, 2, 5],
  [1, 0, 0, 0, 1, 6],
  [1, 0, 0, 0, 0, 7],
  [0, 7, 1, 0, 0, 0],
  [0, 7, 0, 1, 0, 0],
  [0, 7, 0, 0, 1, 0],
  [0, 7, 0, 0, 0, 1],
  [0, 6, 1, 1, 0, 0],
  [0, 6, 1, 0, 1, 0],
  [0, 6, 1, 0, 0, 1],
  [0, 6, 0, 1, 1, 0],
  [0, 6, 0, 1, 0, 1],
  [0, 6, 0, 0, 1, 1],
  [0, 5, 3, 0, 0, 0],
  [0, 5, 2, 1, 0, 0],
  [0, 5, 2, 0, 1, 0],
  [0, 5, 2, 0, 0, 1],
  [0, 5, 1, 2, 0, 0],
  [0, 5, 1, 1, 1, 0],
  [0, 5, 1, 1, 0, 1],
  [0, 5, 1, 0, 2, 0],
  [0, 5, 1, 0, 1, 1],
  [0, 5, 1, 0, 0, 2],
  [0, 5, 0, 3, 0, 0],
  [0, 5, 0, 2, 1, 0],
  [0, 5, 0, 2, 0, 1],
  [0, 5, 0, 1, 2, 0],
  [0, 5, 0, 1, 1, 1],
  [0, 5, 0, 1, 0, 2],
  [0, 5, 0, 0, 3, 0],
  [0, 5, 0, 0, 2, 1],
  [0, 5, 0, 0, 1, 2],
  [0, 5, 0, 0, 0, 3],
  [0, 4, 3, 1, 0, 0],
  [0, 4, 3, 0, 1, 0],
  [0, 4, 3, 0, 0, 1],
  [0, 4, 2, 1, 1, 0],
  [0, 4, 2, 1, 0, 1],
  [0, 4, 2, 0, 1, 1],
  [0, 4, 1, 3, 0, 0],
  [0, 4, 1, 2, 1, 0],
  [0, 4, 1, 2, 0, 1],
  [0, 4, 1, 1, 2, 0],
  [0, 4, 1, 1, 1, 1],
  [0, 4, 1, 1, 0, 2],
  [0, 4, 1, 0, 3, 0],
  [0, 4, 1, 0, 2, 1],
  [0, 4, 1, 0, 1, 2],
  [0, 4, 1, 0, 0, 3],
  [0, 4, 0, 3, 1, 0],
  [0, 4, 0, 3, 0, 1],
  [0, 4, 0, 2, 1, 1],
  [0, 4, 0, 1, 3, 0],
  [0, 4, 0, 1, 2, 1],
  [0, 4, 0, 1, 1, 2],
  [0, 4, 0, 1, 0, 3],
  [0, 4, 0, 0, 3, 1],
  [0, 4, 0, 0, 1, 3],
  [0, 3, 5, 0, 0, 0],
  [0, 3, 4, 1, 0, 0],
  [0, 3, 4, 0, 1, 0],
  [0, 3, 4, 0, 0, 1],
  [0, 3, 3, 2, 0, 0],
  [0, 3, 3, 1, 1, 0],
  [0, 3, 3, 1, 0, 1],
  [0, 3, 3, 0, 2, 0],
  [0, 3, 3, 0, 1, 1],
  [0, 3, 3, 0, 0, 2],
  [0, 3, 2, 3, 0, 0],
  [0, 3, 2, 2, 1, 0],
  [0, 3, 2, 2, 0, 1],
  [0, 3, 2, 1, 2, 0],
  [0, 3, 2, 1, 1, 1],
  [0, 3, 2, 1, 0, 2],
  [0, 3, 2, 0, 3, 0],
  [0, 3, 2, 0, 2, 1],
  [0, 3, 2, 0, 1, 2],
  [0, 3, 2, 0, 0, 3],
  [0, 3, 1, 4, 0, 0],
  [0, 3, 1, 3, 1, 0],
  [0, 3, 1, 3, 0, 1],
  [0, 3, 1, 2, 2, 0],
  [0, 3, 1, 2, 1, 1],
  [0, 3, 1, 2, 0, 2],
  [0, 3, 1, 1, 3, 0],
  [0, 3, 1, 1, 2, 1],
  [0, 3, 1, 1, 1, 2],
  [0, 3, 1, 1, 0, 3],
  [0, 3, 1, 0, 4, 0],
  [0, 3, 1, 0, 3, 1],
  [0, 3, 1, 0, 2, 2],
  [0, 3, 1, 0, 1, 3],
  [0, 3, 1, 0, 0, 4],
  [0, 3, 0, 5, 0, 0],
  [0, 3, 0, 4, 1, 0],
  [0, 3, 0, 4, 0, 1],
  [0, 3, 0, 3, 2, 0],
  [0, 3, 0, 3, 1, 1],
  [0, 3, 0, 3, 0, 2],
  [0, 3, 0, 2, 3, 0],
  [0, 3, 0, 2, 2, 1],
  [0, 3, 0, 2, 1, 2],
  [0, 3, 0, 2, 0, 3],
  [0, 3, 0, 1, 4, 0],
  [0, 3, 0, 1, 3, 1],
  [0, 3, 0, 1, 2, 2],
  [0, 3, 0, 1, 1, 3],
  [0, 3, 0, 1, 0, 4],
  [0, 3, 0, 0, 5, 0],
  [0, 3, 0, 0, 4, 1],
  [0, 3, 0, 0, 3, 2],
  [0, 3, 0, 0, 2, 3],
  [0, 3, 0, 0, 1, 4],
  [0, 3, 0, 0, 0, 5],
  [0, 2, 5, 1, 0, 0],
  [0, 2, 5, 0, 1, 0],
  [0, 2, 5, 0, 0, 1],
  [0, 2, 4, 1, 1, 0],
  [0, 2, 4, 1, 0, 1],
  [0, 2, 4, 0, 1, 1],
  [0, 2, 3, 3, 0, 0],
  [0, 2, 3, 2, 1, 0],
  [0, 2, 3, 2, 0, 1],
  [0, 2, 3, 1, 2, 0],
  [0, 2, 3, 1, 1, 1],
  [0, 2, 3, 1, 0, 2],
  [0, 2, 3, 0, 3, 0],
  [0, 2, 3, 0, 2, 1],
  [0, 2, 3, 0, 1, 2],
  [0, 2, 3, 0, 0, 3],
  [0, 2, 2, 3, 1, 0],
  [0, 2, 2, 3, 0, 1],
  [0, 2, 2, 2, 1, 1],
  [0, 2, 2, 1, 3, 0],
  [0, 2, 2, 1, 2, 1],
  [0, 2, 2, 1, 1, 2],
  [0, 2, 2, 1, 0, 3],
  [0, 2, 2, 0, 3, 1],
  [0, 2, 2, 0, 1, 3],
  [0, 2, 1, 5, 0, 0],
  [0, 2, 1, 4, 1, 0],
  [0, 2, 1, 4, 0, 1],
  [0, 2, 1, 3, 2, 0],
  [0, 2, 1, 3, 1, 1],
  [0, 2, 1, 3, 0, 2],
  [0, 2, 1, 2, 3, 0],
  [0, 2, 1, 2, 2, 1],
  [0, 2, 1, 2, 1, 2],
  [0, 2, 1, 2, 0, 3],
  [0, 2, 1, 1, 4, 0],
  [0, 2, 1, 1, 3, 1],
  [0, 2, 1, 1, 2, 2],
  [0, 2, 1, 1, 1, 3],
  [0, 2, 1, 1, 0, 4],
  [0, 2, 1, 0, 5, 0],
  [0, 2, 1, 0, 4, 1],
  [0, 2, 1, 0, 3, 2],
  [0, 2, 1, 0, 2, 3],
  [0, 2, 1, 0, 1, 4],
  [0, 2, 1, 0, 0, 5],
  [0, 2, 0, 5, 1, 0],
  [0, 2, 0, 5, 0, 1],
  [0, 2, 0, 4, 1, 1],
  [0, 2, 0, 3, 3, 0],
  [0, 2, 0, 3, 2, 1],
  [0, 2, 0, 3, 1, 2],
  [0, 2, 0, 3, 0, 3],
  [0, 2, 0, 2, 3, 1],
  [0, 2, 0, 2, 1, 3],
  [0, 2, 0, 1, 5, 0],
  [0, 2, 0, 1, 4, 1],
  [0, 2, 0, 1, 3, 2],
  [0, 2, 0, 1, 2, 3],
  [0, 2, 0, 1, 1, 4],
  [0, 2, 0, 1, 0, 5],
  [0, 2, 0, 0, 5, 1],
  [0, 2, 0, 0, 3, 3],
  [0, 2, 0, 0, 1, 5],
  [0, 1, 7, 0, 0, 0],
  [0, 1, 6, 1, 0, 0],
  [0, 1, 6, 0, 1, 0],
  [0, 1, 6, 0, 0, 1],
  [0, 1, 5, 2, 0, 0],
  [0, 1, 5, 1, 1, 0],
  [0, 1, 5, 1, 0, 1],
  [0, 1, 5, 0, 2, 0],
  [0, 1, 5, 0, 1, 1],
  [0, 1, 5, 0, 0, 2],
  [0, 1, 4, 3, 0, 0],
  [0, 1, 4, 2, 1, 0],
  [0, 1, 4, 2, 0, 1],
  [0, 1, 4, 1, 2, 0],
  [0, 1, 4, 1, 1, 1],
  [0, 1, 4, 1, 0, 2],
  [0, 1, 4, 0, 3, 0],
  [0, 1, 4, 0, 2, 1],
  [0, 1, 4, 0, 1, 2],
  [0, 1, 4, 0, 0, 3],
  [0, 1, 3, 4, 0, 0],
  [0, 1, 3, 3, 1, 0],
  [0, 1, 3, 3, 0, 1],
  [0, 1, 3, 2, 2, 0],
  [0, 1, 3, 2, 1, 1],
  [0, 1, 3, 2, 0, 2],
  [0, 1, 3, 1, 3, 0],
  [0, 1, 3, 1, 2, 1],
  [0, 1, 3, 1, 1, 2],
  [0, 1, 3, 1, 0, 3],
  [0, 1, 3, 0, 4, 0],
  [0, 1, 3, 0, 3, 1],
  [0, 1, 3, 0, 2, 2],
  [0, 1, 3, 0, 1, 3],
  [0, 1, 3, 0, 0, 4],
  [0, 1, 2, 5, 0, 0],
  [0, 1, 2, 4, 1, 0],
  [0, 1, 2, 4, 0, 1],
  [0, 1, 2, 3, 2, 0],
  [0, 1, 2, 3, 1, 1],
  [0, 1, 2, 3, 0, 2],
  [0, 1, 2, 2, 3, 0],
  [0, 1, 2, 2, 2, 1],
  [0, 1, 2, 2, 1, 2],
  [0, 1, 2, 2, 0, 3],
  [0, 1, 2, 1, 4, 0],
  [0, 1, 2, 1, 3, 1],
  [0, 1, 2, 1, 2, 2],
  [0, 1, 2, 1, 1, 3],
  [0, 1, 2, 1, 0, 4],
  [0, 1, 2, 0, 5, 0],
  [0, 1, 2, 0, 4, 1],
  [0, 1, 2, 0, 3, 2],
  [0, 1, 2, 0, 2, 3],
  [0, 1, 2, 0, 1, 4],
  [0, 1, 2, 0, 0, 5],
  [0, 1, 1, 6, 0, 0],
  [0, 1, 1, 5, 1, 0],
  [0, 1, 1, 5, 0, 1],
  [0, 1, 1, 4, 2, 0],
  [0, 1, 1, 4, 1, 1],
  [0, 1, 1, 4, 0, 2],
  [0, 1, 1, 3, 3, 0],
  [0, 1, 1, 3, 2, 1],
  [0, 1, 1, 3, 1, 2],
  [0, 1, 1, 3, 0, 3],
  [0, 1, 1, 2, 4, 0],
  [0, 1, 1, 2, 3, 1],
  [0, 1, 1, 2, 2, 2],
  [0, 1, 1, 2, 1, 3],
  [0, 1, 1, 2, 0, 4],
  [0, 1, 1, 1, 5, 0],
  [0, 1, 1, 1, 4, 1],
  [0, 1, 1, 1, 3, 2],
  [0, 1, 1, 1, 2, 3],
  [0, 1, 1, 1, 1, 4],
  [0, 1, 1, 1, 0, 5],
  [0, 1, 1, 0, 6, 0],
  [0, 1, 1, 0, 5, 1],
  [0, 1, 1, 0, 4, 2],
  [0, 1, 1, 0, 3, 3],
  [0, 1, 1, 0, 2, 4],
  [0, 1, 1, 0, 1, 5],
  [0, 1, 1, 0, 0, 6],
  [0, 1, 0, 7, 0, 0],
  [0, 1, 0, 6, 1, 0],
  [0, 1, 0, 6, 0, 1],
  [0, 1, 0, 5, 2, 0],
  [0, 1, 0, 5, 1, 1],
  [0, 1, 0, 5, 0, 2],
  [0, 1, 0, 4, 3, 0],
  [0, 1, 0, 4, 2, 1],
  [0, 1, 0, 4, 1, 2],
  [0, 1, 0, 4, 0, 3],
  [0, 1, 0, 3, 4, 0],
  [0, 1, 0, 3, 3, 1],
  [0, 1, 0, 3, 2, 2],
  [0, 1, 0, 3, 1, 3],
  [0, 1, 0, 3, 0, 4],
  [0, 1, 0, 2, 5, 0],
  [0, 1, 0, 2, 4, 1],
  [0, 1, 0, 2, 3, 2],
  [0, 1, 0, 2, 2, 3],
  [0, 1, 0, 2, 1, 4],
  [0, 1, 0, 2, 0, 5],
  [0, 1, 0, 1, 6, 0],
  [0, 1, 0, 1, 5, 1],
  [0, 1, 0, 1, 4, 2],
  [0, 1, 0, 1, 3, 3],
  [0, 1, 0, 1, 2, 4],
  [0, 1, 0, 1, 1, 5],
  [0, 1, 0, 1, 0, 6],
  [0, 1, 0, 0, 7, 0],
  [0, 1, 0, 0, 6, 1],
  [0, 1, 0, 0, 5, 2],
  [0, 1, 0, 0, 4, 3],
  [0, 1, 0, 0, 3, 4],
  [0, 1, 0, 0, 2, 5],
  [0, 1, 0, 0, 1, 6],
  [0, 1, 0, 0, 0, 7],
  [0, 0, 7, 1, 0, 0],
  [0, 0, 7, 0, 1, 0],
  [0, 0, 7, 0, 0, 1],
  [0, 0, 6, 1, 1, 0],
  [0, 0, 6, 1, 0, 1],
  [0, 0, 6, 0, 1, 1],
  [0, 0, 5, 3, 0, 0],
  [0, 0, 5, 2, 1, 0],
  [0, 0, 5, 2, 0, 1],
  [0, 0, 5, 1, 2, 0],
  [0, 0, 5, 1, 1, 1],
  [0, 0, 5, 1, 0, 2],
  [0, 0, 5, 0, 3, 0],
  [0, 0, 5, 0, 2, 1],
  [0, 0, 5, 0, 1, 2],
  [0, 0, 5, 0, 0, 3],
  [0, 0, 4, 3, 1, 0],
  [0, 0, 4, 3, 0, 1],
  [0, 0, 4, 2, 1, 1],
  [0, 0, 4, 1, 3, 0],
  [0, 0, 4, 1, 2, 1],
  [0, 0, 4, 1, 1, 2],
  [0, 0, 4, 1, 0, 3],
  [0, 0, 4, 0, 3, 1],
  [0, 0, 4, 0, 1, 3],
  [0, 0, 3, 5, 0, 0],
  [0, 0, 3, 4, 1, 0],
  [0, 0, 3, 4, 0, 1],
  [0, 0, 3, 3, 2, 0],
  [0, 0, 3, 3, 1, 1],
  [0, 0, 3, 3, 0, 2],
  [0, 0, 3, 2, 3, 0],
  [0, 0, 3, 2, 2, 1],
  [0, 0, 3, 2, 1, 2],
  [0, 0, 3, 2, 0, 3],
  [0, 0, 3, 1, 4, 0],
  [0, 0, 3, 1, 3, 1],
  [0, 0, 3, 1, 2, 2],
  [0, 0, 3, 1, 1, 3],
  [0, 0, 3, 1, 0, 4],
  [0, 0, 3, 0, 5, 0],
  [0, 0, 3, 0, 4, 1],
  [0, 0, 3, 0, 3, 2],
  [0, 0, 3, 0, 2, 3],
  [0, 0, 3, 0, 1, 4],
  [0, 0, 3, 0, 0, 5],
  [0, 0, 2, 5, 1, 0],
  [0, 0, 2, 5, 0, 1],
  [0, 0, 2, 4, 1, 1],
  [0, 0, 2, 3, 3, 0],
  [0, 0, 2, 3, 2, 1],
  [0, 0, 2, 3, 1, 2],
  [0, 0, 2, 3, 0, 3],
  [0, 0, 2, 2, 3, 1],
  [0, 0, 2, 2, 1, 3],
  [0, 0, 2, 1, 5, 0],
  [0, 0, 2, 1, 4, 1],
  [0, 0, 2, 1, 3, 2],
  [0, 0, 2, 1, 2, 3],
  [0, 0, 2, 1, 1, 4],
  [0, 0, 2, 1, 0, 5],
  [0, 0, 2, 0, 5, 1],
  [0, 0, 2, 0, 3, 3],
  [0, 0, 2, 0, 1, 5],
  [0, 0, 1, 7, 0, 0],
  [0, 0, 1, 6, 1, 0],
  [0, 0, 1, 6, 0, 1],
  [0, 0, 1, 5, 2, 0],
  [0, 0, 1, 5, 1, 1],
  [0, 0, 1, 5, 0, 2],
  [0, 0, 1, 4, 3, 0],
  [0, 0, 1, 4, 2, 1],
  [0, 0, 1, 4, 1, 2],
  [0, 0, 1, 4, 0, 3],
  [0, 0, 1, 3, 4, 0],
  [0, 0, 1, 3, 3, 1],
  [0, 0, 1, 3, 2, 2],
  [0, 0, 1, 3, 1, 3],
  [0, 0, 1, 3, 0, 4],
  [0, 0, 1, 2, 5, 0],
  [0, 0, 1, 2, 4, 1],
  [0, 0, 1, 2, 3, 2],
  [0, 0, 1, 2, 2, 3],
  [0, 0, 1, 2, 1, 4],
  [0, 0, 1, 2, 0, 5],
  [0, 0, 1, 1, 6, 0],
  [0, 0, 1, 1, 5, 1],
  [0, 0, 1, 1, 4, 2],
  [0, 0, 1, 1, 3, 3],
  [0, 0, 1, 1, 2, 4],
  [0, 0, 1, 1, 1, 5],
  [0, 0, 1, 1, 0, 6],
  [0, 0, 1, 0, 7, 0],
  [0, 0, 1, 0, 6, 1],
  [0, 0, 1, 0, 5, 2],
  [0, 0, 1, 0, 4, 3],
  [0, 0, 1, 0, 3, 4],
  [0, 0, 1, 0, 2, 5],
  [0, 0, 1, 0, 1, 6],
  [0, 0, 1, 0, 0, 7],
  [0, 0, 0, 7, 1, 0],
  [0, 0, 0, 7, 0, 1],
  [0, 0, 0, 6, 1, 1],
  [0, 0, 0, 5, 3, 0],
  [0, 0, 0, 5, 2, 1],
  [0, 0, 0, 5, 1, 2],
  [0, 0, 0, 5, 0, 3],
  [0, 0, 0, 4, 3, 1],
  [0, 0, 0, 4, 1, 3],
  [0, 0, 0, 3, 5, 0],
  [0, 0, 0, 3, 4, 1],
  [0, 0, 0, 3, 3, 2],
  [0, 0, 0, 3, 2, 3],
  [0, 0, 0, 3, 1, 4],
  [0, 0, 0, 3, 0, 5],
  [0, 0, 0, 2, 5, 1],
  [0, 0, 0, 2, 3, 3],
  [0, 0, 0, 2, 1, 5],
  [0, 0, 0, 1, 7, 0],
  [0, 0, 0, 1, 6, 1],
  [0, 0, 0, 1, 5, 2],
  [0, 0, 0, 1, 4, 3],
  [0, 0, 0, 1, 3, 4],
  [0, 0, 0, 1, 2, 5],
  [0, 0, 0, 1, 1, 6],
  [0, 0, 0, 1, 0, 7],
  [0, 0, 0, 0, 7, 1],
  [0, 0, 0, 0, 5, 3],
  [0, 0, 0, 0, 3, 5],
  [0, 0, 0, 0, 1, 7]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.135505102572168],
  [ 2.490389734332217, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.014904024783905],
  [ 1.245194867166108, 2.156740775255680,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.014904024783905],
  [ 1.245194867166108,-0.000000000000000, 2.156740775255680, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.014904024783905],
  [ 1.245194867166108,-0.000000000000000,-0.000000000000000, 2.156740775255680,-0.000000000000000,-0.000000000000000, 0.014904024783905],
  [ 1.245194867166108,-0.000000000000000,-0.000000000000000,-0.000000000000000, 2.156740775255680, 0.000000000000000, 0.014904024783905],
  [ 1.245194867166108, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.156740775255680, 0.014904024783905],
  [ 1.245194867166108,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-2.156740775255680, 0.014904024783905],
  [ 1.245194867166108,-0.000000000000000, 0.000000000000000,-0.000000000000000,-2.156740775255680, 0.000000000000000, 0.014904024783905],
  [ 1.245194867166108, 0.000000000000000, 0.000000000000000,-2.156740775255680,-0.000000000000000, 0.000000000000000, 0.014904024783905],
  [ 1.245194867166108,-0.000000000000000,-2.156740775255680,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.014904024783905],
  [ 1.245194867166108,-2.156740775255680, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054, 1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [ 0.622597433583054,-1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054, 1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840, 1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840,-1.078370387627840, 1.078370387627840,-1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840,-1.078370387627840,-1.078370387627840, 1.078370387627840, 1.078370387627840, 0.014904024783905],
  [-0.622597433583054,-1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840,-1.078370387627840, 0.014904024783905],
  [-1.245194867166108, 2.156740775255680,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.014904024783905],
  [-1.245194867166108, 0.000000000000000, 2.156740775255680, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.014904024783905],
  [-1.245194867166108,-0.000000000000000,-0.000000000000000, 2.156740775255680, 0.000000000000000,-0.000000000000000, 0.014904024783905],
  [-1.245194867166108, 0.000000000000000,-0.000000000000000, 0.000000000000000, 2.156740775255680,-0.000000000000000, 0.014904024783905],
  [-1.245194867166108, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.156740775255680, 0.014904024783905],
  [-1.245194867166108,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-2.156740775255680, 0.014904024783905],
  [-1.245194867166108, 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.156740775255680,-0.000000000000000, 0.014904024783905],
  [-1.245194867166108, 0.000000000000000, 0.000000000000000,-2.156740775255680, 0.000000000000000, 0.000000000000000, 0.014904024783905],
  [-1.245194867166108, 0.000000000000000,-2.156740775255680,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.014904024783905],
  [-1.245194867166108,-2.156740775255680, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.014904024783905],
  [-2.490389734332217,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.014904024783905],
  [ 2.517363165514142, 1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142, 1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [ 2.517363165514142,-1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-0.000000000000000, 2.906800602515279, 2.906800602515279, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 2.906800602515279,-0.000000000000000, 2.906800602515279, 0.000000000000000,-0.000000000000000, 0.000828854987458],
  [-0.000000000000000, 2.906800602515279,-0.000000000000000, 0.000000000000000, 2.906800602515279,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 2.906800602515279,-0.000000000000000, 0.000000000000000, 0.000000000000000, 2.906800602515279, 0.000828854987458],
  [ 0.000000000000000, 2.906800602515279,-0.000000000000000, 0.000000000000000,-0.000000000000000,-2.906800602515279, 0.000828854987458],
  [ 0.000000000000000, 2.906800602515279, 0.000000000000000, 0.000000000000000,-2.906800602515279,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 2.906800602515279, 0.000000000000000,-2.906800602515279,-0.000000000000000,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 2.906800602515279,-2.906800602515279, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000828854987458],
  [-0.000000000000000,-0.000000000000000, 2.906800602515279, 2.906800602515279, 0.000000000000000,-0.000000000000000, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000, 2.906800602515279, 0.000000000000000, 2.906800602515279,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 0.000000000000000, 2.906800602515279, 0.000000000000000, 0.000000000000000, 2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000, 2.906800602515279, 0.000000000000000, 0.000000000000000,-2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000, 2.906800602515279, 0.000000000000000,-2.906800602515279, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000, 2.906800602515279,-2.906800602515279, 0.000000000000000, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000, 2.906800602515279, 2.906800602515279,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000, 2.906800602515279, 0.000000000000000, 2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000, 2.906800602515279,-0.000000000000000,-2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000, 0.000000000000000, 2.906800602515279,-2.906800602515279,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 2.906800602515279, 2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 2.906800602515279,-2.906800602515279, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.906800602515279, 2.906800602515279, 0.000828854987458],
  [-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000,-2.906800602515279,-2.906800602515279, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000,-0.000000000000000,-2.906800602515279, 2.906800602515279, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000,-2.906800602515279, 0.000000000000000, 2.906800602515279, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000,-2.906800602515279,-0.000000000000000,-2.906800602515279, 0.000828854987458],
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.906800602515279,-2.906800602515279, 0.000000000000000, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000,-2.906800602515279, 2.906800602515279,-0.000000000000000,-0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 0.000000000000000,-2.906800602515279,-0.000000000000000, 2.906800602515279, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000, 0.000000000000000,-2.906800602515279,-0.000000000000000,-0.000000000000000, 2.906800602515279, 0.000828854987458],
  [-0.000000000000000,-0.000000000000000,-2.906800602515279,-0.000000000000000,-0.000000000000000,-2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-0.000000000000000,-2.906800602515279,-0.000000000000000,-2.906800602515279, 0.000000000000000, 0.000828854987458],
  [ 0.000000000000000, 0.000000000000000,-2.906800602515279,-2.906800602515279,-0.000000000000000, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000,-2.906800602515279, 2.906800602515279,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000828854987458],
  [ 0.000000000000000,-2.906800602515279,-0.000000000000000, 2.906800602515279, 0.000000000000000, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000,-2.906800602515279,-0.000000000000000,-0.000000000000000, 2.906800602515279, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000,-2.906800602515279, 0.000000000000000,-0.000000000000000, 0.000000000000000, 2.906800602515279, 0.000828854987458],
  [-0.000000000000000,-2.906800602515279, 0.000000000000000,-0.000000000000000,-0.000000000000000,-2.906800602515279, 0.000828854987458],
  [ 0.000000000000000,-2.906800602515279, 0.000000000000000,-0.000000000000000,-2.906800602515279, 0.000000000000000, 0.000828854987458],
  [-0.000000000000000,-2.906800602515279, 0.000000000000000,-2.906800602515279,-0.000000000000000, 0.000000000000000, 0.000828854987458],
  [ 0.000000000000000,-2.906800602515279,-2.906800602515279,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142, 1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639, 1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639, 1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639,-1.453400301257639, 1.453400301257639, 1.453400301257639, 1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639,-1.453400301257639, 0.000828854987458],
  [-2.517363165514142,-1.453400301257639,-1.453400301257639,-1.453400301257639,-1.453400301257639, 1.453400301257639, 0.000828854987458]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 6_127_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(2871,"equations, ",633,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir6_127_7g.mac",err,"refir6_127_7g.txt")
)$
/* r6_127_7g.txt:135 formula 2 */
rule:"6_127_7";
n:6;
N:127;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 2, 0, 0],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 2, 0, 0],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 2, 0],
  [1, 2, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 2, 0, 0],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 2, 0],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 2, 0, 0, 2],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 1, 1],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 4, 0, 0],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 2, 0],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 2, 0, 2],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 2, 0, 0],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 2, 0],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 2, 0, 0, 2],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 1, 1],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 4, 0, 0],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 2, 0],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 4, 0],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 2, 2],
  [0, 1, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0],
  [5, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0],
  [4, 1, 0, 1, 0, 0],
  [4, 1, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0],
  [4, 0, 1, 1, 0, 0],
  [4, 0, 1, 0, 1, 0],
  [4, 0, 1, 0, 0, 1],
  [4, 0, 0, 2, 0, 0],
  [4, 0, 0, 1, 1, 0],
  [4, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0],
  [3, 2, 0, 1, 0, 0],
  [3, 2, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0],
  [3, 1, 1, 1, 0, 0],
  [3, 1, 1, 0, 1, 0],
  [3, 1, 1, 0, 0, 1],
  [3, 1, 0, 2, 0, 0],
  [3, 1, 0, 1, 1, 0],
  [3, 1, 0, 1, 0, 1],
  [3, 1, 0, 0, 2, 0],
  [3, 1, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0],
  [3, 0, 2, 1, 0, 0],
  [3, 0, 2, 0, 1, 0],
  [3, 0, 2, 0, 0, 1],
  [3, 0, 1, 2, 0, 0],
  [3, 0, 1, 1, 1, 0],
  [3, 0, 1, 1, 0, 1],
  [3, 0, 1, 0, 2, 0],
  [3, 0, 1, 0, 1, 1],
  [3, 0, 1, 0, 0, 2],
  [3, 0, 0, 3, 0, 0],
  [3, 0, 0, 2, 1, 0],
  [3, 0, 0, 2, 0, 1],
  [3, 0, 0, 1, 2, 0],
  [3, 0, 0, 1, 1, 1],
  [3, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0],
  [2, 3, 0, 1, 0, 0],
  [2, 3, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0],
  [2, 2, 1, 1, 0, 0],
  [2, 2, 1, 0, 1, 0],
  [2, 2, 1, 0, 0, 1],
  [2, 2, 0, 2, 0, 0],
  [2, 2, 0, 1, 1, 0],
  [2, 2, 0, 1, 0, 1],
  [2, 2, 0, 0, 2, 0],
  [2, 2, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0],
  [2, 1, 2, 1, 0, 0],
  [2, 1, 2, 0, 1, 0],
  [2, 1, 2, 0, 0, 1],
  [2, 1, 1, 2, 0, 0],
  [2, 1, 1, 1, 1, 0],
  [2, 1, 1, 1, 0, 1],
  [2, 1, 1, 0, 2, 0],
  [2, 1, 1, 0, 1, 1],
  [2, 1, 1, 0, 0, 2],
  [2, 1, 0, 3, 0, 0],
  [2, 1, 0, 2, 1, 0],
  [2, 1, 0, 2, 0, 1],
  [2, 1, 0, 1, 2, 0],
  [2, 1, 0, 1, 1, 1],
  [2, 1, 0, 1, 0, 2],
  [2, 1, 0, 0, 3, 0],
  [2, 1, 0, 0, 2, 1],
  [2, 1, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0],
  [2, 0, 3, 1, 0, 0],
  [2, 0, 3, 0, 1, 0],
  [2, 0, 3, 0, 0, 1],
  [2, 0, 2, 2, 0, 0],
  [2, 0, 2, 1, 1, 0],
  [2, 0, 2, 1, 0, 1],
  [2, 0, 2, 0, 2, 0],
  [2, 0, 2, 0, 1, 1],
  [2, 0, 2, 0, 0, 2],
  [2, 0, 1, 3, 0, 0],
  [2, 0, 1, 2, 1, 0],
  [2, 0, 1, 2, 0, 1],
  [2, 0, 1, 1, 2, 0],
  [2, 0, 1, 1, 1, 1],
  [2, 0, 1, 1, 0, 2],
  [2, 0, 1, 0, 3, 0],
  [2, 0, 1, 0, 2, 1],
  [2, 0, 1, 0, 1, 2],
  [2, 0, 1, 0, 0, 3],
  [2, 0, 0, 4, 0, 0],
  [2, 0, 0, 3, 1, 0],
  [2, 0, 0, 3, 0, 1],
  [2, 0, 0, 2, 2, 0],
  [2, 0, 0, 2, 1, 1],
  [2, 0, 0, 2, 0, 2],
  [2, 0, 0, 1, 3, 0],
  [2, 0, 0, 1, 2, 1],
  [2, 0, 0, 1, 1, 2],
  [2, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0],
  [1, 4, 0, 1, 0, 0],
  [1, 4, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0],
  [1, 3, 1, 1, 0, 0],
  [1, 3, 1, 0, 1, 0],
  [1, 3, 1, 0, 0, 1],
  [1, 3, 0, 2, 0, 0],
  [1, 3, 0, 1, 1, 0],
  [1, 3, 0, 1, 0, 1],
  [1, 3, 0, 0, 2, 0],
  [1, 3, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0],
  [1, 2, 2, 1, 0, 0],
  [1, 2, 2, 0, 1, 0],
  [1, 2, 2, 0, 0, 1],
  [1, 2, 1, 2, 0, 0],
  [1, 2, 1, 1, 1, 0],
  [1, 2, 1, 1, 0, 1],
  [1, 2, 1, 0, 2, 0],
  [1, 2, 1, 0, 1, 1],
  [1, 2, 1, 0, 0, 2],
  [1, 2, 0, 3, 0, 0],
  [1, 2, 0, 2, 1, 0],
  [1, 2, 0, 2, 0, 1],
  [1, 2, 0, 1, 2, 0],
  [1, 2, 0, 1, 1, 1],
  [1, 2, 0, 1, 0, 2],
  [1, 2, 0, 0, 3, 0],
  [1, 2, 0, 0, 2, 1],
  [1, 2, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0],
  [1, 1, 3, 1, 0, 0],
  [1, 1, 3, 0, 1, 0],
  [1, 1, 3, 0, 0, 1],
  [1, 1, 2, 2, 0, 0],
  [1, 1, 2, 1, 1, 0],
  [1, 1, 2, 1, 0, 1],
  [1, 1, 2, 0, 2, 0],
  [1, 1, 2, 0, 1, 1],
  [1, 1, 2, 0, 0, 2],
  [1, 1, 1, 3, 0, 0],
  [1, 1, 1, 2, 1, 0],
  [1, 1, 1, 2, 0, 1],
  [1, 1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1, 1],
  [1, 1, 1, 1, 0, 2],
  [1, 1, 1, 0, 3, 0],
  [1, 1, 1, 0, 2, 1],
  [1, 1, 1, 0, 1, 2],
  [1, 1, 1, 0, 0, 3],
  [1, 1, 0, 4, 0, 0],
  [1, 1, 0, 3, 1, 0],
  [1, 1, 0, 3, 0, 1],
  [1, 1, 0, 2, 2, 0],
  [1, 1, 0, 2, 1, 1],
  [1, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 3, 0],
  [1, 1, 0, 1, 2, 1],
  [1, 1, 0, 1, 1, 2],
  [1, 1, 0, 1, 0, 3],
  [1, 1, 0, 0, 4, 0],
  [1, 1, 0, 0, 3, 1],
  [1, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0],
  [1, 0, 4, 1, 0, 0],
  [1, 0, 4, 0, 1, 0],
  [1, 0, 4, 0, 0, 1],
  [1, 0, 3, 2, 0, 0],
  [1, 0, 3, 1, 1, 0],
  [1, 0, 3, 1, 0, 1],
  [1, 0, 3, 0, 2, 0],
  [1, 0, 3, 0, 1, 1],
  [1, 0, 3, 0, 0, 2],
  [1, 0, 2, 3, 0, 0],
  [1, 0, 2, 2, 1, 0],
  [1, 0, 2, 2, 0, 1],
  [1, 0, 2, 1, 2, 0],
  [1, 0, 2, 1, 1, 1],
  [1, 0, 2, 1, 0, 2],
  [1, 0, 2, 0, 3, 0],
  [1, 0, 2, 0, 2, 1],
  [1, 0, 2, 0, 1, 2],
  [1, 0, 2, 0, 0, 3],
  [1, 0, 1, 4, 0, 0],
  [1, 0, 1, 3, 1, 0],
  [1, 0, 1, 3, 0, 1],
  [1, 0, 1, 2, 2, 0],
  [1, 0, 1, 2, 1, 1],
  [1, 0, 1, 2, 0, 2],
  [1, 0, 1, 1, 3, 0],
  [1, 0, 1, 1, 2, 1],
  [1, 0, 1, 1, 1, 2],
  [1, 0, 1, 1, 0, 3],
  [1, 0, 1, 0, 4, 0],
  [1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 2, 2],
  [1, 0, 1, 0, 1, 3],
  [1, 0, 1, 0, 0, 4],
  [1, 0, 0, 5, 0, 0],
  [1, 0, 0, 4, 1, 0],
  [1, 0, 0, 4, 0, 1],
  [1, 0, 0, 3, 2, 0],
  [1, 0, 0, 3, 1, 1],
  [1, 0, 0, 3, 0, 2],
  [1, 0, 0, 2, 3, 0],
  [1, 0, 0, 2, 2, 1],
  [1, 0, 0, 2, 1, 2],
  [1, 0, 0, 2, 0, 3],
  [1, 0, 0, 1, 4, 0],
  [1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 2, 2],
  [1, 0, 0, 1, 1, 3],
  [1, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0],
  [0, 5, 0, 1, 0, 0],
  [0, 5, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0],
  [0, 4, 1, 1, 0, 0],
  [0, 4, 1, 0, 1, 0],
  [0, 4, 1, 0, 0, 1],
  [0, 4, 0, 2, 0, 0],
  [0, 4, 0, 1, 1, 0],
  [0, 4, 0, 1, 0, 1],
  [0, 4, 0, 0, 2, 0],
  [0, 4, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0],
  [0, 3, 2, 1, 0, 0],
  [0, 3, 2, 0, 1, 0],
  [0, 3, 2, 0, 0, 1],
  [0, 3, 1, 2, 0, 0],
  [0, 3, 1, 1, 1, 0],
  [0, 3, 1, 1, 0, 1],
  [0, 3, 1, 0, 2, 0],
  [0, 3, 1, 0, 1, 1],
  [0, 3, 1, 0, 0, 2],
  [0, 3, 0, 3, 0, 0],
  [0, 3, 0, 2, 1, 0],
  [0, 3, 0, 2, 0, 1],
  [0, 3, 0, 1, 2, 0],
  [0, 3, 0, 1, 1, 1],
  [0, 3, 0, 1, 0, 2],
  [0, 3, 0, 0, 3, 0],
  [0, 3, 0, 0, 2, 1],
  [0, 3, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0],
  [0, 2, 3, 1, 0, 0],
  [0, 2, 3, 0, 1, 0],
  [0, 2, 3, 0, 0, 1],
  [0, 2, 2, 2, 0, 0],
  [0, 2, 2, 1, 1, 0],
  [0, 2, 2, 1, 0, 1],
  [0, 2, 2, 0, 2, 0],
  [0, 2, 2, 0, 1, 1],
  [0, 2, 2, 0, 0, 2],
  [0, 2, 1, 3, 0, 0],
  [0, 2, 1, 2, 1, 0],
  [0, 2, 1, 2, 0, 1],
  [0, 2, 1, 1, 2, 0],
  [0, 2, 1, 1, 1, 1],
  [0, 2, 1, 1, 0, 2],
  [0, 2, 1, 0, 3, 0],
  [0, 2, 1, 0, 2, 1],
  [0, 2, 1, 0, 1, 2],
  [0, 2, 1, 0, 0, 3],
  [0, 2, 0, 4, 0, 0],
  [0, 2, 0, 3, 1, 0],
  [0, 2, 0, 3, 0, 1],
  [0, 2, 0, 2, 2, 0],
  [0, 2, 0, 2, 1, 1],
  [0, 2, 0, 2, 0, 2],
  [0, 2, 0, 1, 3, 0],
  [0, 2, 0, 1, 2, 1],
  [0, 2, 0, 1, 1, 2],
  [0, 2, 0, 1, 0, 3],
  [0, 2, 0, 0, 4, 0],
  [0, 2, 0, 0, 3, 1],
  [0, 2, 0, 0, 2, 2],
  [0, 2, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0],
  [0, 1, 4, 1, 0, 0],
  [0, 1, 4, 0, 1, 0],
  [0, 1, 4, 0, 0, 1],
  [0, 1, 3, 2, 0, 0],
  [0, 1, 3, 1, 1, 0],
  [0, 1, 3, 1, 0, 1],
  [0, 1, 3, 0, 2, 0],
  [0, 1, 3, 0, 1, 1],
  [0, 1, 3, 0, 0, 2],
  [0, 1, 2, 3, 0, 0],
  [0, 1, 2, 2, 1, 0],
  [0, 1, 2, 2, 0, 1],
  [0, 1, 2, 1, 2, 0],
  [0, 1, 2, 1, 1, 1],
  [0, 1, 2, 1, 0, 2],
  [0, 1, 2, 0, 3, 0],
  [0, 1, 2, 0, 2, 1],
  [0, 1, 2, 0, 1, 2],
  [0, 1, 2, 0, 0, 3],
  [0, 1, 1, 4, 0, 0],
  [0, 1, 1, 3, 1, 0],
  [0, 1, 1, 3, 0, 1],
  [0, 1, 1, 2, 2, 0],
  [0, 1, 1, 2, 1, 1],
  [0, 1, 1, 2, 0, 2],
  [0, 1, 1, 1, 3, 0],
  [0, 1, 1, 1, 2, 1],
  [0, 1, 1, 1, 1, 2],
  [0, 1, 1, 1, 0, 3],
  [0, 1, 1, 0, 4, 0],
  [0, 1, 1, 0, 3, 1],
  [0, 1, 1, 0, 2, 2],
  [0, 1, 1, 0, 1, 3],
  [0, 1, 1, 0, 0, 4],
  [0, 1, 0, 5, 0, 0],
  [0, 1, 0, 4, 1, 0],
  [0, 1, 0, 4, 0, 1],
  [0, 1, 0, 3, 2, 0],
  [0, 1, 0, 3, 1, 1],
  [0, 1, 0, 3, 0, 2],
  [0, 1, 0, 2, 3, 0],
  [0, 1, 0, 2, 2, 1],
  [0, 1, 0, 2, 1, 2],
  [0, 1, 0, 2, 0, 3],
  [0, 1, 0, 1, 4, 0],
  [0, 1, 0, 1, 3, 1],
  [0, 1, 0, 1, 2, 2],
  [0, 1, 0, 1, 1, 3],
  [0, 1, 0, 1, 0, 4],
  [0, 1, 0, 0, 5, 0],
  [0, 1, 0, 0, 4, 1],
  [0, 1, 0, 0, 3, 2],
  [0, 1, 0, 0, 2, 3],
  [0, 1, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0],
  [0, 0, 5, 1, 0, 0],
  [0, 0, 5, 0, 1, 0],
  [0, 0, 5, 0, 0, 1],
  [0, 0, 4, 2, 0, 0],
  [0, 0, 4, 1, 1, 0],
  [0, 0, 4, 1, 0, 1],
  [0, 0, 4, 0, 2, 0],
  [0, 0, 4, 0, 1, 1],
  [0, 0, 4, 0, 0, 2],
  [0, 0, 3, 3, 0, 0],
  [0, 0, 3, 2, 1, 0],
  [0, 0, 3, 2, 0, 1],
  [0, 0, 3, 1, 2, 0],
  [0, 0, 3, 1, 1, 1],
  [0, 0, 3, 1, 0, 2],
  [0, 0, 3, 0, 3, 0],
  [0, 0, 3, 0, 2, 1],
  [0, 0, 3, 0, 1, 2],
  [0, 0, 3, 0, 0, 3],
  [0, 0, 2, 4, 0, 0],
  [0, 0, 2, 3, 1, 0],
  [0, 0, 2, 3, 0, 1],
  [0, 0, 2, 2, 2, 0],
  [0, 0, 2, 2, 1, 1],
  [0, 0, 2, 2, 0, 2],
  [0, 0, 2, 1, 3, 0],
  [0, 0, 2, 1, 2, 1],
  [0, 0, 2, 1, 1, 2],
  [0, 0, 2, 1, 0, 3],
  [0, 0, 2, 0, 4, 0],
  [0, 0, 2, 0, 3, 1],
  [0, 0, 2, 0, 2, 2],
  [0, 0, 2, 0, 1, 3],
  [0, 0, 2, 0, 0, 4],
  [0, 0, 1, 5, 0, 0],
  [0, 0, 1, 4, 1, 0],
  [0, 0, 1, 4, 0, 1],
  [0, 0, 1, 3, 2, 0],
  [0, 0, 1, 3, 1, 1],
  [0, 0, 1, 3, 0, 2],
  [0, 0, 1, 2, 3, 0],
  [0, 0, 1, 2, 2, 1],
  [0, 0, 1, 2, 1, 2],
  [0, 0, 1, 2, 0, 3],
  [0, 0, 1, 1, 4, 0],
  [0, 0, 1, 1, 3, 1],
  [0, 0, 1, 1, 2, 2],
  [0, 0, 1, 1, 1, 3],
  [0, 0, 1, 1, 0, 4],
  [0, 0, 1, 0, 5, 0],
  [0, 0, 1, 0, 4, 1],
  [0, 0, 1, 0, 3, 2],
  [0, 0, 1, 0, 2, 3],
  [0, 0, 1, 0, 1, 4],
  [0, 0, 1, 0, 0, 5],
  [0, 0, 0, 6, 0, 0],
  [0, 0, 0, 5, 1, 0],
  [0, 0, 0, 5, 0, 1],
  [0, 0, 0, 4, 2, 0],
  [0, 0, 0, 4, 1, 1],
  [0, 0, 0, 4, 0, 2],
  [0, 0, 0, 3, 3, 0],
  [0, 0, 0, 3, 2, 1],
  [0, 0, 0, 3, 1, 2],
  [0, 0, 0, 3, 0, 3],
  [0, 0, 0, 2, 4, 0],
  [0, 0, 0, 2, 3, 1],
  [0, 0, 0, 2, 2, 2],
  [0, 0, 0, 2, 1, 3],
  [0, 0, 0, 2, 0, 4],
  [0, 0, 0, 1, 5, 0],
  [0, 0, 0, 1, 4, 1],
  [0, 0, 0, 1, 3, 2],
  [0, 0, 0, 1, 2, 3],
  [0, 0, 0, 1, 1, 4],
  [0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0, 0],
  [6, 1, 0, 0, 0, 0],
  [6, 0, 1, 0, 0, 0],
  [6, 0, 0, 1, 0, 0],
  [6, 0, 0, 0, 1, 0],
  [6, 0, 0, 0, 0, 1],
  [5, 2, 0, 0, 0, 0],
  [5, 1, 1, 0, 0, 0],
  [5, 1, 0, 1, 0, 0],
  [5, 1, 0, 0, 1, 0],
  [5, 1, 0, 0, 0, 1],
  [5, 0, 2, 0, 0, 0],
  [5, 0, 1, 1, 0, 0],
  [5, 0, 1, 0, 1, 0],
  [5, 0, 1, 0, 0, 1],
  [5, 0, 0, 2, 0, 0],
  [5, 0, 0, 1, 1, 0],
  [5, 0, 0, 1, 0, 1],
  [5, 0, 0, 0, 2, 0],
  [5, 0, 0, 0, 1, 1],
  [5, 0, 0, 0, 0, 2],
  [4, 3, 0, 0, 0, 0],
  [4, 2, 1, 0, 0, 0],
  [4, 2, 0, 1, 0, 0],
  [4, 2, 0, 0, 1, 0],
  [4, 2, 0, 0, 0, 1],
  [4, 1, 2, 0, 0, 0],
  [4, 1, 1, 1, 0, 0],
  [4, 1, 1, 0, 1, 0],
  [4, 1, 1, 0, 0, 1],
  [4, 1, 0, 2, 0, 0],
  [4, 1, 0, 1, 1, 0],
  [4, 1, 0, 1, 0, 1],
  [4, 1, 0, 0, 2, 0],
  [4, 1, 0, 0, 1, 1],
  [4, 1, 0, 0, 0, 2],
  [4, 0, 3, 0, 0, 0],
  [4, 0, 2, 1, 0, 0],
  [4, 0, 2, 0, 1, 0],
  [4, 0, 2, 0, 0, 1],
  [4, 0, 1, 2, 0, 0],
  [4, 0, 1, 1, 1, 0],
  [4, 0, 1, 1, 0, 1],
  [4, 0, 1, 0, 2, 0],
  [4, 0, 1, 0, 1, 1],
  [4, 0, 1, 0, 0, 2],
  [4, 0, 0, 3, 0, 0],
  [4, 0, 0, 2, 1, 0],
  [4, 0, 0, 2, 0, 1],
  [4, 0, 0, 1, 2, 0],
  [4, 0, 0, 1, 1, 1],
  [4, 0, 0, 1, 0, 2],
  [4, 0, 0, 0, 3, 0],
  [4, 0, 0, 0, 2, 1],
  [4, 0, 0, 0, 1, 2],
  [4, 0, 0, 0, 0, 3],
  [3, 4, 0, 0, 0, 0],
  [3, 3, 1, 0, 0, 0],
  [3, 3, 0, 1, 0, 0],
  [3, 3, 0, 0, 1, 0],
  [3, 3, 0, 0, 0, 1],
  [3, 2, 2, 0, 0, 0],
  [3, 2, 1, 1, 0, 0],
  [3, 2, 1, 0, 1, 0],
  [3, 2, 1, 0, 0, 1],
  [3, 2, 0, 2, 0, 0],
  [3, 2, 0, 1, 1, 0],
  [3, 2, 0, 1, 0, 1],
  [3, 2, 0, 0, 2, 0],
  [3, 2, 0, 0, 1, 1],
  [3, 2, 0, 0, 0, 2],
  [3, 1, 3, 0, 0, 0],
  [3, 1, 2, 1, 0, 0],
  [3, 1, 2, 0, 1, 0],
  [3, 1, 2, 0, 0, 1],
  [3, 1, 1, 2, 0, 0],
  [3, 1, 1, 1, 1, 0],
  [3, 1, 1, 1, 0, 1],
  [3, 1, 1, 0, 2, 0],
  [3, 1, 1, 0, 1, 1],
  [3, 1, 1, 0, 0, 2],
  [3, 1, 0, 3, 0, 0],
  [3, 1, 0, 2, 1, 0],
  [3, 1, 0, 2, 0, 1],
  [3, 1, 0, 1, 2, 0],
  [3, 1, 0, 1, 1, 1],
  [3, 1, 0, 1, 0, 2],
  [3, 1, 0, 0, 3, 0],
  [3, 1, 0, 0, 2, 1],
  [3, 1, 0, 0, 1, 2],
  [3, 1, 0, 0, 0, 3],
  [3, 0, 4, 0, 0, 0],
  [3, 0, 3, 1, 0, 0],
  [3, 0, 3, 0, 1, 0],
  [3, 0, 3, 0, 0, 1],
  [3, 0, 2, 2, 0, 0],
  [3, 0, 2, 1, 1, 0],
  [3, 0, 2, 1, 0, 1],
  [3, 0, 2, 0, 2, 0],
  [3, 0, 2, 0, 1, 1],
  [3, 0, 2, 0, 0, 2],
  [3, 0, 1, 3, 0, 0],
  [3, 0, 1, 2, 1, 0],
  [3, 0, 1, 2, 0, 1],
  [3, 0, 1, 1, 2, 0],
  [3, 0, 1, 1, 1, 1],
  [3, 0, 1, 1, 0, 2],
  [3, 0, 1, 0, 3, 0],
  [3, 0, 1, 0, 2, 1],
  [3, 0, 1, 0, 1, 2],
  [3, 0, 1, 0, 0, 3],
  [3, 0, 0, 4, 0, 0],
  [3, 0, 0, 3, 1, 0],
  [3, 0, 0, 3, 0, 1],
  [3, 0, 0, 2, 2, 0],
  [3, 0, 0, 2, 1, 1],
  [3, 0, 0, 2, 0, 2],
  [3, 0, 0, 1, 3, 0],
  [3, 0, 0, 1, 2, 1],
  [3, 0, 0, 1, 1, 2],
  [3, 0, 0, 1, 0, 3],
  [3, 0, 0, 0, 4, 0],
  [3, 0, 0, 0, 3, 1],
  [3, 0, 0, 0, 2, 2],
  [3, 0, 0, 0, 1, 3],
  [3, 0, 0, 0, 0, 4],
  [2, 5, 0, 0, 0, 0],
  [2, 4, 1, 0, 0, 0],
  [2, 4, 0, 1, 0, 0],
  [2, 4, 0, 0, 1, 0],
  [2, 4, 0, 0, 0, 1],
  [2, 3, 2, 0, 0, 0],
  [2, 3, 1, 1, 0, 0],
  [2, 3, 1, 0, 1, 0],
  [2, 3, 1, 0, 0, 1],
  [2, 3, 0, 2, 0, 0],
  [2, 3, 0, 1, 1, 0],
  [2, 3, 0, 1, 0, 1],
  [2, 3, 0, 0, 2, 0],
  [2, 3, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 2],
  [2, 2, 3, 0, 0, 0],
  [2, 2, 2, 1, 0, 0],
  [2, 2, 2, 0, 1, 0],
  [2, 2, 2, 0, 0, 1],
  [2, 2, 1, 2, 0, 0],
  [2, 2, 1, 1, 1, 0],
  [2, 2, 1, 1, 0, 1],
  [2, 2, 1, 0, 2, 0],
  [2, 2, 1, 0, 1, 1],
  [2, 2, 1, 0, 0, 2],
  [2, 2, 0, 3, 0, 0],
  [2, 2, 0, 2, 1, 0],
  [2, 2, 0, 2, 0, 1],
  [2, 2, 0, 1, 2, 0],
  [2, 2, 0, 1, 1, 1],
  [2, 2, 0, 1, 0, 2],
  [2, 2, 0, 0, 3, 0],
  [2, 2, 0, 0, 2, 1],
  [2, 2, 0, 0, 1, 2],
  [2, 2, 0, 0, 0, 3],
  [2, 1, 4, 0, 0, 0],
  [2, 1, 3, 1, 0, 0],
  [2, 1, 3, 0, 1, 0],
  [2, 1, 3, 0, 0, 1],
  [2, 1, 2, 2, 0, 0],
  [2, 1, 2, 1, 1, 0],
  [2, 1, 2, 1, 0, 1],
  [2, 1, 2, 0, 2, 0],
  [2, 1, 2, 0, 1, 1],
  [2, 1, 2, 0, 0, 2],
  [2, 1, 1, 3, 0, 0],
  [2, 1, 1, 2, 1, 0],
  [2, 1, 1, 2, 0, 1],
  [2, 1, 1, 1, 2, 0],
  [2, 1, 1, 1, 1, 1],
  [2, 1, 1, 1, 0, 2],
  [2, 1, 1, 0, 3, 0],
  [2, 1, 1, 0, 2, 1],
  [2, 1, 1, 0, 1, 2],
  [2, 1, 1, 0, 0, 3],
  [2, 1, 0, 4, 0, 0],
  [2, 1, 0, 3, 1, 0],
  [2, 1, 0, 3, 0, 1],
  [2, 1, 0, 2, 2, 0],
  [2, 1, 0, 2, 1, 1],
  [2, 1, 0, 2, 0, 2],
  [2, 1, 0, 1, 3, 0],
  [2, 1, 0, 1, 2, 1],
  [2, 1, 0, 1, 1, 2],
  [2, 1, 0, 1, 0, 3],
  [2, 1, 0, 0, 4, 0],
  [2, 1, 0, 0, 3, 1],
  [2, 1, 0, 0, 2, 2],
  [2, 1, 0, 0, 1, 3],
  [2, 1, 0, 0, 0, 4],
  [2, 0, 5, 0, 0, 0],
  [2, 0, 4, 1, 0, 0],
  [2, 0, 4, 0, 1, 0],
  [2, 0, 4, 0, 0, 1],
  [2, 0, 3, 2, 0, 0],
  [2, 0, 3, 1, 1, 0],
  [2, 0, 3, 1, 0, 1],
  [2, 0, 3, 0, 2, 0],
  [2, 0, 3, 0, 1, 1],
  [2, 0, 3, 0, 0, 2],
  [2, 0, 2, 3, 0, 0],
  [2, 0, 2, 2, 1, 0],
  [2, 0, 2, 2, 0, 1],
  [2, 0, 2, 1, 2, 0],
  [2, 0, 2, 1, 1, 1],
  [2, 0, 2, 1, 0, 2],
  [2, 0, 2, 0, 3, 0],
  [2, 0, 2, 0, 2, 1],
  [2, 0, 2, 0, 1, 2],
  [2, 0, 2, 0, 0, 3],
  [2, 0, 1, 4, 0, 0],
  [2, 0, 1, 3, 1, 0],
  [2, 0, 1, 3, 0, 1],
  [2, 0, 1, 2, 2, 0],
  [2, 0, 1, 2, 1, 1],
  [2, 0, 1, 2, 0, 2],
  [2, 0, 1, 1, 3, 0],
  [2, 0, 1, 1, 2, 1],
  [2, 0, 1, 1, 1, 2],
  [2, 0, 1, 1, 0, 3],
  [2, 0, 1, 0, 4, 0],
  [2, 0, 1, 0, 3, 1],
  [2, 0, 1, 0, 2, 2],
  [2, 0, 1, 0, 1, 3],
  [2, 0, 1, 0, 0, 4],
  [2, 0, 0, 5, 0, 0],
  [2, 0, 0, 4, 1, 0],
  [2, 0, 0, 4, 0, 1],
  [2, 0, 0, 3, 2, 0],
  [2, 0, 0, 3, 1, 1],
  [2, 0, 0, 3, 0, 2],
  [2, 0, 0, 2, 3, 0],
  [2, 0, 0, 2, 2, 1],
  [2, 0, 0, 2, 1, 2],
  [2, 0, 0, 2, 0, 3],
  [2, 0, 0, 1, 4, 0],
  [2, 0, 0, 1, 3, 1],
  [2, 0, 0, 1, 2, 2],
  [2, 0, 0, 1, 1, 3],
  [2, 0, 0, 1, 0, 4],
  [2, 0, 0, 0, 5, 0],
  [2, 0, 0, 0, 4, 1],
  [2, 0, 0, 0, 3, 2],
  [2, 0, 0, 0, 2, 3],
  [2, 0, 0, 0, 1, 4],
  [2, 0, 0, 0, 0, 5],
  [1, 6, 0, 0, 0, 0],
  [1, 5, 1, 0, 0, 0],
  [1, 5, 0, 1, 0, 0],
  [1, 5, 0, 0, 1, 0],
  [1, 5, 0, 0, 0, 1],
  [1, 4, 2, 0, 0, 0],
  [1, 4, 1, 1, 0, 0],
  [1, 4, 1, 0, 1, 0],
  [1, 4, 1, 0, 0, 1],
  [1, 4, 0, 2, 0, 0],
  [1, 4, 0, 1, 1, 0],
  [1, 4, 0, 1, 0, 1],
  [1, 4, 0, 0, 2, 0],
  [1, 4, 0, 0, 1, 1],
  [1, 4, 0, 0, 0, 2],
  [1, 3, 3, 0, 0, 0],
  [1, 3, 2, 1, 0, 0],
  [1, 3, 2, 0, 1, 0],
  [1, 3, 2, 0, 0, 1],
  [1, 3, 1, 2, 0, 0],
  [1, 3, 1, 1, 1, 0],
  [1, 3, 1, 1, 0, 1],
  [1, 3, 1, 0, 2, 0],
  [1, 3, 1, 0, 1, 1],
  [1, 3, 1, 0, 0, 2],
  [1, 3, 0, 3, 0, 0],
  [1, 3, 0, 2, 1, 0],
  [1, 3, 0, 2, 0, 1],
  [1, 3, 0, 1, 2, 0],
  [1, 3, 0, 1, 1, 1],
  [1, 3, 0, 1, 0, 2],
  [1, 3, 0, 0, 3, 0],
  [1, 3, 0, 0, 2, 1],
  [1, 3, 0, 0, 1, 2],
  [1, 3, 0, 0, 0, 3],
  [1, 2, 4, 0, 0, 0],
  [1, 2, 3, 1, 0, 0],
  [1, 2, 3, 0, 1, 0],
  [1, 2, 3, 0, 0, 1],
  [1, 2, 2, 2, 0, 0],
  [1, 2, 2, 1, 1, 0],
  [1, 2, 2, 1, 0, 1],
  [1, 2, 2, 0, 2, 0],
  [1, 2, 2, 0, 1, 1],
  [1, 2, 2, 0, 0, 2],
  [1, 2, 1, 3, 0, 0],
  [1, 2, 1, 2, 1, 0],
  [1, 2, 1, 2, 0, 1],
  [1, 2, 1, 1, 2, 0],
  [1, 2, 1, 1, 1, 1],
  [1, 2, 1, 1, 0, 2],
  [1, 2, 1, 0, 3, 0],
  [1, 2, 1, 0, 2, 1],
  [1, 2, 1, 0, 1, 2],
  [1, 2, 1, 0, 0, 3],
  [1, 2, 0, 4, 0, 0],
  [1, 2, 0, 3, 1, 0],
  [1, 2, 0, 3, 0, 1],
  [1, 2, 0, 2, 2, 0],
  [1, 2, 0, 2, 1, 1],
  [1, 2, 0, 2, 0, 2],
  [1, 2, 0, 1, 3, 0],
  [1, 2, 0, 1, 2, 1],
  [1, 2, 0, 1, 1, 2],
  [1, 2, 0, 1, 0, 3],
  [1, 2, 0, 0, 4, 0],
  [1, 2, 0, 0, 3, 1],
  [1, 2, 0, 0, 2, 2],
  [1, 2, 0, 0, 1, 3],
  [1, 2, 0, 0, 0, 4],
  [1, 1, 5, 0, 0, 0],
  [1, 1, 4, 1, 0, 0],
  [1, 1, 4, 0, 1, 0],
  [1, 1, 4, 0, 0, 1],
  [1, 1, 3, 2, 0, 0],
  [1, 1, 3, 1, 1, 0],
  [1, 1, 3, 1, 0, 1],
  [1, 1, 3, 0, 2, 0],
  [1, 1, 3, 0, 1, 1],
  [1, 1, 3, 0, 0, 2],
  [1, 1, 2, 3, 0, 0],
  [1, 1, 2, 2, 1, 0],
  [1, 1, 2, 2, 0, 1],
  [1, 1, 2, 1, 2, 0],
  [1, 1, 2, 1, 1, 1],
  [1, 1, 2, 1, 0, 2],
  [1, 1, 2, 0, 3, 0],
  [1, 1, 2, 0, 2, 1],
  [1, 1, 2, 0, 1, 2],
  [1, 1, 2, 0, 0, 3],
  [1, 1, 1, 4, 0, 0],
  [1, 1, 1, 3, 1, 0],
  [1, 1, 1, 3, 0, 1],
  [1, 1, 1, 2, 2, 0],
  [1, 1, 1, 2, 1, 1],
  [1, 1, 1, 2, 0, 2],
  [1, 1, 1, 1, 3, 0],
  [1, 1, 1, 1, 2, 1],
  [1, 1, 1, 1, 1, 2],
  [1, 1, 1, 1, 0, 3],
  [1, 1, 1, 0, 4, 0],
  [1, 1, 1, 0, 3, 1],
  [1, 1, 1, 0, 2, 2],
  [1, 1, 1, 0, 1, 3],
  [1, 1, 1, 0, 0, 4],
  [1, 1, 0, 5, 0, 0],
  [1, 1, 0, 4, 1, 0],
  [1, 1, 0, 4, 0, 1],
  [1, 1, 0, 3, 2, 0],
  [1, 1, 0, 3, 1, 1],
  [1, 1, 0, 3, 0, 2],
  [1, 1, 0, 2, 3, 0],
  [1, 1, 0, 2, 2, 1],
  [1, 1, 0, 2, 1, 2],
  [1, 1, 0, 2, 0, 3],
  [1, 1, 0, 1, 4, 0],
  [1, 1, 0, 1, 3, 1],
  [1, 1, 0, 1, 2, 2],
  [1, 1, 0, 1, 1, 3],
  [1, 1, 0, 1, 0, 4],
  [1, 1, 0, 0, 5, 0],
  [1, 1, 0, 0, 4, 1],
  [1, 1, 0, 0, 3, 2],
  [1, 1, 0, 0, 2, 3],
  [1, 1, 0, 0, 1, 4],
  [1, 1, 0, 0, 0, 5],
  [1, 0, 6, 0, 0, 0],
  [1, 0, 5, 1, 0, 0],
  [1, 0, 5, 0, 1, 0],
  [1, 0, 5, 0, 0, 1],
  [1, 0, 4, 2, 0, 0],
  [1, 0, 4, 1, 1, 0],
  [1, 0, 4, 1, 0, 1],
  [1, 0, 4, 0, 2, 0],
  [1, 0, 4, 0, 1, 1],
  [1, 0, 4, 0, 0, 2],
  [1, 0, 3, 3, 0, 0],
  [1, 0, 3, 2, 1, 0],
  [1, 0, 3, 2, 0, 1],
  [1, 0, 3, 1, 2, 0],
  [1, 0, 3, 1, 1, 1],
  [1, 0, 3, 1, 0, 2],
  [1, 0, 3, 0, 3, 0],
  [1, 0, 3, 0, 2, 1],
  [1, 0, 3, 0, 1, 2],
  [1, 0, 3, 0, 0, 3],
  [1, 0, 2, 4, 0, 0],
  [1, 0, 2, 3, 1, 0],
  [1, 0, 2, 3, 0, 1],
  [1, 0, 2, 2, 2, 0],
  [1, 0, 2, 2, 1, 1],
  [1, 0, 2, 2, 0, 2],
  [1, 0, 2, 1, 3, 0],
  [1, 0, 2, 1, 2, 1],
  [1, 0, 2, 1, 1, 2],
  [1, 0, 2, 1, 0, 3],
  [1, 0, 2, 0, 4, 0],
  [1, 0, 2, 0, 3, 1],
  [1, 0, 2, 0, 2, 2],
  [1, 0, 2, 0, 1, 3],
  [1, 0, 2, 0, 0, 4],
  [1, 0, 1, 5, 0, 0],
  [1, 0, 1, 4, 1, 0],
  [1, 0, 1, 4, 0, 1],
  [1, 0, 1, 3, 2, 0],
  [1, 0, 1, 3, 1, 1],
  [1, 0, 1, 3, 0, 2],
  [1, 0, 1, 2, 3, 0],
  [1, 0, 1, 2, 2, 1],
  [1, 0, 1, 2, 1, 2],
  [1, 0, 1, 2, 0, 3],
  [1, 0, 1, 1, 4, 0],
  [1, 0, 1, 1, 3, 1],
  [1, 0, 1, 1, 2, 2],
  [1, 0, 1, 1, 1, 3],
  [1, 0, 1, 1, 0, 4],
  [1, 0, 1, 0, 5, 0],
  [1, 0, 1, 0, 4, 1],
  [1, 0, 1, 0, 3, 2],
  [1, 0, 1, 0, 2, 3],
  [1, 0, 1, 0, 1, 4],
  [1, 0, 1, 0, 0, 5],
  [1, 0, 0, 6, 0, 0],
  [1, 0, 0, 5, 1, 0],
  [1, 0, 0, 5, 0, 1],
  [1, 0, 0, 4, 2, 0],
  [1, 0, 0, 4, 1, 1],
  [1, 0, 0, 4, 0, 2],
  [1, 0, 0, 3, 3, 0],
  [1, 0, 0, 3, 2, 1],
  [1, 0, 0, 3, 1, 2],
  [1, 0, 0, 3, 0, 3],
  [1, 0, 0, 2, 4, 0],
  [1, 0, 0, 2, 3, 1],
  [1, 0, 0, 2, 2, 2],
  [1, 0, 0, 2, 1, 3],
  [1, 0, 0, 2, 0, 4],
  [1, 0, 0, 1, 5, 0],
  [1, 0, 0, 1, 4, 1],
  [1, 0, 0, 1, 3, 2],
  [1, 0, 0, 1, 2, 3],
  [1, 0, 0, 1, 1, 4],
  [1, 0, 0, 1, 0, 5],
  [1, 0, 0, 0, 6, 0],
  [1, 0, 0, 0, 5, 1],
  [1, 0, 0, 0, 4, 2],
  [1, 0, 0, 0, 3, 3],
  [1, 0, 0, 0, 2, 4],
  [1, 0, 0, 0, 1, 5],
  [1, 0, 0, 0, 0, 6],
  [0, 7, 0, 0, 0, 0],
  [0, 6, 1, 0, 0, 0],
  [0, 6, 0, 1, 0, 0],
  [0, 6, 0, 0, 1, 0],
  [0, 6, 0, 0, 0, 1],
  [0, 5, 2, 0, 0, 0],
  [0, 5, 1, 1, 0, 0],
  [0, 5, 1, 0, 1, 0],
  [0, 5, 1, 0, 0, 1],
  [0, 5, 0, 2, 0, 0],
  [0, 5, 0, 1, 1, 0],
  [0, 5, 0, 1, 0, 1],
  [0, 5, 0, 0, 2, 0],
  [0, 5, 0, 0, 1, 1],
  [0, 5, 0, 0, 0, 2],
  [0, 4, 3, 0, 0, 0],
  [0, 4, 2, 1, 0, 0],
  [0, 4, 2, 0, 1, 0],
  [0, 4, 2, 0, 0, 1],
  [0, 4, 1, 2, 0, 0],
  [0, 4, 1, 1, 1, 0],
  [0, 4, 1, 1, 0, 1],
  [0, 4, 1, 0, 2, 0],
  [0, 4, 1, 0, 1, 1],
  [0, 4, 1, 0, 0, 2],
  [0, 4, 0, 3, 0, 0],
  [0, 4, 0, 2, 1, 0],
  [0, 4, 0, 2, 0, 1],
  [0, 4, 0, 1, 2, 0],
  [0, 4, 0, 1, 1, 1],
  [0, 4, 0, 1, 0, 2],
  [0, 4, 0, 0, 3, 0],
  [0, 4, 0, 0, 2, 1],
  [0, 4, 0, 0, 1, 2],
  [0, 4, 0, 0, 0, 3],
  [0, 3, 4, 0, 0, 0],
  [0, 3, 3, 1, 0, 0],
  [0, 3, 3, 0, 1, 0],
  [0, 3, 3, 0, 0, 1],
  [0, 3, 2, 2, 0, 0],
  [0, 3, 2, 1, 1, 0],
  [0, 3, 2, 1, 0, 1],
  [0, 3, 2, 0, 2, 0],
  [0, 3, 2, 0, 1, 1],
  [0, 3, 2, 0, 0, 2],
  [0, 3, 1, 3, 0, 0],
  [0, 3, 1, 2, 1, 0],
  [0, 3, 1, 2, 0, 1],
  [0, 3, 1, 1, 2, 0],
  [0, 3, 1, 1, 1, 1],
  [0, 3, 1, 1, 0, 2],
  [0, 3, 1, 0, 3, 0],
  [0, 3, 1, 0, 2, 1],
  [0, 3, 1, 0, 1, 2],
  [0, 3, 1, 0, 0, 3],
  [0, 3, 0, 4, 0, 0],
  [0, 3, 0, 3, 1, 0],
  [0, 3, 0, 3, 0, 1],
  [0, 3, 0, 2, 2, 0],
  [0, 3, 0, 2, 1, 1],
  [0, 3, 0, 2, 0, 2],
  [0, 3, 0, 1, 3, 0],
  [0, 3, 0, 1, 2, 1],
  [0, 3, 0, 1, 1, 2],
  [0, 3, 0, 1, 0, 3],
  [0, 3, 0, 0, 4, 0],
  [0, 3, 0, 0, 3, 1],
  [0, 3, 0, 0, 2, 2],
  [0, 3, 0, 0, 1, 3],
  [0, 3, 0, 0, 0, 4],
  [0, 2, 5, 0, 0, 0],
  [0, 2, 4, 1, 0, 0],
  [0, 2, 4, 0, 1, 0],
  [0, 2, 4, 0, 0, 1],
  [0, 2, 3, 2, 0, 0],
  [0, 2, 3, 1, 1, 0],
  [0, 2, 3, 1, 0, 1],
  [0, 2, 3, 0, 2, 0],
  [0, 2, 3, 0, 1, 1],
  [0, 2, 3, 0, 0, 2],
  [0, 2, 2, 3, 0, 0],
  [0, 2, 2, 2, 1, 0],
  [0, 2, 2, 2, 0, 1],
  [0, 2, 2, 1, 2, 0],
  [0, 2, 2, 1, 1, 1],
  [0, 2, 2, 1, 0, 2],
  [0, 2, 2, 0, 3, 0],
  [0, 2, 2, 0, 2, 1],
  [0, 2, 2, 0, 1, 2],
  [0, 2, 2, 0, 0, 3],
  [0, 2, 1, 4, 0, 0],
  [0, 2, 1, 3, 1, 0],
  [0, 2, 1, 3, 0, 1],
  [0, 2, 1, 2, 2, 0],
  [0, 2, 1, 2, 1, 1],
  [0, 2, 1, 2, 0, 2],
  [0, 2, 1, 1, 3, 0],
  [0, 2, 1, 1, 2, 1],
  [0, 2, 1, 1, 1, 2],
  [0, 2, 1, 1, 0, 3],
  [0, 2, 1, 0, 4, 0],
  [0, 2, 1, 0, 3, 1],
  [0, 2, 1, 0, 2, 2],
  [0, 2, 1, 0, 1, 3],
  [0, 2, 1, 0, 0, 4],
  [0, 2, 0, 5, 0, 0],
  [0, 2, 0, 4, 1, 0],
  [0, 2, 0, 4, 0, 1],
  [0, 2, 0, 3, 2, 0],
  [0, 2, 0, 3, 1, 1],
  [0, 2, 0, 3, 0, 2],
  [0, 2, 0, 2, 3, 0],
  [0, 2, 0, 2, 2, 1],
  [0, 2, 0, 2, 1, 2],
  [0, 2, 0, 2, 0, 3],
  [0, 2, 0, 1, 4, 0],
  [0, 2, 0, 1, 3, 1],
  [0, 2, 0, 1, 2, 2],
  [0, 2, 0, 1, 1, 3],
  [0, 2, 0, 1, 0, 4],
  [0, 2, 0, 0, 5, 0],
  [0, 2, 0, 0, 4, 1],
  [0, 2, 0, 0, 3, 2],
  [0, 2, 0, 0, 2, 3],
  [0, 2, 0, 0, 1, 4],
  [0, 2, 0, 0, 0, 5],
  [0, 1, 6, 0, 0, 0],
  [0, 1, 5, 1, 0, 0],
  [0, 1, 5, 0, 1, 0],
  [0, 1, 5, 0, 0, 1],
  [0, 1, 4, 2, 0, 0],
  [0, 1, 4, 1, 1, 0],
  [0, 1, 4, 1, 0, 1],
  [0, 1, 4, 0, 2, 0],
  [0, 1, 4, 0, 1, 1],
  [0, 1, 4, 0, 0, 2],
  [0, 1, 3, 3, 0, 0],
  [0, 1, 3, 2, 1, 0],
  [0, 1, 3, 2, 0, 1],
  [0, 1, 3, 1, 2, 0],
  [0, 1, 3, 1, 1, 1],
  [0, 1, 3, 1, 0, 2],
  [0, 1, 3, 0, 3, 0],
  [0, 1, 3, 0, 2, 1],
  [0, 1, 3, 0, 1, 2],
  [0, 1, 3, 0, 0, 3],
  [0, 1, 2, 4, 0, 0],
  [0, 1, 2, 3, 1, 0],
  [0, 1, 2, 3, 0, 1],
  [0, 1, 2, 2, 2, 0],
  [0, 1, 2, 2, 1, 1],
  [0, 1, 2, 2, 0, 2],
  [0, 1, 2, 1, 3, 0],
  [0, 1, 2, 1, 2, 1],
  [0, 1, 2, 1, 1, 2],
  [0, 1, 2, 1, 0, 3],
  [0, 1, 2, 0, 4, 0],
  [0, 1, 2, 0, 3, 1],
  [0, 1, 2, 0, 2, 2],
  [0, 1, 2, 0, 1, 3],
  [0, 1, 2, 0, 0, 4],
  [0, 1, 1, 5, 0, 0],
  [0, 1, 1, 4, 1, 0],
  [0, 1, 1, 4, 0, 1],
  [0, 1, 1, 3, 2, 0],
  [0, 1, 1, 3, 1, 1],
  [0, 1, 1, 3, 0, 2],
  [0, 1, 1, 2, 3, 0],
  [0, 1, 1, 2, 2, 1],
  [0, 1, 1, 2, 1, 2],
  [0, 1, 1, 2, 0, 3],
  [0, 1, 1, 1, 4, 0],
  [0, 1, 1, 1, 3, 1],
  [0, 1, 1, 1, 2, 2],
  [0, 1, 1, 1, 1, 3],
  [0, 1, 1, 1, 0, 4],
  [0, 1, 1, 0, 5, 0],
  [0, 1, 1, 0, 4, 1],
  [0, 1, 1, 0, 3, 2],
  [0, 1, 1, 0, 2, 3],
  [0, 1, 1, 0, 1, 4],
  [0, 1, 1, 0, 0, 5],
  [0, 1, 0, 6, 0, 0],
  [0, 1, 0, 5, 1, 0],
  [0, 1, 0, 5, 0, 1],
  [0, 1, 0, 4, 2, 0],
  [0, 1, 0, 4, 1, 1],
  [0, 1, 0, 4, 0, 2],
  [0, 1, 0, 3, 3, 0],
  [0, 1, 0, 3, 2, 1],
  [0, 1, 0, 3, 1, 2],
  [0, 1, 0, 3, 0, 3],
  [0, 1, 0, 2, 4, 0],
  [0, 1, 0, 2, 3, 1],
  [0, 1, 0, 2, 2, 2],
  [0, 1, 0, 2, 1, 3],
  [0, 1, 0, 2, 0, 4],
  [0, 1, 0, 1, 5, 0],
  [0, 1, 0, 1, 4, 1],
  [0, 1, 0, 1, 3, 2],
  [0, 1, 0, 1, 2, 3],
  [0, 1, 0, 1, 1, 4],
  [0, 1, 0, 1, 0, 5],
  [0, 1, 0, 0, 6, 0],
  [0, 1, 0, 0, 5, 1],
  [0, 1, 0, 0, 4, 2],
  [0, 1, 0, 0, 3, 3],
  [0, 1, 0, 0, 2, 4],
  [0, 1, 0, 0, 1, 5],
  [0, 1, 0, 0, 0, 6],
  [0, 0, 7, 0, 0, 0],
  [0, 0, 6, 1, 0, 0],
  [0, 0, 6, 0, 1, 0],
  [0, 0, 6, 0, 0, 1],
  [0, 0, 5, 2, 0, 0],
  [0, 0, 5, 1, 1, 0],
  [0, 0, 5, 1, 0, 1],
  [0, 0, 5, 0, 2, 0],
  [0, 0, 5, 0, 1, 1],
  [0, 0, 5, 0, 0, 2],
  [0, 0, 4, 3, 0, 0],
  [0, 0, 4, 2, 1, 0],
  [0, 0, 4, 2, 0, 1],
  [0, 0, 4, 1, 2, 0],
  [0, 0, 4, 1, 1, 1],
  [0, 0, 4, 1, 0, 2],
  [0, 0, 4, 0, 3, 0],
  [0, 0, 4, 0, 2, 1],
  [0, 0, 4, 0, 1, 2],
  [0, 0, 4, 0, 0, 3],
  [0, 0, 3, 4, 0, 0],
  [0, 0, 3, 3, 1, 0],
  [0, 0, 3, 3, 0, 1],
  [0, 0, 3, 2, 2, 0],
  [0, 0, 3, 2, 1, 1],
  [0, 0, 3, 2, 0, 2],
  [0, 0, 3, 1, 3, 0],
  [0, 0, 3, 1, 2, 1],
  [0, 0, 3, 1, 1, 2],
  [0, 0, 3, 1, 0, 3],
  [0, 0, 3, 0, 4, 0],
  [0, 0, 3, 0, 3, 1],
  [0, 0, 3, 0, 2, 2],
  [0, 0, 3, 0, 1, 3],
  [0, 0, 3, 0, 0, 4],
  [0, 0, 2, 5, 0, 0],
  [0, 0, 2, 4, 1, 0],
  [0, 0, 2, 4, 0, 1],
  [0, 0, 2, 3, 2, 0],
  [0, 0, 2, 3, 1, 1],
  [0, 0, 2, 3, 0, 2],
  [0, 0, 2, 2, 3, 0],
  [0, 0, 2, 2, 2, 1],
  [0, 0, 2, 2, 1, 2],
  [0, 0, 2, 2, 0, 3],
  [0, 0, 2, 1, 4, 0],
  [0, 0, 2, 1, 3, 1],
  [0, 0, 2, 1, 2, 2],
  [0, 0, 2, 1, 1, 3],
  [0, 0, 2, 1, 0, 4],
  [0, 0, 2, 0, 5, 0],
  [0, 0, 2, 0, 4, 1],
  [0, 0, 2, 0, 3, 2],
  [0, 0, 2, 0, 2, 3],
  [0, 0, 2, 0, 1, 4],
  [0, 0, 2, 0, 0, 5],
  [0, 0, 1, 6, 0, 0],
  [0, 0, 1, 5, 1, 0],
  [0, 0, 1, 5, 0, 1],
  [0, 0, 1, 4, 2, 0],
  [0, 0, 1, 4, 1, 1],
  [0, 0, 1, 4, 0, 2],
  [0, 0, 1, 3, 3, 0],
  [0, 0, 1, 3, 2, 1],
  [0, 0, 1, 3, 1, 2],
  [0, 0, 1, 3, 0, 3],
  [0, 0, 1, 2, 4, 0],
  [0, 0, 1, 2, 3, 1],
  [0, 0, 1, 2, 2, 2],
  [0, 0, 1, 2, 1, 3],
  [0, 0, 1, 2, 0, 4],
  [0, 0, 1, 1, 5, 0],
  [0, 0, 1, 1, 4, 1],
  [0, 0, 1, 1, 3, 2],
  [0, 0, 1, 1, 2, 3],
  [0, 0, 1, 1, 1, 4],
  [0, 0, 1, 1, 0, 5],
  [0, 0, 1, 0, 6, 0],
  [0, 0, 1, 0, 5, 1],
  [0, 0, 1, 0, 4, 2],
  [0, 0, 1, 0, 3, 3],
  [0, 0, 1, 0, 2, 4],
  [0, 0, 1, 0, 1, 5],
  [0, 0, 1, 0, 0, 6],
  [0, 0, 0, 7, 0, 0],
  [0, 0, 0, 6, 1, 0],
  [0, 0, 0, 6, 0, 1],
  [0, 0, 0, 5, 2, 0],
  [0, 0, 0, 5, 1, 1],
  [0, 0, 0, 5, 0, 2],
  [0, 0, 0, 4, 3, 0],
  [0, 0, 0, 4, 2, 1],
  [0, 0, 0, 4, 1, 2],
  [0, 0, 0, 4, 0, 3],
  [0, 0, 0, 3, 4, 0],
  [0, 0, 0, 3, 3, 1],
  [0, 0, 0, 3, 2, 2],
  [0, 0, 0, 3, 1, 3],
  [0, 0, 0, 3, 0, 4],
  [0, 0, 0, 2, 5, 0],
  [0, 0, 0, 2, 4, 1],
  [0, 0, 0, 2, 3, 2],
  [0, 0, 0, 2, 2, 3],
  [0, 0, 0, 2, 1, 4],
  [0, 0, 0, 2, 0, 5],
  [0, 0, 0, 1, 6, 0],
  [0, 0, 0, 1, 5, 1],
  [0, 0, 0, 1, 4, 2],
  [0, 0, 0, 1, 3, 3],
  [0, 0, 0, 1, 2, 4],
  [0, 0, 0, 1, 1, 5],
  [0, 0, 0, 1, 0, 6],
  [0, 0, 0, 0, 7, 0],
  [0, 0, 0, 0, 6, 1],
  [0, 0, 0, 0, 5, 2],
  [0, 0, 0, 0, 4, 3],
  [0, 0, 0, 0, 3, 4],
  [0, 0, 0, 0, 2, 5],
  [0, 0, 0, 0, 1, 6],
  [0, 0, 0, 0, 0, 7],
  [7, 1, 0, 0, 0, 0],
  [7, 0, 1, 0, 0, 0],
  [7, 0, 0, 1, 0, 0],
  [7, 0, 0, 0, 1, 0],
  [7, 0, 0, 0, 0, 1],
  [6, 1, 1, 0, 0, 0],
  [6, 1, 0, 1, 0, 0],
  [6, 1, 0, 0, 1, 0],
  [6, 1, 0, 0, 0, 1],
  [6, 0, 1, 1, 0, 0],
  [6, 0, 1, 0, 1, 0],
  [6, 0, 1, 0, 0, 1],
  [6, 0, 0, 1, 1, 0],
  [6, 0, 0, 1, 0, 1],
  [6, 0, 0, 0, 1, 1],
  [5, 3, 0, 0, 0, 0],
  [5, 2, 1, 0, 0, 0],
  [5, 2, 0, 1, 0, 0],
  [5, 2, 0, 0, 1, 0],
  [5, 2, 0, 0, 0, 1],
  [5, 1, 2, 0, 0, 0],
  [5, 1, 1, 1, 0, 0],
  [5, 1, 1, 0, 1, 0],
  [5, 1, 1, 0, 0, 1],
  [5, 1, 0, 2, 0, 0],
  [5, 1, 0, 1, 1, 0],
  [5, 1, 0, 1, 0, 1],
  [5, 1, 0, 0, 2, 0],
  [5, 1, 0, 0, 1, 1],
  [5, 1, 0, 0, 0, 2],
  [5, 0, 3, 0, 0, 0],
  [5, 0, 2, 1, 0, 0],
  [5, 0, 2, 0, 1, 0],
  [5, 0, 2, 0, 0, 1],
  [5, 0, 1, 2, 0, 0],
  [5, 0, 1, 1, 1, 0],
  [5, 0, 1, 1, 0, 1],
  [5, 0, 1, 0, 2, 0],
  [5, 0, 1, 0, 1, 1],
  [5, 0, 1, 0, 0, 2],
  [5, 0, 0, 3, 0, 0],
  [5, 0, 0, 2, 1, 0],
  [5, 0, 0, 2, 0, 1],
  [5, 0, 0, 1, 2, 0],
  [5, 0, 0, 1, 1, 1],
  [5, 0, 0, 1, 0, 2],
  [5, 0, 0, 0, 3, 0],
  [5, 0, 0, 0, 2, 1],
  [5, 0, 0, 0, 1, 2],
  [5, 0, 0, 0, 0, 3],
  [4, 3, 1, 0, 0, 0],
  [4, 3, 0, 1, 0, 0],
  [4, 3, 0, 0, 1, 0],
  [4, 3, 0, 0, 0, 1],
  [4, 2, 1, 1, 0, 0],
  [4, 2, 1, 0, 1, 0],
  [4, 2, 1, 0, 0, 1],
  [4, 2, 0, 1, 1, 0],
  [4, 2, 0, 1, 0, 1],
  [4, 2, 0, 0, 1, 1],
  [4, 1, 3, 0, 0, 0],
  [4, 1, 2, 1, 0, 0],
  [4, 1, 2, 0, 1, 0],
  [4, 1, 2, 0, 0, 1],
  [4, 1, 1, 2, 0, 0],
  [4, 1, 1, 1, 1, 0],
  [4, 1, 1, 1, 0, 1],
  [4, 1, 1, 0, 2, 0],
  [4, 1, 1, 0, 1, 1],
  [4, 1, 1, 0, 0, 2],
  [4, 1, 0, 3, 0, 0],
  [4, 1, 0, 2, 1, 0],
  [4, 1, 0, 2, 0, 1],
  [4, 1, 0, 1, 2, 0],
  [4, 1, 0, 1, 1, 1],
  [4, 1, 0, 1, 0, 2],
  [4, 1, 0, 0, 3, 0],
  [4, 1, 0, 0, 2, 1],
  [4, 1, 0, 0, 1, 2],
  [4, 1, 0, 0, 0, 3],
  [4, 0, 3, 1, 0, 0],
  [4, 0, 3, 0, 1, 0],
  [4, 0, 3, 0, 0, 1],
  [4, 0, 2, 1, 1, 0],
  [4, 0, 2, 1, 0, 1],
  [4, 0, 2, 0, 1, 1],
  [4, 0, 1, 3, 0, 0],
  [4, 0, 1, 2, 1, 0],
  [4, 0, 1, 2, 0, 1],
  [4, 0, 1, 1, 2, 0],
  [4, 0, 1, 1, 1, 1],
  [4, 0, 1, 1, 0, 2],
  [4, 0, 1, 0, 3, 0],
  [4, 0, 1, 0, 2, 1],
  [4, 0, 1, 0, 1, 2],
  [4, 0, 1, 0, 0, 3],
  [4, 0, 0, 3, 1, 0],
  [4, 0, 0, 3, 0, 1],
  [4, 0, 0, 2, 1, 1],
  [4, 0, 0, 1, 3, 0],
  [4, 0, 0, 1, 2, 1],
  [4, 0, 0, 1, 1, 2],
  [4, 0, 0, 1, 0, 3],
  [4, 0, 0, 0, 3, 1],
  [4, 0, 0, 0, 1, 3],
  [3, 5, 0, 0, 0, 0],
  [3, 4, 1, 0, 0, 0],
  [3, 4, 0, 1, 0, 0],
  [3, 4, 0, 0, 1, 0],
  [3, 4, 0, 0, 0, 1],
  [3, 3, 2, 0, 0, 0],
  [3, 3, 1, 1, 0, 0],
  [3, 3, 1, 0, 1, 0],
  [3, 3, 1, 0, 0, 1],
  [3, 3, 0, 2, 0, 0],
  [3, 3, 0, 1, 1, 0],
  [3, 3, 0, 1, 0, 1],
  [3, 3, 0, 0, 2, 0],
  [3, 3, 0, 0, 1, 1],
  [3, 3, 0, 0, 0, 2],
  [3, 2, 3, 0, 0, 0],
  [3, 2, 2, 1, 0, 0],
  [3, 2, 2, 0, 1, 0],
  [3, 2, 2, 0, 0, 1],
  [3, 2, 1, 2, 0, 0],
  [3, 2, 1, 1, 1, 0],
  [3, 2, 1, 1, 0, 1],
  [3, 2, 1, 0, 2, 0],
  [3, 2, 1, 0, 1, 1],
  [3, 2, 1, 0, 0, 2],
  [3, 2, 0, 3, 0, 0],
  [3, 2, 0, 2, 1, 0],
  [3, 2, 0, 2, 0, 1],
  [3, 2, 0, 1, 2, 0],
  [3, 2, 0, 1, 1, 1],
  [3, 2, 0, 1, 0, 2],
  [3, 2, 0, 0, 3, 0],
  [3, 2, 0, 0, 2, 1],
  [3, 2, 0, 0, 1, 2],
  [3, 2, 0, 0, 0, 3],
  [3, 1, 4, 0, 0, 0],
  [3, 1, 3, 1, 0, 0],
  [3, 1, 3, 0, 1, 0],
  [3, 1, 3, 0, 0, 1],
  [3, 1, 2, 2, 0, 0],
  [3, 1, 2, 1, 1, 0],
  [3, 1, 2, 1, 0, 1],
  [3, 1, 2, 0, 2, 0],
  [3, 1, 2, 0, 1, 1],
  [3, 1, 2, 0, 0, 2],
  [3, 1, 1, 3, 0, 0],
  [3, 1, 1, 2, 1, 0],
  [3, 1, 1, 2, 0, 1],
  [3, 1, 1, 1, 2, 0],
  [3, 1, 1, 1, 0, 2],
  [3, 1, 1, 0, 3, 0],
  [3, 1, 1, 0, 2, 1],
  [3, 1, 1, 0, 1, 2],
  [3, 1, 1, 0, 0, 3],
  [3, 1, 0, 4, 0, 0],
  [3, 1, 0, 3, 1, 0],
  [3, 1, 0, 3, 0, 1],
  [3, 1, 0, 2, 2, 0],
  [3, 1, 0, 2, 1, 1],
  [3, 1, 0, 2, 0, 2],
  [3, 1, 0, 1, 3, 0],
  [3, 1, 0, 1, 2, 1],
  [3, 1, 0, 1, 1, 2],
  [3, 1, 0, 1, 0, 3],
  [3, 1, 0, 0, 4, 0],
  [3, 1, 0, 0, 3, 1],
  [3, 1, 0, 0, 2, 2],
  [3, 1, 0, 0, 1, 3],
  [3, 1, 0, 0, 0, 4],
  [3, 0, 5, 0, 0, 0],
  [3, 0, 4, 1, 0, 0],
  [3, 0, 4, 0, 1, 0],
  [3, 0, 4, 0, 0, 1],
  [3, 0, 3, 2, 0, 0],
  [3, 0, 3, 1, 1, 0],
  [3, 0, 3, 1, 0, 1],
  [3, 0, 3, 0, 2, 0],
  [3, 0, 3, 0, 1, 1],
  [3, 0, 3, 0, 0, 2],
  [3, 0, 2, 3, 0, 0],
  [3, 0, 2, 2, 1, 0],
  [3, 0, 2, 2, 0, 1],
  [3, 0, 2, 1, 2, 0],
  [3, 0, 2, 1, 1, 1],
  [3, 0, 2, 1, 0, 2],
  [3, 0, 2, 0, 3, 0],
  [3, 0, 2, 0, 2, 1],
  [3, 0, 2, 0, 1, 2],
  [3, 0, 2, 0, 0, 3],
  [3, 0, 1, 4, 0, 0],
  [3, 0, 1, 3, 1, 0],
  [3, 0, 1, 3, 0, 1],
  [3, 0, 1, 2, 2, 0],
  [3, 0, 1, 2, 1, 1],
  [3, 0, 1, 2, 0, 2],
  [3, 0, 1, 1, 3, 0],
  [3, 0, 1, 1, 2, 1],
  [3, 0, 1, 1, 1, 2],
  [3, 0, 1, 1, 0, 3],
  [3, 0, 1, 0, 4, 0],
  [3, 0, 1, 0, 3, 1],
  [3, 0, 1, 0, 2, 2],
  [3, 0, 1, 0, 1, 3],
  [3, 0, 1, 0, 0, 4],
  [3, 0, 0, 5, 0, 0],
  [3, 0, 0, 4, 1, 0],
  [3, 0, 0, 4, 0, 1],
  [3, 0, 0, 3, 2, 0],
  [3, 0, 0, 3, 1, 1],
  [3, 0, 0, 3, 0, 2],
  [3, 0, 0, 2, 3, 0],
  [3, 0, 0, 2, 2, 1],
  [3, 0, 0, 2, 1, 2],
  [3, 0, 0, 2, 0, 3],
  [3, 0, 0, 1, 4, 0],
  [3, 0, 0, 1, 3, 1],
  [3, 0, 0, 1, 2, 2],
  [3, 0, 0, 1, 1, 3],
  [3, 0, 0, 1, 0, 4],
  [3, 0, 0, 0, 5, 0],
  [3, 0, 0, 0, 4, 1],
  [3, 0, 0, 0, 3, 2],
  [3, 0, 0, 0, 2, 3],
  [3, 0, 0, 0, 1, 4],
  [3, 0, 0, 0, 0, 5],
  [2, 5, 1, 0, 0, 0],
  [2, 5, 0, 1, 0, 0],
  [2, 5, 0, 0, 1, 0],
  [2, 5, 0, 0, 0, 1],
  [2, 4, 1, 1, 0, 0],
  [2, 4, 1, 0, 1, 0],
  [2, 4, 1, 0, 0, 1],
  [2, 4, 0, 1, 1, 0],
  [2, 4, 0, 1, 0, 1],
  [2, 4, 0, 0, 1, 1],
  [2, 3, 3, 0, 0, 0],
  [2, 3, 2, 1, 0, 0],
  [2, 3, 2, 0, 1, 0],
  [2, 3, 2, 0, 0, 1],
  [2, 3, 1, 2, 0, 0],
  [2, 3, 1, 1, 1, 0],
  [2, 3, 1, 1, 0, 1],
  [2, 3, 1, 0, 2, 0],
  [2, 3, 1, 0, 1, 1],
  [2, 3, 1, 0, 0, 2],
  [2, 3, 0, 3, 0, 0],
  [2, 3, 0, 2, 1, 0],
  [2, 3, 0, 2, 0, 1],
  [2, 3, 0, 1, 2, 0],
  [2, 3, 0, 1, 1, 1],
  [2, 3, 0, 1, 0, 2],
  [2, 3, 0, 0, 3, 0],
  [2, 3, 0, 0, 2, 1],
  [2, 3, 0, 0, 1, 2],
  [2, 3, 0, 0, 0, 3],
  [2, 2, 3, 1, 0, 0],
  [2, 2, 3, 0, 1, 0],
  [2, 2, 3, 0, 0, 1],
  [2, 2, 2, 1, 1, 0],
  [2, 2, 2, 1, 0, 1],
  [2, 2, 2, 0, 1, 1],
  [2, 2, 1, 3, 0, 0],
  [2, 2, 1, 2, 1, 0],
  [2, 2, 1, 2, 0, 1],
  [2, 2, 1, 1, 2, 0],
  [2, 2, 1, 1, 1, 1],
  [2, 2, 1, 1, 0, 2],
  [2, 2, 1, 0, 3, 0],
  [2, 2, 1, 0, 2, 1],
  [2, 2, 1, 0, 1, 2],
  [2, 2, 1, 0, 0, 3],
  [2, 2, 0, 3, 1, 0],
  [2, 2, 0, 3, 0, 1],
  [2, 2, 0, 2, 1, 1],
  [2, 2, 0, 1, 3, 0],
  [2, 2, 0, 1, 2, 1],
  [2, 2, 0, 1, 1, 2],
  [2, 2, 0, 1, 0, 3],
  [2, 2, 0, 0, 3, 1],
  [2, 2, 0, 0, 1, 3],
  [2, 1, 5, 0, 0, 0],
  [2, 1, 4, 1, 0, 0],
  [2, 1, 4, 0, 1, 0],
  [2, 1, 4, 0, 0, 1],
  [2, 1, 3, 2, 0, 0],
  [2, 1, 3, 1, 1, 0],
  [2, 1, 3, 1, 0, 1],
  [2, 1, 3, 0, 2, 0],
  [2, 1, 3, 0, 1, 1],
  [2, 1, 3, 0, 0, 2],
  [2, 1, 2, 3, 0, 0],
  [2, 1, 2, 2, 1, 0],
  [2, 1, 2, 2, 0, 1],
  [2, 1, 2, 1, 2, 0],
  [2, 1, 2, 1, 1, 1],
  [2, 1, 2, 1, 0, 2],
  [2, 1, 2, 0, 3, 0],
  [2, 1, 2, 0, 2, 1],
  [2, 1, 2, 0, 1, 2],
  [2, 1, 2, 0, 0, 3],
  [2, 1, 1, 4, 0, 0],
  [2, 1, 1, 3, 1, 0],
  [2, 1, 1, 3, 0, 1],
  [2, 1, 1, 2, 2, 0],
  [2, 1, 1, 2, 1, 1],
  [2, 1, 1, 2, 0, 2],
  [2, 1, 1, 1, 3, 0],
  [2, 1, 1, 1, 2, 1],
  [2, 1, 1, 1, 1, 2],
  [2, 1, 1, 1, 0, 3],
  [2, 1, 1, 0, 4, 0],
  [2, 1, 1, 0, 3, 1],
  [2, 1, 1, 0, 2, 2],
  [2, 1, 1, 0, 1, 3],
  [2, 1, 1, 0, 0, 4],
  [2, 1, 0, 5, 0, 0],
  [2, 1, 0, 4, 1, 0],
  [2, 1, 0, 4, 0, 1],
  [2, 1, 0, 3, 2, 0],
  [2, 1, 0, 3, 1, 1],
  [2, 1, 0, 3, 0, 2],
  [2, 1, 0, 2, 3, 0],
  [2, 1, 0, 2, 2, 1],
  [2, 1, 0, 2, 1, 2],
  [2, 1, 0, 2, 0, 3],
  [2, 1, 0, 1, 4, 0],
  [2, 1, 0, 1, 3, 1],
  [2, 1, 0, 1, 2, 2],
  [2, 1, 0, 1, 1, 3],
  [2, 1, 0, 1, 0, 4],
  [2, 1, 0, 0, 5, 0],
  [2, 1, 0, 0, 4, 1],
  [2, 1, 0, 0, 3, 2],
  [2, 1, 0, 0, 2, 3],
  [2, 1, 0, 0, 1, 4],
  [2, 1, 0, 0, 0, 5],
  [2, 0, 5, 1, 0, 0],
  [2, 0, 5, 0, 1, 0],
  [2, 0, 5, 0, 0, 1],
  [2, 0, 4, 1, 1, 0],
  [2, 0, 4, 1, 0, 1],
  [2, 0, 4, 0, 1, 1],
  [2, 0, 3, 3, 0, 0],
  [2, 0, 3, 2, 1, 0],
  [2, 0, 3, 2, 0, 1],
  [2, 0, 3, 1, 2, 0],
  [2, 0, 3, 1, 1, 1],
  [2, 0, 3, 1, 0, 2],
  [2, 0, 3, 0, 3, 0],
  [2, 0, 3, 0, 2, 1],
  [2, 0, 3, 0, 1, 2],
  [2, 0, 3, 0, 0, 3],
  [2, 0, 2, 3, 1, 0],
  [2, 0, 2, 3, 0, 1],
  [2, 0, 2, 2, 1, 1],
  [2, 0, 2, 1, 3, 0],
  [2, 0, 2, 1, 2, 1],
  [2, 0, 2, 1, 1, 2],
  [2, 0, 2, 1, 0, 3],
  [2, 0, 2, 0, 3, 1],
  [2, 0, 2, 0, 1, 3],
  [2, 0, 1, 5, 0, 0],
  [2, 0, 1, 4, 1, 0],
  [2, 0, 1, 4, 0, 1],
  [2, 0, 1, 3, 2, 0],
  [2, 0, 1, 3, 1, 1],
  [2, 0, 1, 3, 0, 2],
  [2, 0, 1, 2, 3, 0],
  [2, 0, 1, 2, 2, 1],
  [2, 0, 1, 2, 1, 2],
  [2, 0, 1, 2, 0, 3],
  [2, 0, 1, 1, 4, 0],
  [2, 0, 1, 1, 3, 1],
  [2, 0, 1, 1, 2, 2],
  [2, 0, 1, 1, 1, 3],
  [2, 0, 1, 1, 0, 4],
  [2, 0, 1, 0, 5, 0],
  [2, 0, 1, 0, 4, 1],
  [2, 0, 1, 0, 3, 2],
  [2, 0, 1, 0, 2, 3],
  [2, 0, 1, 0, 1, 4],
  [2, 0, 1, 0, 0, 5],
  [2, 0, 0, 5, 1, 0],
  [2, 0, 0, 5, 0, 1],
  [2, 0, 0, 4, 1, 1],
  [2, 0, 0, 3, 3, 0],
  [2, 0, 0, 3, 2, 1],
  [2, 0, 0, 3, 1, 2],
  [2, 0, 0, 3, 0, 3],
  [2, 0, 0, 2, 3, 1],
  [2, 0, 0, 2, 1, 3],
  [2, 0, 0, 1, 5, 0],
  [2, 0, 0, 1, 4, 1],
  [2, 0, 0, 1, 3, 2],
  [2, 0, 0, 1, 2, 3],
  [2, 0, 0, 1, 1, 4],
  [2, 0, 0, 1, 0, 5],
  [2, 0, 0, 0, 5, 1],
  [2, 0, 0, 0, 3, 3],
  [2, 0, 0, 0, 1, 5],
  [1, 7, 0, 0, 0, 0],
  [1, 6, 1, 0, 0, 0],
  [1, 6, 0, 1, 0, 0],
  [1, 6, 0, 0, 1, 0],
  [1, 6, 0, 0, 0, 1],
  [1, 5, 2, 0, 0, 0],
  [1, 5, 1, 1, 0, 0],
  [1, 5, 1, 0, 1, 0],
  [1, 5, 1, 0, 0, 1],
  [1, 5, 0, 2, 0, 0],
  [1, 5, 0, 1, 1, 0],
  [1, 5, 0, 1, 0, 1],
  [1, 5, 0, 0, 2, 0],
  [1, 5, 0, 0, 1, 1],
  [1, 5, 0, 0, 0, 2],
  [1, 4, 3, 0, 0, 0],
  [1, 4, 2, 1, 0, 0],
  [1, 4, 2, 0, 1, 0],
  [1, 4, 2, 0, 0, 1],
  [1, 4, 1, 2, 0, 0],
  [1, 4, 1, 1, 1, 0],
  [1, 4, 1, 1, 0, 1],
  [1, 4, 1, 0, 2, 0],
  [1, 4, 1, 0, 1, 1],
  [1, 4, 1, 0, 0, 2],
  [1, 4, 0, 3, 0, 0],
  [1, 4, 0, 2, 1, 0],
  [1, 4, 0, 2, 0, 1],
  [1, 4, 0, 1, 2, 0],
  [1, 4, 0, 1, 1, 1],
  [1, 4, 0, 1, 0, 2],
  [1, 4, 0, 0, 3, 0],
  [1, 4, 0, 0, 2, 1],
  [1, 4, 0, 0, 1, 2],
  [1, 4, 0, 0, 0, 3],
  [1, 3, 4, 0, 0, 0],
  [1, 3, 3, 1, 0, 0],
  [1, 3, 3, 0, 1, 0],
  [1, 3, 3, 0, 0, 1],
  [1, 3, 2, 2, 0, 0],
  [1, 3, 2, 1, 1, 0],
  [1, 3, 2, 1, 0, 1],
  [1, 3, 2, 0, 2, 0],
  [1, 3, 2, 0, 1, 1],
  [1, 3, 2, 0, 0, 2],
  [1, 3, 1, 3, 0, 0],
  [1, 3, 1, 2, 1, 0],
  [1, 3, 1, 2, 0, 1],
  [1, 3, 1, 1, 2, 0],
  [1, 3, 1, 1, 1, 1],
  [1, 3, 1, 1, 0, 2],
  [1, 3, 1, 0, 3, 0],
  [1, 3, 1, 0, 2, 1],
  [1, 3, 1, 0, 1, 2],
  [1, 3, 1, 0, 0, 3],
  [1, 3, 0, 4, 0, 0],
  [1, 3, 0, 3, 1, 0],
  [1, 3, 0, 3, 0, 1],
  [1, 3, 0, 2, 2, 0],
  [1, 3, 0, 2, 1, 1],
  [1, 3, 0, 2, 0, 2],
  [1, 3, 0, 1, 3, 0],
  [1, 3, 0, 1, 2, 1],
  [1, 3, 0, 1, 1, 2],
  [1, 3, 0, 1, 0, 3],
  [1, 3, 0, 0, 4, 0],
  [1, 3, 0, 0, 3, 1],
  [1, 3, 0, 0, 2, 2],
  [1, 3, 0, 0, 1, 3],
  [1, 3, 0, 0, 0, 4],
  [1, 2, 5, 0, 0, 0],
  [1, 2, 4, 1, 0, 0],
  [1, 2, 4, 0, 1, 0],
  [1, 2, 4, 0, 0, 1],
  [1, 2, 3, 2, 0, 0],
  [1, 2, 3, 1, 1, 0],
  [1, 2, 3, 1, 0, 1],
  [1, 2, 3, 0, 2, 0],
  [1, 2, 3, 0, 1, 1],
  [1, 2, 3, 0, 0, 2],
  [1, 2, 2, 3, 0, 0],
  [1, 2, 2, 2, 1, 0],
  [1, 2, 2, 2, 0, 1],
  [1, 2, 2, 1, 2, 0],
  [1, 2, 2, 1, 1, 1],
  [1, 2, 2, 1, 0, 2],
  [1, 2, 2, 0, 3, 0],
  [1, 2, 2, 0, 2, 1],
  [1, 2, 2, 0, 1, 2],
  [1, 2, 2, 0, 0, 3],
  [1, 2, 1, 4, 0, 0],
  [1, 2, 1, 3, 1, 0],
  [1, 2, 1, 3, 0, 1],
  [1, 2, 1, 2, 2, 0],
  [1, 2, 1, 2, 1, 1],
  [1, 2, 1, 2, 0, 2],
  [1, 2, 1, 1, 3, 0],
  [1, 2, 1, 1, 2, 1],
  [1, 2, 1, 1, 1, 2],
  [1, 2, 1, 1, 0, 3],
  [1, 2, 1, 0, 4, 0],
  [1, 2, 1, 0, 3, 1],
  [1, 2, 1, 0, 2, 2],
  [1, 2, 1, 0, 1, 3],
  [1, 2, 1, 0, 0, 4],
  [1, 2, 0, 5, 0, 0],
  [1, 2, 0, 4, 1, 0],
  [1, 2, 0, 4, 0, 1],
  [1, 2, 0, 3, 2, 0],
  [1, 2, 0, 3, 1, 1],
  [1, 2, 0, 3, 0, 2],
  [1, 2, 0, 2, 3, 0],
  [1, 2, 0, 2, 2, 1],
  [1, 2, 0, 2, 1, 2],
  [1, 2, 0, 2, 0, 3],
  [1, 2, 0, 1, 4, 0],
  [1, 2, 0, 1, 3, 1],
  [1, 2, 0, 1, 2, 2],
  [1, 2, 0, 1, 1, 3],
  [1, 2, 0, 1, 0, 4],
  [1, 2, 0, 0, 5, 0],
  [1, 2, 0, 0, 4, 1],
  [1, 2, 0, 0, 3, 2],
  [1, 2, 0, 0, 2, 3],
  [1, 2, 0, 0, 1, 4],
  [1, 2, 0, 0, 0, 5],
  [1, 1, 6, 0, 0, 0],
  [1, 1, 5, 1, 0, 0],
  [1, 1, 5, 0, 1, 0],
  [1, 1, 5, 0, 0, 1],
  [1, 1, 4, 2, 0, 0],
  [1, 1, 4, 1, 1, 0],
  [1, 1, 4, 1, 0, 1],
  [1, 1, 4, 0, 2, 0],
  [1, 1, 4, 0, 1, 1],
  [1, 1, 4, 0, 0, 2],
  [1, 1, 3, 3, 0, 0],
  [1, 1, 3, 2, 1, 0],
  [1, 1, 3, 2, 0, 1],
  [1, 1, 3, 1, 2, 0],
  [1, 1, 3, 1, 1, 1],
  [1, 1, 3, 1, 0, 2],
  [1, 1, 3, 0, 3, 0],
  [1, 1, 3, 0, 2, 1],
  [1, 1, 3, 0, 1, 2],
  [1, 1, 3, 0, 0, 3],
  [1, 1, 2, 4, 0, 0],
  [1, 1, 2, 3, 1, 0],
  [1, 1, 2, 3, 0, 1],
  [1, 1, 2, 2, 2, 0],
  [1, 1, 2, 2, 1, 1],
  [1, 1, 2, 2, 0, 2],
  [1, 1, 2, 1, 3, 0],
  [1, 1, 2, 1, 2, 1],
  [1, 1, 2, 1, 1, 2],
  [1, 1, 2, 1, 0, 3],
  [1, 1, 2, 0, 4, 0],
  [1, 1, 2, 0, 3, 1],
  [1, 1, 2, 0, 2, 2],
  [1, 1, 2, 0, 1, 3],
  [1, 1, 2, 0, 0, 4],
  [1, 1, 1, 5, 0, 0],
  [1, 1, 1, 4, 1, 0],
  [1, 1, 1, 4, 0, 1],
  [1, 1, 1, 3, 2, 0],
  [1, 1, 1, 3, 1, 1],
  [1, 1, 1, 3, 0, 2],
  [1, 1, 1, 2, 3, 0],
  [1, 1, 1, 2, 2, 1],
  [1, 1, 1, 2, 1, 2],
  [1, 1, 1, 2, 0, 3],
  [1, 1, 1, 1, 4, 0],
  [1, 1, 1, 1, 3, 1],
  [1, 1, 1, 1, 2, 2],
  [1, 1, 1, 1, 1, 3],
  [1, 1, 1, 1, 0, 4],
  [1, 1, 1, 0, 5, 0],
  [1, 1, 1, 0, 4, 1],
  [1, 1, 1, 0, 3, 2],
  [1, 1, 1, 0, 2, 3],
  [1, 1, 1, 0, 1, 4],
  [1, 1, 1, 0, 0, 5],
  [1, 1, 0, 6, 0, 0],
  [1, 1, 0, 5, 1, 0],
  [1, 1, 0, 5, 0, 1],
  [1, 1, 0, 4, 2, 0],
  [1, 1, 0, 4, 1, 1],
  [1, 1, 0, 4, 0, 2],
  [1, 1, 0, 3, 3, 0],
  [1, 1, 0, 3, 2, 1],
  [1, 1, 0, 3, 1, 2],
  [1, 1, 0, 3, 0, 3],
  [1, 1, 0, 2, 4, 0],
  [1, 1, 0, 2, 3, 1],
  [1, 1, 0, 2, 2, 2],
  [1, 1, 0, 2, 1, 3],
  [1, 1, 0, 2, 0, 4],
  [1, 1, 0, 1, 5, 0],
  [1, 1, 0, 1, 4, 1],
  [1, 1, 0, 1, 3, 2],
  [1, 1, 0, 1, 2, 3],
  [1, 1, 0, 1, 1, 4],
  [1, 1, 0, 1, 0, 5],
  [1, 1, 0, 0, 6, 0],
  [1, 1, 0, 0, 5, 1],
  [1, 1, 0, 0, 4, 2],
  [1, 1, 0, 0, 3, 3],
  [1, 1, 0, 0, 2, 4],
  [1, 1, 0, 0, 1, 5],
  [1, 1, 0, 0, 0, 6],
  [1, 0, 7, 0, 0, 0],
  [1, 0, 6, 1, 0, 0],
  [1, 0, 6, 0, 1, 0],
  [1, 0, 6, 0, 0, 1],
  [1, 0, 5, 2, 0, 0],
  [1, 0, 5, 1, 1, 0],
  [1, 0, 5, 1, 0, 1],
  [1, 0, 5, 0, 2, 0],
  [1, 0, 5, 0, 1, 1],
  [1, 0, 5, 0, 0, 2],
  [1, 0, 4, 3, 0, 0],
  [1, 0, 4, 2, 1, 0],
  [1, 0, 4, 2, 0, 1],
  [1, 0, 4, 1, 2, 0],
  [1, 0, 4, 1, 1, 1],
  [1, 0, 4, 1, 0, 2],
  [1, 0, 4, 0, 3, 0],
  [1, 0, 4, 0, 2, 1],
  [1, 0, 4, 0, 1, 2],
  [1, 0, 4, 0, 0, 3],
  [1, 0, 3, 4, 0, 0],
  [1, 0, 3, 3, 1, 0],
  [1, 0, 3, 3, 0, 1],
  [1, 0, 3, 2, 2, 0],
  [1, 0, 3, 2, 1, 1],
  [1, 0, 3, 2, 0, 2],
  [1, 0, 3, 1, 3, 0],
  [1, 0, 3, 1, 2, 1],
  [1, 0, 3, 1, 1, 2],
  [1, 0, 3, 1, 0, 3],
  [1, 0, 3, 0, 4, 0],
  [1, 0, 3, 0, 3, 1],
  [1, 0, 3, 0, 2, 2],
  [1, 0, 3, 0, 1, 3],
  [1, 0, 3, 0, 0, 4],
  [1, 0, 2, 5, 0, 0],
  [1, 0, 2, 4, 1, 0],
  [1, 0, 2, 4, 0, 1],
  [1, 0, 2, 3, 2, 0],
  [1, 0, 2, 3, 1, 1],
  [1, 0, 2, 3, 0, 2],
  [1, 0, 2, 2, 3, 0],
  [1, 0, 2, 2, 2, 1],
  [1, 0, 2, 2, 1, 2],
  [1, 0, 2, 2, 0, 3],
  [1, 0, 2, 1, 4, 0],
  [1, 0, 2, 1, 3, 1],
  [1, 0, 2, 1, 2, 2],
  [1, 0, 2, 1, 1, 3],
  [1, 0, 2, 1, 0, 4],
  [1, 0, 2, 0, 5, 0],
  [1, 0, 2, 0, 4, 1],
  [1, 0, 2, 0, 3, 2],
  [1, 0, 2, 0, 2, 3],
  [1, 0, 2, 0, 1, 4],
  [1, 0, 2, 0, 0, 5],
  [1, 0, 1, 6, 0, 0],
  [1, 0, 1, 5, 1, 0],
  [1, 0, 1, 5, 0, 1],
  [1, 0, 1, 4, 2, 0],
  [1, 0, 1, 4, 1, 1],
  [1, 0, 1, 4, 0, 2],
  [1, 0, 1, 3, 3, 0],
  [1, 0, 1, 3, 2, 1],
  [1, 0, 1, 3, 1, 2],
  [1, 0, 1, 3, 0, 3],
  [1, 0, 1, 2, 4, 0],
  [1, 0, 1, 2, 3, 1],
  [1, 0, 1, 2, 2, 2],
  [1, 0, 1, 2, 1, 3],
  [1, 0, 1, 2, 0, 4],
  [1, 0, 1, 1, 5, 0],
  [1, 0, 1, 1, 4, 1],
  [1, 0, 1, 1, 3, 2],
  [1, 0, 1, 1, 2, 3],
  [1, 0, 1, 1, 1, 4],
  [1, 0, 1, 1, 0, 5],
  [1, 0, 1, 0, 6, 0],
  [1, 0, 1, 0, 5, 1],
  [1, 0, 1, 0, 4, 2],
  [1, 0, 1, 0, 3, 3],
  [1, 0, 1, 0, 2, 4],
  [1, 0, 1, 0, 1, 5],
  [1, 0, 1, 0, 0, 6],
  [1, 0, 0, 7, 0, 0],
  [1, 0, 0, 6, 1, 0],
  [1, 0, 0, 6, 0, 1],
  [1, 0, 0, 5, 2, 0],
  [1, 0, 0, 5, 1, 1],
  [1, 0, 0, 5, 0, 2],
  [1, 0, 0, 4, 3, 0],
  [1, 0, 0, 4, 2, 1],
  [1, 0, 0, 4, 1, 2],
  [1, 0, 0, 4, 0, 3],
  [1, 0, 0, 3, 4, 0],
  [1, 0, 0, 3, 3, 1],
  [1, 0, 0, 3, 2, 2],
  [1, 0, 0, 3, 1, 3],
  [1, 0, 0, 3, 0, 4],
  [1, 0, 0, 2, 5, 0],
  [1, 0, 0, 2, 4, 1],
  [1, 0, 0, 2, 3, 2],
  [1, 0, 0, 2, 2, 3],
  [1, 0, 0, 2, 1, 4],
  [1, 0, 0, 2, 0, 5],
  [1, 0, 0, 1, 6, 0],
  [1, 0, 0, 1, 5, 1],
  [1, 0, 0, 1, 4, 2],
  [1, 0, 0, 1, 3, 3],
  [1, 0, 0, 1, 2, 4],
  [1, 0, 0, 1, 1, 5],
  [1, 0, 0, 1, 0, 6],
  [1, 0, 0, 0, 7, 0],
  [1, 0, 0, 0, 6, 1],
  [1, 0, 0, 0, 5, 2],
  [1, 0, 0, 0, 4, 3],
  [1, 0, 0, 0, 3, 4],
  [1, 0, 0, 0, 2, 5],
  [1, 0, 0, 0, 1, 6],
  [1, 0, 0, 0, 0, 7],
  [0, 7, 1, 0, 0, 0],
  [0, 7, 0, 1, 0, 0],
  [0, 7, 0, 0, 1, 0],
  [0, 7, 0, 0, 0, 1],
  [0, 6, 1, 1, 0, 0],
  [0, 6, 1, 0, 1, 0],
  [0, 6, 1, 0, 0, 1],
  [0, 6, 0, 1, 1, 0],
  [0, 6, 0, 1, 0, 1],
  [0, 6, 0, 0, 1, 1],
  [0, 5, 3, 0, 0, 0],
  [0, 5, 2, 1, 0, 0],
  [0, 5, 2, 0, 1, 0],
  [0, 5, 2, 0, 0, 1],
  [0, 5, 1, 2, 0, 0],
  [0, 5, 1, 1, 1, 0],
  [0, 5, 1, 1, 0, 1],
  [0, 5, 1, 0, 2, 0],
  [0, 5, 1, 0, 1, 1],
  [0, 5, 1, 0, 0, 2],
  [0, 5, 0, 3, 0, 0],
  [0, 5, 0, 2, 1, 0],
  [0, 5, 0, 2, 0, 1],
  [0, 5, 0, 1, 2, 0],
  [0, 5, 0, 1, 1, 1],
  [0, 5, 0, 1, 0, 2],
  [0, 5, 0, 0, 3, 0],
  [0, 5, 0, 0, 2, 1],
  [0, 5, 0, 0, 1, 2],
  [0, 5, 0, 0, 0, 3],
  [0, 4, 3, 1, 0, 0],
  [0, 4, 3, 0, 1, 0],
  [0, 4, 3, 0, 0, 1],
  [0, 4, 2, 1, 1, 0],
  [0, 4, 2, 1, 0, 1],
  [0, 4, 2, 0, 1, 1],
  [0, 4, 1, 3, 0, 0],
  [0, 4, 1, 2, 1, 0],
  [0, 4, 1, 2, 0, 1],
  [0, 4, 1, 1, 2, 0],
  [0, 4, 1, 1, 1, 1],
  [0, 4, 1, 1, 0, 2],
  [0, 4, 1, 0, 3, 0],
  [0, 4, 1, 0, 2, 1],
  [0, 4, 1, 0, 1, 2],
  [0, 4, 1, 0, 0, 3],
  [0, 4, 0, 3, 1, 0],
  [0, 4, 0, 3, 0, 1],
  [0, 4, 0, 2, 1, 1],
  [0, 4, 0, 1, 3, 0],
  [0, 4, 0, 1, 2, 1],
  [0, 4, 0, 1, 1, 2],
  [0, 4, 0, 1, 0, 3],
  [0, 4, 0, 0, 3, 1],
  [0, 4, 0, 0, 1, 3],
  [0, 3, 5, 0, 0, 0],
  [0, 3, 4, 1, 0, 0],
  [0, 3, 4, 0, 1, 0],
  [0, 3, 4, 0, 0, 1],
  [0, 3, 3, 2, 0, 0],
  [0, 3, 3, 1, 1, 0],
  [0, 3, 3, 1, 0, 1],
  [0, 3, 3, 0, 2, 0],
  [0, 3, 3, 0, 1, 1],
  [0, 3, 3, 0, 0, 2],
  [0, 3, 2, 3, 0, 0],
  [0, 3, 2, 2, 1, 0],
  [0, 3, 2, 2, 0, 1],
  [0, 3, 2, 1, 2, 0],
  [0, 3, 2, 1, 1, 1],
  [0, 3, 2, 1, 0, 2],
  [0, 3, 2, 0, 3, 0],
  [0, 3, 2, 0, 2, 1],
  [0, 3, 2, 0, 1, 2],
  [0, 3, 2, 0, 0, 3],
  [0, 3, 1, 4, 0, 0],
  [0, 3, 1, 3, 1, 0],
  [0, 3, 1, 3, 0, 1],
  [0, 3, 1, 2, 2, 0],
  [0, 3, 1, 2, 1, 1],
  [0, 3, 1, 2, 0, 2],
  [0, 3, 1, 1, 3, 0],
  [0, 3, 1, 1, 2, 1],
  [0, 3, 1, 1, 1, 2],
  [0, 3, 1, 1, 0, 3],
  [0, 3, 1, 0, 4, 0],
  [0, 3, 1, 0, 3, 1],
  [0, 3, 1, 0, 2, 2],
  [0, 3, 1, 0, 1, 3],
  [0, 3, 1, 0, 0, 4],
  [0, 3, 0, 5, 0, 0],
  [0, 3, 0, 4, 1, 0],
  [0, 3, 0, 4, 0, 1],
  [0, 3, 0, 3, 2, 0],
  [0, 3, 0, 3, 1, 1],
  [0, 3, 0, 3, 0, 2],
  [0, 3, 0, 2, 3, 0],
  [0, 3, 0, 2, 2, 1],
  [0, 3, 0, 2, 1, 2],
  [0, 3, 0, 2, 0, 3],
  [0, 3, 0, 1, 4, 0],
  [0, 3, 0, 1, 3, 1],
  [0, 3, 0, 1, 2, 2],
  [0, 3, 0, 1, 1, 3],
  [0, 3, 0, 1, 0, 4],
  [0, 3, 0, 0, 5, 0],
  [0, 3, 0, 0, 4, 1],
  [0, 3, 0, 0, 3, 2],
  [0, 3, 0, 0, 2, 3],
  [0, 3, 0, 0, 1, 4],
  [0, 3, 0, 0, 0, 5],
  [0, 2, 5, 1, 0, 0],
  [0, 2, 5, 0, 1, 0],
  [0, 2, 5, 0, 0, 1],
  [0, 2, 4, 1, 1, 0],
  [0, 2, 4, 1, 0, 1],
  [0, 2, 4, 0, 1, 1],
  [0, 2, 3, 3, 0, 0],
  [0, 2, 3, 2, 1, 0],
  [0, 2, 3, 2, 0, 1],
  [0, 2, 3, 1, 2, 0],
  [0, 2, 3, 1, 1, 1],
  [0, 2, 3, 1, 0, 2],
  [0, 2, 3, 0, 3, 0],
  [0, 2, 3, 0, 2, 1],
  [0, 2, 3, 0, 1, 2],
  [0, 2, 3, 0, 0, 3],
  [0, 2, 2, 3, 1, 0],
  [0, 2, 2, 3, 0, 1],
  [0, 2, 2, 2, 1, 1],
  [0, 2, 2, 1, 3, 0],
  [0, 2, 2, 1, 2, 1],
  [0, 2, 2, 1, 1, 2],
  [0, 2, 2, 1, 0, 3],
  [0, 2, 2, 0, 3, 1],
  [0, 2, 2, 0, 1, 3],
  [0, 2, 1, 5, 0, 0],
  [0, 2, 1, 4, 1, 0],
  [0, 2, 1, 4, 0, 1],
  [0, 2, 1, 3, 2, 0],
  [0, 2, 1, 3, 1, 1],
  [0, 2, 1, 3, 0, 2],
  [0, 2, 1, 2, 3, 0],
  [0, 2, 1, 2, 2, 1],
  [0, 2, 1, 2, 1, 2],
  [0, 2, 1, 2, 0, 3],
  [0, 2, 1, 1, 4, 0],
  [0, 2, 1, 1, 3, 1],
  [0, 2, 1, 1, 2, 2],
  [0, 2, 1, 1, 1, 3],
  [0, 2, 1, 1, 0, 4],
  [0, 2, 1, 0, 5, 0],
  [0, 2, 1, 0, 4, 1],
  [0, 2, 1, 0, 3, 2],
  [0, 2, 1, 0, 2, 3],
  [0, 2, 1, 0, 1, 4],
  [0, 2, 1, 0, 0, 5],
  [0, 2, 0, 5, 1, 0],
  [0, 2, 0, 5, 0, 1],
  [0, 2, 0, 4, 1, 1],
  [0, 2, 0, 3, 3, 0],
  [0, 2, 0, 3, 2, 1],
  [0, 2, 0, 3, 1, 2],
  [0, 2, 0, 3, 0, 3],
  [0, 2, 0, 2, 3, 1],
  [0, 2, 0, 2, 1, 3],
  [0, 2, 0, 1, 5, 0],
  [0, 2, 0, 1, 4, 1],
  [0, 2, 0, 1, 3, 2],
  [0, 2, 0, 1, 2, 3],
  [0, 2, 0, 1, 1, 4],
  [0, 2, 0, 1, 0, 5],
  [0, 2, 0, 0, 5, 1],
  [0, 2, 0, 0, 3, 3],
  [0, 2, 0, 0, 1, 5],
  [0, 1, 7, 0, 0, 0],
  [0, 1, 6, 1, 0, 0],
  [0, 1, 6, 0, 1, 0],
  [0, 1, 6, 0, 0, 1],
  [0, 1, 5, 2, 0, 0],
  [0, 1, 5, 1, 1, 0],
  [0, 1, 5, 1, 0, 1],
  [0, 1, 5, 0, 2, 0],
  [0, 1, 5, 0, 1, 1],
  [0, 1, 5, 0, 0, 2],
  [0, 1, 4, 3, 0, 0],
  [0, 1, 4, 2, 1, 0],
  [0, 1, 4, 2, 0, 1],
  [0, 1, 4, 1, 2, 0],
  [0, 1, 4, 1, 1, 1],
  [0, 1, 4, 1, 0, 2],
  [0, 1, 4, 0, 3, 0],
  [0, 1, 4, 0, 2, 1],
  [0, 1, 4, 0, 1, 2],
  [0, 1, 4, 0, 0, 3],
  [0, 1, 3, 4, 0, 0],
  [0, 1, 3, 3, 1, 0],
  [0, 1, 3, 3, 0, 1],
  [0, 1, 3, 2, 2, 0],
  [0, 1, 3, 2, 1, 1],
  [0, 1, 3, 2, 0, 2],
  [0, 1, 3, 1, 3, 0],
  [0, 1, 3, 1, 2, 1],
  [0, 1, 3, 1, 1, 2],
  [0, 1, 3, 1, 0, 3],
  [0, 1, 3, 0, 4, 0],
  [0, 1, 3, 0, 3, 1],
  [0, 1, 3, 0, 2, 2],
  [0, 1, 3, 0, 1, 3],
  [0, 1, 3, 0, 0, 4],
  [0, 1, 2, 5, 0, 0],
  [0, 1, 2, 4, 1, 0],
  [0, 1, 2, 4, 0, 1],
  [0, 1, 2, 3, 2, 0],
  [0, 1, 2, 3, 1, 1],
  [0, 1, 2, 3, 0, 2],
  [0, 1, 2, 2, 3, 0],
  [0, 1, 2, 2, 2, 1],
  [0, 1, 2, 2, 1, 2],
  [0, 1, 2, 2, 0, 3],
  [0, 1, 2, 1, 4, 0],
  [0, 1, 2, 1, 3, 1],
  [0, 1, 2, 1, 2, 2],
  [0, 1, 2, 1, 1, 3],
  [0, 1, 2, 1, 0, 4],
  [0, 1, 2, 0, 5, 0],
  [0, 1, 2, 0, 4, 1],
  [0, 1, 2, 0, 3, 2],
  [0, 1, 2, 0, 2, 3],
  [0, 1, 2, 0, 1, 4],
  [0, 1, 2, 0, 0, 5],
  [0, 1, 1, 6, 0, 0],
  [0, 1, 1, 5, 1, 0],
  [0, 1, 1, 5, 0, 1],
  [0, 1, 1, 4, 2, 0],
  [0, 1, 1, 4, 1, 1],
  [0, 1, 1, 4, 0, 2],
  [0, 1, 1, 3, 3, 0],
  [0, 1, 1, 3, 2, 1],
  [0, 1, 1, 3, 1, 2],
  [0, 1, 1, 3, 0, 3],
  [0, 1, 1, 2, 4, 0],
  [0, 1, 1, 2, 3, 1],
  [0, 1, 1, 2, 2, 2],
  [0, 1, 1, 2, 1, 3],
  [0, 1, 1, 2, 0, 4],
  [0, 1, 1, 1, 5, 0],
  [0, 1, 1, 1, 4, 1],
  [0, 1, 1, 1, 3, 2],
  [0, 1, 1, 1, 2, 3],
  [0, 1, 1, 1, 1, 4],
  [0, 1, 1, 1, 0, 5],
  [0, 1, 1, 0, 6, 0],
  [0, 1, 1, 0, 5, 1],
  [0, 1, 1, 0, 4, 2],
  [0, 1, 1, 0, 3, 3],
  [0, 1, 1, 0, 2, 4],
  [0, 1, 1, 0, 1, 5],
  [0, 1, 1, 0, 0, 6],
  [0, 1, 0, 7, 0, 0],
  [0, 1, 0, 6, 1, 0],
  [0, 1, 0, 6, 0, 1],
  [0, 1, 0, 5, 2, 0],
  [0, 1, 0, 5, 1, 1],
  [0, 1, 0, 5, 0, 2],
  [0, 1, 0, 4, 3, 0],
  [0, 1, 0, 4, 2, 1],
  [0, 1, 0, 4, 1, 2],
  [0, 1, 0, 4, 0, 3],
  [0, 1, 0, 3, 4, 0],
  [0, 1, 0, 3, 3, 1],
  [0, 1, 0, 3, 2, 2],
  [0, 1, 0, 3, 1, 3],
  [0, 1, 0, 3, 0, 4],
  [0, 1, 0, 2, 5, 0],
  [0, 1, 0, 2, 4, 1],
  [0, 1, 0, 2, 3, 2],
  [0, 1, 0, 2, 2, 3],
  [0, 1, 0, 2, 1, 4],
  [0, 1, 0, 2, 0, 5],
  [0, 1, 0, 1, 6, 0],
  [0, 1, 0, 1, 5, 1],
  [0, 1, 0, 1, 4, 2],
  [0, 1, 0, 1, 3, 3],
  [0, 1, 0, 1, 2, 4],
  [0, 1, 0, 1, 1, 5],
  [0, 1, 0, 1, 0, 6],
  [0, 1, 0, 0, 7, 0],
  [0, 1, 0, 0, 6, 1],
  [0, 1, 0, 0, 5, 2],
  [0, 1, 0, 0, 4, 3],
  [0, 1, 0, 0, 3, 4],
  [0, 1, 0, 0, 2, 5],
  [0, 1, 0, 0, 1, 6],
  [0, 1, 0, 0, 0, 7],
  [0, 0, 7, 1, 0, 0],
  [0, 0, 7, 0, 1, 0],
  [0, 0, 7, 0, 0, 1],
  [0, 0, 6, 1, 1, 0],
  [0, 0, 6, 1, 0, 1],
  [0, 0, 6, 0, 1, 1],
  [0, 0, 5, 3, 0, 0],
  [0, 0, 5, 2, 1, 0],
  [0, 0, 5, 2, 0, 1],
  [0, 0, 5, 1, 2, 0],
  [0, 0, 5, 1, 1, 1],
  [0, 0, 5, 1, 0, 2],
  [0, 0, 5, 0, 3, 0],
  [0, 0, 5, 0, 2, 1],
  [0, 0, 5, 0, 1, 2],
  [0, 0, 5, 0, 0, 3],
  [0, 0, 4, 3, 1, 0],
  [0, 0, 4, 3, 0, 1],
  [0, 0, 4, 2, 1, 1],
  [0, 0, 4, 1, 3, 0],
  [0, 0, 4, 1, 2, 1],
  [0, 0, 4, 1, 1, 2],
  [0, 0, 4, 1, 0, 3],
  [0, 0, 4, 0, 3, 1],
  [0, 0, 4, 0, 1, 3],
  [0, 0, 3, 5, 0, 0],
  [0, 0, 3, 4, 1, 0],
  [0, 0, 3, 4, 0, 1],
  [0, 0, 3, 3, 2, 0],
  [0, 0, 3, 3, 1, 1],
  [0, 0, 3, 3, 0, 2],
  [0, 0, 3, 2, 3, 0],
  [0, 0, 3, 2, 2, 1],
  [0, 0, 3, 2, 1, 2],
  [0, 0, 3, 2, 0, 3],
  [0, 0, 3, 1, 4, 0],
  [0, 0, 3, 1, 3, 1],
  [0, 0, 3, 1, 2, 2],
  [0, 0, 3, 1, 1, 3],
  [0, 0, 3, 1, 0, 4],
  [0, 0, 3, 0, 5, 0],
  [0, 0, 3, 0, 4, 1],
  [0, 0, 3, 0, 3, 2],
  [0, 0, 3, 0, 2, 3],
  [0, 0, 3, 0, 1, 4],
  [0, 0, 3, 0, 0, 5],
  [0, 0, 2, 5, 1, 0],
  [0, 0, 2, 5, 0, 1],
  [0, 0, 2, 4, 1, 1],
  [0, 0, 2, 3, 3, 0],
  [0, 0, 2, 3, 2, 1],
  [0, 0, 2, 3, 1, 2],
  [0, 0, 2, 3, 0, 3],
  [0, 0, 2, 2, 3, 1],
  [0, 0, 2, 2, 1, 3],
  [0, 0, 2, 1, 5, 0],
  [0, 0, 2, 1, 4, 1],
  [0, 0, 2, 1, 3, 2],
  [0, 0, 2, 1, 2, 3],
  [0, 0, 2, 1, 1, 4],
  [0, 0, 2, 1, 0, 5],
  [0, 0, 2, 0, 5, 1],
  [0, 0, 2, 0, 3, 3],
  [0, 0, 2, 0, 1, 5],
  [0, 0, 1, 7, 0, 0],
  [0, 0, 1, 6, 1, 0],
  [0, 0, 1, 6, 0, 1],
  [0, 0, 1, 5, 2, 0],
  [0, 0, 1, 5, 1, 1],
  [0, 0, 1, 5, 0, 2],
  [0, 0, 1, 4, 3, 0],
  [0, 0, 1, 4, 2, 1],
  [0, 0, 1, 4, 1, 2],
  [0, 0, 1, 4, 0, 3],
  [0, 0, 1, 3, 4, 0],
  [0, 0, 1, 3, 3, 1],
  [0, 0, 1, 3, 2, 2],
  [0, 0, 1, 3, 1, 3],
  [0, 0, 1, 3, 0, 4],
  [0, 0, 1, 2, 5, 0],
  [0, 0, 1, 2, 4, 1],
  [0, 0, 1, 2, 3, 2],
  [0, 0, 1, 2, 2, 3],
  [0, 0, 1, 2, 1, 4],
  [0, 0, 1, 2, 0, 5],
  [0, 0, 1, 1, 6, 0],
  [0, 0, 1, 1, 5, 1],
  [0, 0, 1, 1, 4, 2],
  [0, 0, 1, 1, 3, 3],
  [0, 0, 1, 1, 2, 4],
  [0, 0, 1, 1, 1, 5],
  [0, 0, 1, 1, 0, 6],
  [0, 0, 1, 0, 7, 0],
  [0, 0, 1, 0, 6, 1],
  [0, 0, 1, 0, 5, 2],
  [0, 0, 1, 0, 4, 3],
  [0, 0, 1, 0, 3, 4],
  [0, 0, 1, 0, 2, 5],
  [0, 0, 1, 0, 1, 6],
  [0, 0, 1, 0, 0, 7],
  [0, 0, 0, 7, 1, 0],
  [0, 0, 0, 7, 0, 1],
  [0, 0, 0, 6, 1, 1],
  [0, 0, 0, 5, 3, 0],
  [0, 0, 0, 5, 2, 1],
  [0, 0, 0, 5, 1, 2],
  [0, 0, 0, 5, 0, 3],
  [0, 0, 0, 4, 3, 1],
  [0, 0, 0, 4, 1, 3],
  [0, 0, 0, 3, 5, 0],
  [0, 0, 0, 3, 4, 1],
  [0, 0, 0, 3, 3, 2],
  [0, 0, 0, 3, 2, 3],
  [0, 0, 0, 3, 1, 4],
  [0, 0, 0, 3, 0, 5],
  [0, 0, 0, 2, 5, 1],
  [0, 0, 0, 2, 3, 3],
  [0, 0, 0, 2, 1, 5],
  [0, 0, 0, 1, 7, 0],
  [0, 0, 0, 1, 6, 1],
  [0, 0, 0, 1, 5, 2],
  [0, 0, 0, 1, 4, 3],
  [0, 0, 0, 1, 3, 4],
  [0, 0, 0, 1, 2, 5],
  [0, 0, 0, 1, 1, 6],
  [0, 0, 0, 1, 0, 7],
  [0, 0, 0, 0, 7, 1],
  [0, 0, 0, 0, 5, 3],
  [0, 0, 0, 0, 3, 5],
  [0, 0, 0, 0, 1, 7]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.129192819501248],
  [ 0.816496580927726, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.064596409750625],
  [ 0.408248290463863, 0.707106781186548,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.064596409750625],
  [ 0.408248290463863,-0.000000000000000, 0.707106781186548, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.064596409750625],
  [ 0.408248290463863,-0.000000000000000,-0.000000000000000, 0.707106781186548,-0.000000000000000,-0.000000000000000, 0.064596409750625],
  [ 0.408248290463863,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.000000000000000, 0.064596409750625],
  [ 0.408248290463863, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.707106781186548, 0.064596409750625],
  [ 0.408248290463863,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.707106781186548, 0.064596409750625],
  [ 0.408248290463863,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.707106781186548, 0.000000000000000, 0.064596409750625],
  [ 0.408248290463863, 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.000000000000000, 0.000000000000000, 0.064596409750625],
  [ 0.408248290463863,-0.000000000000000,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.064596409750625],
  [ 0.408248290463863,-0.707106781186548, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [ 0.204124145231931,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.064596409750625],
  [-0.204124145231931,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.064596409750625],
  [-0.408248290463863, 0.707106781186548,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.064596409750625],
  [-0.408248290463863, 0.000000000000000, 0.707106781186548, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.064596409750625],
  [-0.408248290463863,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.000000000000000,-0.000000000000000, 0.064596409750625],
  [-0.408248290463863, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.707106781186548,-0.000000000000000, 0.064596409750625],
  [-0.408248290463863, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.707106781186548, 0.064596409750625],
  [-0.408248290463863,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.707106781186548, 0.064596409750625],
  [-0.408248290463863, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.000000000000000, 0.064596409750625],
  [-0.408248290463863, 0.000000000000000, 0.000000000000000,-0.707106781186548, 0.000000000000000, 0.000000000000000, 0.064596409750625],
  [-0.408248290463863, 0.000000000000000,-0.707106781186548,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.064596409750625],
  [-0.408248290463863,-0.707106781186548, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.064596409750625],
  [-0.816496580927726,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.064596409750625],
  [-0.612372435695794,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [-0.612372435695794, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.000000000000000,-0.707106781186548,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.707106781186548, 0.000000000000000,-0.707106781186548,-0.000000000000000, 0.000000000000000, 0.021532136583541],
  [ 0.000000000000000,-0.707106781186548, 0.000000000000000,-0.000000000000000,-0.707106781186548, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.707106781186548, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.707106781186548, 0.021532136583541],
  [-0.000000000000000,-0.707106781186548, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.707106781186548, 0.021532136583541],
  [-0.000000000000000,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.707106781186548,-0.000000000000000, 0.707106781186548, 0.000000000000000, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.707106781186548, 0.707106781186548,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.021532136583541],
  [ 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.707106781186548,-0.000000000000000, 0.000000000000000, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000,-0.707106781186548,-0.000000000000000,-0.707106781186548, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.000000000000000,-0.707106781186548,-0.000000000000000,-0.000000000000000,-0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000,-0.707106781186548,-0.000000000000000, 0.707106781186548,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000,-0.707106781186548, 0.707106781186548,-0.000000000000000,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.707106781186548, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.000000000000000,-0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.707106781186548, 0.000000000000000, 0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.707106781186548, 0.707106781186548, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.707106781186548, 0.707106781186548, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.707106781186548,-0.707106781186548, 0.021532136583541],
  [ 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.707106781186548, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.707106781186548,-0.707106781186548,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.707106781186548,-0.000000000000000,-0.707106781186548, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.000000000000000, 0.707106781186548, 0.021532136583541],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.707106781186548,-0.000000000000000, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000, 0.707106781186548,-0.707106781186548, 0.000000000000000, 0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.000000000000000,-0.707106781186548,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000,-0.000000000000000, 0.707106781186548, 0.000000000000000, 0.000000000000000,-0.707106781186548, 0.021532136583541],
  [ 0.000000000000000, 0.000000000000000, 0.707106781186548, 0.000000000000000, 0.000000000000000, 0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.000000000000000, 0.707106781186548, 0.000000000000000, 0.707106781186548,-0.000000000000000, 0.021532136583541],
  [-0.000000000000000,-0.000000000000000, 0.707106781186548, 0.707106781186548, 0.000000000000000,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000, 0.707106781186548,-0.707106781186548, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.021532136583541],
  [-0.000000000000000, 0.707106781186548, 0.000000000000000,-0.707106781186548,-0.000000000000000,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000, 0.707106781186548, 0.000000000000000, 0.000000000000000,-0.707106781186548,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000, 0.707106781186548,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.707106781186548, 0.021532136583541],
  [ 0.000000000000000, 0.707106781186548,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.707106781186548, 0.021532136583541],
  [-0.000000000000000, 0.707106781186548,-0.000000000000000, 0.000000000000000, 0.707106781186548,-0.000000000000000, 0.021532136583541],
  [ 0.000000000000000, 0.707106781186548,-0.000000000000000, 0.707106781186548, 0.000000000000000,-0.000000000000000, 0.021532136583541],
  [-0.000000000000000, 0.707106781186548, 0.707106781186548, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274,-0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274, 0.353553390593274,-0.353553390593274,-0.353553390593274,-0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.353553390593274, 0.021532136583541],
  [ 0.612372435695794, 0.353553390593274, 0.353553390593274, 0.353553390593274, 0.353553390593274,-0.353553390593274, 0.021532136583541]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 6_127_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(2876,"equations, ",633,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir6_127_7g.mac",err,"refir6_127_7g.txt")
)$
/* r6_127_7g.txt:266 formula 3 */
rule:"6_127_7";
n:6;
N:127;
deg:7;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 2, 0, 0],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 2, 0, 0],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 2, 0],
  [1, 2, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 2, 0, 0],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 2, 0],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 2, 0, 0, 2],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 1, 1],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 4, 0, 0],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 2, 0],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 2, 0, 2],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 2, 0, 0],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 2, 0],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 2, 0, 0, 2],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 1, 1],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 4, 0, 0],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 2, 0],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 4, 0],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 2, 2],
  [0, 1, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0],
  [5, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0],
  [4, 1, 0, 1, 0, 0],
  [4, 1, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0],
  [4, 0, 1, 1, 0, 0],
  [4, 0, 1, 0, 1, 0],
  [4, 0, 1, 0, 0, 1],
  [4, 0, 0, 2, 0, 0],
  [4, 0, 0, 1, 1, 0],
  [4, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0],
  [3, 2, 0, 1, 0, 0],
  [3, 2, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0],
  [3, 1, 1, 1, 0, 0],
  [3, 1, 1, 0, 1, 0],
  [3, 1, 1, 0, 0, 1],
  [3, 1, 0, 2, 0, 0],
  [3, 1, 0, 1, 1, 0],
  [3, 1, 0, 1, 0, 1],
  [3, 1, 0, 0, 2, 0],
  [3, 1, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0],
  [3, 0, 2, 1, 0, 0],
  [3, 0, 2, 0, 1, 0],
  [3, 0, 2, 0, 0, 1],
  [3, 0, 1, 2, 0, 0],
  [3, 0, 1, 1, 1, 0],
  [3, 0, 1, 1, 0, 1],
  [3, 0, 1, 0, 2, 0],
  [3, 0, 1, 0, 1, 1],
  [3, 0, 1, 0, 0, 2],
  [3, 0, 0, 3, 0, 0],
  [3, 0, 0, 2, 1, 0],
  [3, 0, 0, 2, 0, 1],
  [3, 0, 0, 1, 2, 0],
  [3, 0, 0, 1, 1, 1],
  [3, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0],
  [2, 3, 0, 1, 0, 0],
  [2, 3, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0],
  [2, 2, 1, 1, 0, 0],
  [2, 2, 1, 0, 1, 0],
  [2, 2, 1, 0, 0, 1],
  [2, 2, 0, 2, 0, 0],
  [2, 2, 0, 1, 1, 0],
  [2, 2, 0, 1, 0, 1],
  [2, 2, 0, 0, 2, 0],
  [2, 2, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0],
  [2, 1, 2, 1, 0, 0],
  [2, 1, 2, 0, 1, 0],
  [2, 1, 2, 0, 0, 1],
  [2, 1, 1, 2, 0, 0],
  [2, 1, 1, 1, 1, 0],
  [2, 1, 1, 1, 0, 1],
  [2, 1, 1, 0, 2, 0],
  [2, 1, 1, 0, 1, 1],
  [2, 1, 1, 0, 0, 2],
  [2, 1, 0, 3, 0, 0],
  [2, 1, 0, 2, 1, 0],
  [2, 1, 0, 2, 0, 1],
  [2, 1, 0, 1, 2, 0],
  [2, 1, 0, 1, 1, 1],
  [2, 1, 0, 1, 0, 2],
  [2, 1, 0, 0, 3, 0],
  [2, 1, 0, 0, 2, 1],
  [2, 1, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0],
  [2, 0, 3, 1, 0, 0],
  [2, 0, 3, 0, 1, 0],
  [2, 0, 3, 0, 0, 1],
  [2, 0, 2, 2, 0, 0],
  [2, 0, 2, 1, 1, 0],
  [2, 0, 2, 1, 0, 1],
  [2, 0, 2, 0, 2, 0],
  [2, 0, 2, 0, 1, 1],
  [2, 0, 2, 0, 0, 2],
  [2, 0, 1, 3, 0, 0],
  [2, 0, 1, 2, 1, 0],
  [2, 0, 1, 2, 0, 1],
  [2, 0, 1, 1, 2, 0],
  [2, 0, 1, 1, 1, 1],
  [2, 0, 1, 1, 0, 2],
  [2, 0, 1, 0, 3, 0],
  [2, 0, 1, 0, 2, 1],
  [2, 0, 1, 0, 1, 2],
  [2, 0, 1, 0, 0, 3],
  [2, 0, 0, 4, 0, 0],
  [2, 0, 0, 3, 1, 0],
  [2, 0, 0, 3, 0, 1],
  [2, 0, 0, 2, 2, 0],
  [2, 0, 0, 2, 1, 1],
  [2, 0, 0, 2, 0, 2],
  [2, 0, 0, 1, 3, 0],
  [2, 0, 0, 1, 2, 1],
  [2, 0, 0, 1, 1, 2],
  [2, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0],
  [1, 4, 0, 1, 0, 0],
  [1, 4, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0],
  [1, 3, 1, 1, 0, 0],
  [1, 3, 1, 0, 1, 0],
  [1, 3, 1, 0, 0, 1],
  [1, 3, 0, 2, 0, 0],
  [1, 3, 0, 1, 1, 0],
  [1, 3, 0, 1, 0, 1],
  [1, 3, 0, 0, 2, 0],
  [1, 3, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0],
  [1, 2, 2, 1, 0, 0],
  [1, 2, 2, 0, 1, 0],
  [1, 2, 2, 0, 0, 1],
  [1, 2, 1, 2, 0, 0],
  [1, 2, 1, 1, 1, 0],
  [1, 2, 1, 1, 0, 1],
  [1, 2, 1, 0, 2, 0],
  [1, 2, 1, 0, 1, 1],
  [1, 2, 1, 0, 0, 2],
  [1, 2, 0, 3, 0, 0],
  [1, 2, 0, 2, 1, 0],
  [1, 2, 0, 2, 0, 1],
  [1, 2, 0, 1, 2, 0],
  [1, 2, 0, 1, 1, 1],
  [1, 2, 0, 1, 0, 2],
  [1, 2, 0, 0, 3, 0],
  [1, 2, 0, 0, 2, 1],
  [1, 2, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0],
  [1, 1, 3, 1, 0, 0],
  [1, 1, 3, 0, 1, 0],
  [1, 1, 3, 0, 0, 1],
  [1, 1, 2, 2, 0, 0],
  [1, 1, 2, 1, 1, 0],
  [1, 1, 2, 1, 0, 1],
  [1, 1, 2, 0, 2, 0],
  [1, 1, 2, 0, 1, 1],
  [1, 1, 2, 0, 0, 2],
  [1, 1, 1, 3, 0, 0],
  [1, 1, 1, 2, 1, 0],
  [1, 1, 1, 2, 0, 1],
  [1, 1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1, 1],
  [1, 1, 1, 1, 0, 2],
  [1, 1, 1, 0, 3, 0],
  [1, 1, 1, 0, 2, 1],
  [1, 1, 1, 0, 1, 2],
  [1, 1, 1, 0, 0, 3],
  [1, 1, 0, 4, 0, 0],
  [1, 1, 0, 3, 1, 0],
  [1, 1, 0, 3, 0, 1],
  [1, 1, 0, 2, 2, 0],
  [1, 1, 0, 2, 1, 1],
  [1, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 3, 0],
  [1, 1, 0, 1, 2, 1],
  [1, 1, 0, 1, 1, 2],
  [1, 1, 0, 1, 0, 3],
  [1, 1, 0, 0, 4, 0],
  [1, 1, 0, 0, 3, 1],
  [1, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0],
  [1, 0, 4, 1, 0, 0],
  [1, 0, 4, 0, 1, 0],
  [1, 0, 4, 0, 0, 1],
  [1, 0, 3, 2, 0, 0],
  [1, 0, 3, 1, 1, 0],
  [1, 0, 3, 1, 0, 1],
  [1, 0, 3, 0, 2, 0],
  [1, 0, 3, 0, 1, 1],
  [1, 0, 3, 0, 0, 2],
  [1, 0, 2, 3, 0, 0],
  [1, 0, 2, 2, 1, 0],
  [1, 0, 2, 2, 0, 1],
  [1, 0, 2, 1, 2, 0],
  [1, 0, 2, 1, 1, 1],
  [1, 0, 2, 1, 0, 2],
  [1, 0, 2, 0, 3, 0],
  [1, 0, 2, 0, 2, 1],
  [1, 0, 2, 0, 1, 2],
  [1, 0, 2, 0, 0, 3],
  [1, 0, 1, 4, 0, 0],
  [1, 0, 1, 3, 1, 0],
  [1, 0, 1, 3, 0, 1],
  [1, 0, 1, 2, 2, 0],
  [1, 0, 1, 2, 1, 1],
  [1, 0, 1, 2, 0, 2],
  [1, 0, 1, 1, 3, 0],
  [1, 0, 1, 1, 2, 1],
  [1, 0, 1, 1, 1, 2],
  [1, 0, 1, 1, 0, 3],
  [1, 0, 1, 0, 4, 0],
  [1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 2, 2],
  [1, 0, 1, 0, 1, 3],
  [1, 0, 1, 0, 0, 4],
  [1, 0, 0, 5, 0, 0],
  [1, 0, 0, 4, 1, 0],
  [1, 0, 0, 4, 0, 1],
  [1, 0, 0, 3, 2, 0],
  [1, 0, 0, 3, 1, 1],
  [1, 0, 0, 3, 0, 2],
  [1, 0, 0, 2, 3, 0],
  [1, 0, 0, 2, 2, 1],
  [1, 0, 0, 2, 1, 2],
  [1, 0, 0, 2, 0, 3],
  [1, 0, 0, 1, 4, 0],
  [1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 2, 2],
  [1, 0, 0, 1, 1, 3],
  [1, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0],
  [0, 5, 0, 1, 0, 0],
  [0, 5, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0],
  [0, 4, 1, 1, 0, 0],
  [0, 4, 1, 0, 1, 0],
  [0, 4, 1, 0, 0, 1],
  [0, 4, 0, 2, 0, 0],
  [0, 4, 0, 1, 1, 0],
  [0, 4, 0, 1, 0, 1],
  [0, 4, 0, 0, 2, 0],
  [0, 4, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0],
  [0, 3, 2, 1, 0, 0],
  [0, 3, 2, 0, 1, 0],
  [0, 3, 2, 0, 0, 1],
  [0, 3, 1, 2, 0, 0],
  [0, 3, 1, 1, 1, 0],
  [0, 3, 1, 1, 0, 1],
  [0, 3, 1, 0, 2, 0],
  [0, 3, 1, 0, 1, 1],
  [0, 3, 1, 0, 0, 2],
  [0, 3, 0, 3, 0, 0],
  [0, 3, 0, 2, 1, 0],
  [0, 3, 0, 2, 0, 1],
  [0, 3, 0, 1, 2, 0],
  [0, 3, 0, 1, 1, 1],
  [0, 3, 0, 1, 0, 2],
  [0, 3, 0, 0, 3, 0],
  [0, 3, 0, 0, 2, 1],
  [0, 3, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0],
  [0, 2, 3, 1, 0, 0],
  [0, 2, 3, 0, 1, 0],
  [0, 2, 3, 0, 0, 1],
  [0, 2, 2, 2, 0, 0],
  [0, 2, 2, 1, 1, 0],
  [0, 2, 2, 1, 0, 1],
  [0, 2, 2, 0, 2, 0],
  [0, 2, 2, 0, 1, 1],
  [0, 2, 2, 0, 0, 2],
  [0, 2, 1, 3, 0, 0],
  [0, 2, 1, 2, 1, 0],
  [0, 2, 1, 2, 0, 1],
  [0, 2, 1, 1, 2, 0],
  [0, 2, 1, 1, 1, 1],
  [0, 2, 1, 1, 0, 2],
  [0, 2, 1, 0, 3, 0],
  [0, 2, 1, 0, 2, 1],
  [0, 2, 1, 0, 1, 2],
  [0, 2, 1, 0, 0, 3],
  [0, 2, 0, 4, 0, 0],
  [0, 2, 0, 3, 1, 0],
  [0, 2, 0, 3, 0, 1],
  [0, 2, 0, 2, 2, 0],
  [0, 2, 0, 2, 1, 1],
  [0, 2, 0, 2, 0, 2],
  [0, 2, 0, 1, 3, 0],
  [0, 2, 0, 1, 2, 1],
  [0, 2, 0, 1, 1, 2],
  [0, 2, 0, 1, 0, 3],
  [0, 2, 0, 0, 4, 0],
  [0, 2, 0, 0, 3, 1],
  [0, 2, 0, 0, 2, 2],
  [0, 2, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0],
  [0, 1, 4, 1, 0, 0],
  [0, 1, 4, 0, 1, 0],
  [0, 1, 4, 0, 0, 1],
  [0, 1, 3, 2, 0, 0],
  [0, 1, 3, 1, 1, 0],
  [0, 1, 3, 1, 0, 1],
  [0, 1, 3, 0, 2, 0],
  [0, 1, 3, 0, 1, 1],
  [0, 1, 3, 0, 0, 2],
  [0, 1, 2, 3, 0, 0],
  [0, 1, 2, 2, 1, 0],
  [0, 1, 2, 2, 0, 1],
  [0, 1, 2, 1, 2, 0],
  [0, 1, 2, 1, 1, 1],
  [0, 1, 2, 1, 0, 2],
  [0, 1, 2, 0, 3, 0],
  [0, 1, 2, 0, 2, 1],
  [0, 1, 2, 0, 1, 2],
  [0, 1, 2, 0, 0, 3],
  [0, 1, 1, 4, 0, 0],
  [0, 1, 1, 3, 1, 0],
  [0, 1, 1, 3, 0, 1],
  [0, 1, 1, 2, 2, 0],
  [0, 1, 1, 2, 1, 1],
  [0, 1, 1, 2, 0, 2],
  [0, 1, 1, 1, 3, 0],
  [0, 1, 1, 1, 2, 1],
  [0, 1, 1, 1, 1, 2],
  [0, 1, 1, 1, 0, 3],
  [0, 1, 1, 0, 4, 0],
  [0, 1, 1, 0, 3, 1],
  [0, 1, 1, 0, 2, 2],
  [0, 1, 1, 0, 1, 3],
  [0, 1, 1, 0, 0, 4],
  [0, 1, 0, 5, 0, 0],
  [0, 1, 0, 4, 1, 0],
  [0, 1, 0, 4, 0, 1],
  [0, 1, 0, 3, 2, 0],
  [0, 1, 0, 3, 1, 1],
  [0, 1, 0, 3, 0, 2],
  [0, 1, 0, 2, 3, 0],
  [0, 1, 0, 2, 2, 1],
  [0, 1, 0, 2, 1, 2],
  [0, 1, 0, 2, 0, 3],
  [0, 1, 0, 1, 4, 0],
  [0, 1, 0, 1, 3, 1],
  [0, 1, 0, 1, 2, 2],
  [0, 1, 0, 1, 1, 3],
  [0, 1, 0, 1, 0, 4],
  [0, 1, 0, 0, 5, 0],
  [0, 1, 0, 0, 4, 1],
  [0, 1, 0, 0, 3, 2],
  [0, 1, 0, 0, 2, 3],
  [0, 1, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0],
  [0, 0, 5, 1, 0, 0],
  [0, 0, 5, 0, 1, 0],
  [0, 0, 5, 0, 0, 1],
  [0, 0, 4, 2, 0, 0],
  [0, 0, 4, 1, 1, 0],
  [0, 0, 4, 1, 0, 1],
  [0, 0, 4, 0, 2, 0],
  [0, 0, 4, 0, 1, 1],
  [0, 0, 4, 0, 0, 2],
  [0, 0, 3, 3, 0, 0],
  [0, 0, 3, 2, 1, 0],
  [0, 0, 3, 2, 0, 1],
  [0, 0, 3, 1, 2, 0],
  [0, 0, 3, 1, 1, 1],
  [0, 0, 3, 1, 0, 2],
  [0, 0, 3, 0, 3, 0],
  [0, 0, 3, 0, 2, 1],
  [0, 0, 3, 0, 1, 2],
  [0, 0, 3, 0, 0, 3],
  [0, 0, 2, 4, 0, 0],
  [0, 0, 2, 3, 1, 0],
  [0, 0, 2, 3, 0, 1],
  [0, 0, 2, 2, 2, 0],
  [0, 0, 2, 2, 1, 1],
  [0, 0, 2, 2, 0, 2],
  [0, 0, 2, 1, 3, 0],
  [0, 0, 2, 1, 2, 1],
  [0, 0, 2, 1, 1, 2],
  [0, 0, 2, 1, 0, 3],
  [0, 0, 2, 0, 4, 0],
  [0, 0, 2, 0, 3, 1],
  [0, 0, 2, 0, 2, 2],
  [0, 0, 2, 0, 1, 3],
  [0, 0, 2, 0, 0, 4],
  [0, 0, 1, 5, 0, 0],
  [0, 0, 1, 4, 1, 0],
  [0, 0, 1, 4, 0, 1],
  [0, 0, 1, 3, 2, 0],
  [0, 0, 1, 3, 1, 1],
  [0, 0, 1, 3, 0, 2],
  [0, 0, 1, 2, 3, 0],
  [0, 0, 1, 2, 2, 1],
  [0, 0, 1, 2, 1, 2],
  [0, 0, 1, 2, 0, 3],
  [0, 0, 1, 1, 4, 0],
  [0, 0, 1, 1, 3, 1],
  [0, 0, 1, 1, 2, 2],
  [0, 0, 1, 1, 1, 3],
  [0, 0, 1, 1, 0, 4],
  [0, 0, 1, 0, 5, 0],
  [0, 0, 1, 0, 4, 1],
  [0, 0, 1, 0, 3, 2],
  [0, 0, 1, 0, 2, 3],
  [0, 0, 1, 0, 1, 4],
  [0, 0, 1, 0, 0, 5],
  [0, 0, 0, 6, 0, 0],
  [0, 0, 0, 5, 1, 0],
  [0, 0, 0, 5, 0, 1],
  [0, 0, 0, 4, 2, 0],
  [0, 0, 0, 4, 1, 1],
  [0, 0, 0, 4, 0, 2],
  [0, 0, 0, 3, 3, 0],
  [0, 0, 0, 3, 2, 1],
  [0, 0, 0, 3, 1, 2],
  [0, 0, 0, 3, 0, 3],
  [0, 0, 0, 2, 4, 0],
  [0, 0, 0, 2, 3, 1],
  [0, 0, 0, 2, 2, 2],
  [0, 0, 0, 2, 1, 3],
  [0, 0, 0, 2, 0, 4],
  [0, 0, 0, 1, 5, 0],
  [0, 0, 0, 1, 4, 1],
  [0, 0, 0, 1, 3, 2],
  [0, 0, 0, 1, 2, 3],
  [0, 0, 0, 1, 1, 4],
  [0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0, 0],
  [6, 1, 0, 0, 0, 0],
  [6, 0, 1, 0, 0, 0],
  [6, 0, 0, 1, 0, 0],
  [6, 0, 0, 0, 1, 0],
  [6, 0, 0, 0, 0, 1],
  [5, 2, 0, 0, 0, 0],
  [5, 1, 1, 0, 0, 0],
  [5, 1, 0, 1, 0, 0],
  [5, 1, 0, 0, 1, 0],
  [5, 1, 0, 0, 0, 1],
  [5, 0, 2, 0, 0, 0],
  [5, 0, 1, 1, 0, 0],
  [5, 0, 1, 0, 1, 0],
  [5, 0, 1, 0, 0, 1],
  [5, 0, 0, 2, 0, 0],
  [5, 0, 0, 1, 1, 0],
  [5, 0, 0, 1, 0, 1],
  [5, 0, 0, 0, 2, 0],
  [5, 0, 0, 0, 1, 1],
  [5, 0, 0, 0, 0, 2],
  [4, 3, 0, 0, 0, 0],
  [4, 2, 1, 0, 0, 0],
  [4, 2, 0, 1, 0, 0],
  [4, 2, 0, 0, 1, 0],
  [4, 2, 0, 0, 0, 1],
  [4, 1, 2, 0, 0, 0],
  [4, 1, 1, 1, 0, 0],
  [4, 1, 1, 0, 1, 0],
  [4, 1, 1, 0, 0, 1],
  [4, 1, 0, 2, 0, 0],
  [4, 1, 0, 1, 1, 0],
  [4, 1, 0, 1, 0, 1],
  [4, 1, 0, 0, 2, 0],
  [4, 1, 0, 0, 1, 1],
  [4, 1, 0, 0, 0, 2],
  [4, 0, 3, 0, 0, 0],
  [4, 0, 2, 1, 0, 0],
  [4, 0, 2, 0, 1, 0],
  [4, 0, 2, 0, 0, 1],
  [4, 0, 1, 2, 0, 0],
  [4, 0, 1, 1, 1, 0],
  [4, 0, 1, 1, 0, 1],
  [4, 0, 1, 0, 2, 0],
  [4, 0, 1, 0, 1, 1],
  [4, 0, 1, 0, 0, 2],
  [4, 0, 0, 3, 0, 0],
  [4, 0, 0, 2, 1, 0],
  [4, 0, 0, 2, 0, 1],
  [4, 0, 0, 1, 2, 0],
  [4, 0, 0, 1, 1, 1],
  [4, 0, 0, 1, 0, 2],
  [4, 0, 0, 0, 3, 0],
  [4, 0, 0, 0, 2, 1],
  [4, 0, 0, 0, 1, 2],
  [4, 0, 0, 0, 0, 3],
  [3, 4, 0, 0, 0, 0],
  [3, 3, 1, 0, 0, 0],
  [3, 3, 0, 1, 0, 0],
  [3, 3, 0, 0, 1, 0],
  [3, 3, 0, 0, 0, 1],
  [3, 2, 2, 0, 0, 0],
  [3, 2, 1, 1, 0, 0],
  [3, 2, 1, 0, 1, 0],
  [3, 2, 1, 0, 0, 1],
  [3, 2, 0, 2, 0, 0],
  [3, 2, 0, 1, 1, 0],
  [3, 2, 0, 1, 0, 1],
  [3, 2, 0, 0, 2, 0],
  [3, 2, 0, 0, 1, 1],
  [3, 2, 0, 0, 0, 2],
  [3, 1, 3, 0, 0, 0],
  [3, 1, 2, 1, 0, 0],
  [3, 1, 2, 0, 1, 0],
  [3, 1, 2, 0, 0, 1],
  [3, 1, 1, 2, 0, 0],
  [3, 1, 1, 1, 1, 0],
  [3, 1, 1, 1, 0, 1],
  [3, 1, 1, 0, 2, 0],
  [3, 1, 1, 0, 1, 1],
  [3, 1, 1, 0, 0, 2],
  [3, 1, 0, 3, 0, 0],
  [3, 1, 0, 2, 1, 0],
  [3, 1, 0, 2, 0, 1],
  [3, 1, 0, 1, 2, 0],
  [3, 1, 0, 1, 1, 1],
  [3, 1, 0, 1, 0, 2],
  [3, 1, 0, 0, 3, 0],
  [3, 1, 0, 0, 2, 1],
  [3, 1, 0, 0, 1, 2],
  [3, 1, 0, 0, 0, 3],
  [3, 0, 4, 0, 0, 0],
  [3, 0, 3, 1, 0, 0],
  [3, 0, 3, 0, 1, 0],
  [3, 0, 3, 0, 0, 1],
  [3, 0, 2, 2, 0, 0],
  [3, 0, 2, 1, 1, 0],
  [3, 0, 2, 1, 0, 1],
  [3, 0, 2, 0, 2, 0],
  [3, 0, 2, 0, 1, 1],
  [3, 0, 2, 0, 0, 2],
  [3, 0, 1, 3, 0, 0],
  [3, 0, 1, 2, 1, 0],
  [3, 0, 1, 2, 0, 1],
  [3, 0, 1, 1, 2, 0],
  [3, 0, 1, 1, 1, 1],
  [3, 0, 1, 1, 0, 2],
  [3, 0, 1, 0, 3, 0],
  [3, 0, 1, 0, 2, 1],
  [3, 0, 1, 0, 1, 2],
  [3, 0, 1, 0, 0, 3],
  [3, 0, 0, 4, 0, 0],
  [3, 0, 0, 3, 1, 0],
  [3, 0, 0, 3, 0, 1],
  [3, 0, 0, 2, 2, 0],
  [3, 0, 0, 2, 1, 1],
  [3, 0, 0, 2, 0, 2],
  [3, 0, 0, 1, 3, 0],
  [3, 0, 0, 1, 2, 1],
  [3, 0, 0, 1, 1, 2],
  [3, 0, 0, 1, 0, 3],
  [3, 0, 0, 0, 4, 0],
  [3, 0, 0, 0, 3, 1],
  [3, 0, 0, 0, 2, 2],
  [3, 0, 0, 0, 1, 3],
  [3, 0, 0, 0, 0, 4],
  [2, 5, 0, 0, 0, 0],
  [2, 4, 1, 0, 0, 0],
  [2, 4, 0, 1, 0, 0],
  [2, 4, 0, 0, 1, 0],
  [2, 4, 0, 0, 0, 1],
  [2, 3, 2, 0, 0, 0],
  [2, 3, 1, 1, 0, 0],
  [2, 3, 1, 0, 1, 0],
  [2, 3, 1, 0, 0, 1],
  [2, 3, 0, 2, 0, 0],
  [2, 3, 0, 1, 1, 0],
  [2, 3, 0, 1, 0, 1],
  [2, 3, 0, 0, 2, 0],
  [2, 3, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 2],
  [2, 2, 3, 0, 0, 0],
  [2, 2, 2, 1, 0, 0],
  [2, 2, 2, 0, 1, 0],
  [2, 2, 2, 0, 0, 1],
  [2, 2, 1, 2, 0, 0],
  [2, 2, 1, 1, 1, 0],
  [2, 2, 1, 1, 0, 1],
  [2, 2, 1, 0, 2, 0],
  [2, 2, 1, 0, 1, 1],
  [2, 2, 1, 0, 0, 2],
  [2, 2, 0, 3, 0, 0],
  [2, 2, 0, 2, 1, 0],
  [2, 2, 0, 2, 0, 1],
  [2, 2, 0, 1, 2, 0],
  [2, 2, 0, 1, 1, 1],
  [2, 2, 0, 1, 0, 2],
  [2, 2, 0, 0, 3, 0],
  [2, 2, 0, 0, 2, 1],
  [2, 2, 0, 0, 1, 2],
  [2, 2, 0, 0, 0, 3],
  [2, 1, 4, 0, 0, 0],
  [2, 1, 3, 1, 0, 0],
  [2, 1, 3, 0, 1, 0],
  [2, 1, 3, 0, 0, 1],
  [2, 1, 2, 2, 0, 0],
  [2, 1, 2, 1, 1, 0],
  [2, 1, 2, 1, 0, 1],
  [2, 1, 2, 0, 2, 0],
  [2, 1, 2, 0, 1, 1],
  [2, 1, 2, 0, 0, 2],
  [2, 1, 1, 3, 0, 0],
  [2, 1, 1, 2, 1, 0],
  [2, 1, 1, 2, 0, 1],
  [2, 1, 1, 1, 2, 0],
  [2, 1, 1, 1, 1, 1],
  [2, 1, 1, 1, 0, 2],
  [2, 1, 1, 0, 3, 0],
  [2, 1, 1, 0, 2, 1],
  [2, 1, 1, 0, 1, 2],
  [2, 1, 1, 0, 0, 3],
  [2, 1, 0, 4, 0, 0],
  [2, 1, 0, 3, 1, 0],
  [2, 1, 0, 3, 0, 1],
  [2, 1, 0, 2, 2, 0],
  [2, 1, 0, 2, 1, 1],
  [2, 1, 0, 2, 0, 2],
  [2, 1, 0, 1, 3, 0],
  [2, 1, 0, 1, 2, 1],
  [2, 1, 0, 1, 1, 2],
  [2, 1, 0, 1, 0, 3],
  [2, 1, 0, 0, 4, 0],
  [2, 1, 0, 0, 3, 1],
  [2, 1, 0, 0, 2, 2],
  [2, 1, 0, 0, 1, 3],
  [2, 1, 0, 0, 0, 4],
  [2, 0, 5, 0, 0, 0],
  [2, 0, 4, 1, 0, 0],
  [2, 0, 4, 0, 1, 0],
  [2, 0, 4, 0, 0, 1],
  [2, 0, 3, 2, 0, 0],
  [2, 0, 3, 1, 1, 0],
  [2, 0, 3, 1, 0, 1],
  [2, 0, 3, 0, 2, 0],
  [2, 0, 3, 0, 1, 1],
  [2, 0, 3, 0, 0, 2],
  [2, 0, 2, 3, 0, 0],
  [2, 0, 2, 2, 1, 0],
  [2, 0, 2, 2, 0, 1],
  [2, 0, 2, 1, 2, 0],
  [2, 0, 2, 1, 1, 1],
  [2, 0, 2, 1, 0, 2],
  [2, 0, 2, 0, 3, 0],
  [2, 0, 2, 0, 2, 1],
  [2, 0, 2, 0, 1, 2],
  [2, 0, 2, 0, 0, 3],
  [2, 0, 1, 4, 0, 0],
  [2, 0, 1, 3, 1, 0],
  [2, 0, 1, 3, 0, 1],
  [2, 0, 1, 2, 2, 0],
  [2, 0, 1, 2, 1, 1],
  [2, 0, 1, 2, 0, 2],
  [2, 0, 1, 1, 3, 0],
  [2, 0, 1, 1, 2, 1],
  [2, 0, 1, 1, 1, 2],
  [2, 0, 1, 1, 0, 3],
  [2, 0, 1, 0, 4, 0],
  [2, 0, 1, 0, 3, 1],
  [2, 0, 1, 0, 2, 2],
  [2, 0, 1, 0, 1, 3],
  [2, 0, 1, 0, 0, 4],
  [2, 0, 0, 5, 0, 0],
  [2, 0, 0, 4, 1, 0],
  [2, 0, 0, 4, 0, 1],
  [2, 0, 0, 3, 2, 0],
  [2, 0, 0, 3, 1, 1],
  [2, 0, 0, 3, 0, 2],
  [2, 0, 0, 2, 3, 0],
  [2, 0, 0, 2, 2, 1],
  [2, 0, 0, 2, 1, 2],
  [2, 0, 0, 2, 0, 3],
  [2, 0, 0, 1, 4, 0],
  [2, 0, 0, 1, 3, 1],
  [2, 0, 0, 1, 2, 2],
  [2, 0, 0, 1, 1, 3],
  [2, 0, 0, 1, 0, 4],
  [2, 0, 0, 0, 5, 0],
  [2, 0, 0, 0, 4, 1],
  [2, 0, 0, 0, 3, 2],
  [2, 0, 0, 0, 2, 3],
  [2, 0, 0, 0, 1, 4],
  [2, 0, 0, 0, 0, 5],
  [1, 6, 0, 0, 0, 0],
  [1, 5, 1, 0, 0, 0],
  [1, 5, 0, 1, 0, 0],
  [1, 5, 0, 0, 1, 0],
  [1, 5, 0, 0, 0, 1],
  [1, 4, 2, 0, 0, 0],
  [1, 4, 1, 1, 0, 0],
  [1, 4, 1, 0, 1, 0],
  [1, 4, 1, 0, 0, 1],
  [1, 4, 0, 2, 0, 0],
  [1, 4, 0, 1, 1, 0],
  [1, 4, 0, 1, 0, 1],
  [1, 4, 0, 0, 2, 0],
  [1, 4, 0, 0, 1, 1],
  [1, 4, 0, 0, 0, 2],
  [1, 3, 3, 0, 0, 0],
  [1, 3, 2, 1, 0, 0],
  [1, 3, 2, 0, 1, 0],
  [1, 3, 2, 0, 0, 1],
  [1, 3, 1, 2, 0, 0],
  [1, 3, 1, 1, 1, 0],
  [1, 3, 1, 1, 0, 1],
  [1, 3, 1, 0, 2, 0],
  [1, 3, 1, 0, 1, 1],
  [1, 3, 1, 0, 0, 2],
  [1, 3, 0, 3, 0, 0],
  [1, 3, 0, 2, 1, 0],
  [1, 3, 0, 2, 0, 1],
  [1, 3, 0, 1, 2, 0],
  [1, 3, 0, 1, 1, 1],
  [1, 3, 0, 1, 0, 2],
  [1, 3, 0, 0, 3, 0],
  [1, 3, 0, 0, 2, 1],
  [1, 3, 0, 0, 1, 2],
  [1, 3, 0, 0, 0, 3],
  [1, 2, 4, 0, 0, 0],
  [1, 2, 3, 1, 0, 0],
  [1, 2, 3, 0, 1, 0],
  [1, 2, 3, 0, 0, 1],
  [1, 2, 2, 2, 0, 0],
  [1, 2, 2, 1, 1, 0],
  [1, 2, 2, 1, 0, 1],
  [1, 2, 2, 0, 2, 0],
  [1, 2, 2, 0, 1, 1],
  [1, 2, 2, 0, 0, 2],
  [1, 2, 1, 3, 0, 0],
  [1, 2, 1, 2, 1, 0],
  [1, 2, 1, 2, 0, 1],
  [1, 2, 1, 1, 2, 0],
  [1, 2, 1, 1, 1, 1],
  [1, 2, 1, 1, 0, 2],
  [1, 2, 1, 0, 3, 0],
  [1, 2, 1, 0, 2, 1],
  [1, 2, 1, 0, 1, 2],
  [1, 2, 1, 0, 0, 3],
  [1, 2, 0, 4, 0, 0],
  [1, 2, 0, 3, 1, 0],
  [1, 2, 0, 3, 0, 1],
  [1, 2, 0, 2, 2, 0],
  [1, 2, 0, 2, 1, 1],
  [1, 2, 0, 2, 0, 2],
  [1, 2, 0, 1, 3, 0],
  [1, 2, 0, 1, 2, 1],
  [1, 2, 0, 1, 1, 2],
  [1, 2, 0, 1, 0, 3],
  [1, 2, 0, 0, 4, 0],
  [1, 2, 0, 0, 3, 1],
  [1, 2, 0, 0, 2, 2],
  [1, 2, 0, 0, 1, 3],
  [1, 2, 0, 0, 0, 4],
  [1, 1, 5, 0, 0, 0],
  [1, 1, 4, 1, 0, 0],
  [1, 1, 4, 0, 1, 0],
  [1, 1, 4, 0, 0, 1],
  [1, 1, 3, 2, 0, 0],
  [1, 1, 3, 1, 1, 0],
  [1, 1, 3, 1, 0, 1],
  [1, 1, 3, 0, 2, 0],
  [1, 1, 3, 0, 1, 1],
  [1, 1, 3, 0, 0, 2],
  [1, 1, 2, 3, 0, 0],
  [1, 1, 2, 2, 1, 0],
  [1, 1, 2, 2, 0, 1],
  [1, 1, 2, 1, 2, 0],
  [1, 1, 2, 1, 1, 1],
  [1, 1, 2, 1, 0, 2],
  [1, 1, 2, 0, 3, 0],
  [1, 1, 2, 0, 2, 1],
  [1, 1, 2, 0, 1, 2],
  [1, 1, 2, 0, 0, 3],
  [1, 1, 1, 4, 0, 0],
  [1, 1, 1, 3, 1, 0],
  [1, 1, 1, 3, 0, 1],
  [1, 1, 1, 2, 2, 0],
  [1, 1, 1, 2, 1, 1],
  [1, 1, 1, 2, 0, 2],
  [1, 1, 1, 1, 3, 0],
  [1, 1, 1, 1, 2, 1],
  [1, 1, 1, 1, 1, 2],
  [1, 1, 1, 1, 0, 3],
  [1, 1, 1, 0, 4, 0],
  [1, 1, 1, 0, 3, 1],
  [1, 1, 1, 0, 2, 2],
  [1, 1, 1, 0, 1, 3],
  [1, 1, 1, 0, 0, 4],
  [1, 1, 0, 5, 0, 0],
  [1, 1, 0, 4, 1, 0],
  [1, 1, 0, 4, 0, 1],
  [1, 1, 0, 3, 2, 0],
  [1, 1, 0, 3, 1, 1],
  [1, 1, 0, 3, 0, 2],
  [1, 1, 0, 2, 3, 0],
  [1, 1, 0, 2, 2, 1],
  [1, 1, 0, 2, 1, 2],
  [1, 1, 0, 2, 0, 3],
  [1, 1, 0, 1, 4, 0],
  [1, 1, 0, 1, 3, 1],
  [1, 1, 0, 1, 2, 2],
  [1, 1, 0, 1, 1, 3],
  [1, 1, 0, 1, 0, 4],
  [1, 1, 0, 0, 5, 0],
  [1, 1, 0, 0, 4, 1],
  [1, 1, 0, 0, 3, 2],
  [1, 1, 0, 0, 2, 3],
  [1, 1, 0, 0, 1, 4],
  [1, 1, 0, 0, 0, 5],
  [1, 0, 6, 0, 0, 0],
  [1, 0, 5, 1, 0, 0],
  [1, 0, 5, 0, 1, 0],
  [1, 0, 5, 0, 0, 1],
  [1, 0, 4, 2, 0, 0],
  [1, 0, 4, 1, 1, 0],
  [1, 0, 4, 1, 0, 1],
  [1, 0, 4, 0, 2, 0],
  [1, 0, 4, 0, 1, 1],
  [1, 0, 4, 0, 0, 2],
  [1, 0, 3, 3, 0, 0],
  [1, 0, 3, 2, 1, 0],
  [1, 0, 3, 2, 0, 1],
  [1, 0, 3, 1, 2, 0],
  [1, 0, 3, 1, 1, 1],
  [1, 0, 3, 1, 0, 2],
  [1, 0, 3, 0, 3, 0],
  [1, 0, 3, 0, 2, 1],
  [1, 0, 3, 0, 1, 2],
  [1, 0, 3, 0, 0, 3],
  [1, 0, 2, 4, 0, 0],
  [1, 0, 2, 3, 1, 0],
  [1, 0, 2, 3, 0, 1],
  [1, 0, 2, 2, 2, 0],
  [1, 0, 2, 2, 1, 1],
  [1, 0, 2, 2, 0, 2],
  [1, 0, 2, 1, 3, 0],
  [1, 0, 2, 1, 2, 1],
  [1, 0, 2, 1, 1, 2],
  [1, 0, 2, 1, 0, 3],
  [1, 0, 2, 0, 4, 0],
  [1, 0, 2, 0, 3, 1],
  [1, 0, 2, 0, 2, 2],
  [1, 0, 2, 0, 1, 3],
  [1, 0, 2, 0, 0, 4],
  [1, 0, 1, 5, 0, 0],
  [1, 0, 1, 4, 1, 0],
  [1, 0, 1, 4, 0, 1],
  [1, 0, 1, 3, 2, 0],
  [1, 0, 1, 3, 1, 1],
  [1, 0, 1, 3, 0, 2],
  [1, 0, 1, 2, 3, 0],
  [1, 0, 1, 2, 2, 1],
  [1, 0, 1, 2, 1, 2],
  [1, 0, 1, 2, 0, 3],
  [1, 0, 1, 1, 4, 0],
  [1, 0, 1, 1, 3, 1],
  [1, 0, 1, 1, 2, 2],
  [1, 0, 1, 1, 1, 3],
  [1, 0, 1, 1, 0, 4],
  [1, 0, 1, 0, 5, 0],
  [1, 0, 1, 0, 4, 1],
  [1, 0, 1, 0, 3, 2],
  [1, 0, 1, 0, 2, 3],
  [1, 0, 1, 0, 1, 4],
  [1, 0, 1, 0, 0, 5],
  [1, 0, 0, 6, 0, 0],
  [1, 0, 0, 5, 1, 0],
  [1, 0, 0, 5, 0, 1],
  [1, 0, 0, 4, 2, 0],
  [1, 0, 0, 4, 1, 1],
  [1, 0, 0, 4, 0, 2],
  [1, 0, 0, 3, 3, 0],
  [1, 0, 0, 3, 2, 1],
  [1, 0, 0, 3, 1, 2],
  [1, 0, 0, 3, 0, 3],
  [1, 0, 0, 2, 4, 0],
  [1, 0, 0, 2, 3, 1],
  [1, 0, 0, 2, 2, 2],
  [1, 0, 0, 2, 1, 3],
  [1, 0, 0, 2, 0, 4],
  [1, 0, 0, 1, 5, 0],
  [1, 0, 0, 1, 4, 1],
  [1, 0, 0, 1, 3, 2],
  [1, 0, 0, 1, 2, 3],
  [1, 0, 0, 1, 1, 4],
  [1, 0, 0, 1, 0, 5],
  [1, 0, 0, 0, 6, 0],
  [1, 0, 0, 0, 5, 1],
  [1, 0, 0, 0, 4, 2],
  [1, 0, 0, 0, 3, 3],
  [1, 0, 0, 0, 2, 4],
  [1, 0, 0, 0, 1, 5],
  [1, 0, 0, 0, 0, 6],
  [0, 7, 0, 0, 0, 0],
  [0, 6, 1, 0, 0, 0],
  [0, 6, 0, 1, 0, 0],
  [0, 6, 0, 0, 1, 0],
  [0, 6, 0, 0, 0, 1],
  [0, 5, 2, 0, 0, 0],
  [0, 5, 1, 1, 0, 0],
  [0, 5, 1, 0, 1, 0],
  [0, 5, 1, 0, 0, 1],
  [0, 5, 0, 2, 0, 0],
  [0, 5, 0, 1, 1, 0],
  [0, 5, 0, 1, 0, 1],
  [0, 5, 0, 0, 2, 0],
  [0, 5, 0, 0, 1, 1],
  [0, 5, 0, 0, 0, 2],
  [0, 4, 3, 0, 0, 0],
  [0, 4, 2, 1, 0, 0],
  [0, 4, 2, 0, 1, 0],
  [0, 4, 2, 0, 0, 1],
  [0, 4, 1, 2, 0, 0],
  [0, 4, 1, 1, 1, 0],
  [0, 4, 1, 1, 0, 1],
  [0, 4, 1, 0, 2, 0],
  [0, 4, 1, 0, 1, 1],
  [0, 4, 1, 0, 0, 2],
  [0, 4, 0, 3, 0, 0],
  [0, 4, 0, 2, 1, 0],
  [0, 4, 0, 2, 0, 1],
  [0, 4, 0, 1, 2, 0],
  [0, 4, 0, 1, 1, 1],
  [0, 4, 0, 1, 0, 2],
  [0, 4, 0, 0, 3, 0],
  [0, 4, 0, 0, 2, 1],
  [0, 4, 0, 0, 1, 2],
  [0, 4, 0, 0, 0, 3],
  [0, 3, 4, 0, 0, 0],
  [0, 3, 3, 1, 0, 0],
  [0, 3, 3, 0, 1, 0],
  [0, 3, 3, 0, 0, 1],
  [0, 3, 2, 2, 0, 0],
  [0, 3, 2, 1, 1, 0],
  [0, 3, 2, 1, 0, 1],
  [0, 3, 2, 0, 2, 0],
  [0, 3, 2, 0, 1, 1],
  [0, 3, 2, 0, 0, 2],
  [0, 3, 1, 3, 0, 0],
  [0, 3, 1, 2, 1, 0],
  [0, 3, 1, 2, 0, 1],
  [0, 3, 1, 1, 2, 0],
  [0, 3, 1, 1, 1, 1],
  [0, 3, 1, 1, 0, 2],
  [0, 3, 1, 0, 3, 0],
  [0, 3, 1, 0, 2, 1],
  [0, 3, 1, 0, 1, 2],
  [0, 3, 1, 0, 0, 3],
  [0, 3, 0, 4, 0, 0],
  [0, 3, 0, 3, 1, 0],
  [0, 3, 0, 3, 0, 1],
  [0, 3, 0, 2, 2, 0],
  [0, 3, 0, 2, 1, 1],
  [0, 3, 0, 2, 0, 2],
  [0, 3, 0, 1, 3, 0],
  [0, 3, 0, 1, 2, 1],
  [0, 3, 0, 1, 1, 2],
  [0, 3, 0, 1, 0, 3],
  [0, 3, 0, 0, 4, 0],
  [0, 3, 0, 0, 3, 1],
  [0, 3, 0, 0, 2, 2],
  [0, 3, 0, 0, 1, 3],
  [0, 3, 0, 0, 0, 4],
  [0, 2, 5, 0, 0, 0],
  [0, 2, 4, 1, 0, 0],
  [0, 2, 4, 0, 1, 0],
  [0, 2, 4, 0, 0, 1],
  [0, 2, 3, 2, 0, 0],
  [0, 2, 3, 1, 1, 0],
  [0, 2, 3, 1, 0, 1],
  [0, 2, 3, 0, 2, 0],
  [0, 2, 3, 0, 1, 1],
  [0, 2, 3, 0, 0, 2],
  [0, 2, 2, 3, 0, 0],
  [0, 2, 2, 2, 1, 0],
  [0, 2, 2, 2, 0, 1],
  [0, 2, 2, 1, 2, 0],
  [0, 2, 2, 1, 1, 1],
  [0, 2, 2, 1, 0, 2],
  [0, 2, 2, 0, 3, 0],
  [0, 2, 2, 0, 2, 1],
  [0, 2, 2, 0, 1, 2],
  [0, 2, 2, 0, 0, 3],
  [0, 2, 1, 4, 0, 0],
  [0, 2, 1, 3, 1, 0],
  [0, 2, 1, 3, 0, 1],
  [0, 2, 1, 2, 2, 0],
  [0, 2, 1, 2, 1, 1],
  [0, 2, 1, 2, 0, 2],
  [0, 2, 1, 1, 3, 0],
  [0, 2, 1, 1, 2, 1],
  [0, 2, 1, 1, 1, 2],
  [0, 2, 1, 1, 0, 3],
  [0, 2, 1, 0, 4, 0],
  [0, 2, 1, 0, 3, 1],
  [0, 2, 1, 0, 2, 2],
  [0, 2, 1, 0, 1, 3],
  [0, 2, 1, 0, 0, 4],
  [0, 2, 0, 5, 0, 0],
  [0, 2, 0, 4, 1, 0],
  [0, 2, 0, 4, 0, 1],
  [0, 2, 0, 3, 2, 0],
  [0, 2, 0, 3, 1, 1],
  [0, 2, 0, 3, 0, 2],
  [0, 2, 0, 2, 3, 0],
  [0, 2, 0, 2, 2, 1],
  [0, 2, 0, 2, 1, 2],
  [0, 2, 0, 2, 0, 3],
  [0, 2, 0, 1, 4, 0],
  [0, 2, 0, 1, 3, 1],
  [0, 2, 0, 1, 2, 2],
  [0, 2, 0, 1, 1, 3],
  [0, 2, 0, 1, 0, 4],
  [0, 2, 0, 0, 5, 0],
  [0, 2, 0, 0, 4, 1],
  [0, 2, 0, 0, 3, 2],
  [0, 2, 0, 0, 2, 3],
  [0, 2, 0, 0, 1, 4],
  [0, 2, 0, 0, 0, 5],
  [0, 1, 6, 0, 0, 0],
  [0, 1, 5, 1, 0, 0],
  [0, 1, 5, 0, 1, 0],
  [0, 1, 5, 0, 0, 1],
  [0, 1, 4, 2, 0, 0],
  [0, 1, 4, 1, 1, 0],
  [0, 1, 4, 1, 0, 1],
  [0, 1, 4, 0, 2, 0],
  [0, 1, 4, 0, 1, 1],
  [0, 1, 4, 0, 0, 2],
  [0, 1, 3, 3, 0, 0],
  [0, 1, 3, 2, 1, 0],
  [0, 1, 3, 2, 0, 1],
  [0, 1, 3, 1, 2, 0],
  [0, 1, 3, 1, 1, 1],
  [0, 1, 3, 1, 0, 2],
  [0, 1, 3, 0, 3, 0],
  [0, 1, 3, 0, 2, 1],
  [0, 1, 3, 0, 1, 2],
  [0, 1, 3, 0, 0, 3],
  [0, 1, 2, 4, 0, 0],
  [0, 1, 2, 3, 1, 0],
  [0, 1, 2, 3, 0, 1],
  [0, 1, 2, 2, 2, 0],
  [0, 1, 2, 2, 1, 1],
  [0, 1, 2, 2, 0, 2],
  [0, 1, 2, 1, 3, 0],
  [0, 1, 2, 1, 2, 1],
  [0, 1, 2, 1, 1, 2],
  [0, 1, 2, 1, 0, 3],
  [0, 1, 2, 0, 4, 0],
  [0, 1, 2, 0, 3, 1],
  [0, 1, 2, 0, 2, 2],
  [0, 1, 2, 0, 1, 3],
  [0, 1, 2, 0, 0, 4],
  [0, 1, 1, 5, 0, 0],
  [0, 1, 1, 4, 1, 0],
  [0, 1, 1, 4, 0, 1],
  [0, 1, 1, 3, 2, 0],
  [0, 1, 1, 3, 1, 1],
  [0, 1, 1, 3, 0, 2],
  [0, 1, 1, 2, 3, 0],
  [0, 1, 1, 2, 2, 1],
  [0, 1, 1, 2, 1, 2],
  [0, 1, 1, 2, 0, 3],
  [0, 1, 1, 1, 4, 0],
  [0, 1, 1, 1, 3, 1],
  [0, 1, 1, 1, 2, 2],
  [0, 1, 1, 1, 1, 3],
  [0, 1, 1, 1, 0, 4],
  [0, 1, 1, 0, 5, 0],
  [0, 1, 1, 0, 4, 1],
  [0, 1, 1, 0, 3, 2],
  [0, 1, 1, 0, 2, 3],
  [0, 1, 1, 0, 1, 4],
  [0, 1, 1, 0, 0, 5],
  [0, 1, 0, 6, 0, 0],
  [0, 1, 0, 5, 1, 0],
  [0, 1, 0, 5, 0, 1],
  [0, 1, 0, 4, 2, 0],
  [0, 1, 0, 4, 1, 1],
  [0, 1, 0, 4, 0, 2],
  [0, 1, 0, 3, 3, 0],
  [0, 1, 0, 3, 2, 1],
  [0, 1, 0, 3, 1, 2],
  [0, 1, 0, 3, 0, 3],
  [0, 1, 0, 2, 4, 0],
  [0, 1, 0, 2, 3, 1],
  [0, 1, 0, 2, 2, 2],
  [0, 1, 0, 2, 1, 3],
  [0, 1, 0, 2, 0, 4],
  [0, 1, 0, 1, 5, 0],
  [0, 1, 0, 1, 4, 1],
  [0, 1, 0, 1, 3, 2],
  [0, 1, 0, 1, 2, 3],
  [0, 1, 0, 1, 1, 4],
  [0, 1, 0, 1, 0, 5],
  [0, 1, 0, 0, 6, 0],
  [0, 1, 0, 0, 5, 1],
  [0, 1, 0, 0, 4, 2],
  [0, 1, 0, 0, 3, 3],
  [0, 1, 0, 0, 2, 4],
  [0, 1, 0, 0, 1, 5],
  [0, 1, 0, 0, 0, 6],
  [0, 0, 7, 0, 0, 0],
  [0, 0, 6, 1, 0, 0],
  [0, 0, 6, 0, 1, 0],
  [0, 0, 6, 0, 0, 1],
  [0, 0, 5, 2, 0, 0],
  [0, 0, 5, 1, 1, 0],
  [0, 0, 5, 1, 0, 1],
  [0, 0, 5, 0, 2, 0],
  [0, 0, 5, 0, 1, 1],
  [0, 0, 5, 0, 0, 2],
  [0, 0, 4, 3, 0, 0],
  [0, 0, 4, 2, 1, 0],
  [0, 0, 4, 2, 0, 1],
  [0, 0, 4, 1, 2, 0],
  [0, 0, 4, 1, 1, 1],
  [0, 0, 4, 1, 0, 2],
  [0, 0, 4, 0, 3, 0],
  [0, 0, 4, 0, 2, 1],
  [0, 0, 4, 0, 1, 2],
  [0, 0, 4, 0, 0, 3],
  [0, 0, 3, 4, 0, 0],
  [0, 0, 3, 3, 1, 0],
  [0, 0, 3, 3, 0, 1],
  [0, 0, 3, 2, 2, 0],
  [0, 0, 3, 2, 1, 1],
  [0, 0, 3, 2, 0, 2],
  [0, 0, 3, 1, 3, 0],
  [0, 0, 3, 1, 2, 1],
  [0, 0, 3, 1, 1, 2],
  [0, 0, 3, 1, 0, 3],
  [0, 0, 3, 0, 4, 0],
  [0, 0, 3, 0, 3, 1],
  [0, 0, 3, 0, 2, 2],
  [0, 0, 3, 0, 1, 3],
  [0, 0, 3, 0, 0, 4],
  [0, 0, 2, 5, 0, 0],
  [0, 0, 2, 4, 1, 0],
  [0, 0, 2, 4, 0, 1],
  [0, 0, 2, 3, 2, 0],
  [0, 0, 2, 3, 1, 1],
  [0, 0, 2, 3, 0, 2],
  [0, 0, 2, 2, 3, 0],
  [0, 0, 2, 2, 2, 1],
  [0, 0, 2, 2, 1, 2],
  [0, 0, 2, 2, 0, 3],
  [0, 0, 2, 1, 4, 0],
  [0, 0, 2, 1, 3, 1],
  [0, 0, 2, 1, 2, 2],
  [0, 0, 2, 1, 1, 3],
  [0, 0, 2, 1, 0, 4],
  [0, 0, 2, 0, 5, 0],
  [0, 0, 2, 0, 4, 1],
  [0, 0, 2, 0, 3, 2],
  [0, 0, 2, 0, 2, 3],
  [0, 0, 2, 0, 1, 4],
  [0, 0, 2, 0, 0, 5],
  [0, 0, 1, 6, 0, 0],
  [0, 0, 1, 5, 1, 0],
  [0, 0, 1, 5, 0, 1],
  [0, 0, 1, 4, 2, 0],
  [0, 0, 1, 4, 1, 1],
  [0, 0, 1, 4, 0, 2],
  [0, 0, 1, 3, 3, 0],
  [0, 0, 1, 3, 2, 1],
  [0, 0, 1, 3, 1, 2],
  [0, 0, 1, 3, 0, 3],
  [0, 0, 1, 2, 4, 0],
  [0, 0, 1, 2, 3, 1],
  [0, 0, 1, 2, 2, 2],
  [0, 0, 1, 2, 1, 3],
  [0, 0, 1, 2, 0, 4],
  [0, 0, 1, 1, 5, 0],
  [0, 0, 1, 1, 4, 1],
  [0, 0, 1, 1, 3, 2],
  [0, 0, 1, 1, 2, 3],
  [0, 0, 1, 1, 1, 4],
  [0, 0, 1, 1, 0, 5],
  [0, 0, 1, 0, 6, 0],
  [0, 0, 1, 0, 5, 1],
  [0, 0, 1, 0, 4, 2],
  [0, 0, 1, 0, 3, 3],
  [0, 0, 1, 0, 2, 4],
  [0, 0, 1, 0, 1, 5],
  [0, 0, 1, 0, 0, 6],
  [0, 0, 0, 7, 0, 0],
  [0, 0, 0, 6, 1, 0],
  [0, 0, 0, 6, 0, 1],
  [0, 0, 0, 5, 2, 0],
  [0, 0, 0, 5, 1, 1],
  [0, 0, 0, 5, 0, 2],
  [0, 0, 0, 4, 3, 0],
  [0, 0, 0, 4, 2, 1],
  [0, 0, 0, 4, 1, 2],
  [0, 0, 0, 4, 0, 3],
  [0, 0, 0, 3, 4, 0],
  [0, 0, 0, 3, 3, 1],
  [0, 0, 0, 3, 2, 2],
  [0, 0, 0, 3, 1, 3],
  [0, 0, 0, 3, 0, 4],
  [0, 0, 0, 2, 5, 0],
  [0, 0, 0, 2, 4, 1],
  [0, 0, 0, 2, 3, 2],
  [0, 0, 0, 2, 2, 3],
  [0, 0, 0, 2, 1, 4],
  [0, 0, 0, 2, 0, 5],
  [0, 0, 0, 1, 6, 0],
  [0, 0, 0, 1, 5, 1],
  [0, 0, 0, 1, 4, 2],
  [0, 0, 0, 1, 3, 3],
  [0, 0, 0, 1, 2, 4],
  [0, 0, 0, 1, 1, 5],
  [0, 0, 0, 1, 0, 6],
  [0, 0, 0, 0, 7, 0],
  [0, 0, 0, 0, 6, 1],
  [0, 0, 0, 0, 5, 2],
  [0, 0, 0, 0, 4, 3],
  [0, 0, 0, 0, 3, 4],
  [0, 0, 0, 0, 2, 5],
  [0, 0, 0, 0, 1, 6],
  [0, 0, 0, 0, 0, 7],
  [7, 1, 0, 0, 0, 0],
  [7, 0, 1, 0, 0, 0],
  [7, 0, 0, 1, 0, 0],
  [7, 0, 0, 0, 1, 0],
  [7, 0, 0, 0, 0, 1],
  [6, 1, 1, 0, 0, 0],
  [6, 1, 0, 1, 0, 0],
  [6, 1, 0, 0, 1, 0],
  [6, 1, 0, 0, 0, 1],
  [6, 0, 1, 1, 0, 0],
  [6, 0, 1, 0, 1, 0],
  [6, 0, 1, 0, 0, 1],
  [6, 0, 0, 1, 1, 0],
  [6, 0, 0, 1, 0, 1],
  [6, 0, 0, 0, 1, 1],
  [5, 3, 0, 0, 0, 0],
  [5, 2, 1, 0, 0, 0],
  [5, 2, 0, 1, 0, 0],
  [5, 2, 0, 0, 1, 0],
  [5, 2, 0, 0, 0, 1],
  [5, 1, 2, 0, 0, 0],
  [5, 1, 1, 1, 0, 0],
  [5, 1, 1, 0, 1, 0],
  [5, 1, 1, 0, 0, 1],
  [5, 1, 0, 2, 0, 0],
  [5, 1, 0, 1, 1, 0],
  [5, 1, 0, 1, 0, 1],
  [5, 1, 0, 0, 2, 0],
  [5, 1, 0, 0, 1, 1],
  [5, 1, 0, 0, 0, 2],
  [5, 0, 3, 0, 0, 0],
  [5, 0, 2, 1, 0, 0],
  [5, 0, 2, 0, 1, 0],
  [5, 0, 2, 0, 0, 1],
  [5, 0, 1, 2, 0, 0],
  [5, 0, 1, 1, 1, 0],
  [5, 0, 1, 1, 0, 1],
  [5, 0, 1, 0, 2, 0],
  [5, 0, 1, 0, 1, 1],
  [5, 0, 1, 0, 0, 2],
  [5, 0, 0, 3, 0, 0],
  [5, 0, 0, 2, 1, 0],
  [5, 0, 0, 2, 0, 1],
  [5, 0, 0, 1, 2, 0],
  [5, 0, 0, 1, 1, 1],
  [5, 0, 0, 1, 0, 2],
  [5, 0, 0, 0, 3, 0],
  [5, 0, 0, 0, 2, 1],
  [5, 0, 0, 0, 1, 2],
  [5, 0, 0, 0, 0, 3],
  [4, 3, 1, 0, 0, 0],
  [4, 3, 0, 1, 0, 0],
  [4, 3, 0, 0, 1, 0],
  [4, 3, 0, 0, 0, 1],
  [4, 2, 1, 1, 0, 0],
  [4, 2, 1, 0, 1, 0],
  [4, 2, 1, 0, 0, 1],
  [4, 2, 0, 1, 1, 0],
  [4, 2, 0, 1, 0, 1],
  [4, 2, 0, 0, 1, 1],
  [4, 1, 3, 0, 0, 0],
  [4, 1, 2, 1, 0, 0],
  [4, 1, 2, 0, 1, 0],
  [4, 1, 2, 0, 0, 1],
  [4, 1, 1, 2, 0, 0],
  [4, 1, 1, 1, 1, 0],
  [4, 1, 1, 1, 0, 1],
  [4, 1, 1, 0, 2, 0],
  [4, 1, 1, 0, 1, 1],
  [4, 1, 1, 0, 0, 2],
  [4, 1, 0, 3, 0, 0],
  [4, 1, 0, 2, 1, 0],
  [4, 1, 0, 2, 0, 1],
  [4, 1, 0, 1, 2, 0],
  [4, 1, 0, 1, 1, 1],
  [4, 1, 0, 1, 0, 2],
  [4, 1, 0, 0, 3, 0],
  [4, 1, 0, 0, 2, 1],
  [4, 1, 0, 0, 1, 2],
  [4, 1, 0, 0, 0, 3],
  [4, 0, 3, 1, 0, 0],
  [4, 0, 3, 0, 1, 0],
  [4, 0, 3, 0, 0, 1],
  [4, 0, 2, 1, 1, 0],
  [4, 0, 2, 1, 0, 1],
  [4, 0, 2, 0, 1, 1],
  [4, 0, 1, 3, 0, 0],
  [4, 0, 1, 2, 1, 0],
  [4, 0, 1, 2, 0, 1],
  [4, 0, 1, 1, 2, 0],
  [4, 0, 1, 1, 1, 1],
  [4, 0, 1, 1, 0, 2],
  [4, 0, 1, 0, 3, 0],
  [4, 0, 1, 0, 2, 1],
  [4, 0, 1, 0, 1, 2],
  [4, 0, 1, 0, 0, 3],
  [4, 0, 0, 3, 1, 0],
  [4, 0, 0, 3, 0, 1],
  [4, 0, 0, 2, 1, 1],
  [4, 0, 0, 1, 3, 0],
  [4, 0, 0, 1, 2, 1],
  [4, 0, 0, 1, 1, 2],
  [4, 0, 0, 1, 0, 3],
  [4, 0, 0, 0, 3, 1],
  [4, 0, 0, 0, 1, 3],
  [3, 5, 0, 0, 0, 0],
  [3, 4, 1, 0, 0, 0],
  [3, 4, 0, 1, 0, 0],
  [3, 4, 0, 0, 1, 0],
  [3, 4, 0, 0, 0, 1],
  [3, 3, 2, 0, 0, 0],
  [3, 3, 1, 1, 0, 0],
  [3, 3, 1, 0, 1, 0],
  [3, 3, 1, 0, 0, 1],
  [3, 3, 0, 2, 0, 0],
  [3, 3, 0, 1, 1, 0],
  [3, 3, 0, 1, 0, 1],
  [3, 3, 0, 0, 2, 0],
  [3, 3, 0, 0, 1, 1],
  [3, 3, 0, 0, 0, 2],
  [3, 2, 3, 0, 0, 0],
  [3, 2, 2, 1, 0, 0],
  [3, 2, 2, 0, 1, 0],
  [3, 2, 2, 0, 0, 1],
  [3, 2, 1, 2, 0, 0],
  [3, 2, 1, 1, 1, 0],
  [3, 2, 1, 1, 0, 1],
  [3, 2, 1, 0, 2, 0],
  [3, 2, 1, 0, 1, 1],
  [3, 2, 1, 0, 0, 2],
  [3, 2, 0, 3, 0, 0],
  [3, 2, 0, 2, 1, 0],
  [3, 2, 0, 2, 0, 1],
  [3, 2, 0, 1, 2, 0],
  [3, 2, 0, 1, 1, 1],
  [3, 2, 0, 1, 0, 2],
  [3, 2, 0, 0, 3, 0],
  [3, 2, 0, 0, 2, 1],
  [3, 2, 0, 0, 1, 2],
  [3, 2, 0, 0, 0, 3],
  [3, 1, 4, 0, 0, 0],
  [3, 1, 3, 1, 0, 0],
  [3, 1, 3, 0, 1, 0],
  [3, 1, 3, 0, 0, 1],
  [3, 1, 2, 2, 0, 0],
  [3, 1, 2, 1, 1, 0],
  [3, 1, 2, 1, 0, 1],
  [3, 1, 2, 0, 2, 0],
  [3, 1, 2, 0, 1, 1],
  [3, 1, 2, 0, 0, 2],
  [3, 1, 1, 3, 0, 0],
  [3, 1, 1, 2, 1, 0],
  [3, 1, 1, 2, 0, 1],
  [3, 1, 1, 1, 2, 0],
  [3, 1, 1, 1, 0, 2],
  [3, 1, 1, 0, 3, 0],
  [3, 1, 1, 0, 2, 1],
  [3, 1, 1, 0, 1, 2],
  [3, 1, 1, 0, 0, 3],
  [3, 1, 0, 4, 0, 0],
  [3, 1, 0, 3, 1, 0],
  [3, 1, 0, 3, 0, 1],
  [3, 1, 0, 2, 2, 0],
  [3, 1, 0, 2, 1, 1],
  [3, 1, 0, 2, 0, 2],
  [3, 1, 0, 1, 3, 0],
  [3, 1, 0, 1, 2, 1],
  [3, 1, 0, 1, 1, 2],
  [3, 1, 0, 1, 0, 3],
  [3, 1, 0, 0, 4, 0],
  [3, 1, 0, 0, 3, 1],
  [3, 1, 0, 0, 2, 2],
  [3, 1, 0, 0, 1, 3],
  [3, 1, 0, 0, 0, 4],
  [3, 0, 5, 0, 0, 0],
  [3, 0, 4, 1, 0, 0],
  [3, 0, 4, 0, 1, 0],
  [3, 0, 4, 0, 0, 1],
  [3, 0, 3, 2, 0, 0],
  [3, 0, 3, 1, 1, 0],
  [3, 0, 3, 1, 0, 1],
  [3, 0, 3, 0, 2, 0],
  [3, 0, 3, 0, 1, 1],
  [3, 0, 3, 0, 0, 2],
  [3, 0, 2, 3, 0, 0],
  [3, 0, 2, 2, 1, 0],
  [3, 0, 2, 2, 0, 1],
  [3, 0, 2, 1, 2, 0],
  [3, 0, 2, 1, 1, 1],
  [3, 0, 2, 1, 0, 2],
  [3, 0, 2, 0, 3, 0],
  [3, 0, 2, 0, 2, 1],
  [3, 0, 2, 0, 1, 2],
  [3, 0, 2, 0, 0, 3],
  [3, 0, 1, 4, 0, 0],
  [3, 0, 1, 3, 1, 0],
  [3, 0, 1, 3, 0, 1],
  [3, 0, 1, 2, 2, 0],
  [3, 0, 1, 2, 1, 1],
  [3, 0, 1, 2, 0, 2],
  [3, 0, 1, 1, 3, 0],
  [3, 0, 1, 1, 2, 1],
  [3, 0, 1, 1, 1, 2],
  [3, 0, 1, 1, 0, 3],
  [3, 0, 1, 0, 4, 0],
  [3, 0, 1, 0, 3, 1],
  [3, 0, 1, 0, 2, 2],
  [3, 0, 1, 0, 1, 3],
  [3, 0, 1, 0, 0, 4],
  [3, 0, 0, 5, 0, 0],
  [3, 0, 0, 4, 1, 0],
  [3, 0, 0, 4, 0, 1],
  [3, 0, 0, 3, 2, 0],
  [3, 0, 0, 3, 1, 1],
  [3, 0, 0, 3, 0, 2],
  [3, 0, 0, 2, 3, 0],
  [3, 0, 0, 2, 2, 1],
  [3, 0, 0, 2, 1, 2],
  [3, 0, 0, 2, 0, 3],
  [3, 0, 0, 1, 4, 0],
  [3, 0, 0, 1, 3, 1],
  [3, 0, 0, 1, 2, 2],
  [3, 0, 0, 1, 1, 3],
  [3, 0, 0, 1, 0, 4],
  [3, 0, 0, 0, 5, 0],
  [3, 0, 0, 0, 4, 1],
  [3, 0, 0, 0, 3, 2],
  [3, 0, 0, 0, 2, 3],
  [3, 0, 0, 0, 1, 4],
  [3, 0, 0, 0, 0, 5],
  [2, 5, 1, 0, 0, 0],
  [2, 5, 0, 1, 0, 0],
  [2, 5, 0, 0, 1, 0],
  [2, 5, 0, 0, 0, 1],
  [2, 4, 1, 1, 0, 0],
  [2, 4, 1, 0, 1, 0],
  [2, 4, 1, 0, 0, 1],
  [2, 4, 0, 1, 1, 0],
  [2, 4, 0, 1, 0, 1],
  [2, 4, 0, 0, 1, 1],
  [2, 3, 3, 0, 0, 0],
  [2, 3, 2, 1, 0, 0],
  [2, 3, 2, 0, 1, 0],
  [2, 3, 2, 0, 0, 1],
  [2, 3, 1, 2, 0, 0],
  [2, 3, 1, 1, 1, 0],
  [2, 3, 1, 1, 0, 1],
  [2, 3, 1, 0, 2, 0],
  [2, 3, 1, 0, 1, 1],
  [2, 3, 1, 0, 0, 2],
  [2, 3, 0, 3, 0, 0],
  [2, 3, 0, 2, 1, 0],
  [2, 3, 0, 2, 0, 1],
  [2, 3, 0, 1, 2, 0],
  [2, 3, 0, 1, 1, 1],
  [2, 3, 0, 1, 0, 2],
  [2, 3, 0, 0, 3, 0],
  [2, 3, 0, 0, 2, 1],
  [2, 3, 0, 0, 1, 2],
  [2, 3, 0, 0, 0, 3],
  [2, 2, 3, 1, 0, 0],
  [2, 2, 3, 0, 1, 0],
  [2, 2, 3, 0, 0, 1],
  [2, 2, 2, 1, 1, 0],
  [2, 2, 2, 1, 0, 1],
  [2, 2, 2, 0, 1, 1],
  [2, 2, 1, 3, 0, 0],
  [2, 2, 1, 2, 1, 0],
  [2, 2, 1, 2, 0, 1],
  [2, 2, 1, 1, 2, 0],
  [2, 2, 1, 1, 1, 1],
  [2, 2, 1, 1, 0, 2],
  [2, 2, 1, 0, 3, 0],
  [2, 2, 1, 0, 2, 1],
  [2, 2, 1, 0, 1, 2],
  [2, 2, 1, 0, 0, 3],
  [2, 2, 0, 3, 1, 0],
  [2, 2, 0, 3, 0, 1],
  [2, 2, 0, 2, 1, 1],
  [2, 2, 0, 1, 3, 0],
  [2, 2, 0, 1, 2, 1],
  [2, 2, 0, 1, 1, 2],
  [2, 2, 0, 1, 0, 3],
  [2, 2, 0, 0, 3, 1],
  [2, 2, 0, 0, 1, 3],
  [2, 1, 5, 0, 0, 0],
  [2, 1, 4, 1, 0, 0],
  [2, 1, 4, 0, 1, 0],
  [2, 1, 4, 0, 0, 1],
  [2, 1, 3, 2, 0, 0],
  [2, 1, 3, 1, 1, 0],
  [2, 1, 3, 1, 0, 1],
  [2, 1, 3, 0, 2, 0],
  [2, 1, 3, 0, 1, 1],
  [2, 1, 3, 0, 0, 2],
  [2, 1, 2, 3, 0, 0],
  [2, 1, 2, 2, 1, 0],
  [2, 1, 2, 2, 0, 1],
  [2, 1, 2, 1, 2, 0],
  [2, 1, 2, 1, 1, 1],
  [2, 1, 2, 1, 0, 2],
  [2, 1, 2, 0, 3, 0],
  [2, 1, 2, 0, 2, 1],
  [2, 1, 2, 0, 1, 2],
  [2, 1, 2, 0, 0, 3],
  [2, 1, 1, 4, 0, 0],
  [2, 1, 1, 3, 1, 0],
  [2, 1, 1, 3, 0, 1],
  [2, 1, 1, 2, 2, 0],
  [2, 1, 1, 2, 1, 1],
  [2, 1, 1, 2, 0, 2],
  [2, 1, 1, 1, 3, 0],
  [2, 1, 1, 1, 2, 1],
  [2, 1, 1, 1, 1, 2],
  [2, 1, 1, 1, 0, 3],
  [2, 1, 1, 0, 4, 0],
  [2, 1, 1, 0, 3, 1],
  [2, 1, 1, 0, 2, 2],
  [2, 1, 1, 0, 1, 3],
  [2, 1, 1, 0, 0, 4],
  [2, 1, 0, 5, 0, 0],
  [2, 1, 0, 4, 1, 0],
  [2, 1, 0, 4, 0, 1],
  [2, 1, 0, 3, 2, 0],
  [2, 1, 0, 3, 1, 1],
  [2, 1, 0, 3, 0, 2],
  [2, 1, 0, 2, 3, 0],
  [2, 1, 0, 2, 2, 1],
  [2, 1, 0, 2, 1, 2],
  [2, 1, 0, 2, 0, 3],
  [2, 1, 0, 1, 4, 0],
  [2, 1, 0, 1, 3, 1],
  [2, 1, 0, 1, 2, 2],
  [2, 1, 0, 1, 1, 3],
  [2, 1, 0, 1, 0, 4],
  [2, 1, 0, 0, 5, 0],
  [2, 1, 0, 0, 4, 1],
  [2, 1, 0, 0, 3, 2],
  [2, 1, 0, 0, 2, 3],
  [2, 1, 0, 0, 1, 4],
  [2, 1, 0, 0, 0, 5],
  [2, 0, 5, 1, 0, 0],
  [2, 0, 5, 0, 1, 0],
  [2, 0, 5, 0, 0, 1],
  [2, 0, 4, 1, 1, 0],
  [2, 0, 4, 1, 0, 1],
  [2, 0, 4, 0, 1, 1],
  [2, 0, 3, 3, 0, 0],
  [2, 0, 3, 2, 1, 0],
  [2, 0, 3, 2, 0, 1],
  [2, 0, 3, 1, 2, 0],
  [2, 0, 3, 1, 1, 1],
  [2, 0, 3, 1, 0, 2],
  [2, 0, 3, 0, 3, 0],
  [2, 0, 3, 0, 2, 1],
  [2, 0, 3, 0, 1, 2],
  [2, 0, 3, 0, 0, 3],
  [2, 0, 2, 3, 1, 0],
  [2, 0, 2, 3, 0, 1],
  [2, 0, 2, 2, 1, 1],
  [2, 0, 2, 1, 3, 0],
  [2, 0, 2, 1, 2, 1],
  [2, 0, 2, 1, 1, 2],
  [2, 0, 2, 1, 0, 3],
  [2, 0, 2, 0, 3, 1],
  [2, 0, 2, 0, 1, 3],
  [2, 0, 1, 5, 0, 0],
  [2, 0, 1, 4, 1, 0],
  [2, 0, 1, 4, 0, 1],
  [2, 0, 1, 3, 2, 0],
  [2, 0, 1, 3, 1, 1],
  [2, 0, 1, 3, 0, 2],
  [2, 0, 1, 2, 3, 0],
  [2, 0, 1, 2, 2, 1],
  [2, 0, 1, 2, 1, 2],
  [2, 0, 1, 2, 0, 3],
  [2, 0, 1, 1, 4, 0],
  [2, 0, 1, 1, 3, 1],
  [2, 0, 1, 1, 2, 2],
  [2, 0, 1, 1, 1, 3],
  [2, 0, 1, 1, 0, 4],
  [2, 0, 1, 0, 5, 0],
  [2, 0, 1, 0, 4, 1],
  [2, 0, 1, 0, 3, 2],
  [2, 0, 1, 0, 2, 3],
  [2, 0, 1, 0, 1, 4],
  [2, 0, 1, 0, 0, 5],
  [2, 0, 0, 5, 1, 0],
  [2, 0, 0, 5, 0, 1],
  [2, 0, 0, 4, 1, 1],
  [2, 0, 0, 3, 3, 0],
  [2, 0, 0, 3, 2, 1],
  [2, 0, 0, 3, 1, 2],
  [2, 0, 0, 3, 0, 3],
  [2, 0, 0, 2, 3, 1],
  [2, 0, 0, 2, 1, 3],
  [2, 0, 0, 1, 5, 0],
  [2, 0, 0, 1, 4, 1],
  [2, 0, 0, 1, 3, 2],
  [2, 0, 0, 1, 2, 3],
  [2, 0, 0, 1, 1, 4],
  [2, 0, 0, 1, 0, 5],
  [2, 0, 0, 0, 5, 1],
  [2, 0, 0, 0, 3, 3],
  [2, 0, 0, 0, 1, 5],
  [1, 7, 0, 0, 0, 0],
  [1, 6, 1, 0, 0, 0],
  [1, 6, 0, 1, 0, 0],
  [1, 6, 0, 0, 1, 0],
  [1, 6, 0, 0, 0, 1],
  [1, 5, 2, 0, 0, 0],
  [1, 5, 1, 1, 0, 0],
  [1, 5, 1, 0, 1, 0],
  [1, 5, 1, 0, 0, 1],
  [1, 5, 0, 2, 0, 0],
  [1, 5, 0, 1, 1, 0],
  [1, 5, 0, 1, 0, 1],
  [1, 5, 0, 0, 2, 0],
  [1, 5, 0, 0, 1, 1],
  [1, 5, 0, 0, 0, 2],
  [1, 4, 3, 0, 0, 0],
  [1, 4, 2, 1, 0, 0],
  [1, 4, 2, 0, 1, 0],
  [1, 4, 2, 0, 0, 1],
  [1, 4, 1, 2, 0, 0],
  [1, 4, 1, 1, 1, 0],
  [1, 4, 1, 1, 0, 1],
  [1, 4, 1, 0, 2, 0],
  [1, 4, 1, 0, 1, 1],
  [1, 4, 1, 0, 0, 2],
  [1, 4, 0, 3, 0, 0],
  [1, 4, 0, 2, 1, 0],
  [1, 4, 0, 2, 0, 1],
  [1, 4, 0, 1, 2, 0],
  [1, 4, 0, 1, 1, 1],
  [1, 4, 0, 1, 0, 2],
  [1, 4, 0, 0, 3, 0],
  [1, 4, 0, 0, 2, 1],
  [1, 4, 0, 0, 1, 2],
  [1, 4, 0, 0, 0, 3],
  [1, 3, 4, 0, 0, 0],
  [1, 3, 3, 1, 0, 0],
  [1, 3, 3, 0, 1, 0],
  [1, 3, 3, 0, 0, 1],
  [1, 3, 2, 2, 0, 0],
  [1, 3, 2, 1, 1, 0],
  [1, 3, 2, 1, 0, 1],
  [1, 3, 2, 0, 2, 0],
  [1, 3, 2, 0, 1, 1],
  [1, 3, 2, 0, 0, 2],
  [1, 3, 1, 3, 0, 0],
  [1, 3, 1, 2, 1, 0],
  [1, 3, 1, 2, 0, 1],
  [1, 3, 1, 1, 2, 0],
  [1, 3, 1, 1, 0, 2],
  [1, 3, 1, 0, 3, 0],
  [1, 3, 1, 0, 2, 1],
  [1, 3, 1, 0, 1, 2],
  [1, 3, 1, 0, 0, 3],
  [1, 3, 0, 4, 0, 0],
  [1, 3, 0, 3, 1, 0],
  [1, 3, 0, 3, 0, 1],
  [1, 3, 0, 2, 2, 0],
  [1, 3, 0, 2, 1, 1],
  [1, 3, 0, 2, 0, 2],
  [1, 3, 0, 1, 3, 0],
  [1, 3, 0, 1, 2, 1],
  [1, 3, 0, 1, 1, 2],
  [1, 3, 0, 1, 0, 3],
  [1, 3, 0, 0, 4, 0],
  [1, 3, 0, 0, 3, 1],
  [1, 3, 0, 0, 2, 2],
  [1, 3, 0, 0, 1, 3],
  [1, 3, 0, 0, 0, 4],
  [1, 2, 5, 0, 0, 0],
  [1, 2, 4, 1, 0, 0],
  [1, 2, 4, 0, 1, 0],
  [1, 2, 4, 0, 0, 1],
  [1, 2, 3, 2, 0, 0],
  [1, 2, 3, 1, 1, 0],
  [1, 2, 3, 1, 0, 1],
  [1, 2, 3, 0, 2, 0],
  [1, 2, 3, 0, 1, 1],
  [1, 2, 3, 0, 0, 2],
  [1, 2, 2, 3, 0, 0],
  [1, 2, 2, 2, 1, 0],
  [1, 2, 2, 2, 0, 1],
  [1, 2, 2, 1, 2, 0],
  [1, 2, 2, 1, 1, 1],
  [1, 2, 2, 1, 0, 2],
  [1, 2, 2, 0, 3, 0],
  [1, 2, 2, 0, 2, 1],
  [1, 2, 2, 0, 1, 2],
  [1, 2, 2, 0, 0, 3],
  [1, 2, 1, 4, 0, 0],
  [1, 2, 1, 3, 1, 0],
  [1, 2, 1, 3, 0, 1],
  [1, 2, 1, 2, 2, 0],
  [1, 2, 1, 2, 1, 1],
  [1, 2, 1, 2, 0, 2],
  [1, 2, 1, 1, 3, 0],
  [1, 2, 1, 1, 2, 1],
  [1, 2, 1, 1, 1, 2],
  [1, 2, 1, 1, 0, 3],
  [1, 2, 1, 0, 4, 0],
  [1, 2, 1, 0, 3, 1],
  [1, 2, 1, 0, 2, 2],
  [1, 2, 1, 0, 1, 3],
  [1, 2, 1, 0, 0, 4],
  [1, 2, 0, 5, 0, 0],
  [1, 2, 0, 4, 1, 0],
  [1, 2, 0, 4, 0, 1],
  [1, 2, 0, 3, 2, 0],
  [1, 2, 0, 3, 1, 1],
  [1, 2, 0, 3, 0, 2],
  [1, 2, 0, 2, 3, 0],
  [1, 2, 0, 2, 2, 1],
  [1, 2, 0, 2, 1, 2],
  [1, 2, 0, 2, 0, 3],
  [1, 2, 0, 1, 4, 0],
  [1, 2, 0, 1, 3, 1],
  [1, 2, 0, 1, 2, 2],
  [1, 2, 0, 1, 1, 3],
  [1, 2, 0, 1, 0, 4],
  [1, 2, 0, 0, 5, 0],
  [1, 2, 0, 0, 4, 1],
  [1, 2, 0, 0, 3, 2],
  [1, 2, 0, 0, 2, 3],
  [1, 2, 0, 0, 1, 4],
  [1, 2, 0, 0, 0, 5],
  [1, 1, 6, 0, 0, 0],
  [1, 1, 5, 1, 0, 0],
  [1, 1, 5, 0, 1, 0],
  [1, 1, 5, 0, 0, 1],
  [1, 1, 4, 2, 0, 0],
  [1, 1, 4, 1, 1, 0],
  [1, 1, 4, 1, 0, 1],
  [1, 1, 4, 0, 2, 0],
  [1, 1, 4, 0, 1, 1],
  [1, 1, 4, 0, 0, 2],
  [1, 1, 3, 3, 0, 0],
  [1, 1, 3, 2, 1, 0],
  [1, 1, 3, 2, 0, 1],
  [1, 1, 3, 1, 2, 0],
  [1, 1, 3, 1, 0, 2],
  [1, 1, 3, 0, 3, 0],
  [1, 1, 3, 0, 2, 1],
  [1, 1, 3, 0, 1, 2],
  [1, 1, 3, 0, 0, 3],
  [1, 1, 2, 4, 0, 0],
  [1, 1, 2, 3, 1, 0],
  [1, 1, 2, 3, 0, 1],
  [1, 1, 2, 2, 2, 0],
  [1, 1, 2, 2, 1, 1],
  [1, 1, 2, 2, 0, 2],
  [1, 1, 2, 1, 3, 0],
  [1, 1, 2, 1, 2, 1],
  [1, 1, 2, 1, 1, 2],
  [1, 1, 2, 1, 0, 3],
  [1, 1, 2, 0, 4, 0],
  [1, 1, 2, 0, 3, 1],
  [1, 1, 2, 0, 2, 2],
  [1, 1, 2, 0, 1, 3],
  [1, 1, 2, 0, 0, 4],
  [1, 1, 1, 5, 0, 0],
  [1, 1, 1, 4, 1, 0],
  [1, 1, 1, 4, 0, 1],
  [1, 1, 1, 3, 2, 0],
  [1, 1, 1, 3, 0, 2],
  [1, 1, 1, 2, 3, 0],
  [1, 1, 1, 2, 2, 1],
  [1, 1, 1, 2, 1, 2],
  [1, 1, 1, 2, 0, 3],
  [1, 1, 1, 1, 4, 0],
  [1, 1, 1, 1, 2, 2],
  [1, 1, 1, 1, 0, 4],
  [1, 1, 1, 0, 5, 0],
  [1, 1, 1, 0, 4, 1],
  [1, 1, 1, 0, 3, 2],
  [1, 1, 1, 0, 2, 3],
  [1, 1, 1, 0, 1, 4],
  [1, 1, 1, 0, 0, 5],
  [1, 1, 0, 6, 0, 0],
  [1, 1, 0, 5, 1, 0],
  [1, 1, 0, 5, 0, 1],
  [1, 1, 0, 4, 2, 0],
  [1, 1, 0, 4, 1, 1],
  [1, 1, 0, 4, 0, 2],
  [1, 1, 0, 3, 3, 0],
  [1, 1, 0, 3, 2, 1],
  [1, 1, 0, 3, 1, 2],
  [1, 1, 0, 3, 0, 3],
  [1, 1, 0, 2, 4, 0],
  [1, 1, 0, 2, 3, 1],
  [1, 1, 0, 2, 2, 2],
  [1, 1, 0, 2, 1, 3],
  [1, 1, 0, 2, 0, 4],
  [1, 1, 0, 1, 5, 0],
  [1, 1, 0, 1, 4, 1],
  [1, 1, 0, 1, 3, 2],
  [1, 1, 0, 1, 2, 3],
  [1, 1, 0, 1, 1, 4],
  [1, 1, 0, 1, 0, 5],
  [1, 1, 0, 0, 6, 0],
  [1, 1, 0, 0, 5, 1],
  [1, 1, 0, 0, 4, 2],
  [1, 1, 0, 0, 3, 3],
  [1, 1, 0, 0, 2, 4],
  [1, 1, 0, 0, 1, 5],
  [1, 1, 0, 0, 0, 6],
  [1, 0, 7, 0, 0, 0],
  [1, 0, 6, 1, 0, 0],
  [1, 0, 6, 0, 1, 0],
  [1, 0, 6, 0, 0, 1],
  [1, 0, 5, 2, 0, 0],
  [1, 0, 5, 1, 1, 0],
  [1, 0, 5, 1, 0, 1],
  [1, 0, 5, 0, 2, 0],
  [1, 0, 5, 0, 1, 1],
  [1, 0, 5, 0, 0, 2],
  [1, 0, 4, 3, 0, 0],
  [1, 0, 4, 2, 1, 0],
  [1, 0, 4, 2, 0, 1],
  [1, 0, 4, 1, 2, 0],
  [1, 0, 4, 1, 1, 1],
  [1, 0, 4, 1, 0, 2],
  [1, 0, 4, 0, 3, 0],
  [1, 0, 4, 0, 2, 1],
  [1, 0, 4, 0, 1, 2],
  [1, 0, 4, 0, 0, 3],
  [1, 0, 3, 4, 0, 0],
  [1, 0, 3, 3, 1, 0],
  [1, 0, 3, 3, 0, 1],
  [1, 0, 3, 2, 2, 0],
  [1, 0, 3, 2, 1, 1],
  [1, 0, 3, 2, 0, 2],
  [1, 0, 3, 1, 3, 0],
  [1, 0, 3, 1, 2, 1],
  [1, 0, 3, 1, 1, 2],
  [1, 0, 3, 1, 0, 3],
  [1, 0, 3, 0, 4, 0],
  [1, 0, 3, 0, 3, 1],
  [1, 0, 3, 0, 2, 2],
  [1, 0, 3, 0, 1, 3],
  [1, 0, 3, 0, 0, 4],
  [1, 0, 2, 5, 0, 0],
  [1, 0, 2, 4, 1, 0],
  [1, 0, 2, 4, 0, 1],
  [1, 0, 2, 3, 2, 0],
  [1, 0, 2, 3, 1, 1],
  [1, 0, 2, 3, 0, 2],
  [1, 0, 2, 2, 3, 0],
  [1, 0, 2, 2, 2, 1],
  [1, 0, 2, 2, 1, 2],
  [1, 0, 2, 2, 0, 3],
  [1, 0, 2, 1, 4, 0],
  [1, 0, 2, 1, 3, 1],
  [1, 0, 2, 1, 2, 2],
  [1, 0, 2, 1, 1, 3],
  [1, 0, 2, 1, 0, 4],
  [1, 0, 2, 0, 5, 0],
  [1, 0, 2, 0, 4, 1],
  [1, 0, 2, 0, 3, 2],
  [1, 0, 2, 0, 2, 3],
  [1, 0, 2, 0, 1, 4],
  [1, 0, 2, 0, 0, 5],
  [1, 0, 1, 6, 0, 0],
  [1, 0, 1, 5, 1, 0],
  [1, 0, 1, 5, 0, 1],
  [1, 0, 1, 4, 2, 0],
  [1, 0, 1, 4, 1, 1],
  [1, 0, 1, 4, 0, 2],
  [1, 0, 1, 3, 3, 0],
  [1, 0, 1, 3, 2, 1],
  [1, 0, 1, 3, 1, 2],
  [1, 0, 1, 3, 0, 3],
  [1, 0, 1, 2, 4, 0],
  [1, 0, 1, 2, 3, 1],
  [1, 0, 1, 2, 2, 2],
  [1, 0, 1, 2, 1, 3],
  [1, 0, 1, 2, 0, 4],
  [1, 0, 1, 1, 5, 0],
  [1, 0, 1, 1, 4, 1],
  [1, 0, 1, 1, 3, 2],
  [1, 0, 1, 1, 2, 3],
  [1, 0, 1, 1, 1, 4],
  [1, 0, 1, 1, 0, 5],
  [1, 0, 1, 0, 6, 0],
  [1, 0, 1, 0, 5, 1],
  [1, 0, 1, 0, 4, 2],
  [1, 0, 1, 0, 3, 3],
  [1, 0, 1, 0, 2, 4],
  [1, 0, 1, 0, 1, 5],
  [1, 0, 1, 0, 0, 6],
  [1, 0, 0, 7, 0, 0],
  [1, 0, 0, 6, 1, 0],
  [1, 0, 0, 6, 0, 1],
  [1, 0, 0, 5, 2, 0],
  [1, 0, 0, 5, 1, 1],
  [1, 0, 0, 5, 0, 2],
  [1, 0, 0, 4, 3, 0],
  [1, 0, 0, 4, 2, 1],
  [1, 0, 0, 4, 1, 2],
  [1, 0, 0, 4, 0, 3],
  [1, 0, 0, 3, 4, 0],
  [1, 0, 0, 3, 3, 1],
  [1, 0, 0, 3, 2, 2],
  [1, 0, 0, 3, 1, 3],
  [1, 0, 0, 3, 0, 4],
  [1, 0, 0, 2, 5, 0],
  [1, 0, 0, 2, 4, 1],
  [1, 0, 0, 2, 3, 2],
  [1, 0, 0, 2, 2, 3],
  [1, 0, 0, 2, 1, 4],
  [1, 0, 0, 2, 0, 5],
  [1, 0, 0, 1, 6, 0],
  [1, 0, 0, 1, 5, 1],
  [1, 0, 0, 1, 4, 2],
  [1, 0, 0, 1, 3, 3],
  [1, 0, 0, 1, 2, 4],
  [1, 0, 0, 1, 1, 5],
  [1, 0, 0, 1, 0, 6],
  [1, 0, 0, 0, 7, 0],
  [1, 0, 0, 0, 6, 1],
  [1, 0, 0, 0, 5, 2],
  [1, 0, 0, 0, 4, 3],
  [1, 0, 0, 0, 3, 4],
  [1, 0, 0, 0, 2, 5],
  [1, 0, 0, 0, 1, 6],
  [1, 0, 0, 0, 0, 7],
  [0, 7, 1, 0, 0, 0],
  [0, 7, 0, 1, 0, 0],
  [0, 7, 0, 0, 1, 0],
  [0, 7, 0, 0, 0, 1],
  [0, 6, 1, 1, 0, 0],
  [0, 6, 1, 0, 1, 0],
  [0, 6, 1, 0, 0, 1],
  [0, 6, 0, 1, 1, 0],
  [0, 6, 0, 1, 0, 1],
  [0, 6, 0, 0, 1, 1],
  [0, 5, 3, 0, 0, 0],
  [0, 5, 2, 1, 0, 0],
  [0, 5, 2, 0, 1, 0],
  [0, 5, 2, 0, 0, 1],
  [0, 5, 1, 2, 0, 0],
  [0, 5, 1, 1, 1, 0],
  [0, 5, 1, 1, 0, 1],
  [0, 5, 1, 0, 2, 0],
  [0, 5, 1, 0, 1, 1],
  [0, 5, 1, 0, 0, 2],
  [0, 5, 0, 3, 0, 0],
  [0, 5, 0, 2, 1, 0],
  [0, 5, 0, 2, 0, 1],
  [0, 5, 0, 1, 2, 0],
  [0, 5, 0, 1, 1, 1],
  [0, 5, 0, 1, 0, 2],
  [0, 5, 0, 0, 3, 0],
  [0, 5, 0, 0, 2, 1],
  [0, 5, 0, 0, 1, 2],
  [0, 5, 0, 0, 0, 3],
  [0, 4, 3, 1, 0, 0],
  [0, 4, 3, 0, 1, 0],
  [0, 4, 3, 0, 0, 1],
  [0, 4, 2, 1, 1, 0],
  [0, 4, 2, 1, 0, 1],
  [0, 4, 2, 0, 1, 1],
  [0, 4, 1, 3, 0, 0],
  [0, 4, 1, 2, 1, 0],
  [0, 4, 1, 2, 0, 1],
  [0, 4, 1, 1, 2, 0],
  [0, 4, 1, 1, 1, 1],
  [0, 4, 1, 1, 0, 2],
  [0, 4, 1, 0, 3, 0],
  [0, 4, 1, 0, 2, 1],
  [0, 4, 1, 0, 1, 2],
  [0, 4, 1, 0, 0, 3],
  [0, 4, 0, 3, 1, 0],
  [0, 4, 0, 3, 0, 1],
  [0, 4, 0, 2, 1, 1],
  [0, 4, 0, 1, 3, 0],
  [0, 4, 0, 1, 2, 1],
  [0, 4, 0, 1, 1, 2],
  [0, 4, 0, 1, 0, 3],
  [0, 4, 0, 0, 3, 1],
  [0, 4, 0, 0, 1, 3],
  [0, 3, 5, 0, 0, 0],
  [0, 3, 4, 1, 0, 0],
  [0, 3, 4, 0, 1, 0],
  [0, 3, 4, 0, 0, 1],
  [0, 3, 3, 2, 0, 0],
  [0, 3, 3, 1, 1, 0],
  [0, 3, 3, 1, 0, 1],
  [0, 3, 3, 0, 2, 0],
  [0, 3, 3, 0, 1, 1],
  [0, 3, 3, 0, 0, 2],
  [0, 3, 2, 3, 0, 0],
  [0, 3, 2, 2, 1, 0],
  [0, 3, 2, 2, 0, 1],
  [0, 3, 2, 1, 2, 0],
  [0, 3, 2, 1, 1, 1],
  [0, 3, 2, 1, 0, 2],
  [0, 3, 2, 0, 3, 0],
  [0, 3, 2, 0, 2, 1],
  [0, 3, 2, 0, 1, 2],
  [0, 3, 2, 0, 0, 3],
  [0, 3, 1, 4, 0, 0],
  [0, 3, 1, 3, 1, 0],
  [0, 3, 1, 3, 0, 1],
  [0, 3, 1, 2, 2, 0],
  [0, 3, 1, 2, 1, 1],
  [0, 3, 1, 2, 0, 2],
  [0, 3, 1, 1, 3, 0],
  [0, 3, 1, 1, 2, 1],
  [0, 3, 1, 1, 1, 2],
  [0, 3, 1, 1, 0, 3],
  [0, 3, 1, 0, 4, 0],
  [0, 3, 1, 0, 3, 1],
  [0, 3, 1, 0, 2, 2],
  [0, 3, 1, 0, 1, 3],
  [0, 3, 1, 0, 0, 4],
  [0, 3, 0, 5, 0, 0],
  [0, 3, 0, 4, 1, 0],
  [0, 3, 0, 4, 0, 1],
  [0, 3, 0, 3, 2, 0],
  [0, 3, 0, 3, 1, 1],
  [0, 3, 0, 3, 0, 2],
  [0, 3, 0, 2, 3, 0],
  [0, 3, 0, 2, 2, 1],
  [0, 3, 0, 2, 1, 2],
  [0, 3, 0, 2, 0, 3],
  [0, 3, 0, 1, 4, 0],
  [0, 3, 0, 1, 3, 1],
  [0, 3, 0, 1, 2, 2],
  [0, 3, 0, 1, 1, 3],
  [0, 3, 0, 1, 0, 4],
  [0, 3, 0, 0, 5, 0],
  [0, 3, 0, 0, 4, 1],
  [0, 3, 0, 0, 3, 2],
  [0, 3, 0, 0, 2, 3],
  [0, 3, 0, 0, 1, 4],
  [0, 3, 0, 0, 0, 5],
  [0, 2, 5, 1, 0, 0],
  [0, 2, 5, 0, 1, 0],
  [0, 2, 5, 0, 0, 1],
  [0, 2, 4, 1, 1, 0],
  [0, 2, 4, 1, 0, 1],
  [0, 2, 4, 0, 1, 1],
  [0, 2, 3, 3, 0, 0],
  [0, 2, 3, 2, 1, 0],
  [0, 2, 3, 2, 0, 1],
  [0, 2, 3, 1, 2, 0],
  [0, 2, 3, 1, 1, 1],
  [0, 2, 3, 1, 0, 2],
  [0, 2, 3, 0, 3, 0],
  [0, 2, 3, 0, 2, 1],
  [0, 2, 3, 0, 1, 2],
  [0, 2, 3, 0, 0, 3],
  [0, 2, 2, 3, 1, 0],
  [0, 2, 2, 3, 0, 1],
  [0, 2, 2, 2, 1, 1],
  [0, 2, 2, 1, 3, 0],
  [0, 2, 2, 1, 2, 1],
  [0, 2, 2, 1, 1, 2],
  [0, 2, 2, 1, 0, 3],
  [0, 2, 2, 0, 3, 1],
  [0, 2, 2, 0, 1, 3],
  [0, 2, 1, 5, 0, 0],
  [0, 2, 1, 4, 1, 0],
  [0, 2, 1, 4, 0, 1],
  [0, 2, 1, 3, 2, 0],
  [0, 2, 1, 3, 1, 1],
  [0, 2, 1, 3, 0, 2],
  [0, 2, 1, 2, 3, 0],
  [0, 2, 1, 2, 2, 1],
  [0, 2, 1, 2, 1, 2],
  [0, 2, 1, 2, 0, 3],
  [0, 2, 1, 1, 4, 0],
  [0, 2, 1, 1, 3, 1],
  [0, 2, 1, 1, 2, 2],
  [0, 2, 1, 1, 1, 3],
  [0, 2, 1, 1, 0, 4],
  [0, 2, 1, 0, 5, 0],
  [0, 2, 1, 0, 4, 1],
  [0, 2, 1, 0, 3, 2],
  [0, 2, 1, 0, 2, 3],
  [0, 2, 1, 0, 1, 4],
  [0, 2, 1, 0, 0, 5],
  [0, 2, 0, 5, 1, 0],
  [0, 2, 0, 5, 0, 1],
  [0, 2, 0, 4, 1, 1],
  [0, 2, 0, 3, 3, 0],
  [0, 2, 0, 3, 2, 1],
  [0, 2, 0, 3, 1, 2],
  [0, 2, 0, 3, 0, 3],
  [0, 2, 0, 2, 3, 1],
  [0, 2, 0, 2, 1, 3],
  [0, 2, 0, 1, 5, 0],
  [0, 2, 0, 1, 4, 1],
  [0, 2, 0, 1, 3, 2],
  [0, 2, 0, 1, 2, 3],
  [0, 2, 0, 1, 1, 4],
  [0, 2, 0, 1, 0, 5],
  [0, 2, 0, 0, 5, 1],
  [0, 2, 0, 0, 3, 3],
  [0, 2, 0, 0, 1, 5],
  [0, 1, 7, 0, 0, 0],
  [0, 1, 6, 1, 0, 0],
  [0, 1, 6, 0, 1, 0],
  [0, 1, 6, 0, 0, 1],
  [0, 1, 5, 2, 0, 0],
  [0, 1, 5, 1, 1, 0],
  [0, 1, 5, 1, 0, 1],
  [0, 1, 5, 0, 2, 0],
  [0, 1, 5, 0, 1, 1],
  [0, 1, 5, 0, 0, 2],
  [0, 1, 4, 3, 0, 0],
  [0, 1, 4, 2, 1, 0],
  [0, 1, 4, 2, 0, 1],
  [0, 1, 4, 1, 2, 0],
  [0, 1, 4, 1, 1, 1],
  [0, 1, 4, 1, 0, 2],
  [0, 1, 4, 0, 3, 0],
  [0, 1, 4, 0, 2, 1],
  [0, 1, 4, 0, 1, 2],
  [0, 1, 4, 0, 0, 3],
  [0, 1, 3, 4, 0, 0],
  [0, 1, 3, 3, 1, 0],
  [0, 1, 3, 3, 0, 1],
  [0, 1, 3, 2, 2, 0],
  [0, 1, 3, 2, 1, 1],
  [0, 1, 3, 2, 0, 2],
  [0, 1, 3, 1, 3, 0],
  [0, 1, 3, 1, 2, 1],
  [0, 1, 3, 1, 1, 2],
  [0, 1, 3, 1, 0, 3],
  [0, 1, 3, 0, 4, 0],
  [0, 1, 3, 0, 3, 1],
  [0, 1, 3, 0, 2, 2],
  [0, 1, 3, 0, 1, 3],
  [0, 1, 3, 0, 0, 4],
  [0, 1, 2, 5, 0, 0],
  [0, 1, 2, 4, 1, 0],
  [0, 1, 2, 4, 0, 1],
  [0, 1, 2, 3, 2, 0],
  [0, 1, 2, 3, 1, 1],
  [0, 1, 2, 3, 0, 2],
  [0, 1, 2, 2, 3, 0],
  [0, 1, 2, 2, 2, 1],
  [0, 1, 2, 2, 1, 2],
  [0, 1, 2, 2, 0, 3],
  [0, 1, 2, 1, 4, 0],
  [0, 1, 2, 1, 3, 1],
  [0, 1, 2, 1, 2, 2],
  [0, 1, 2, 1, 1, 3],
  [0, 1, 2, 1, 0, 4],
  [0, 1, 2, 0, 5, 0],
  [0, 1, 2, 0, 4, 1],
  [0, 1, 2, 0, 3, 2],
  [0, 1, 2, 0, 2, 3],
  [0, 1, 2, 0, 1, 4],
  [0, 1, 2, 0, 0, 5],
  [0, 1, 1, 6, 0, 0],
  [0, 1, 1, 5, 1, 0],
  [0, 1, 1, 5, 0, 1],
  [0, 1, 1, 4, 2, 0],
  [0, 1, 1, 4, 1, 1],
  [0, 1, 1, 4, 0, 2],
  [0, 1, 1, 3, 3, 0],
  [0, 1, 1, 3, 2, 1],
  [0, 1, 1, 3, 1, 2],
  [0, 1, 1, 3, 0, 3],
  [0, 1, 1, 2, 4, 0],
  [0, 1, 1, 2, 3, 1],
  [0, 1, 1, 2, 2, 2],
  [0, 1, 1, 2, 1, 3],
  [0, 1, 1, 2, 0, 4],
  [0, 1, 1, 1, 5, 0],
  [0, 1, 1, 1, 4, 1],
  [0, 1, 1, 1, 3, 2],
  [0, 1, 1, 1, 2, 3],
  [0, 1, 1, 1, 1, 4],
  [0, 1, 1, 1, 0, 5],
  [0, 1, 1, 0, 6, 0],
  [0, 1, 1, 0, 5, 1],
  [0, 1, 1, 0, 4, 2],
  [0, 1, 1, 0, 3, 3],
  [0, 1, 1, 0, 2, 4],
  [0, 1, 1, 0, 1, 5],
  [0, 1, 1, 0, 0, 6],
  [0, 1, 0, 7, 0, 0],
  [0, 1, 0, 6, 1, 0],
  [0, 1, 0, 6, 0, 1],
  [0, 1, 0, 5, 2, 0],
  [0, 1, 0, 5, 1, 1],
  [0, 1, 0, 5, 0, 2],
  [0, 1, 0, 4, 3, 0],
  [0, 1, 0, 4, 2, 1],
  [0, 1, 0, 4, 1, 2],
  [0, 1, 0, 4, 0, 3],
  [0, 1, 0, 3, 4, 0],
  [0, 1, 0, 3, 3, 1],
  [0, 1, 0, 3, 2, 2],
  [0, 1, 0, 3, 1, 3],
  [0, 1, 0, 3, 0, 4],
  [0, 1, 0, 2, 5, 0],
  [0, 1, 0, 2, 4, 1],
  [0, 1, 0, 2, 3, 2],
  [0, 1, 0, 2, 2, 3],
  [0, 1, 0, 2, 1, 4],
  [0, 1, 0, 2, 0, 5],
  [0, 1, 0, 1, 6, 0],
  [0, 1, 0, 1, 5, 1],
  [0, 1, 0, 1, 4, 2],
  [0, 1, 0, 1, 3, 3],
  [0, 1, 0, 1, 2, 4],
  [0, 1, 0, 1, 1, 5],
  [0, 1, 0, 1, 0, 6],
  [0, 1, 0, 0, 7, 0],
  [0, 1, 0, 0, 6, 1],
  [0, 1, 0, 0, 5, 2],
  [0, 1, 0, 0, 4, 3],
  [0, 1, 0, 0, 3, 4],
  [0, 1, 0, 0, 2, 5],
  [0, 1, 0, 0, 1, 6],
  [0, 1, 0, 0, 0, 7],
  [0, 0, 7, 1, 0, 0],
  [0, 0, 7, 0, 1, 0],
  [0, 0, 7, 0, 0, 1],
  [0, 0, 6, 1, 1, 0],
  [0, 0, 6, 1, 0, 1],
  [0, 0, 6, 0, 1, 1],
  [0, 0, 5, 3, 0, 0],
  [0, 0, 5, 2, 1, 0],
  [0, 0, 5, 2, 0, 1],
  [0, 0, 5, 1, 2, 0],
  [0, 0, 5, 1, 1, 1],
  [0, 0, 5, 1, 0, 2],
  [0, 0, 5, 0, 3, 0],
  [0, 0, 5, 0, 2, 1],
  [0, 0, 5, 0, 1, 2],
  [0, 0, 5, 0, 0, 3],
  [0, 0, 4, 3, 1, 0],
  [0, 0, 4, 3, 0, 1],
  [0, 0, 4, 2, 1, 1],
  [0, 0, 4, 1, 3, 0],
  [0, 0, 4, 1, 2, 1],
  [0, 0, 4, 1, 1, 2],
  [0, 0, 4, 1, 0, 3],
  [0, 0, 4, 0, 3, 1],
  [0, 0, 4, 0, 1, 3],
  [0, 0, 3, 5, 0, 0],
  [0, 0, 3, 4, 1, 0],
  [0, 0, 3, 4, 0, 1],
  [0, 0, 3, 3, 2, 0],
  [0, 0, 3, 3, 1, 1],
  [0, 0, 3, 3, 0, 2],
  [0, 0, 3, 2, 3, 0],
  [0, 0, 3, 2, 2, 1],
  [0, 0, 3, 2, 1, 2],
  [0, 0, 3, 2, 0, 3],
  [0, 0, 3, 1, 4, 0],
  [0, 0, 3, 1, 3, 1],
  [0, 0, 3, 1, 2, 2],
  [0, 0, 3, 1, 1, 3],
  [0, 0, 3, 1, 0, 4],
  [0, 0, 3, 0, 5, 0],
  [0, 0, 3, 0, 4, 1],
  [0, 0, 3, 0, 3, 2],
  [0, 0, 3, 0, 2, 3],
  [0, 0, 3, 0, 1, 4],
  [0, 0, 3, 0, 0, 5],
  [0, 0, 2, 5, 1, 0],
  [0, 0, 2, 5, 0, 1],
  [0, 0, 2, 4, 1, 1],
  [0, 0, 2, 3, 3, 0],
  [0, 0, 2, 3, 2, 1],
  [0, 0, 2, 3, 1, 2],
  [0, 0, 2, 3, 0, 3],
  [0, 0, 2, 2, 3, 1],
  [0, 0, 2, 2, 1, 3],
  [0, 0, 2, 1, 5, 0],
  [0, 0, 2, 1, 4, 1],
  [0, 0, 2, 1, 3, 2],
  [0, 0, 2, 1, 2, 3],
  [0, 0, 2, 1, 1, 4],
  [0, 0, 2, 1, 0, 5],
  [0, 0, 2, 0, 5, 1],
  [0, 0, 2, 0, 3, 3],
  [0, 0, 2, 0, 1, 5],
  [0, 0, 1, 7, 0, 0],
  [0, 0, 1, 6, 1, 0],
  [0, 0, 1, 6, 0, 1],
  [0, 0, 1, 5, 2, 0],
  [0, 0, 1, 5, 1, 1],
  [0, 0, 1, 5, 0, 2],
  [0, 0, 1, 4, 3, 0],
  [0, 0, 1, 4, 2, 1],
  [0, 0, 1, 4, 1, 2],
  [0, 0, 1, 4, 0, 3],
  [0, 0, 1, 3, 4, 0],
  [0, 0, 1, 3, 3, 1],
  [0, 0, 1, 3, 2, 2],
  [0, 0, 1, 3, 1, 3],
  [0, 0, 1, 3, 0, 4],
  [0, 0, 1, 2, 5, 0],
  [0, 0, 1, 2, 4, 1],
  [0, 0, 1, 2, 3, 2],
  [0, 0, 1, 2, 2, 3],
  [0, 0, 1, 2, 1, 4],
  [0, 0, 1, 2, 0, 5],
  [0, 0, 1, 1, 6, 0],
  [0, 0, 1, 1, 5, 1],
  [0, 0, 1, 1, 4, 2],
  [0, 0, 1, 1, 3, 3],
  [0, 0, 1, 1, 2, 4],
  [0, 0, 1, 1, 1, 5],
  [0, 0, 1, 1, 0, 6],
  [0, 0, 1, 0, 7, 0],
  [0, 0, 1, 0, 6, 1],
  [0, 0, 1, 0, 5, 2],
  [0, 0, 1, 0, 4, 3],
  [0, 0, 1, 0, 3, 4],
  [0, 0, 1, 0, 2, 5],
  [0, 0, 1, 0, 1, 6],
  [0, 0, 1, 0, 0, 7],
  [0, 0, 0, 7, 1, 0],
  [0, 0, 0, 7, 0, 1],
  [0, 0, 0, 6, 1, 1],
  [0, 0, 0, 5, 3, 0],
  [0, 0, 0, 5, 2, 1],
  [0, 0, 0, 5, 1, 2],
  [0, 0, 0, 5, 0, 3],
  [0, 0, 0, 4, 3, 1],
  [0, 0, 0, 4, 1, 3],
  [0, 0, 0, 3, 5, 0],
  [0, 0, 0, 3, 4, 1],
  [0, 0, 0, 3, 3, 2],
  [0, 0, 0, 3, 2, 3],
  [0, 0, 0, 3, 1, 4],
  [0, 0, 0, 3, 0, 5],
  [0, 0, 0, 2, 5, 1],
  [0, 0, 0, 2, 3, 3],
  [0, 0, 0, 2, 1, 5],
  [0, 0, 0, 1, 7, 0],
  [0, 0, 0, 1, 6, 1],
  [0, 0, 0, 1, 5, 2],
  [0, 0, 0, 1, 4, 3],
  [0, 0, 0, 1, 3, 4],
  [0, 0, 0, 1, 2, 5],
  [0, 0, 0, 1, 1, 6],
  [0, 0, 0, 1, 0, 7],
  [0, 0, 0, 0, 7, 1],
  [0, 0, 0, 0, 5, 3],
  [0, 0, 0, 0, 3, 5],
  [0, 0, 0, 0, 1, 7]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 4.201508701945053],
  [ 1.760971468943675, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.462118316099807],
  [ 0.880485734471837, 1.525046027444823,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.462118316099807],
  [ 0.880485734471837,-0.000000000000000, 1.525046027444823, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.462118316099807],
  [ 0.880485734471837,-0.000000000000000,-0.000000000000000, 1.525046027444823,-0.000000000000000,-0.000000000000000, 0.462118316099807],
  [ 0.880485734471837,-0.000000000000000,-0.000000000000000,-0.000000000000000, 1.525046027444823, 0.000000000000000, 0.462118316099807],
  [ 0.880485734471837, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.525046027444823, 0.462118316099807],
  [ 0.880485734471837,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-1.525046027444823, 0.462118316099807],
  [ 0.880485734471837,-0.000000000000000, 0.000000000000000,-0.000000000000000,-1.525046027444823, 0.000000000000000, 0.462118316099807],
  [ 0.880485734471837, 0.000000000000000, 0.000000000000000,-1.525046027444823,-0.000000000000000, 0.000000000000000, 0.462118316099807],
  [ 0.880485734471837,-0.000000000000000,-1.525046027444823,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.462118316099807],
  [ 0.880485734471837,-1.525046027444823, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919, 0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [ 0.440242867235919,-0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919, 0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411, 0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411,-0.762523013722411, 0.762523013722411,-0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.762523013722411, 0.762523013722411, 0.462118316099807],
  [-0.440242867235919,-0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411,-0.762523013722411, 0.462118316099807],
  [-0.880485734471837, 1.525046027444823,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.462118316099807],
  [-0.880485734471837, 0.000000000000000, 1.525046027444823, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.462118316099807],
  [-0.880485734471837,-0.000000000000000,-0.000000000000000, 1.525046027444823, 0.000000000000000,-0.000000000000000, 0.462118316099807],
  [-0.880485734471837, 0.000000000000000,-0.000000000000000, 0.000000000000000, 1.525046027444823,-0.000000000000000, 0.462118316099807],
  [-0.880485734471837, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.525046027444823, 0.462118316099807],
  [-0.880485734471837,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-1.525046027444823, 0.462118316099807],
  [-0.880485734471837, 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.525046027444823,-0.000000000000000, 0.462118316099807],
  [-0.880485734471837, 0.000000000000000, 0.000000000000000,-1.525046027444823, 0.000000000000000, 0.000000000000000, 0.462118316099807],
  [-0.880485734471837, 0.000000000000000,-1.525046027444823,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.462118316099807],
  [-0.880485734471837,-1.525046027444823, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.462118316099807],
  [-1.760971468943675,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.462118316099807],
  [ 1.780044565044283, 1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283, 1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [ 1.780044565044283,-1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-0.000000000000000, 2.055418417595695, 2.055418417595695, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 2.055418417595695,-0.000000000000000, 2.055418417595695, 0.000000000000000,-0.000000000000000, 0.025699707068961],
  [-0.000000000000000, 2.055418417595695,-0.000000000000000, 0.000000000000000, 2.055418417595695,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 2.055418417595695,-0.000000000000000, 0.000000000000000, 0.000000000000000, 2.055418417595695, 0.025699707068961],
  [ 0.000000000000000, 2.055418417595695,-0.000000000000000, 0.000000000000000,-0.000000000000000,-2.055418417595695, 0.025699707068961],
  [ 0.000000000000000, 2.055418417595695, 0.000000000000000, 0.000000000000000,-2.055418417595695,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 2.055418417595695, 0.000000000000000,-2.055418417595695,-0.000000000000000,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 2.055418417595695,-2.055418417595695, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.025699707068961],
  [-0.000000000000000,-0.000000000000000, 2.055418417595695, 2.055418417595695, 0.000000000000000,-0.000000000000000, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000, 2.055418417595695, 0.000000000000000, 2.055418417595695,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 0.000000000000000, 2.055418417595695, 0.000000000000000, 0.000000000000000, 2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000, 2.055418417595695, 0.000000000000000, 0.000000000000000,-2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000, 2.055418417595695, 0.000000000000000,-2.055418417595695, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000, 2.055418417595695,-2.055418417595695, 0.000000000000000, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000,-0.000000000000000,-0.000000000000000, 2.055418417595695, 2.055418417595695,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000, 2.055418417595695, 0.000000000000000, 2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000, 2.055418417595695,-0.000000000000000,-2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000, 0.000000000000000, 2.055418417595695,-2.055418417595695,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 2.055418417595695, 2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 2.055418417595695,-2.055418417595695, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.055418417595695, 2.055418417595695, 0.025699707068961],
  [-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000,-2.055418417595695,-2.055418417595695, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000,-0.000000000000000,-2.055418417595695, 2.055418417595695, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000,-2.055418417595695, 0.000000000000000, 2.055418417595695, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000, 0.000000000000000,-2.055418417595695,-0.000000000000000,-2.055418417595695, 0.025699707068961],
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.055418417595695,-2.055418417595695, 0.000000000000000, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000,-2.055418417595695, 2.055418417595695,-0.000000000000000,-0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 0.000000000000000,-2.055418417595695,-0.000000000000000, 2.055418417595695, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000, 0.000000000000000,-2.055418417595695,-0.000000000000000,-0.000000000000000, 2.055418417595695, 0.025699707068961],
  [-0.000000000000000,-0.000000000000000,-2.055418417595695,-0.000000000000000,-0.000000000000000,-2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-0.000000000000000,-2.055418417595695,-0.000000000000000,-2.055418417595695, 0.000000000000000, 0.025699707068961],
  [ 0.000000000000000, 0.000000000000000,-2.055418417595695,-2.055418417595695,-0.000000000000000, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000,-2.055418417595695, 2.055418417595695,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.025699707068961],
  [ 0.000000000000000,-2.055418417595695,-0.000000000000000, 2.055418417595695, 0.000000000000000, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000,-2.055418417595695,-0.000000000000000,-0.000000000000000, 2.055418417595695, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000,-2.055418417595695, 0.000000000000000,-0.000000000000000, 0.000000000000000, 2.055418417595695, 0.025699707068961],
  [-0.000000000000000,-2.055418417595695, 0.000000000000000,-0.000000000000000,-0.000000000000000,-2.055418417595695, 0.025699707068961],
  [ 0.000000000000000,-2.055418417595695, 0.000000000000000,-0.000000000000000,-2.055418417595695, 0.000000000000000, 0.025699707068961],
  [-0.000000000000000,-2.055418417595695, 0.000000000000000,-2.055418417595695,-0.000000000000000, 0.000000000000000, 0.025699707068961],
  [ 0.000000000000000,-2.055418417595695,-2.055418417595695,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283, 1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848, 1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848, 1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848,-1.027709208797848, 1.027709208797848, 1.027709208797848, 1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848,-1.027709208797848, 0.025699707068961],
  [-1.780044565044283,-1.027709208797848,-1.027709208797848,-1.027709208797848,-1.027709208797848, 1.027709208797848, 0.025699707068961]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 6_127_7"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=7"),
print(2871,"equations, ",633,"unknowns"),
[x,err]:fsolv2(x0,pp,8,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir6_127_7g.mac",err,"refir6_127_7g.txt")
)$


==> anc/refir6_141_6E1a.mac <==
/* r6_141_6E1a.txt:3 formula 1 */
rule:"6_141_6";
n:6;
N:141;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 2, 0, 0],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 2, 0, 0],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 2, 0],
  [1, 2, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 2, 0, 0],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 2, 0],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 2, 0, 0, 2],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 1, 1],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 4, 0, 0],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 2, 0],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 2, 0, 2],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 2, 0, 0],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 2, 0],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 2, 0, 0, 2],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 1, 1],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 4, 0, 0],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 2, 0],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 4, 0],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 2, 2],
  [0, 1, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0],
  [5, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0],
  [4, 1, 0, 1, 0, 0],
  [4, 1, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0],
  [4, 0, 1, 1, 0, 0],
  [4, 0, 1, 0, 1, 0],
  [4, 0, 1, 0, 0, 1],
  [4, 0, 0, 2, 0, 0],
  [4, 0, 0, 1, 1, 0],
  [4, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0],
  [3, 2, 0, 1, 0, 0],
  [3, 2, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0],
  [3, 1, 1, 1, 0, 0],
  [3, 1, 1, 0, 1, 0],
  [3, 1, 1, 0, 0, 1],
  [3, 1, 0, 2, 0, 0],
  [3, 1, 0, 1, 1, 0],
  [3, 1, 0, 1, 0, 1],
  [3, 1, 0, 0, 2, 0],
  [3, 1, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0],
  [3, 0, 2, 1, 0, 0],
  [3, 0, 2, 0, 1, 0],
  [3, 0, 2, 0, 0, 1],
  [3, 0, 1, 2, 0, 0],
  [3, 0, 1, 1, 1, 0],
  [3, 0, 1, 1, 0, 1],
  [3, 0, 1, 0, 2, 0],
  [3, 0, 1, 0, 1, 1],
  [3, 0, 1, 0, 0, 2],
  [3, 0, 0, 3, 0, 0],
  [3, 0, 0, 2, 1, 0],
  [3, 0, 0, 2, 0, 1],
  [3, 0, 0, 1, 2, 0],
  [3, 0, 0, 1, 1, 1],
  [3, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0],
  [2, 3, 0, 1, 0, 0],
  [2, 3, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0],
  [2, 2, 1, 1, 0, 0],
  [2, 2, 1, 0, 1, 0],
  [2, 2, 1, 0, 0, 1],
  [2, 2, 0, 2, 0, 0],
  [2, 2, 0, 1, 1, 0],
  [2, 2, 0, 1, 0, 1],
  [2, 2, 0, 0, 2, 0],
  [2, 2, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0],
  [2, 1, 2, 1, 0, 0],
  [2, 1, 2, 0, 1, 0],
  [2, 1, 2, 0, 0, 1],
  [2, 1, 1, 2, 0, 0],
  [2, 1, 1, 1, 1, 0],
  [2, 1, 1, 1, 0, 1],
  [2, 1, 1, 0, 2, 0],
  [2, 1, 1, 0, 1, 1],
  [2, 1, 1, 0, 0, 2],
  [2, 1, 0, 3, 0, 0],
  [2, 1, 0, 2, 1, 0],
  [2, 1, 0, 2, 0, 1],
  [2, 1, 0, 1, 2, 0],
  [2, 1, 0, 1, 1, 1],
  [2, 1, 0, 1, 0, 2],
  [2, 1, 0, 0, 3, 0],
  [2, 1, 0, 0, 2, 1],
  [2, 1, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0],
  [2, 0, 3, 1, 0, 0],
  [2, 0, 3, 0, 1, 0],
  [2, 0, 3, 0, 0, 1],
  [2, 0, 2, 2, 0, 0],
  [2, 0, 2, 1, 1, 0],
  [2, 0, 2, 1, 0, 1],
  [2, 0, 2, 0, 2, 0],
  [2, 0, 2, 0, 1, 1],
  [2, 0, 2, 0, 0, 2],
  [2, 0, 1, 3, 0, 0],
  [2, 0, 1, 2, 1, 0],
  [2, 0, 1, 2, 0, 1],
  [2, 0, 1, 1, 2, 0],
  [2, 0, 1, 1, 1, 1],
  [2, 0, 1, 1, 0, 2],
  [2, 0, 1, 0, 3, 0],
  [2, 0, 1, 0, 2, 1],
  [2, 0, 1, 0, 1, 2],
  [2, 0, 1, 0, 0, 3],
  [2, 0, 0, 4, 0, 0],
  [2, 0, 0, 3, 1, 0],
  [2, 0, 0, 3, 0, 1],
  [2, 0, 0, 2, 2, 0],
  [2, 0, 0, 2, 1, 1],
  [2, 0, 0, 2, 0, 2],
  [2, 0, 0, 1, 3, 0],
  [2, 0, 0, 1, 2, 1],
  [2, 0, 0, 1, 1, 2],
  [2, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0],
  [1, 4, 0, 1, 0, 0],
  [1, 4, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0],
  [1, 3, 1, 1, 0, 0],
  [1, 3, 1, 0, 1, 0],
  [1, 3, 1, 0, 0, 1],
  [1, 3, 0, 2, 0, 0],
  [1, 3, 0, 1, 1, 0],
  [1, 3, 0, 1, 0, 1],
  [1, 3, 0, 0, 2, 0],
  [1, 3, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0],
  [1, 2, 2, 1, 0, 0],
  [1, 2, 2, 0, 1, 0],
  [1, 2, 2, 0, 0, 1],
  [1, 2, 1, 2, 0, 0],
  [1, 2, 1, 1, 1, 0],
  [1, 2, 1, 1, 0, 1],
  [1, 2, 1, 0, 2, 0],
  [1, 2, 1, 0, 1, 1],
  [1, 2, 1, 0, 0, 2],
  [1, 2, 0, 3, 0, 0],
  [1, 2, 0, 2, 1, 0],
  [1, 2, 0, 2, 0, 1],
  [1, 2, 0, 1, 2, 0],
  [1, 2, 0, 1, 1, 1],
  [1, 2, 0, 1, 0, 2],
  [1, 2, 0, 0, 3, 0],
  [1, 2, 0, 0, 2, 1],
  [1, 2, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0],
  [1, 1, 3, 1, 0, 0],
  [1, 1, 3, 0, 1, 0],
  [1, 1, 3, 0, 0, 1],
  [1, 1, 2, 2, 0, 0],
  [1, 1, 2, 1, 1, 0],
  [1, 1, 2, 1, 0, 1],
  [1, 1, 2, 0, 2, 0],
  [1, 1, 2, 0, 1, 1],
  [1, 1, 2, 0, 0, 2],
  [1, 1, 1, 3, 0, 0],
  [1, 1, 1, 2, 1, 0],
  [1, 1, 1, 2, 0, 1],
  [1, 1, 1, 1, 2, 0],
  [1, 1, 1, 1, 1, 1],
  [1, 1, 1, 1, 0, 2],
  [1, 1, 1, 0, 3, 0],
  [1, 1, 1, 0, 2, 1],
  [1, 1, 1, 0, 1, 2],
  [1, 1, 1, 0, 0, 3],
  [1, 1, 0, 4, 0, 0],
  [1, 1, 0, 3, 1, 0],
  [1, 1, 0, 3, 0, 1],
  [1, 1, 0, 2, 2, 0],
  [1, 1, 0, 2, 1, 1],
  [1, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 3, 0],
  [1, 1, 0, 1, 2, 1],
  [1, 1, 0, 1, 1, 2],
  [1, 1, 0, 1, 0, 3],
  [1, 1, 0, 0, 4, 0],
  [1, 1, 0, 0, 3, 1],
  [1, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0],
  [1, 0, 4, 1, 0, 0],
  [1, 0, 4, 0, 1, 0],
  [1, 0, 4, 0, 0, 1],
  [1, 0, 3, 2, 0, 0],
  [1, 0, 3, 1, 1, 0],
  [1, 0, 3, 1, 0, 1],
  [1, 0, 3, 0, 2, 0],
  [1, 0, 3, 0, 1, 1],
  [1, 0, 3, 0, 0, 2],
  [1, 0, 2, 3, 0, 0],
  [1, 0, 2, 2, 1, 0],
  [1, 0, 2, 2, 0, 1],
  [1, 0, 2, 1, 2, 0],
  [1, 0, 2, 1, 1, 1],
  [1, 0, 2, 1, 0, 2],
  [1, 0, 2, 0, 3, 0],
  [1, 0, 2, 0, 2, 1],
  [1, 0, 2, 0, 1, 2],
  [1, 0, 2, 0, 0, 3],
  [1, 0, 1, 4, 0, 0],
  [1, 0, 1, 3, 1, 0],
  [1, 0, 1, 3, 0, 1],
  [1, 0, 1, 2, 2, 0],
  [1, 0, 1, 2, 1, 1],
  [1, 0, 1, 2, 0, 2],
  [1, 0, 1, 1, 3, 0],
  [1, 0, 1, 1, 2, 1],
  [1, 0, 1, 1, 1, 2],
  [1, 0, 1, 1, 0, 3],
  [1, 0, 1, 0, 4, 0],
  [1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 2, 2],
  [1, 0, 1, 0, 1, 3],
  [1, 0, 1, 0, 0, 4],
  [1, 0, 0, 5, 0, 0],
  [1, 0, 0, 4, 1, 0],
  [1, 0, 0, 4, 0, 1],
  [1, 0, 0, 3, 2, 0],
  [1, 0, 0, 3, 1, 1],
  [1, 0, 0, 3, 0, 2],
  [1, 0, 0, 2, 3, 0],
  [1, 0, 0, 2, 2, 1],
  [1, 0, 0, 2, 1, 2],
  [1, 0, 0, 2, 0, 3],
  [1, 0, 0, 1, 4, 0],
  [1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 2, 2],
  [1, 0, 0, 1, 1, 3],
  [1, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0],
  [0, 5, 0, 1, 0, 0],
  [0, 5, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0],
  [0, 4, 1, 1, 0, 0],
  [0, 4, 1, 0, 1, 0],
  [0, 4, 1, 0, 0, 1],
  [0, 4, 0, 2, 0, 0],
  [0, 4, 0, 1, 1, 0],
  [0, 4, 0, 1, 0, 1],
  [0, 4, 0, 0, 2, 0],
  [0, 4, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0],
  [0, 3, 2, 1, 0, 0],
  [0, 3, 2, 0, 1, 0],
  [0, 3, 2, 0, 0, 1],
  [0, 3, 1, 2, 0, 0],
  [0, 3, 1, 1, 1, 0],
  [0, 3, 1, 1, 0, 1],
  [0, 3, 1, 0, 2, 0],
  [0, 3, 1, 0, 1, 1],
  [0, 3, 1, 0, 0, 2],
  [0, 3, 0, 3, 0, 0],
  [0, 3, 0, 2, 1, 0],
  [0, 3, 0, 2, 0, 1],
  [0, 3, 0, 1, 2, 0],
  [0, 3, 0, 1, 1, 1],
  [0, 3, 0, 1, 0, 2],
  [0, 3, 0, 0, 3, 0],
  [0, 3, 0, 0, 2, 1],
  [0, 3, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0],
  [0, 2, 3, 1, 0, 0],
  [0, 2, 3, 0, 1, 0],
  [0, 2, 3, 0, 0, 1],
  [0, 2, 2, 2, 0, 0],
  [0, 2, 2, 1, 1, 0],
  [0, 2, 2, 1, 0, 1],
  [0, 2, 2, 0, 2, 0],
  [0, 2, 2, 0, 1, 1],
  [0, 2, 2, 0, 0, 2],
  [0, 2, 1, 3, 0, 0],
  [0, 2, 1, 2, 1, 0],
  [0, 2, 1, 2, 0, 1],
  [0, 2, 1, 1, 2, 0],
  [0, 2, 1, 1, 1, 1],
  [0, 2, 1, 1, 0, 2],
  [0, 2, 1, 0, 3, 0],
  [0, 2, 1, 0, 2, 1],
  [0, 2, 1, 0, 1, 2],
  [0, 2, 1, 0, 0, 3],
  [0, 2, 0, 4, 0, 0],
  [0, 2, 0, 3, 1, 0],
  [0, 2, 0, 3, 0, 1],
  [0, 2, 0, 2, 2, 0],
  [0, 2, 0, 2, 1, 1],
  [0, 2, 0, 2, 0, 2],
  [0, 2, 0, 1, 3, 0],
  [0, 2, 0, 1, 2, 1],
  [0, 2, 0, 1, 1, 2],
  [0, 2, 0, 1, 0, 3],
  [0, 2, 0, 0, 4, 0],
  [0, 2, 0, 0, 3, 1],
  [0, 2, 0, 0, 2, 2],
  [0, 2, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0],
  [0, 1, 4, 1, 0, 0],
  [0, 1, 4, 0, 1, 0],
  [0, 1, 4, 0, 0, 1],
  [0, 1, 3, 2, 0, 0],
  [0, 1, 3, 1, 1, 0],
  [0, 1, 3, 1, 0, 1],
  [0, 1, 3, 0, 2, 0],
  [0, 1, 3, 0, 1, 1],
  [0, 1, 3, 0, 0, 2],
  [0, 1, 2, 3, 0, 0],
  [0, 1, 2, 2, 1, 0],
  [0, 1, 2, 2, 0, 1],
  [0, 1, 2, 1, 2, 0],
  [0, 1, 2, 1, 1, 1],
  [0, 1, 2, 1, 0, 2],
  [0, 1, 2, 0, 3, 0],
  [0, 1, 2, 0, 2, 1],
  [0, 1, 2, 0, 1, 2],
  [0, 1, 2, 0, 0, 3],
  [0, 1, 1, 4, 0, 0],
  [0, 1, 1, 3, 1, 0],
  [0, 1, 1, 3, 0, 1],
  [0, 1, 1, 2, 2, 0],
  [0, 1, 1, 2, 1, 1],
  [0, 1, 1, 2, 0, 2],
  [0, 1, 1, 1, 3, 0],
  [0, 1, 1, 1, 2, 1],
  [0, 1, 1, 1, 1, 2],
  [0, 1, 1, 1, 0, 3],
  [0, 1, 1, 0, 4, 0],
  [0, 1, 1, 0, 3, 1],
  [0, 1, 1, 0, 2, 2],
  [0, 1, 1, 0, 1, 3],
  [0, 1, 1, 0, 0, 4],
  [0, 1, 0, 5, 0, 0],
  [0, 1, 0, 4, 1, 0],
  [0, 1, 0, 4, 0, 1],
  [0, 1, 0, 3, 2, 0],
  [0, 1, 0, 3, 1, 1],
  [0, 1, 0, 3, 0, 2],
  [0, 1, 0, 2, 3, 0],
  [0, 1, 0, 2, 2, 1],
  [0, 1, 0, 2, 1, 2],
  [0, 1, 0, 2, 0, 3],
  [0, 1, 0, 1, 4, 0],
  [0, 1, 0, 1, 3, 1],
  [0, 1, 0, 1, 2, 2],
  [0, 1, 0, 1, 1, 3],
  [0, 1, 0, 1, 0, 4],
  [0, 1, 0, 0, 5, 0],
  [0, 1, 0, 0, 4, 1],
  [0, 1, 0, 0, 3, 2],
  [0, 1, 0, 0, 2, 3],
  [0, 1, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0],
  [0, 0, 5, 1, 0, 0],
  [0, 0, 5, 0, 1, 0],
  [0, 0, 5, 0, 0, 1],
  [0, 0, 4, 2, 0, 0],
  [0, 0, 4, 1, 1, 0],
  [0, 0, 4, 1, 0, 1],
  [0, 0, 4, 0, 2, 0],
  [0, 0, 4, 0, 1, 1],
  [0, 0, 4, 0, 0, 2],
  [0, 0, 3, 3, 0, 0],
  [0, 0, 3, 2, 1, 0],
  [0, 0, 3, 2, 0, 1],
  [0, 0, 3, 1, 2, 0],
  [0, 0, 3, 1, 1, 1],
  [0, 0, 3, 1, 0, 2],
  [0, 0, 3, 0, 3, 0],
  [0, 0, 3, 0, 2, 1],
  [0, 0, 3, 0, 1, 2],
  [0, 0, 3, 0, 0, 3],
  [0, 0, 2, 4, 0, 0],
  [0, 0, 2, 3, 1, 0],
  [0, 0, 2, 3, 0, 1],
  [0, 0, 2, 2, 2, 0],
  [0, 0, 2, 2, 1, 1],
  [0, 0, 2, 2, 0, 2],
  [0, 0, 2, 1, 3, 0],
  [0, 0, 2, 1, 2, 1],
  [0, 0, 2, 1, 1, 2],
  [0, 0, 2, 1, 0, 3],
  [0, 0, 2, 0, 4, 0],
  [0, 0, 2, 0, 3, 1],
  [0, 0, 2, 0, 2, 2],
  [0, 0, 2, 0, 1, 3],
  [0, 0, 2, 0, 0, 4],
  [0, 0, 1, 5, 0, 0],
  [0, 0, 1, 4, 1, 0],
  [0, 0, 1, 4, 0, 1],
  [0, 0, 1, 3, 2, 0],
  [0, 0, 1, 3, 1, 1],
  [0, 0, 1, 3, 0, 2],
  [0, 0, 1, 2, 3, 0],
  [0, 0, 1, 2, 2, 1],
  [0, 0, 1, 2, 1, 2],
  [0, 0, 1, 2, 0, 3],
  [0, 0, 1, 1, 4, 0],
  [0, 0, 1, 1, 3, 1],
  [0, 0, 1, 1, 2, 2],
  [0, 0, 1, 1, 1, 3],
  [0, 0, 1, 1, 0, 4],
  [0, 0, 1, 0, 5, 0],
  [0, 0, 1, 0, 4, 1],
  [0, 0, 1, 0, 3, 2],
  [0, 0, 1, 0, 2, 3],
  [0, 0, 1, 0, 1, 4],
  [0, 0, 1, 0, 0, 5],
  [0, 0, 0, 6, 0, 0],
  [0, 0, 0, 5, 1, 0],
  [0, 0, 0, 5, 0, 1],
  [0, 0, 0, 4, 2, 0],
  [0, 0, 0, 4, 1, 1],
  [0, 0, 0, 4, 0, 2],
  [0, 0, 0, 3, 3, 0],
  [0, 0, 0, 3, 2, 1],
  [0, 0, 0, 3, 1, 2],
  [0, 0, 0, 3, 0, 3],
  [0, 0, 0, 2, 4, 0],
  [0, 0, 0, 2, 3, 1],
  [0, 0, 0, 2, 2, 2],
  [0, 0, 0, 2, 1, 3],
  [0, 0, 0, 2, 0, 4],
  [0, 0, 0, 1, 5, 0],
  [0, 0, 0, 1, 4, 1],
  [0, 0, 0, 1, 3, 2],
  [0, 0, 0, 1, 2, 3],
  [0, 0, 0, 1, 1, 4],
  [0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 6],
  [7, 0, 0, 0, 0, 0]
);
for problem in [3] do block(
x0:matrix(
  [-0.230048967018655, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,190.522355226250340],
  [-0.231378385040377, 0.036739614843145, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,284.040500542087898],
  [ 1.450190890725148,-0.199578435954303, 0.751816308441817,-0.000000000000000,-0.000000000000000, 0.000000000000000,189.265158014959042],
  [-0.099017665047258, 1.106049534509997, 0.006567016260590, 1.131727907930441, 0.000000000000000,-0.000000000000000,188.047389808919803],
  [-2.264759395323365, 0.158202206787928,-0.072418406676789,-0.380842444421047, 2.315840417618684, 0.000000000000000,196.985053668289027],
  [ 1.259536815751593, 1.823121132347170, 1.474774075151841,-0.799147504052518,-3.420650899668095, 2.614721841223601,161.947761149698238],
  [-2.750686253644255, 3.168781734672253,-2.132147780986316,-2.318172288324678,-0.857650997271075,-0.509619058862800,110.135120754321875],
  [ 2.955629411951337,-4.354714200546629, 0.786055599575423,-1.494377109503854, 1.660913920393853,-0.027912741763794,100.030764003682876],
  [ 3.157248002432524, 0.266564262593823,-0.819209563837627,-2.157062927861167,-1.432203347716760,-4.376851041831569,87.290987514786877],
  [ 1.994285024307936,-2.067466203986183,-5.158400992796700, 1.085404333779074, 0.163099035903021,-0.911586260317502,98.261582421333586],
  [-1.058992889795995,-5.176913588572832, 1.427298454851485,-1.724813112121089,-2.282681455345211,-0.372287060556679,86.289608323325581],
  [ 2.932106849919184, 0.615851403047376,-0.734166008204828, 3.813846674355366, 1.058001423496292,-4.094172484589002,59.820345406717969],
  [-4.283445321818353, 0.430064305342276, 3.168351110597769, 2.750203074300257,-1.166585236112338, 1.912785120226868,76.956369037059901],
  [-1.956967899784511, 1.277860845643661, 5.731939984423193,-1.151449310215116,-1.359539383020164,-0.419157982024616,69.513441460001417],
  [ 3.360269788220647, 1.974624924094753,-2.504554094998242,-2.093371817946974, 3.800376178613592,-1.729397827907685,65.102188291307158],
  [-2.401360055560599,-2.728760756755673,-2.052815513485498,-4.394234590730528, 2.366929529864698, 0.202497928068210,68.252781792651774],
  [ 0.039441581705929,-3.306341826894505,-0.435706082806721, 4.207530760010649,-3.567018706015359, 1.139532092990938,77.628410038909337],
  [-2.136692961034934,-0.296260683765174,-1.958207772390802, 5.212215690596696, 2.967176631205993, 0.458783771170174,56.956149141152501],
  [ 0.845018028154570, 0.108480553244705, 2.973303985947908,-3.417866992784512, 2.668632827633090, 4.113494050607262,67.335092996087326],
  [-1.101488822225509, 3.417264777344923,-1.708610564648137, 2.250513461275095,-3.456501809145820,-3.408850533769402,67.084311114536632],
  [-2.020687214049226,-3.312026352486542, 0.417591987176134, 3.043252918009435, 0.898361354460419,-4.384353828042745,62.458322743832184],
  [ 1.820260309299568,-1.515871259927051,-3.656864444821466,-1.484629171913832, 2.346029201880285, 4.616216401142115,50.350260832979181],
  [ 0.663874572539539, 0.159140548781074, 4.112781122805349,-0.718093030844810, 2.412029169928091,-4.901685095572523,59.855495413664400],
  [-0.401107884697644,-1.210934664727135,-3.684293942318972,-3.598180579085302,-4.681337562854850, 0.569544645395833,51.808926161971947],
  [ 6.813729052873539,-0.085273683524586,-0.362652805840504,-0.036899837684435,-1.312010505318631, 1.068283544258629,52.008747045090502],
  [ 3.620780535253212, 2.498753882942959,-1.824123815049635, 2.917669804584494, 1.833824013414953, 3.766797611791481,44.787555793267607],
  [-1.953565206170819,-1.250324012018149,-0.977763672220004, 0.248561883984875,-2.288063796729024, 6.784414705251962,35.842042250836982],
  [-4.827868701425571,-0.779611603604289, 0.930447978076535,-2.533931245817839,-2.825710852180123,-3.969017314920146,44.075907234841942],
  [-5.052806592436525,-2.645816480575167,-4.450179417908668, 1.449142798096573,-1.224259293916937, 0.990497028834652,46.072956630652591],
  [ 0.908813217167738,-2.466509630297672, 2.433220689737002, 1.880517138463349,-4.639610137903394,-4.425863243036550,41.342763359615155],
  [ 1.264273742042086, 3.757735445770961, 1.114028251535375, 2.233894670940774, 6.033134428229486,-1.186673986362745,33.446979047643033],
  [-0.344680746333544, 1.746940993520795, 0.471390667733772,-7.426530230421867,-1.819819632715570, 2.293957371272261,27.102224095292730],
  [ 1.959599703956494, 2.402452446883617,-5.574147527991512, 1.413717799985002,-3.977014038666307, 2.324070063362276,31.028126097758900],
  [ 2.863862986402772, 5.167394645869652, 2.220620493210047,-4.641673036021272, 0.247311770591952,-1.409354739860376,31.975120283821251],
  [ 3.356066392324939,-3.369402274070038, 0.359343581558228, 5.705615766199500, 2.927872157235976, 1.660582207810729,31.324493884699159],
  [ 4.224011026509680, 0.602514603878440, 4.948021980822807, 0.955483504198311, 4.858217233159912, 1.315919984267785,23.955744761705631],
  [-1.713414016442266, 2.914736342503937,-0.281094002323644, 1.710727940288185, 4.129517917119603, 6.185950535476921,27.203061222382775],
  [ 1.124804095920504,-3.783828975300853,-0.740360443477688, 0.038216044845245, 7.296627858024328, 1.379823143470713,21.540273515903181],
  [ 1.015756551619978, 6.336456011085207,-2.595212138752401,-2.611566401886055, 1.334766699083229, 3.230643884155764,28.465417735047726],
  [-1.316107091181127,-2.152783838402002,-4.961942394159007, 0.229509596545596,-4.115536897535753,-4.662890726942869,20.836841518299913],
  [ 0.198430053583014, 1.468110784741772, 4.269997183546364, 6.055024979210534, 1.948450729975557, 3.021597167081508,19.236686163651139],
  [ 4.071918509007424, 5.431614429105545, 4.408675465605131, 1.842576131139955,-0.209480469725809,-0.023539265237984,23.065892334915940],
  [-0.727480531125562,-1.370433767509181,-2.766416845720863,-2.136926196845335, 5.453125574096490,-5.661997511920564,20.218460522561660],
  [-1.405521009784371, 5.920054040321657, 4.739346038497575,-2.500481493044980, 4.203429807901294, 1.055697229715098,14.822870185540440],
  [ 4.964265207393794, 4.185014241428058,-0.356644182457332, 0.011146579388504,-5.772972262444626,-2.710873577538687,11.838351944899340],
  [ 0.997643271362428,-4.826012603613647, 6.150451019745453, 2.330284681767313, 1.673530734127830,-0.965356986658622,23.126947346692166],
  [-2.727434210138389, 7.464232680829694, 1.018643748192663, 2.581507031527761, 0.537461123691785, 0.261553508031917,25.221673009116941],
  [-2.513154131554736,-5.955951356749052, 0.699641862768868, 1.479952199293904, 2.159793085682054, 4.959245162246133,25.742029117859698],
  [ 0.226858263771036,-1.153461720251169, 1.479237187073244,-7.177882034430878, 0.224254508588491,-4.330190813767221,18.867998718148328],
  [-3.267918042184550, 3.072696416227670,-2.377745150369748, 5.190008731705742,-3.289582555180390, 3.944676695928947,19.859344178545147],
  [ 3.148295287988776,-6.033451270982302,-3.126552797596613, 1.183536442913892,-3.041530668504119, 3.471300639219634,17.511767253962468],
  [ 3.493692427753268, 2.048528117958794,-0.709319204300604, 7.532322091565248,-2.410916038101077,-0.823459112319405,19.227709523092884],
  [ 1.717828123322184,-1.188397134382663, 4.139129673531467, 2.440906139568674,-0.343943858112633, 7.098499933316175,19.539757406644835],
  [ 5.576621833315956,-2.720228258707485, 4.955784775002553, 2.850119384199061,-3.587501845044923, 0.755148529242851,17.996475409977155],
  [-0.287033906615042, 4.500879549984847,-6.719007938524019, 3.451715120671361, 1.887624688485138,-0.180390211959528,20.047736795678926],
  [ 0.223289045108916, 1.504142304053695, 6.062825911205881, 5.799147432016474,-0.568322390009001,-3.211988409102138,17.060308073746846],
  [-3.510230300515376,-1.765108067935347, 2.214266110091775, 3.107743800315083, 7.315030393892319,-1.044342474284349,15.072100169238858],
  [ 3.218099061049213,-2.623133422176343,-2.425417635940035,-8.384651643146244, 0.968490147224512,-0.333619496835020, 8.910212071032229],
  [-6.471033214300042, 0.272344119745637, 1.225551385262564,-2.583222590385153, 3.777147297370241, 3.478971530974077,20.116548544758267],
  [-5.418725320318586, 0.588021030691965,-4.228627562168214, 1.446743766964778, 1.942750773826229,-5.260879356156461,18.856779495928624],
  [-0.458700315481401, 5.629975403447455, 0.348973139046889, 2.752015792698525, 3.224879490008262,-7.129240880657338, 8.891833526787080],
  [-0.494788463704999, 5.855655415314483,-3.711179700730788,-3.121762829493481, 1.158936065120304,-5.657659156825005, 9.804674279559801],
  [-4.342107234274204, 2.497348014867375,-5.620186172737521,-2.446743144917558,-0.425624959441357, 5.541112271509748,12.772783308700065],
  [-5.493683191045390,-2.794763838401350, 1.124655819104025,-4.732298586084100,-3.084679874549345, 4.229062367547128,13.493864552659186],
  [-4.481010315067975,-0.089675377113072,-1.436472778750378, 0.487580024145652,-8.626604815575787, 1.410872649165331,10.853314002202028],
  [ 3.849992659359156,-0.548789562463116,-3.218540785389807,-4.763335156791647,-1.382891687401199, 6.131585236581144,11.827991181002778],
  [ 4.512398972656184,-1.536586089941571, 7.076029952330243,-4.316174441127429,-0.892631478004385,-1.668259669511629,11.589772260164471],
  [ 0.206699158145464, 0.039636549653603, 3.687344873833537,-4.263001305399302,-7.649934018742119,-1.984925298733875,13.122217034675652],
  [ 1.716401950719546, 7.388540812578663, 1.807217102668266, 4.580781969308806,-2.161198467002503, 5.084252891351965, 5.225876914433973],
  [-3.054895929905217,-3.554951117690658, 7.479130202306008,-0.259404487999110, 3.865449571867475, 2.990577462001683, 8.580808277503932],
  [ 5.890382226505823,-5.058746249575612,-1.004227550308778,-4.250808996615818,-5.572719025488941,-1.303750869012989, 7.698948283708424],
  [-6.312240483384661, 0.728952822534426, 1.316038926530440, 5.311524271238511,-5.217404146593015,-4.353244172980895, 6.480588979432022],
  [-1.499330062926535, 6.704867996991710, 4.463432182002697,-0.802052986108509,-3.598295500581876,-5.163187334132819, 8.651303638007279],
  [-4.869970665246139, 4.081021930679026, 0.941529766236940,-5.689846592625424, 3.460345534961127,-3.520708260711838,10.681751485215074],
  [ 2.440177612613109,-4.767814273426315, 4.369583589082149,-5.059849058895606,-2.691494207119583, 5.373713028668790, 8.190923901441725],
  [-4.812235809551844,-6.353365734478960, 3.328544805990544,-2.281552024440623, 2.774342163531996,-3.959116728847587, 8.647088988000167],
  [-2.917262380630149,-1.981351201711426,-7.569117558597737, 0.663236042545846, 6.202650374036404, 2.786699631999388, 6.442718682087962],
  [-0.852394981001107, 1.024635585004676,-9.152597674247698,-4.789705011156401, 1.571638051758166,-1.459054024066170, 7.726446491932237],
  [-7.286440321002942, 2.235937004095288, 4.595192029944057, 1.456192185172262, 3.226725750661845,-4.645601382947120, 7.866866223098049],
  [-4.185069404464779,-1.730144135658480, 6.869979393945345,-7.454960326829363, 0.640615721622260,-0.112732834465719, 5.078981574159435],
  [-0.228270168469536,-6.122418552380798,-4.267879396402437,-3.755699486350178,-0.701965401567969,-6.551370443960513, 6.828911793244884],
  [ 0.151606751634980,-1.044029058486901, 4.345068923327516,-5.260982798663475, 8.854617462014888,-2.439736793479538, 4.778258575983610],
  [-1.908368180877895,-9.379579020465938,-4.057398462633238, 2.318473835310490, 2.930432205372190,-1.659714339491634, 6.024621303293343],
  [ 6.775545356439388, 3.229983046499579,-6.671033584722185,-4.959422884102253,-2.165180773304125, 0.012307731534375, 4.935961563249526],
  [-9.882652976483955,-4.706126707166712, 1.572973827795581, 1.570244924121475,-1.095925490910285, 0.023992138689195, 4.953562818296934],
  [10.077355484119604, 0.862585306944718, 3.032448354140759, 3.342655690093593, 3.440917048972763,-3.645322890335652, 2.742224818987079],
  [-7.981711757476296, 5.231408559877521, 1.736673936144798,-3.170524722523244,-4.907578134517636, 0.983700942844717, 4.925676475958342],
  [-4.107818760978772, 5.443318645389503,-4.041743695407319,-0.249245810334956, 9.179984739536330,-0.020302621904891, 3.582125303566183],
  [ 6.547309115889165, 9.016767905038240,-2.927610348049178, 2.278502888908971, 0.312212389755791,-2.217065341260559, 4.007128912847612],
  [ 8.767593661050640,-0.308955551236127, 1.967226285868249,-6.202299891448252, 4.077604242946655,-0.095995829996749, 3.972975852698535],
  [ 0.070541010191640, 3.904292768317242, 5.084572037806442, 4.937819441674007,-9.049562006754908, 0.963542746776537, 3.742931575597588],
  [ 0.912586111543748, 2.805216497350818,-2.454054882477744,-7.484518295518656, 8.156334235457123, 3.059647523662429, 3.396598023361622],
  [ 5.027219788648676,-1.198062649562657,-3.837914277295599, 3.181950929407202,-9.990886151662107,-2.413896622283477, 2.867276864500541],
  [-3.277612223458017,-4.750882735852498, 7.458311087510133, 1.195800134375229,-6.482803954755260, 3.475577494460993, 3.957973445007487],
  [ 1.030107521224616,-2.482132342228251,-6.799834220035294, 7.126662927549642, 1.173846245712424, 7.729211102497450, 2.504142341450420],
  [-4.669984267048751, 4.045553258766415,-0.027896488923718,10.234502607187206, 1.875872825724101,-3.401819988289291, 2.394361685792798],
  [ 7.229327799469724, 1.254991173349709,-4.239939186982517, 1.525890028982475, 7.952366518611365, 1.947068099100324, 3.239384701139734],
  [-10.691192094273124, 5.091239051056029,-2.773920272047970, 2.052207793250261, 1.462581495308974, 0.986314686916953, 2.899451530330445],
  [ 0.296558370527443, 9.775567687703196,-2.391790442944810,-2.560948665704958,-7.874475047207818, 1.817509880763706, 2.168915667796092],
  [-4.218152268201281,-7.167057279047476, 3.599171387448456, 9.706733045520213,-0.370242446991987,-0.992504263246356, 1.898845497188786],
  [-0.140841736175393, 4.522368718126818,-4.295455922574449,-8.293619889020091,-6.658755479388500,-5.880385597794893, 1.618853517938198],
  [ 8.129145613857988, 2.790244026741713, 6.247688475401517, 0.599745555198727,-3.782838328244165,-8.421538579000805, 1.260794738959848],
  [ 8.381057013899685, 6.015914364560422, 2.578511830931397,-2.397894227933863, 2.545097217993176, 8.220165003820805, 1.576837915321194],
  [ 7.857425300791091, 1.113446674793132,-1.171723239369423, 6.188610529707361,-5.491292578123705, 8.171861175466427, 1.133042177102912],
  [-2.295364286756556,-9.841571897424075,-6.490343857602273,-5.926155235023605,-1.946313397716803, 4.424147935403748, 1.347038292772125],
  [ 6.503870318756038,-6.930351858080750, 0.540877858591580, 0.581274470422190, 6.160220068247729,-7.657445746506030, 2.139791284202553],
  [-2.133311487646646, 0.795267509257258, 1.459144355838338,-2.643974567964018,-1.878401908719531,-13.520244923794090, 1.284663008782911],
  [ 3.011131132024684,-2.290087744081957,-7.003816587630169, 6.567455372036681, 8.331078685939183,-6.083735262633747, 1.321005108109135],
  [ 4.613462452813621, 3.338377491906697,-10.098581038098359, 2.450618504034568,-1.859110547678502,-10.494699368732245, 0.625105671901059],
  [ 3.668787320718916, 4.222667086594929,14.269847223730357,-1.096922991988961,-2.873805016719214, 5.419044346434475, 0.554439721949236],
  [ 3.336293615421460,-3.364147191869109, 0.282950313088370,-1.143673174395526,-12.906432395652939, 8.350446855544117, 0.600913754194933],
  [10.488118563924370,-7.721224085053490, 1.308280619105766, 0.043769805530432, 3.594418810333703, 9.295127042024502, 0.611646074578935],
  [-2.557606733865788,-3.010304134758906,-8.723088694200476,11.794115481995075,-4.193009721365971,-3.532486618529240, 0.745705509448182],
  [-5.925679936330755, 5.522968710320570,11.441686861204861, 5.454168054920240, 7.546825615017653, 4.175970465475555, 0.356129994389812],
  [10.951499932546694, 4.968030901112771, 4.472025400229397,-8.817324284618405,-8.311131469908602, 4.595853228904694, 0.293218010493712],
  [15.856091040202271,-1.831046322511896,-10.903954310337131, 7.004382364357283,-0.256049251410541,-0.162122763584768, 0.139474655598027],
  [-11.645356790802230,-2.436603941172137,-1.164744310871504,10.883028253789201, 6.143659595689474, 9.063353622013745, 0.185819779223359],
  [ 5.053939371969111, 8.187619950931913,-5.893442457996999,-1.373666024596892,-8.517902128367677,18.694259087517271, 0.044593224754290],
  [10.783784774286270,-11.264291543297526,-12.094514440563373,-6.008991774470513, 6.576440745316808,-1.112296111486751, 0.123185555557368],
  [-6.729793325096180,-16.051351438171853,-2.872152009234012, 1.632814883355153,-13.515525138681838,-4.971308215533796, 0.086565524178374],
  [ 4.869325337872347,-14.604433971934080, 9.343752190440604,-6.857220290165375,-3.314009695494770,-13.214408927211228, 0.062110405237694],
  [-10.694705489644642, 9.536618309377838,-16.321800537633685, 1.252592030721700,-9.869762914024385,-3.991674604590187, 0.056400666496735],
  [ 0.795964328676888,-15.874653268644650, 4.877271701370600,-12.443457505621931, 8.843525402390405, 3.049276440554562, 0.084047184170000],
  [-6.728444077699746, 9.106780458512262, 6.015891823715527,-4.290314854250441,-3.264258743434777,11.402945142911767, 0.760739783091668],
  [ 0.579410875089779,-4.846837375412989,-2.167669035204956,11.549631879351155,-0.942954893035994,-21.888235106433438, 0.034116908318513],
  [-13.632968117775548,-2.963994413694990,-7.860252869670076,-10.770813918569321,-2.756902824326380,-4.965682041086499, 0.182502078789393],
  [-13.903744693503008,-7.240251020800216,-4.284603231017297,-3.985626311437962,11.060945294426759,-1.941353755845275, 0.141204512332661],
  [-5.831759858224055,-9.300019892433914,-2.843400102335493,-14.082462721198901,10.786453083843838,20.871795609359431, 0.014982018164405],
  [-3.594313818078603,-3.648806423964151, 8.603294301897256,25.408568205699957,-10.251232100073464,15.896066746414293, 0.007472650267542],
  [13.540757452430178,-14.329797663055903,-5.792493358098553, 7.311267569212329, 1.990066511915826,-14.314452371217353, 9.541273786323780],
  [-12.874806842050241,10.127932277304669,-8.882738986515992,-26.666574915423986, 5.815324776174623, 7.590599359308891, 0.005778141795276],
  [13.691046576961540,-14.472724924865778,-5.879292572411776, 7.371712804966323, 2.067098382040951,-14.506774659837658,-8.947640304612927],
  [ 5.303627874147122,-4.970031637537646,12.937712246276398,20.332889268312830,20.364540966973486,-14.934686450638683, 0.005332565621841],
  [-12.391098022951597,-9.676527431674003,27.599902731733657, 2.574634846500239,-10.493589063357721,-16.774228703842923, 0.004588496816889],
  [ 3.484040437914440,-1.879701994572179, 4.790059709467220, 3.741888232801561,26.078547671444031,19.250062043597545, 0.007976269493627],
  [24.934281525445236,-7.274818111255748,-11.264284783774192,-2.898251056754180, 5.288416507442475,-25.805946590852756, 0.004264749471012],
  [18.796996012445099,21.164893925281948, 8.105935663766180,-13.166910778756806,19.951284949865684,-24.479022545113956, 0.001362773519031],
  [10.414320579957526,-45.655238504816111,13.359517700763725, 9.463992625814917,-6.942371969047853, 7.879156048379229, 0.000663224680133],
  [-8.505052666425067,30.125429802671821,24.428749060983790,-34.833613500167644,-13.801564337545708,-6.916689053141160, 0.000251716169384],
  [11.691795001052858,25.457578762889014,-4.769740569261531,42.702360521436177,26.304159686736924, 8.671504638606338, 0.000315030194583],
  [-2.373266258206477,-14.734640419203561,-50.443014172642208, 2.825643072070923,-20.463511795974931,17.452597108985209, 0.000274523739661]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 6_141_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(925,"equations, ",972,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir6_141_6E1a.mac",err,"refir6_141_6E1a.txt")
)$


==> anc/refir6_28_4g.mac <==
/* r6_28_4g.txt:4 formula 1 */
rule:"6_28_4";
n:6;
N:28;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 1, 1],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 1, 3],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 1, 3],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.250000000000000],
  [ 0.707106781186547, 1.224744871391589,-2.449489742783179, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589,-1.224744871391589,-1.224744871391589,-1.224744871391589,-1.224744871391589, 0.027777777777778],
  [-1.414213562373095, 0.000000000000000,-1.224744871391589,-1.224744871391589,-1.224744871391589, 1.224744871391589, 0.027777777777778],
  [-1.414213562373095,-0.000000000000000,-1.224744871391589,-1.224744871391589, 1.224744871391589,-1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589,-1.224744871391589,-1.224744871391589, 1.224744871391589, 1.224744871391589, 0.027777777777778],
  [-1.414213562373095,-0.000000000000000,-1.224744871391589, 1.224744871391589,-1.224744871391589,-1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589,-1.224744871391589, 1.224744871391589,-1.224744871391589, 1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589,-1.224744871391589, 1.224744871391589, 1.224744871391589,-1.224744871391589, 0.027777777777778],
  [-1.414213562373095,-0.000000000000000,-1.224744871391589, 1.224744871391589, 1.224744871391589, 1.224744871391589, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589,-0.000000000000000,-2.449489742783179,-0.000000000000000,-0.000000000000000, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589, 0.000000000000000, 0.000000000000000,-2.449489742783179, 0.000000000000000, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589, 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.449489742783179, 0.027777777777778],
  [ 2.828427124746189, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.027777777777778],
  [-1.414213562373095, 2.449489742783179, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.027777777777778],
  [-1.414213562373095,-2.449489742783179, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589,-0.000000000000000, 0.000000000000000,-0.000000000000000, 2.449489742783179, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589,-0.000000000000000, 0.000000000000000, 2.449489742783179,-0.000000000000000, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589, 0.000000000000000, 2.449489742783179, 0.000000000000000,-0.000000000000000, 0.027777777777778],
  [-1.414213562373095, 0.000000000000000, 1.224744871391589,-1.224744871391589,-1.224744871391589,-1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589, 1.224744871391589,-1.224744871391589,-1.224744871391589, 1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589, 1.224744871391589,-1.224744871391589, 1.224744871391589,-1.224744871391589, 0.027777777777778],
  [-1.414213562373095, 0.000000000000000, 1.224744871391589,-1.224744871391589, 1.224744871391589, 1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589, 1.224744871391589, 1.224744871391589,-1.224744871391589,-1.224744871391589, 0.027777777777778],
  [-1.414213562373095,-0.000000000000000, 1.224744871391589, 1.224744871391589,-1.224744871391589, 1.224744871391589, 0.027777777777778],
  [-1.414213562373095, 0.000000000000000, 1.224744871391589, 1.224744871391589, 1.224744871391589,-1.224744871391589, 0.027777777777778],
  [ 0.707106781186547,-1.224744871391589, 1.224744871391589, 1.224744871391589, 1.224744871391589, 1.224744871391589, 0.027777777777778],
  [ 0.707106781186547, 1.224744871391589, 2.449489742783179, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.027777777777778]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 6_28_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(429,"equations, ",145,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir6_28_4g.mac",err,"refir6_28_4g.txt")
)$
/* r6_28_4g.txt:36 formula 2 */
rule:"6_28_4";
n:6;
N:28;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 1, 1],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 1, 3],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 1, 3],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.322982048753126],
  [-0.447213595499958,-0.774596669241484, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.179434471529513],
  [-0.447213595499958,-0.000000000000000,-0.387298334620742,-0.387298334620742, 0.387298334620742,-0.387298334620742, 0.179434471529513],
  [-0.447213595499958,-0.000000000000000, 0.387298334620742, 0.387298334620742,-0.387298334620742, 0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742, 0.387298334620742, 0.387298334620742,-0.387298334620742,-0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742,-0.387298334620742, 0.387298334620742,-0.387298334620742, 0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742, 0.387298334620742,-0.387298334620742,-0.387298334620742, 0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742, 0.387298334620742, 0.387298334620742, 0.387298334620742, 0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742,-0.387298334620742, 0.387298334620742, 0.387298334620742,-0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742,-0.387298334620742,-0.387298334620742,-0.387298334620742,-0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742, 0.387298334620742,-0.387298334620742, 0.387298334620742,-0.387298334620742, 0.179434471529513],
  [ 0.223606797749979,-0.387298334620742,-0.387298334620742,-0.387298334620742, 0.387298334620742, 0.387298334620742, 0.179434471529513],
  [-0.447213595499958,-0.000000000000000,-0.387298334620742, 0.387298334620742,-0.387298334620742,-0.387298334620742, 0.179434471529513],
  [-0.447213595499958, 0.000000000000000, 0.387298334620742,-0.387298334620742,-0.387298334620742,-0.387298334620742, 0.179434471529513],
  [-0.447213595499958, 0.000000000000000, 0.387298334620742, 0.387298334620742, 0.387298334620742,-0.387298334620742, 0.179434471529513],
  [-0.447213595499958, 0.000000000000000, 0.387298334620742,-0.387298334620742, 0.387298334620742, 0.387298334620742, 0.179434471529513],
  [-0.447213595499958,-0.000000000000000,-0.387298334620742, 0.387298334620742, 0.387298334620742, 0.387298334620742, 0.179434471529513],
  [-0.447213595499958, 0.000000000000000,-0.387298334620742,-0.387298334620742,-0.387298334620742, 0.387298334620742, 0.179434471529513],
  [ 0.894427190999916, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.179434471529513],
  [-0.447213595499958, 0.774596669241484, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742, 0.774596669241484, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742, 0.000000000000000, 0.774596669241484, 0.000000000000000,-0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742, 0.000000000000000, 0.000000000000000,-0.774596669241484, 0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742,-0.774596669241484, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742,-0.000000000000000,-0.774596669241484,-0.000000000000000,-0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742,-0.000000000000000, 0.000000000000000, 0.774596669241484,-0.000000000000000, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.774596669241484, 0.179434471529513],
  [ 0.223606797749979, 0.387298334620742, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.774596669241484, 0.179434471529513]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 6_28_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(429,"equations, ",145,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir6_28_4g.mac",err,"refir6_28_4g.txt")
)$
/* r6_28_4g.txt:68 formula 3 */
rule:"6_28_4";
n:6;
N:28;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 1, 1],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 1, 3],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 1, 3],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5]
);
for problem in [3] do block(
x0:matrix(
  [ 0.000000000000001, 0.000000000000001, 0.000000000000001, 0.000000000000001, 0.000000000000001, 0.000000000000001,1550.313834014991471],
  [-4.242640687119284,-7.348469228349535, 0.000000000000001,-0.000000000000001, 0.000000000000001, 0.000000000000001,80.386643245221791],
  [-4.242640687119284,-0.000000000000001,-3.674234614174767,-3.674234614174767, 3.674234614174767,-3.674234614174767,80.386643245221791],
  [-4.242640687119284,-0.000000000000001, 3.674234614174767, 3.674234614174767,-3.674234614174767, 3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767, 3.674234614174767, 3.674234614174767,-3.674234614174767,-3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767,-3.674234614174767, 3.674234614174767,-3.674234614174767, 3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767, 3.674234614174767,-3.674234614174767,-3.674234614174767, 3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767, 3.674234614174767, 3.674234614174767, 3.674234614174767, 3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767,-3.674234614174767, 3.674234614174767, 3.674234614174767,-3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767,-3.674234614174767,-3.674234614174767,-3.674234614174767,-3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767, 3.674234614174767,-3.674234614174767, 3.674234614174767,-3.674234614174767,80.386643245221791],
  [ 2.121320343559642,-3.674234614174767,-3.674234614174767,-3.674234614174767, 3.674234614174767, 3.674234614174767,80.386643245221791],
  [-4.242640687119284,-0.000000000000001,-3.674234614174767, 3.674234614174767,-3.674234614174767,-3.674234614174767,80.386643245221791],
  [-4.242640687119284, 0.000000000000001, 3.674234614174767,-3.674234614174767,-3.674234614174767,-3.674234614174767,80.386643245221791],
  [-4.242640687119284, 0.000000000000001, 3.674234614174767, 3.674234614174767, 3.674234614174767,-3.674234614174767,80.386643245221791],
  [-4.242640687119284, 0.000000000000001, 3.674234614174767,-3.674234614174767, 3.674234614174767, 3.674234614174767,80.386643245221791],
  [-4.242640687119284,-0.000000000000001,-3.674234614174767, 3.674234614174767, 3.674234614174767, 3.674234614174767,80.386643245221791],
  [-4.242640687119284, 0.000000000000001,-3.674234614174767,-3.674234614174767,-3.674234614174767, 3.674234614174767,80.386643245221791],
  [ 8.485281374238568, 0.000000000000001,-0.000000000000001, 0.000000000000001, 0.000000000000001, 0.000000000000001,80.386643245221791],
  [-4.242640687119284, 7.348469228349535, 0.000000000000001, 0.000000000000001,-0.000000000000001,-0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767, 7.348469228349535, 0.000000000000001,-0.000000000000001, 0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767, 0.000000000000001, 7.348469228349535, 0.000000000000001,-0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767, 0.000000000000001, 0.000000000000001,-7.348469228349535, 0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767,-7.348469228349535, 0.000000000000001,-0.000000000000001,-0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767,-0.000000000000001,-7.348469228349535,-0.000000000000001,-0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767,-0.000000000000001, 0.000000000000001, 7.348469228349535,-0.000000000000001,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767,-0.000000000000001, 0.000000000000001,-0.000000000000001, 7.348469228349535,80.386643245221791],
  [ 2.121320343559642, 3.674234614174767, 0.000000000000001, 0.000000000000001, 0.000000000000001,-7.348469228349535,80.386643245221791]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 6_28_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(429,"equations, ",196,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir6_28_4g.mac",err,"refir6_28_4g.txt")
)$
/* r6_28_4g.txt:100 formula 4 */
rule:"6_28_4";
n:6;
N:28;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 1, 1],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 1, 1],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 1, 3],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 1, 3],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 7.751569170074958],
  [-1.000000000000000,-1.732050807568877, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.861285463341662],
  [-1.000000000000000,-0.000000000000000,-0.866025403784438,-0.866025403784438, 0.866025403784438,-0.866025403784438, 0.861285463341662],
  [-1.000000000000000,-0.000000000000000, 0.866025403784438, 0.866025403784438,-0.866025403784438, 0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438, 0.866025403784438, 0.866025403784438,-0.866025403784438,-0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438,-0.866025403784438, 0.866025403784438,-0.866025403784438, 0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438, 0.866025403784438,-0.866025403784438,-0.866025403784438, 0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438, 0.866025403784438, 0.866025403784438, 0.866025403784438, 0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438,-0.866025403784438, 0.866025403784438, 0.866025403784438,-0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438,-0.866025403784438,-0.866025403784438,-0.866025403784438,-0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438, 0.866025403784438,-0.866025403784438, 0.866025403784438,-0.866025403784438, 0.861285463341662],
  [ 0.500000000000000,-0.866025403784438,-0.866025403784438,-0.866025403784438, 0.866025403784438, 0.866025403784438, 0.861285463341662],
  [-1.000000000000000,-0.000000000000000,-0.866025403784438, 0.866025403784438,-0.866025403784438,-0.866025403784438, 0.861285463341662],
  [-1.000000000000000, 0.000000000000000, 0.866025403784438,-0.866025403784438,-0.866025403784438,-0.866025403784438, 0.861285463341662],
  [-1.000000000000000, 0.000000000000000, 0.866025403784438, 0.866025403784438, 0.866025403784438,-0.866025403784438, 0.861285463341662],
  [-1.000000000000000, 0.000000000000000, 0.866025403784438,-0.866025403784438, 0.866025403784438, 0.866025403784438, 0.861285463341662],
  [-1.000000000000000,-0.000000000000000,-0.866025403784438, 0.866025403784438, 0.866025403784438, 0.866025403784438, 0.861285463341662],
  [-1.000000000000000, 0.000000000000000,-0.866025403784438,-0.866025403784438,-0.866025403784438, 0.866025403784438, 0.861285463341662],
  [ 1.999999999999999, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.861285463341662],
  [-1.000000000000000, 1.732050807568877, 0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438, 1.732050807568877, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438, 0.000000000000000, 1.732050807568877, 0.000000000000000,-0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438, 0.000000000000000, 0.000000000000000,-1.732050807568877, 0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438,-1.732050807568877, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438,-0.000000000000000,-1.732050807568877,-0.000000000000000,-0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438,-0.000000000000000, 0.000000000000000, 1.732050807568877,-0.000000000000000, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438,-0.000000000000000, 0.000000000000000,-0.000000000000000, 1.732050807568877, 0.861285463341662],
  [ 0.500000000000000, 0.866025403784438, 0.000000000000000, 0.000000000000000, 0.000000000000000,-1.732050807568877, 0.861285463341662]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 6_28_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(429,"equations, ",145,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir6_28_4g.mac",err,"refir6_28_4g.txt")
)$


==> anc/refir6_44_5E1da.mac <==
/* r6_44_5E1da.txt:4 formula 1 */
rule:"6_44_5";
n:6;
N:44;
deg:5;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0],
  [1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 0, 1],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 0],
  [0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 0],
  [0, 0, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 0],
  [2, 1, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0],
  [2, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 0],
  [2, 0, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 0],
  [1, 2, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0],
  [1, 1, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1],
  [1, 1, 0, 0, 2, 0],
  [1, 1, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0],
  [1, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 0, 1],
  [1, 0, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 0],
  [1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 0, 2],
  [1, 0, 0, 3, 0, 0],
  [1, 0, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 1],
  [1, 0, 0, 1, 2, 0],
  [1, 0, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 0],
  [0, 3, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0],
  [0, 2, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0],
  [0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 0],
  [0, 2, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1],
  [0, 2, 0, 0, 2, 0],
  [0, 2, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0],
  [0, 1, 2, 1, 0, 0],
  [0, 1, 2, 0, 1, 0],
  [0, 1, 2, 0, 0, 1],
  [0, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 0, 1],
  [0, 1, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 1],
  [0, 1, 1, 0, 0, 2],
  [0, 1, 0, 3, 0, 0],
  [0, 1, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 2],
  [0, 1, 0, 0, 3, 0],
  [0, 1, 0, 0, 2, 1],
  [0, 1, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0],
  [0, 0, 3, 1, 0, 0],
  [0, 0, 3, 0, 1, 0],
  [0, 0, 3, 0, 0, 1],
  [0, 0, 2, 2, 0, 0],
  [0, 0, 2, 1, 1, 0],
  [0, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 0, 2],
  [0, 0, 1, 3, 0, 0],
  [0, 0, 1, 2, 1, 0],
  [0, 0, 1, 2, 0, 1],
  [0, 0, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1],
  [0, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 0, 3],
  [0, 0, 0, 4, 0, 0],
  [0, 0, 0, 3, 1, 0],
  [0, 0, 0, 3, 0, 1],
  [0, 0, 0, 2, 2, 0],
  [0, 0, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2],
  [0, 0, 0, 1, 3, 0],
  [0, 0, 0, 1, 2, 1],
  [0, 0, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 0],
  [3, 1, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0],
  [3, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 0, 1],
  [3, 0, 0, 2, 0, 0],
  [3, 0, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 0],
  [2, 2, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0],
  [2, 1, 1, 0, 0, 1],
  [2, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1],
  [2, 1, 0, 0, 2, 0],
  [2, 1, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0],
  [2, 0, 2, 1, 0, 0],
  [2, 0, 2, 0, 1, 0],
  [2, 0, 2, 0, 0, 1],
  [2, 0, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 0],
  [2, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 0, 2],
  [2, 0, 0, 3, 0, 0],
  [2, 0, 0, 2, 1, 0],
  [2, 0, 0, 2, 0, 1],
  [2, 0, 0, 1, 2, 0],
  [2, 0, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 0],
  [1, 3, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0],
  [1, 2, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0],
  [1, 2, 1, 0, 0, 1],
  [1, 2, 0, 2, 0, 0],
  [1, 2, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1],
  [1, 2, 0, 0, 2, 0],
  [1, 2, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0],
  [1, 1, 2, 1, 0, 0],
  [1, 1, 2, 0, 1, 0],
  [1, 1, 2, 0, 0, 1],
  [1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1],
  [1, 1, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 1],
  [1, 1, 1, 0, 0, 2],
  [1, 1, 0, 3, 0, 0],
  [1, 1, 0, 2, 1, 0],
  [1, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 2],
  [1, 1, 0, 0, 3, 0],
  [1, 1, 0, 0, 2, 1],
  [1, 1, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0],
  [1, 0, 3, 1, 0, 0],
  [1, 0, 3, 0, 1, 0],
  [1, 0, 3, 0, 0, 1],
  [1, 0, 2, 2, 0, 0],
  [1, 0, 2, 1, 1, 0],
  [1, 0, 2, 1, 0, 1],
  [1, 0, 2, 0, 2, 0],
  [1, 0, 2, 0, 1, 1],
  [1, 0, 2, 0, 0, 2],
  [1, 0, 1, 3, 0, 0],
  [1, 0, 1, 2, 1, 0],
  [1, 0, 1, 2, 0, 1],
  [1, 0, 1, 1, 2, 0],
  [1, 0, 1, 1, 1, 1],
  [1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 0, 3],
  [1, 0, 0, 4, 0, 0],
  [1, 0, 0, 3, 1, 0],
  [1, 0, 0, 3, 0, 1],
  [1, 0, 0, 2, 2, 0],
  [1, 0, 0, 2, 1, 1],
  [1, 0, 0, 2, 0, 2],
  [1, 0, 0, 1, 3, 0],
  [1, 0, 0, 1, 2, 1],
  [1, 0, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 0],
  [0, 4, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0],
  [0, 3, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0],
  [0, 3, 1, 0, 0, 1],
  [0, 3, 0, 2, 0, 0],
  [0, 3, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1],
  [0, 3, 0, 0, 2, 0],
  [0, 3, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0],
  [0, 2, 2, 1, 0, 0],
  [0, 2, 2, 0, 1, 0],
  [0, 2, 2, 0, 0, 1],
  [0, 2, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 1],
  [0, 2, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 1],
  [0, 2, 1, 0, 0, 2],
  [0, 2, 0, 3, 0, 0],
  [0, 2, 0, 2, 1, 0],
  [0, 2, 0, 2, 0, 1],
  [0, 2, 0, 1, 2, 0],
  [0, 2, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 2],
  [0, 2, 0, 0, 3, 0],
  [0, 2, 0, 0, 2, 1],
  [0, 2, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0],
  [0, 1, 3, 1, 0, 0],
  [0, 1, 3, 0, 1, 0],
  [0, 1, 3, 0, 0, 1],
  [0, 1, 2, 2, 0, 0],
  [0, 1, 2, 1, 1, 0],
  [0, 1, 2, 1, 0, 1],
  [0, 1, 2, 0, 2, 0],
  [0, 1, 2, 0, 1, 1],
  [0, 1, 2, 0, 0, 2],
  [0, 1, 1, 3, 0, 0],
  [0, 1, 1, 2, 1, 0],
  [0, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 1, 1],
  [0, 1, 1, 1, 0, 2],
  [0, 1, 1, 0, 3, 0],
  [0, 1, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 2],
  [0, 1, 1, 0, 0, 3],
  [0, 1, 0, 4, 0, 0],
  [0, 1, 0, 3, 1, 0],
  [0, 1, 0, 3, 0, 1],
  [0, 1, 0, 2, 2, 0],
  [0, 1, 0, 2, 1, 1],
  [0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 3],
  [0, 1, 0, 0, 4, 0],
  [0, 1, 0, 0, 3, 1],
  [0, 1, 0, 0, 2, 2],
  [0, 1, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0],
  [0, 0, 4, 1, 0, 0],
  [0, 0, 4, 0, 1, 0],
  [0, 0, 4, 0, 0, 1],
  [0, 0, 3, 2, 0, 0],
  [0, 0, 3, 1, 1, 0],
  [0, 0, 3, 1, 0, 1],
  [0, 0, 3, 0, 2, 0],
  [0, 0, 3, 0, 1, 1],
  [0, 0, 3, 0, 0, 2],
  [0, 0, 2, 3, 0, 0],
  [0, 0, 2, 2, 1, 0],
  [0, 0, 2, 2, 0, 1],
  [0, 0, 2, 1, 2, 0],
  [0, 0, 2, 1, 1, 1],
  [0, 0, 2, 1, 0, 2],
  [0, 0, 2, 0, 3, 0],
  [0, 0, 2, 0, 2, 1],
  [0, 0, 2, 0, 1, 2],
  [0, 0, 2, 0, 0, 3],
  [0, 0, 1, 4, 0, 0],
  [0, 0, 1, 3, 1, 0],
  [0, 0, 1, 3, 0, 1],
  [0, 0, 1, 2, 2, 0],
  [0, 0, 1, 2, 1, 1],
  [0, 0, 1, 2, 0, 2],
  [0, 0, 1, 1, 3, 0],
  [0, 0, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 2],
  [0, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 0, 4],
  [0, 0, 0, 5, 0, 0],
  [0, 0, 0, 4, 1, 0],
  [0, 0, 0, 4, 0, 1],
  [0, 0, 0, 3, 2, 0],
  [0, 0, 0, 3, 1, 1],
  [0, 0, 0, 3, 0, 2],
  [0, 0, 0, 2, 3, 0],
  [0, 0, 0, 2, 2, 1],
  [0, 0, 0, 2, 1, 2],
  [0, 0, 0, 2, 0, 3],
  [0, 0, 0, 1, 4, 0],
  [0, 0, 0, 1, 3, 1],
  [0, 0, 0, 1, 2, 2],
  [0, 0, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 5],
  [5, 1, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0],
  [5, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 1],
  [4, 1, 1, 0, 0, 0],
  [4, 1, 0, 1, 0, 0],
  [4, 1, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 1],
  [4, 0, 1, 1, 0, 0],
  [4, 0, 1, 0, 1, 0],
  [4, 0, 1, 0, 0, 1],
  [4, 0, 0, 1, 1, 0],
  [4, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 1, 1],
  [3, 3, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0],
  [3, 2, 0, 1, 0, 0],
  [3, 2, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0],
  [3, 1, 1, 1, 0, 0],
  [3, 1, 1, 0, 1, 0],
  [3, 1, 1, 0, 0, 1],
  [3, 1, 0, 2, 0, 0],
  [3, 1, 0, 1, 1, 0],
  [3, 1, 0, 1, 0, 1],
  [3, 1, 0, 0, 2, 0],
  [3, 1, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0],
  [3, 0, 2, 1, 0, 0],
  [3, 0, 2, 0, 1, 0],
  [3, 0, 2, 0, 0, 1],
  [3, 0, 1, 2, 0, 0],
  [3, 0, 1, 1, 1, 0],
  [3, 0, 1, 1, 0, 1],
  [3, 0, 1, 0, 2, 0],
  [3, 0, 1, 0, 1, 1],
  [3, 0, 1, 0, 0, 2],
  [3, 0, 0, 3, 0, 0],
  [3, 0, 0, 2, 1, 0],
  [3, 0, 0, 2, 0, 1],
  [3, 0, 0, 1, 2, 0],
  [3, 0, 0, 1, 1, 1],
  [3, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 3],
  [2, 3, 1, 0, 0, 0],
  [2, 3, 0, 1, 0, 0],
  [2, 3, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 1],
  [2, 2, 1, 1, 0, 0],
  [2, 2, 1, 0, 1, 0],
  [2, 2, 1, 0, 0, 1],
  [2, 2, 0, 1, 1, 0],
  [2, 2, 0, 1, 0, 1],
  [2, 2, 0, 0, 1, 1],
  [2, 1, 3, 0, 0, 0],
  [2, 1, 2, 1, 0, 0],
  [2, 1, 2, 0, 1, 0],
  [2, 1, 2, 0, 0, 1],
  [2, 1, 1, 2, 0, 0],
  [2, 1, 1, 1, 1, 0],
  [2, 1, 1, 1, 0, 1],
  [2, 1, 1, 0, 2, 0],
  [2, 1, 1, 0, 1, 1],
  [2, 1, 1, 0, 0, 2],
  [2, 1, 0, 3, 0, 0],
  [2, 1, 0, 2, 1, 0],
  [2, 1, 0, 2, 0, 1],
  [2, 1, 0, 1, 2, 0],
  [2, 1, 0, 1, 1, 1],
  [2, 1, 0, 1, 0, 2],
  [2, 1, 0, 0, 3, 0],
  [2, 1, 0, 0, 2, 1],
  [2, 1, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 3],
  [2, 0, 3, 1, 0, 0],
  [2, 0, 3, 0, 1, 0],
  [2, 0, 3, 0, 0, 1],
  [2, 0, 2, 1, 1, 0],
  [2, 0, 2, 1, 0, 1],
  [2, 0, 2, 0, 1, 1],
  [2, 0, 1, 3, 0, 0],
  [2, 0, 1, 2, 1, 0],
  [2, 0, 1, 2, 0, 1],
  [2, 0, 1, 1, 2, 0],
  [2, 0, 1, 1, 1, 1],
  [2, 0, 1, 1, 0, 2],
  [2, 0, 1, 0, 3, 0],
  [2, 0, 1, 0, 2, 1],
  [2, 0, 1, 0, 1, 2],
  [2, 0, 1, 0, 0, 3],
  [2, 0, 0, 3, 1, 0],
  [2, 0, 0, 3, 0, 1],
  [2, 0, 0, 2, 1, 1],
  [2, 0, 0, 1, 3, 0],
  [2, 0, 0, 1, 2, 1],
  [2, 0, 0, 1, 1, 2],
  [2, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 1, 3],
  [1, 5, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0],
  [1, 4, 0, 1, 0, 0],
  [1, 4, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0],
  [1, 3, 1, 1, 0, 0],
  [1, 3, 1, 0, 1, 0],
  [1, 3, 1, 0, 0, 1],
  [1, 3, 0, 2, 0, 0],
  [1, 3, 0, 1, 1, 0],
  [1, 3, 0, 1, 0, 1],
  [1, 3, 0, 0, 2, 0],
  [1, 3, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0],
  [1, 2, 2, 1, 0, 0],
  [1, 2, 2, 0, 1, 0],
  [1, 2, 2, 0, 0, 1],
  [1, 2, 1, 2, 0, 0],
  [1, 2, 1, 1, 1, 0],
  [1, 2, 1, 1, 0, 1],
  [1, 2, 1, 0, 2, 0],
  [1, 2, 1, 0, 1, 1],
  [1, 2, 1, 0, 0, 2],
  [1, 2, 0, 3, 0, 0],
  [1, 2, 0, 2, 1, 0],
  [1, 2, 0, 2, 0, 1],
  [1, 2, 0, 1, 2, 0],
  [1, 2, 0, 1, 1, 1],
  [1, 2, 0, 1, 0, 2],
  [1, 2, 0, 0, 3, 0],
  [1, 2, 0, 0, 2, 1],
  [1, 2, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0],
  [1, 1, 3, 1, 0, 0],
  [1, 1, 3, 0, 1, 0],
  [1, 1, 3, 0, 0, 1],
  [1, 1, 2, 2, 0, 0],
  [1, 1, 2, 1, 1, 0],
  [1, 1, 2, 1, 0, 1],
  [1, 1, 2, 0, 2, 0],
  [1, 1, 2, 0, 1, 1],
  [1, 1, 2, 0, 0, 2],
  [1, 1, 1, 3, 0, 0],
  [1, 1, 1, 2, 1, 0],
  [1, 1, 1, 2, 0, 1],
  [1, 1, 1, 1, 2, 0],
  [1, 1, 1, 1, 0, 2],
  [1, 1, 1, 0, 3, 0],
  [1, 1, 1, 0, 2, 1],
  [1, 1, 1, 0, 1, 2],
  [1, 1, 1, 0, 0, 3],
  [1, 1, 0, 4, 0, 0],
  [1, 1, 0, 3, 1, 0],
  [1, 1, 0, 3, 0, 1],
  [1, 1, 0, 2, 2, 0],
  [1, 1, 0, 2, 1, 1],
  [1, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 3, 0],
  [1, 1, 0, 1, 2, 1],
  [1, 1, 0, 1, 1, 2],
  [1, 1, 0, 1, 0, 3],
  [1, 1, 0, 0, 4, 0],
  [1, 1, 0, 0, 3, 1],
  [1, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0],
  [1, 0, 4, 1, 0, 0],
  [1, 0, 4, 0, 1, 0],
  [1, 0, 4, 0, 0, 1],
  [1, 0, 3, 2, 0, 0],
  [1, 0, 3, 1, 1, 0],
  [1, 0, 3, 1, 0, 1],
  [1, 0, 3, 0, 2, 0],
  [1, 0, 3, 0, 1, 1],
  [1, 0, 3, 0, 0, 2],
  [1, 0, 2, 3, 0, 0],
  [1, 0, 2, 2, 1, 0],
  [1, 0, 2, 2, 0, 1],
  [1, 0, 2, 1, 2, 0],
  [1, 0, 2, 1, 1, 1],
  [1, 0, 2, 1, 0, 2],
  [1, 0, 2, 0, 3, 0],
  [1, 0, 2, 0, 2, 1],
  [1, 0, 2, 0, 1, 2],
  [1, 0, 2, 0, 0, 3],
  [1, 0, 1, 4, 0, 0],
  [1, 0, 1, 3, 1, 0],
  [1, 0, 1, 3, 0, 1],
  [1, 0, 1, 2, 2, 0],
  [1, 0, 1, 2, 1, 1],
  [1, 0, 1, 2, 0, 2],
  [1, 0, 1, 1, 3, 0],
  [1, 0, 1, 1, 2, 1],
  [1, 0, 1, 1, 1, 2],
  [1, 0, 1, 1, 0, 3],
  [1, 0, 1, 0, 4, 0],
  [1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 2, 2],
  [1, 0, 1, 0, 1, 3],
  [1, 0, 1, 0, 0, 4],
  [1, 0, 0, 5, 0, 0],
  [1, 0, 0, 4, 1, 0],
  [1, 0, 0, 4, 0, 1],
  [1, 0, 0, 3, 2, 0],
  [1, 0, 0, 3, 1, 1],
  [1, 0, 0, 3, 0, 2],
  [1, 0, 0, 2, 3, 0],
  [1, 0, 0, 2, 2, 1],
  [1, 0, 0, 2, 1, 2],
  [1, 0, 0, 2, 0, 3],
  [1, 0, 0, 1, 4, 0],
  [1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 2, 2],
  [1, 0, 0, 1, 1, 3],
  [1, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 5],
  [0, 5, 1, 0, 0, 0],
  [0, 5, 0, 1, 0, 0],
  [0, 5, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 1],
  [0, 4, 1, 1, 0, 0],
  [0, 4, 1, 0, 1, 0],
  [0, 4, 1, 0, 0, 1],
  [0, 4, 0, 1, 1, 0],
  [0, 4, 0, 1, 0, 1],
  [0, 4, 0, 0, 1, 1],
  [0, 3, 3, 0, 0, 0],
  [0, 3, 2, 1, 0, 0],
  [0, 3, 2, 0, 1, 0],
  [0, 3, 2, 0, 0, 1],
  [0, 3, 1, 2, 0, 0],
  [0, 3, 1, 1, 1, 0],
  [0, 3, 1, 1, 0, 1],
  [0, 3, 1, 0, 2, 0],
  [0, 3, 1, 0, 1, 1],
  [0, 3, 1, 0, 0, 2],
  [0, 3, 0, 3, 0, 0],
  [0, 3, 0, 2, 1, 0],
  [0, 3, 0, 2, 0, 1],
  [0, 3, 0, 1, 2, 0],
  [0, 3, 0, 1, 1, 1],
  [0, 3, 0, 1, 0, 2],
  [0, 3, 0, 0, 3, 0],
  [0, 3, 0, 0, 2, 1],
  [0, 3, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 3],
  [0, 2, 3, 1, 0, 0],
  [0, 2, 3, 0, 1, 0],
  [0, 2, 3, 0, 0, 1],
  [0, 2, 2, 1, 1, 0],
  [0, 2, 2, 1, 0, 1],
  [0, 2, 2, 0, 1, 1],
  [0, 2, 1, 3, 0, 0],
  [0, 2, 1, 2, 1, 0],
  [0, 2, 1, 2, 0, 1],
  [0, 2, 1, 1, 2, 0],
  [0, 2, 1, 1, 1, 1],
  [0, 2, 1, 1, 0, 2],
  [0, 2, 1, 0, 3, 0],
  [0, 2, 1, 0, 2, 1],
  [0, 2, 1, 0, 1, 2],
  [0, 2, 1, 0, 0, 3],
  [0, 2, 0, 3, 1, 0],
  [0, 2, 0, 3, 0, 1],
  [0, 2, 0, 2, 1, 1],
  [0, 2, 0, 1, 3, 0],
  [0, 2, 0, 1, 2, 1],
  [0, 2, 0, 1, 1, 2],
  [0, 2, 0, 1, 0, 3],
  [0, 2, 0, 0, 3, 1],
  [0, 2, 0, 0, 1, 3],
  [0, 1, 5, 0, 0, 0],
  [0, 1, 4, 1, 0, 0],
  [0, 1, 4, 0, 1, 0],
  [0, 1, 4, 0, 0, 1],
  [0, 1, 3, 2, 0, 0],
  [0, 1, 3, 1, 1, 0],
  [0, 1, 3, 1, 0, 1],
  [0, 1, 3, 0, 2, 0],
  [0, 1, 3, 0, 1, 1],
  [0, 1, 3, 0, 0, 2],
  [0, 1, 2, 3, 0, 0],
  [0, 1, 2, 2, 1, 0],
  [0, 1, 2, 2, 0, 1],
  [0, 1, 2, 1, 2, 0],
  [0, 1, 2, 1, 1, 1],
  [0, 1, 2, 1, 0, 2],
  [0, 1, 2, 0, 3, 0],
  [0, 1, 2, 0, 2, 1],
  [0, 1, 2, 0, 1, 2],
  [0, 1, 2, 0, 0, 3],
  [0, 1, 1, 4, 0, 0],
  [0, 1, 1, 3, 1, 0],
  [0, 1, 1, 3, 0, 1],
  [0, 1, 1, 2, 2, 0],
  [0, 1, 1, 2, 1, 1],
  [0, 1, 1, 2, 0, 2],
  [0, 1, 1, 1, 3, 0],
  [0, 1, 1, 1, 2, 1],
  [0, 1, 1, 1, 1, 2],
  [0, 1, 1, 1, 0, 3],
  [0, 1, 1, 0, 4, 0],
  [0, 1, 1, 0, 3, 1],
  [0, 1, 1, 0, 2, 2],
  [0, 1, 1, 0, 1, 3],
  [0, 1, 1, 0, 0, 4],
  [0, 1, 0, 5, 0, 0],
  [0, 1, 0, 4, 1, 0],
  [0, 1, 0, 4, 0, 1],
  [0, 1, 0, 3, 2, 0],
  [0, 1, 0, 3, 1, 1],
  [0, 1, 0, 3, 0, 2],
  [0, 1, 0, 2, 3, 0],
  [0, 1, 0, 2, 2, 1],
  [0, 1, 0, 2, 1, 2],
  [0, 1, 0, 2, 0, 3],
  [0, 1, 0, 1, 4, 0],
  [0, 1, 0, 1, 3, 1],
  [0, 1, 0, 1, 2, 2],
  [0, 1, 0, 1, 1, 3],
  [0, 1, 0, 1, 0, 4],
  [0, 1, 0, 0, 5, 0],
  [0, 1, 0, 0, 4, 1],
  [0, 1, 0, 0, 3, 2],
  [0, 1, 0, 0, 2, 3],
  [0, 1, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 5],
  [0, 0, 5, 1, 0, 0],
  [0, 0, 5, 0, 1, 0],
  [0, 0, 5, 0, 0, 1],
  [0, 0, 4, 1, 1, 0],
  [0, 0, 4, 1, 0, 1],
  [0, 0, 4, 0, 1, 1],
  [0, 0, 3, 3, 0, 0],
  [0, 0, 3, 2, 1, 0],
  [0, 0, 3, 2, 0, 1],
  [0, 0, 3, 1, 2, 0],
  [0, 0, 3, 1, 1, 1],
  [0, 0, 3, 1, 0, 2],
  [0, 0, 3, 0, 3, 0],
  [0, 0, 3, 0, 2, 1],
  [0, 0, 3, 0, 1, 2],
  [0, 0, 3, 0, 0, 3],
  [0, 0, 2, 3, 1, 0],
  [0, 0, 2, 3, 0, 1],
  [0, 0, 2, 2, 1, 1],
  [0, 0, 2, 1, 3, 0],
  [0, 0, 2, 1, 2, 1],
  [0, 0, 2, 1, 1, 2],
  [0, 0, 2, 1, 0, 3],
  [0, 0, 2, 0, 3, 1],
  [0, 0, 2, 0, 1, 3],
  [0, 0, 1, 5, 0, 0],
  [0, 0, 1, 4, 1, 0],
  [0, 0, 1, 4, 0, 1],
  [0, 0, 1, 3, 2, 0],
  [0, 0, 1, 3, 1, 1],
  [0, 0, 1, 3, 0, 2],
  [0, 0, 1, 2, 3, 0],
  [0, 0, 1, 2, 2, 1],
  [0, 0, 1, 2, 1, 2],
  [0, 0, 1, 2, 0, 3],
  [0, 0, 1, 1, 4, 0],
  [0, 0, 1, 1, 3, 1],
  [0, 0, 1, 1, 2, 2],
  [0, 0, 1, 1, 1, 3],
  [0, 0, 1, 1, 0, 4],
  [0, 0, 1, 0, 5, 0],
  [0, 0, 1, 0, 4, 1],
  [0, 0, 1, 0, 3, 2],
  [0, 0, 1, 0, 2, 3],
  [0, 0, 1, 0, 1, 4],
  [0, 0, 1, 0, 0, 5],
  [0, 0, 0, 5, 1, 0],
  [0, 0, 0, 5, 0, 1],
  [0, 0, 0, 4, 1, 1],
  [0, 0, 0, 3, 3, 0],
  [0, 0, 0, 3, 2, 1],
  [0, 0, 0, 3, 1, 2],
  [0, 0, 0, 3, 0, 3],
  [0, 0, 0, 2, 3, 1],
  [0, 0, 0, 2, 1, 3],
  [0, 0, 0, 1, 5, 0],
  [0, 0, 0, 1, 4, 1],
  [0, 0, 0, 1, 3, 2],
  [0, 0, 0, 1, 2, 3],
  [0, 0, 0, 1, 1, 4],
  [0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 1, 5]
);
for problem in [3] do block(
x0:matrix(
  [ 5.405789201738854,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,274.495347525855152],
  [ 0.000000000000001, 5.405789201738854,-0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,274.495347525855152],
  [-0.000000000000001,-0.000000000000001, 5.405789201738853, 0.000000000000001, 0.000000000000001,-0.000000000000000,274.495347525855152],
  [-0.000000000000001,-0.000000000000000, 0.000000000000002, 5.405789201738857, 0.000000000000002, 0.000000000000000,274.495347525855152],
  [-0.000000000000001, 0.000000000000001,-0.000000000000000, 0.000000000000001, 5.405789201738856,-0.000000000000000,274.495347525855152],
  [-0.000000000000001,-0.000000000000000, 0.000000000000001,-0.000000000000001, 0.000000000000001, 5.405789201738854,274.495347525855152],
  [ 0.000000000000001, 0.000000000000001,-0.000000000000001, 0.000000000000001,-0.000000000000001,-5.405789201738854,274.495347525855152],
  [ 0.000000000000001,-0.000000000000001, 0.000000000000000,-0.000000000000001,-5.405789201738856, 0.000000000000000,274.495347525855152],
  [ 0.000000000000001, 0.000000000000001,-0.000000000000001,-5.405789201738856,-0.000000000000002,-0.000000000000000,274.495347525855152],
  [ 0.000000000000001, 0.000000000000001,-5.405789201738853,-0.000000000000001,-0.000000000000001, 0.000000000000000,274.495347525855152],
  [-0.000000000000000,-5.405789201738855,-0.000000000000001, 0.000000000000001, 0.000000000000001, 0.000000000000000,274.495347525855152],
  [-5.405789201738854, 0.000000000000000,-0.000000000000001,-0.000000000000000, 0.000000000000000,-0.000000000000001,274.495347525855152],
  [-4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [-4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,-4.840992984344200,-4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200, 4.840992984344200,13.337782228928731],
  [ 4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200, 4.840992984344200,-4.840992984344200,13.337782228928731]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 6_44_5"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=5"),
print(867,"equations, ",284,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir6_44_5E1da.mac",err,"refir6_44_5E1da.txt")
)$


==> anc/refir7_223_6E1.mac <==
/* r7_223_6E1.txt:3 formula 1 */
rule:"7_223_6";
n:7;
N:223;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0],
  [1, 1, 0, 1, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0],
  [0, 2, 0, 1, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0],
  [0, 1, 0, 2, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 0, 1],
  [0, 1, 0, 1, 0, 2, 0],
  [0, 1, 0, 1, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0],
  [0, 0, 2, 1, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 0],
  [0, 0, 2, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0],
  [0, 0, 1, 0, 2, 1, 0],
  [0, 0, 1, 0, 2, 0, 1],
  [0, 0, 1, 0, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1],
  [0, 0, 1, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0, 0],
  [4, 0, 0, 1, 0, 0, 0],
  [4, 0, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0, 0],
  [3, 1, 0, 1, 0, 0, 0],
  [3, 1, 0, 0, 1, 0, 0],
  [3, 1, 0, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0, 0],
  [3, 0, 1, 1, 0, 0, 0],
  [3, 0, 1, 0, 1, 0, 0],
  [3, 0, 1, 0, 0, 1, 0],
  [3, 0, 1, 0, 0, 0, 1],
  [3, 0, 0, 2, 0, 0, 0],
  [3, 0, 0, 1, 1, 0, 0],
  [3, 0, 0, 1, 0, 1, 0],
  [3, 0, 0, 1, 0, 0, 1],
  [3, 0, 0, 0, 2, 0, 0],
  [3, 0, 0, 0, 1, 1, 0],
  [3, 0, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0, 0],
  [2, 2, 0, 1, 0, 0, 0],
  [2, 2, 0, 0, 1, 0, 0],
  [2, 2, 0, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0, 0],
  [2, 1, 1, 1, 0, 0, 0],
  [2, 1, 1, 0, 1, 0, 0],
  [2, 1, 1, 0, 0, 1, 0],
  [2, 1, 1, 0, 0, 0, 1],
  [2, 1, 0, 2, 0, 0, 0],
  [2, 1, 0, 1, 1, 0, 0],
  [2, 1, 0, 1, 0, 1, 0],
  [2, 1, 0, 1, 0, 0, 1],
  [2, 1, 0, 0, 2, 0, 0],
  [2, 1, 0, 0, 1, 1, 0],
  [2, 1, 0, 0, 1, 0, 1],
  [2, 1, 0, 0, 0, 2, 0],
  [2, 1, 0, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0, 0],
  [2, 0, 2, 1, 0, 0, 0],
  [2, 0, 2, 0, 1, 0, 0],
  [2, 0, 2, 0, 0, 1, 0],
  [2, 0, 2, 0, 0, 0, 1],
  [2, 0, 1, 2, 0, 0, 0],
  [2, 0, 1, 1, 1, 0, 0],
  [2, 0, 1, 1, 0, 1, 0],
  [2, 0, 1, 1, 0, 0, 1],
  [2, 0, 1, 0, 2, 0, 0],
  [2, 0, 1, 0, 1, 1, 0],
  [2, 0, 1, 0, 1, 0, 1],
  [2, 0, 1, 0, 0, 2, 0],
  [2, 0, 1, 0, 0, 1, 1],
  [2, 0, 1, 0, 0, 0, 2],
  [2, 0, 0, 3, 0, 0, 0],
  [2, 0, 0, 2, 1, 0, 0],
  [2, 0, 0, 2, 0, 1, 0],
  [2, 0, 0, 2, 0, 0, 1],
  [2, 0, 0, 1, 2, 0, 0],
  [2, 0, 0, 1, 1, 1, 0],
  [2, 0, 0, 1, 1, 0, 1],
  [2, 0, 0, 1, 0, 2, 0],
  [2, 0, 0, 1, 0, 1, 1],
  [2, 0, 0, 1, 0, 0, 2],
  [2, 0, 0, 0, 3, 0, 0],
  [2, 0, 0, 0, 2, 1, 0],
  [2, 0, 0, 0, 2, 0, 1],
  [2, 0, 0, 0, 1, 2, 0],
  [2, 0, 0, 0, 1, 1, 1],
  [2, 0, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0, 0],
  [1, 3, 0, 1, 0, 0, 0],
  [1, 3, 0, 0, 1, 0, 0],
  [1, 3, 0, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0, 0],
  [1, 2, 1, 1, 0, 0, 0],
  [1, 2, 1, 0, 1, 0, 0],
  [1, 2, 1, 0, 0, 1, 0],
  [1, 2, 1, 0, 0, 0, 1],
  [1, 2, 0, 2, 0, 0, 0],
  [1, 2, 0, 1, 1, 0, 0],
  [1, 2, 0, 1, 0, 1, 0],
  [1, 2, 0, 1, 0, 0, 1],
  [1, 2, 0, 0, 2, 0, 0],
  [1, 2, 0, 0, 1, 1, 0],
  [1, 2, 0, 0, 1, 0, 1],
  [1, 2, 0, 0, 0, 2, 0],
  [1, 2, 0, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0, 0],
  [1, 1, 2, 1, 0, 0, 0],
  [1, 1, 2, 0, 1, 0, 0],
  [1, 1, 2, 0, 0, 1, 0],
  [1, 1, 2, 0, 0, 0, 1],
  [1, 1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 1, 0, 0],
  [1, 1, 1, 1, 0, 1, 0],
  [1, 1, 1, 1, 0, 0, 1],
  [1, 1, 1, 0, 2, 0, 0],
  [1, 1, 1, 0, 1, 1, 0],
  [1, 1, 1, 0, 1, 0, 1],
  [1, 1, 1, 0, 0, 2, 0],
  [1, 1, 1, 0, 0, 1, 1],
  [1, 1, 1, 0, 0, 0, 2],
  [1, 1, 0, 3, 0, 0, 0],
  [1, 1, 0, 2, 1, 0, 0],
  [1, 1, 0, 2, 0, 1, 0],
  [1, 1, 0, 2, 0, 0, 1],
  [1, 1, 0, 1, 2, 0, 0],
  [1, 1, 0, 1, 1, 1, 0],
  [1, 1, 0, 1, 1, 0, 1],
  [1, 1, 0, 1, 0, 2, 0],
  [1, 1, 0, 1, 0, 1, 1],
  [1, 1, 0, 1, 0, 0, 2],
  [1, 1, 0, 0, 3, 0, 0],
  [1, 1, 0, 0, 2, 1, 0],
  [1, 1, 0, 0, 2, 0, 1],
  [1, 1, 0, 0, 1, 2, 0],
  [1, 1, 0, 0, 1, 1, 1],
  [1, 1, 0, 0, 1, 0, 2],
  [1, 1, 0, 0, 0, 3, 0],
  [1, 1, 0, 0, 0, 2, 1],
  [1, 1, 0, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0, 0],
  [1, 0, 3, 1, 0, 0, 0],
  [1, 0, 3, 0, 1, 0, 0],
  [1, 0, 3, 0, 0, 1, 0],
  [1, 0, 3, 0, 0, 0, 1],
  [1, 0, 2, 2, 0, 0, 0],
  [1, 0, 2, 1, 1, 0, 0],
  [1, 0, 2, 1, 0, 1, 0],
  [1, 0, 2, 1, 0, 0, 1],
  [1, 0, 2, 0, 2, 0, 0],
  [1, 0, 2, 0, 1, 1, 0],
  [1, 0, 2, 0, 1, 0, 1],
  [1, 0, 2, 0, 0, 2, 0],
  [1, 0, 2, 0, 0, 1, 1],
  [1, 0, 2, 0, 0, 0, 2],
  [1, 0, 1, 3, 0, 0, 0],
  [1, 0, 1, 2, 1, 0, 0],
  [1, 0, 1, 2, 0, 1, 0],
  [1, 0, 1, 2, 0, 0, 1],
  [1, 0, 1, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 1, 0],
  [1, 0, 1, 1, 1, 0, 1],
  [1, 0, 1, 1, 0, 2, 0],
  [1, 0, 1, 1, 0, 1, 1],
  [1, 0, 1, 1, 0, 0, 2],
  [1, 0, 1, 0, 3, 0, 0],
  [1, 0, 1, 0, 2, 1, 0],
  [1, 0, 1, 0, 2, 0, 1],
  [1, 0, 1, 0, 1, 2, 0],
  [1, 0, 1, 0, 1, 1, 1],
  [1, 0, 1, 0, 1, 0, 2],
  [1, 0, 1, 0, 0, 3, 0],
  [1, 0, 1, 0, 0, 2, 1],
  [1, 0, 1, 0, 0, 1, 2],
  [1, 0, 1, 0, 0, 0, 3],
  [1, 0, 0, 4, 0, 0, 0],
  [1, 0, 0, 3, 1, 0, 0],
  [1, 0, 0, 3, 0, 1, 0],
  [1, 0, 0, 3, 0, 0, 1],
  [1, 0, 0, 2, 2, 0, 0],
  [1, 0, 0, 2, 1, 1, 0],
  [1, 0, 0, 2, 1, 0, 1],
  [1, 0, 0, 2, 0, 2, 0],
  [1, 0, 0, 2, 0, 1, 1],
  [1, 0, 0, 2, 0, 0, 2],
  [1, 0, 0, 1, 3, 0, 0],
  [1, 0, 0, 1, 2, 1, 0],
  [1, 0, 0, 1, 2, 0, 1],
  [1, 0, 0, 1, 1, 2, 0],
  [1, 0, 0, 1, 1, 1, 1],
  [1, 0, 0, 1, 1, 0, 2],
  [1, 0, 0, 1, 0, 3, 0],
  [1, 0, 0, 1, 0, 2, 1],
  [1, 0, 0, 1, 0, 1, 2],
  [1, 0, 0, 1, 0, 0, 3],
  [1, 0, 0, 0, 4, 0, 0],
  [1, 0, 0, 0, 3, 1, 0],
  [1, 0, 0, 0, 3, 0, 1],
  [1, 0, 0, 0, 2, 2, 0],
  [1, 0, 0, 0, 2, 1, 1],
  [1, 0, 0, 0, 2, 0, 2],
  [1, 0, 0, 0, 1, 3, 0],
  [1, 0, 0, 0, 1, 2, 1],
  [1, 0, 0, 0, 1, 1, 2],
  [1, 0, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0, 0],
  [0, 4, 0, 1, 0, 0, 0],
  [0, 4, 0, 0, 1, 0, 0],
  [0, 4, 0, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0, 0],
  [0, 3, 1, 1, 0, 0, 0],
  [0, 3, 1, 0, 1, 0, 0],
  [0, 3, 1, 0, 0, 1, 0],
  [0, 3, 1, 0, 0, 0, 1],
  [0, 3, 0, 2, 0, 0, 0],
  [0, 3, 0, 1, 1, 0, 0],
  [0, 3, 0, 1, 0, 1, 0],
  [0, 3, 0, 1, 0, 0, 1],
  [0, 3, 0, 0, 2, 0, 0],
  [0, 3, 0, 0, 1, 1, 0],
  [0, 3, 0, 0, 1, 0, 1],
  [0, 3, 0, 0, 0, 2, 0],
  [0, 3, 0, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0, 0],
  [0, 2, 2, 1, 0, 0, 0],
  [0, 2, 2, 0, 1, 0, 0],
  [0, 2, 2, 0, 0, 1, 0],
  [0, 2, 2, 0, 0, 0, 1],
  [0, 2, 1, 2, 0, 0, 0],
  [0, 2, 1, 1, 1, 0, 0],
  [0, 2, 1, 1, 0, 1, 0],
  [0, 2, 1, 1, 0, 0, 1],
  [0, 2, 1, 0, 2, 0, 0],
  [0, 2, 1, 0, 1, 1, 0],
  [0, 2, 1, 0, 1, 0, 1],
  [0, 2, 1, 0, 0, 2, 0],
  [0, 2, 1, 0, 0, 1, 1],
  [0, 2, 1, 0, 0, 0, 2],
  [0, 2, 0, 3, 0, 0, 0],
  [0, 2, 0, 2, 1, 0, 0],
  [0, 2, 0, 2, 0, 1, 0],
  [0, 2, 0, 2, 0, 0, 1],
  [0, 2, 0, 1, 2, 0, 0],
  [0, 2, 0, 1, 1, 1, 0],
  [0, 2, 0, 1, 1, 0, 1],
  [0, 2, 0, 1, 0, 2, 0],
  [0, 2, 0, 1, 0, 1, 1],
  [0, 2, 0, 1, 0, 0, 2],
  [0, 2, 0, 0, 3, 0, 0],
  [0, 2, 0, 0, 2, 1, 0],
  [0, 2, 0, 0, 2, 0, 1],
  [0, 2, 0, 0, 1, 2, 0],
  [0, 2, 0, 0, 1, 1, 1],
  [0, 2, 0, 0, 1, 0, 2],
  [0, 2, 0, 0, 0, 3, 0],
  [0, 2, 0, 0, 0, 2, 1],
  [0, 2, 0, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0, 0],
  [0, 1, 3, 1, 0, 0, 0],
  [0, 1, 3, 0, 1, 0, 0],
  [0, 1, 3, 0, 0, 1, 0],
  [0, 1, 3, 0, 0, 0, 1],
  [0, 1, 2, 2, 0, 0, 0],
  [0, 1, 2, 1, 1, 0, 0],
  [0, 1, 2, 1, 0, 1, 0],
  [0, 1, 2, 1, 0, 0, 1],
  [0, 1, 2, 0, 2, 0, 0],
  [0, 1, 2, 0, 1, 1, 0],
  [0, 1, 2, 0, 1, 0, 1],
  [0, 1, 2, 0, 0, 2, 0],
  [0, 1, 2, 0, 0, 1, 1],
  [0, 1, 2, 0, 0, 0, 2],
  [0, 1, 1, 3, 0, 0, 0],
  [0, 1, 1, 2, 1, 0, 0],
  [0, 1, 1, 2, 0, 1, 0],
  [0, 1, 1, 2, 0, 0, 1],
  [0, 1, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 1, 0, 1],
  [0, 1, 1, 1, 0, 2, 0],
  [0, 1, 1, 1, 0, 1, 1],
  [0, 1, 1, 1, 0, 0, 2],
  [0, 1, 1, 0, 3, 0, 0],
  [0, 1, 1, 0, 2, 1, 0],
  [0, 1, 1, 0, 2, 0, 1],
  [0, 1, 1, 0, 1, 2, 0],
  [0, 1, 1, 0, 1, 1, 1],
  [0, 1, 1, 0, 1, 0, 2],
  [0, 1, 1, 0, 0, 3, 0],
  [0, 1, 1, 0, 0, 2, 1],
  [0, 1, 1, 0, 0, 1, 2],
  [0, 1, 1, 0, 0, 0, 3],
  [0, 1, 0, 4, 0, 0, 0],
  [0, 1, 0, 3, 1, 0, 0],
  [0, 1, 0, 3, 0, 1, 0],
  [0, 1, 0, 3, 0, 0, 1],
  [0, 1, 0, 2, 2, 0, 0],
  [0, 1, 0, 2, 1, 1, 0],
  [0, 1, 0, 2, 1, 0, 1],
  [0, 1, 0, 2, 0, 2, 0],
  [0, 1, 0, 2, 0, 1, 1],
  [0, 1, 0, 2, 0, 0, 2],
  [0, 1, 0, 1, 3, 0, 0],
  [0, 1, 0, 1, 2, 1, 0],
  [0, 1, 0, 1, 2, 0, 1],
  [0, 1, 0, 1, 1, 2, 0],
  [0, 1, 0, 1, 1, 1, 1],
  [0, 1, 0, 1, 1, 0, 2],
  [0, 1, 0, 1, 0, 3, 0],
  [0, 1, 0, 1, 0, 2, 1],
  [0, 1, 0, 1, 0, 1, 2],
  [0, 1, 0, 1, 0, 0, 3],
  [0, 1, 0, 0, 4, 0, 0],
  [0, 1, 0, 0, 3, 1, 0],
  [0, 1, 0, 0, 3, 0, 1],
  [0, 1, 0, 0, 2, 2, 0],
  [0, 1, 0, 0, 2, 1, 1],
  [0, 1, 0, 0, 2, 0, 2],
  [0, 1, 0, 0, 1, 3, 0],
  [0, 1, 0, 0, 1, 2, 1],
  [0, 1, 0, 0, 1, 1, 2],
  [0, 1, 0, 0, 1, 0, 3],
  [0, 1, 0, 0, 0, 4, 0],
  [0, 1, 0, 0, 0, 3, 1],
  [0, 1, 0, 0, 0, 2, 2],
  [0, 1, 0, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0, 0],
  [0, 0, 4, 1, 0, 0, 0],
  [0, 0, 4, 0, 1, 0, 0],
  [0, 0, 4, 0, 0, 1, 0],
  [0, 0, 4, 0, 0, 0, 1],
  [0, 0, 3, 2, 0, 0, 0],
  [0, 0, 3, 1, 1, 0, 0],
  [0, 0, 3, 1, 0, 1, 0],
  [0, 0, 3, 1, 0, 0, 1],
  [0, 0, 3, 0, 2, 0, 0],
  [0, 0, 3, 0, 1, 1, 0],
  [0, 0, 3, 0, 1, 0, 1],
  [0, 0, 3, 0, 0, 2, 0],
  [0, 0, 3, 0, 0, 1, 1],
  [0, 0, 3, 0, 0, 0, 2],
  [0, 0, 2, 3, 0, 0, 0],
  [0, 0, 2, 2, 1, 0, 0],
  [0, 0, 2, 2, 0, 1, 0],
  [0, 0, 2, 2, 0, 0, 1],
  [0, 0, 2, 1, 2, 0, 0],
  [0, 0, 2, 1, 1, 1, 0],
  [0, 0, 2, 1, 1, 0, 1],
  [0, 0, 2, 1, 0, 2, 0],
  [0, 0, 2, 1, 0, 1, 1],
  [0, 0, 2, 1, 0, 0, 2],
  [0, 0, 2, 0, 3, 0, 0],
  [0, 0, 2, 0, 2, 1, 0],
  [0, 0, 2, 0, 2, 0, 1],
  [0, 0, 2, 0, 1, 2, 0],
  [0, 0, 2, 0, 1, 1, 1],
  [0, 0, 2, 0, 1, 0, 2],
  [0, 0, 2, 0, 0, 3, 0],
  [0, 0, 2, 0, 0, 2, 1],
  [0, 0, 2, 0, 0, 1, 2],
  [0, 0, 2, 0, 0, 0, 3],
  [0, 0, 1, 4, 0, 0, 0],
  [0, 0, 1, 3, 1, 0, 0],
  [0, 0, 1, 3, 0, 1, 0],
  [0, 0, 1, 3, 0, 0, 1],
  [0, 0, 1, 2, 2, 0, 0],
  [0, 0, 1, 2, 1, 1, 0],
  [0, 0, 1, 2, 1, 0, 1],
  [0, 0, 1, 2, 0, 2, 0],
  [0, 0, 1, 2, 0, 1, 1],
  [0, 0, 1, 2, 0, 0, 2],
  [0, 0, 1, 1, 3, 0, 0],
  [0, 0, 1, 1, 2, 1, 0],
  [0, 0, 1, 1, 2, 0, 1],
  [0, 0, 1, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1, 1],
  [0, 0, 1, 1, 1, 0, 2],
  [0, 0, 1, 1, 0, 3, 0],
  [0, 0, 1, 1, 0, 2, 1],
  [0, 0, 1, 1, 0, 1, 2],
  [0, 0, 1, 1, 0, 0, 3],
  [0, 0, 1, 0, 4, 0, 0],
  [0, 0, 1, 0, 3, 1, 0],
  [0, 0, 1, 0, 3, 0, 1],
  [0, 0, 1, 0, 2, 2, 0],
  [0, 0, 1, 0, 2, 1, 1],
  [0, 0, 1, 0, 2, 0, 2],
  [0, 0, 1, 0, 1, 3, 0],
  [0, 0, 1, 0, 1, 2, 1],
  [0, 0, 1, 0, 1, 1, 2],
  [0, 0, 1, 0, 1, 0, 3],
  [0, 0, 1, 0, 0, 4, 0],
  [0, 0, 1, 0, 0, 3, 1],
  [0, 0, 1, 0, 0, 2, 2],
  [0, 0, 1, 0, 0, 1, 3],
  [0, 0, 1, 0, 0, 0, 4],
  [0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 4, 1, 0, 0],
  [0, 0, 0, 4, 0, 1, 0],
  [0, 0, 0, 4, 0, 0, 1],
  [0, 0, 0, 3, 2, 0, 0],
  [0, 0, 0, 3, 1, 1, 0],
  [0, 0, 0, 3, 1, 0, 1],
  [0, 0, 0, 3, 0, 2, 0],
  [0, 0, 0, 3, 0, 1, 1],
  [0, 0, 0, 3, 0, 0, 2],
  [0, 0, 0, 2, 3, 0, 0],
  [0, 0, 0, 2, 2, 1, 0],
  [0, 0, 0, 2, 2, 0, 1],
  [0, 0, 0, 2, 1, 2, 0],
  [0, 0, 0, 2, 1, 1, 1],
  [0, 0, 0, 2, 1, 0, 2],
  [0, 0, 0, 2, 0, 3, 0],
  [0, 0, 0, 2, 0, 2, 1],
  [0, 0, 0, 2, 0, 1, 2],
  [0, 0, 0, 2, 0, 0, 3],
  [0, 0, 0, 1, 4, 0, 0],
  [0, 0, 0, 1, 3, 1, 0],
  [0, 0, 0, 1, 3, 0, 1],
  [0, 0, 0, 1, 2, 2, 0],
  [0, 0, 0, 1, 2, 1, 1],
  [0, 0, 0, 1, 2, 0, 2],
  [0, 0, 0, 1, 1, 3, 0],
  [0, 0, 0, 1, 1, 2, 1],
  [0, 0, 0, 1, 1, 1, 2],
  [0, 0, 0, 1, 1, 0, 3],
  [0, 0, 0, 1, 0, 4, 0],
  [0, 0, 0, 1, 0, 3, 1],
  [0, 0, 0, 1, 0, 2, 2],
  [0, 0, 0, 1, 0, 1, 3],
  [0, 0, 0, 1, 0, 0, 4],
  [0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 4, 1, 0],
  [0, 0, 0, 0, 4, 0, 1],
  [0, 0, 0, 0, 3, 2, 0],
  [0, 0, 0, 0, 3, 1, 1],
  [0, 0, 0, 0, 3, 0, 2],
  [0, 0, 0, 0, 2, 3, 0],
  [0, 0, 0, 0, 2, 2, 1],
  [0, 0, 0, 0, 2, 1, 2],
  [0, 0, 0, 0, 2, 0, 3],
  [0, 0, 0, 0, 1, 4, 0],
  [0, 0, 0, 0, 1, 3, 1],
  [0, 0, 0, 0, 1, 2, 2],
  [0, 0, 0, 0, 1, 1, 3],
  [0, 0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0, 0],
  [5, 0, 0, 1, 0, 0, 0],
  [5, 0, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0, 0],
  [4, 1, 0, 1, 0, 0, 0],
  [4, 1, 0, 0, 1, 0, 0],
  [4, 1, 0, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0, 0],
  [4, 0, 1, 1, 0, 0, 0],
  [4, 0, 1, 0, 1, 0, 0],
  [4, 0, 1, 0, 0, 1, 0],
  [4, 0, 1, 0, 0, 0, 1],
  [4, 0, 0, 2, 0, 0, 0],
  [4, 0, 0, 1, 1, 0, 0],
  [4, 0, 0, 1, 0, 1, 0],
  [4, 0, 0, 1, 0, 0, 1],
  [4, 0, 0, 0, 2, 0, 0],
  [4, 0, 0, 0, 1, 1, 0],
  [4, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0, 0],
  [3, 2, 0, 1, 0, 0, 0],
  [3, 2, 0, 0, 1, 0, 0],
  [3, 2, 0, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0, 0],
  [3, 1, 1, 1, 0, 0, 0],
  [3, 1, 1, 0, 1, 0, 0],
  [3, 1, 1, 0, 0, 1, 0],
  [3, 1, 1, 0, 0, 0, 1],
  [3, 1, 0, 2, 0, 0, 0],
  [3, 1, 0, 1, 1, 0, 0],
  [3, 1, 0, 1, 0, 1, 0],
  [3, 1, 0, 1, 0, 0, 1],
  [3, 1, 0, 0, 2, 0, 0],
  [3, 1, 0, 0, 1, 1, 0],
  [3, 1, 0, 0, 1, 0, 1],
  [3, 1, 0, 0, 0, 2, 0],
  [3, 1, 0, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0, 0],
  [3, 0, 2, 1, 0, 0, 0],
  [3, 0, 2, 0, 1, 0, 0],
  [3, 0, 2, 0, 0, 1, 0],
  [3, 0, 2, 0, 0, 0, 1],
  [3, 0, 1, 2, 0, 0, 0],
  [3, 0, 1, 1, 1, 0, 0],
  [3, 0, 1, 1, 0, 1, 0],
  [3, 0, 1, 1, 0, 0, 1],
  [3, 0, 1, 0, 2, 0, 0],
  [3, 0, 1, 0, 1, 1, 0],
  [3, 0, 1, 0, 1, 0, 1],
  [3, 0, 1, 0, 0, 2, 0],
  [3, 0, 1, 0, 0, 1, 1],
  [3, 0, 1, 0, 0, 0, 2],
  [3, 0, 0, 3, 0, 0, 0],
  [3, 0, 0, 2, 1, 0, 0],
  [3, 0, 0, 2, 0, 1, 0],
  [3, 0, 0, 2, 0, 0, 1],
  [3, 0, 0, 1, 2, 0, 0],
  [3, 0, 0, 1, 1, 1, 0],
  [3, 0, 0, 1, 1, 0, 1],
  [3, 0, 0, 1, 0, 2, 0],
  [3, 0, 0, 1, 0, 1, 1],
  [3, 0, 0, 1, 0, 0, 2],
  [3, 0, 0, 0, 3, 0, 0],
  [3, 0, 0, 0, 2, 1, 0],
  [3, 0, 0, 0, 2, 0, 1],
  [3, 0, 0, 0, 1, 2, 0],
  [3, 0, 0, 0, 1, 1, 1],
  [3, 0, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0, 0],
  [2, 3, 0, 1, 0, 0, 0],
  [2, 3, 0, 0, 1, 0, 0],
  [2, 3, 0, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0, 0],
  [2, 2, 1, 1, 0, 0, 0],
  [2, 2, 1, 0, 1, 0, 0],
  [2, 2, 1, 0, 0, 1, 0],
  [2, 2, 1, 0, 0, 0, 1],
  [2, 2, 0, 2, 0, 0, 0],
  [2, 2, 0, 1, 1, 0, 0],
  [2, 2, 0, 1, 0, 1, 0],
  [2, 2, 0, 1, 0, 0, 1],
  [2, 2, 0, 0, 2, 0, 0],
  [2, 2, 0, 0, 1, 1, 0],
  [2, 2, 0, 0, 1, 0, 1],
  [2, 2, 0, 0, 0, 2, 0],
  [2, 2, 0, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0, 0],
  [2, 1, 2, 1, 0, 0, 0],
  [2, 1, 2, 0, 1, 0, 0],
  [2, 1, 2, 0, 0, 1, 0],
  [2, 1, 2, 0, 0, 0, 1],
  [2, 1, 1, 2, 0, 0, 0],
  [2, 1, 1, 1, 1, 0, 0],
  [2, 1, 1, 1, 0, 1, 0],
  [2, 1, 1, 1, 0, 0, 1],
  [2, 1, 1, 0, 2, 0, 0],
  [2, 1, 1, 0, 1, 1, 0],
  [2, 1, 1, 0, 1, 0, 1],
  [2, 1, 1, 0, 0, 2, 0],
  [2, 1, 1, 0, 0, 1, 1],
  [2, 1, 1, 0, 0, 0, 2],
  [2, 1, 0, 3, 0, 0, 0],
  [2, 1, 0, 2, 1, 0, 0],
  [2, 1, 0, 2, 0, 1, 0],
  [2, 1, 0, 2, 0, 0, 1],
  [2, 1, 0, 1, 2, 0, 0],
  [2, 1, 0, 1, 1, 1, 0],
  [2, 1, 0, 1, 1, 0, 1],
  [2, 1, 0, 1, 0, 2, 0],
  [2, 1, 0, 1, 0, 1, 1],
  [2, 1, 0, 1, 0, 0, 2],
  [2, 1, 0, 0, 3, 0, 0],
  [2, 1, 0, 0, 2, 1, 0],
  [2, 1, 0, 0, 2, 0, 1],
  [2, 1, 0, 0, 1, 2, 0],
  [2, 1, 0, 0, 1, 1, 1],
  [2, 1, 0, 0, 1, 0, 2],
  [2, 1, 0, 0, 0, 3, 0],
  [2, 1, 0, 0, 0, 2, 1],
  [2, 1, 0, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0, 0],
  [2, 0, 3, 1, 0, 0, 0],
  [2, 0, 3, 0, 1, 0, 0],
  [2, 0, 3, 0, 0, 1, 0],
  [2, 0, 3, 0, 0, 0, 1],
  [2, 0, 2, 2, 0, 0, 0],
  [2, 0, 2, 1, 1, 0, 0],
  [2, 0, 2, 1, 0, 1, 0],
  [2, 0, 2, 1, 0, 0, 1],
  [2, 0, 2, 0, 2, 0, 0],
  [2, 0, 2, 0, 1, 1, 0],
  [2, 0, 2, 0, 1, 0, 1],
  [2, 0, 2, 0, 0, 2, 0],
  [2, 0, 2, 0, 0, 1, 1],
  [2, 0, 2, 0, 0, 0, 2],
  [2, 0, 1, 3, 0, 0, 0],
  [2, 0, 1, 2, 1, 0, 0],
  [2, 0, 1, 2, 0, 1, 0],
  [2, 0, 1, 2, 0, 0, 1],
  [2, 0, 1, 1, 2, 0, 0],
  [2, 0, 1, 1, 1, 1, 0],
  [2, 0, 1, 1, 1, 0, 1],
  [2, 0, 1, 1, 0, 2, 0],
  [2, 0, 1, 1, 0, 1, 1],
  [2, 0, 1, 1, 0, 0, 2],
  [2, 0, 1, 0, 3, 0, 0],
  [2, 0, 1, 0, 2, 1, 0],
  [2, 0, 1, 0, 2, 0, 1],
  [2, 0, 1, 0, 1, 2, 0],
  [2, 0, 1, 0, 1, 1, 1],
  [2, 0, 1, 0, 1, 0, 2],
  [2, 0, 1, 0, 0, 3, 0],
  [2, 0, 1, 0, 0, 2, 1],
  [2, 0, 1, 0, 0, 1, 2],
  [2, 0, 1, 0, 0, 0, 3],
  [2, 0, 0, 4, 0, 0, 0],
  [2, 0, 0, 3, 1, 0, 0],
  [2, 0, 0, 3, 0, 1, 0],
  [2, 0, 0, 3, 0, 0, 1],
  [2, 0, 0, 2, 2, 0, 0],
  [2, 0, 0, 2, 1, 1, 0],
  [2, 0, 0, 2, 1, 0, 1],
  [2, 0, 0, 2, 0, 2, 0],
  [2, 0, 0, 2, 0, 1, 1],
  [2, 0, 0, 2, 0, 0, 2],
  [2, 0, 0, 1, 3, 0, 0],
  [2, 0, 0, 1, 2, 1, 0],
  [2, 0, 0, 1, 2, 0, 1],
  [2, 0, 0, 1, 1, 2, 0],
  [2, 0, 0, 1, 1, 1, 1],
  [2, 0, 0, 1, 1, 0, 2],
  [2, 0, 0, 1, 0, 3, 0],
  [2, 0, 0, 1, 0, 2, 1],
  [2, 0, 0, 1, 0, 1, 2],
  [2, 0, 0, 1, 0, 0, 3],
  [2, 0, 0, 0, 4, 0, 0],
  [2, 0, 0, 0, 3, 1, 0],
  [2, 0, 0, 0, 3, 0, 1],
  [2, 0, 0, 0, 2, 2, 0],
  [2, 0, 0, 0, 2, 1, 1],
  [2, 0, 0, 0, 2, 0, 2],
  [2, 0, 0, 0, 1, 3, 0],
  [2, 0, 0, 0, 1, 2, 1],
  [2, 0, 0, 0, 1, 1, 2],
  [2, 0, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0, 0],
  [1, 4, 0, 1, 0, 0, 0],
  [1, 4, 0, 0, 1, 0, 0],
  [1, 4, 0, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0, 0],
  [1, 3, 1, 1, 0, 0, 0],
  [1, 3, 1, 0, 1, 0, 0],
  [1, 3, 1, 0, 0, 1, 0],
  [1, 3, 1, 0, 0, 0, 1],
  [1, 3, 0, 2, 0, 0, 0],
  [1, 3, 0, 1, 1, 0, 0],
  [1, 3, 0, 1, 0, 1, 0],
  [1, 3, 0, 1, 0, 0, 1],
  [1, 3, 0, 0, 2, 0, 0],
  [1, 3, 0, 0, 1, 1, 0],
  [1, 3, 0, 0, 1, 0, 1],
  [1, 3, 0, 0, 0, 2, 0],
  [1, 3, 0, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0, 0],
  [1, 2, 2, 1, 0, 0, 0],
  [1, 2, 2, 0, 1, 0, 0],
  [1, 2, 2, 0, 0, 1, 0],
  [1, 2, 2, 0, 0, 0, 1],
  [1, 2, 1, 2, 0, 0, 0],
  [1, 2, 1, 1, 1, 0, 0],
  [1, 2, 1, 1, 0, 1, 0],
  [1, 2, 1, 1, 0, 0, 1],
  [1, 2, 1, 0, 2, 0, 0],
  [1, 2, 1, 0, 1, 1, 0],
  [1, 2, 1, 0, 1, 0, 1],
  [1, 2, 1, 0, 0, 2, 0],
  [1, 2, 1, 0, 0, 1, 1],
  [1, 2, 1, 0, 0, 0, 2],
  [1, 2, 0, 3, 0, 0, 0],
  [1, 2, 0, 2, 1, 0, 0],
  [1, 2, 0, 2, 0, 1, 0],
  [1, 2, 0, 2, 0, 0, 1],
  [1, 2, 0, 1, 2, 0, 0],
  [1, 2, 0, 1, 1, 1, 0],
  [1, 2, 0, 1, 1, 0, 1],
  [1, 2, 0, 1, 0, 2, 0],
  [1, 2, 0, 1, 0, 1, 1],
  [1, 2, 0, 1, 0, 0, 2],
  [1, 2, 0, 0, 3, 0, 0],
  [1, 2, 0, 0, 2, 1, 0],
  [1, 2, 0, 0, 2, 0, 1],
  [1, 2, 0, 0, 1, 2, 0],
  [1, 2, 0, 0, 1, 1, 1],
  [1, 2, 0, 0, 1, 0, 2],
  [1, 2, 0, 0, 0, 3, 0],
  [1, 2, 0, 0, 0, 2, 1],
  [1, 2, 0, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0, 0],
  [1, 1, 3, 1, 0, 0, 0],
  [1, 1, 3, 0, 1, 0, 0],
  [1, 1, 3, 0, 0, 1, 0],
  [1, 1, 3, 0, 0, 0, 1],
  [1, 1, 2, 2, 0, 0, 0],
  [1, 1, 2, 1, 1, 0, 0],
  [1, 1, 2, 1, 0, 1, 0],
  [1, 1, 2, 1, 0, 0, 1],
  [1, 1, 2, 0, 2, 0, 0],
  [1, 1, 2, 0, 1, 1, 0],
  [1, 1, 2, 0, 1, 0, 1],
  [1, 1, 2, 0, 0, 2, 0],
  [1, 1, 2, 0, 0, 1, 1],
  [1, 1, 2, 0, 0, 0, 2],
  [1, 1, 1, 3, 0, 0, 0],
  [1, 1, 1, 2, 1, 0, 0],
  [1, 1, 1, 2, 0, 1, 0],
  [1, 1, 1, 2, 0, 0, 1],
  [1, 1, 1, 1, 2, 0, 0],
  [1, 1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 1, 0, 1],
  [1, 1, 1, 1, 0, 2, 0],
  [1, 1, 1, 1, 0, 1, 1],
  [1, 1, 1, 1, 0, 0, 2],
  [1, 1, 1, 0, 3, 0, 0],
  [1, 1, 1, 0, 2, 1, 0],
  [1, 1, 1, 0, 2, 0, 1],
  [1, 1, 1, 0, 1, 2, 0],
  [1, 1, 1, 0, 1, 1, 1],
  [1, 1, 1, 0, 1, 0, 2],
  [1, 1, 1, 0, 0, 3, 0],
  [1, 1, 1, 0, 0, 2, 1],
  [1, 1, 1, 0, 0, 1, 2],
  [1, 1, 1, 0, 0, 0, 3],
  [1, 1, 0, 4, 0, 0, 0],
  [1, 1, 0, 3, 1, 0, 0],
  [1, 1, 0, 3, 0, 1, 0],
  [1, 1, 0, 3, 0, 0, 1],
  [1, 1, 0, 2, 2, 0, 0],
  [1, 1, 0, 2, 1, 1, 0],
  [1, 1, 0, 2, 1, 0, 1],
  [1, 1, 0, 2, 0, 2, 0],
  [1, 1, 0, 2, 0, 1, 1],
  [1, 1, 0, 2, 0, 0, 2],
  [1, 1, 0, 1, 3, 0, 0],
  [1, 1, 0, 1, 2, 1, 0],
  [1, 1, 0, 1, 2, 0, 1],
  [1, 1, 0, 1, 1, 2, 0],
  [1, 1, 0, 1, 1, 1, 1],
  [1, 1, 0, 1, 1, 0, 2],
  [1, 1, 0, 1, 0, 3, 0],
  [1, 1, 0, 1, 0, 2, 1],
  [1, 1, 0, 1, 0, 1, 2],
  [1, 1, 0, 1, 0, 0, 3],
  [1, 1, 0, 0, 4, 0, 0],
  [1, 1, 0, 0, 3, 1, 0],
  [1, 1, 0, 0, 3, 0, 1],
  [1, 1, 0, 0, 2, 2, 0],
  [1, 1, 0, 0, 2, 1, 1],
  [1, 1, 0, 0, 2, 0, 2],
  [1, 1, 0, 0, 1, 3, 0],
  [1, 1, 0, 0, 1, 2, 1],
  [1, 1, 0, 0, 1, 1, 2],
  [1, 1, 0, 0, 1, 0, 3],
  [1, 1, 0, 0, 0, 4, 0],
  [1, 1, 0, 0, 0, 3, 1],
  [1, 1, 0, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0, 0],
  [1, 0, 4, 1, 0, 0, 0],
  [1, 0, 4, 0, 1, 0, 0],
  [1, 0, 4, 0, 0, 1, 0],
  [1, 0, 4, 0, 0, 0, 1],
  [1, 0, 3, 2, 0, 0, 0],
  [1, 0, 3, 1, 1, 0, 0],
  [1, 0, 3, 1, 0, 1, 0],
  [1, 0, 3, 1, 0, 0, 1],
  [1, 0, 3, 0, 2, 0, 0],
  [1, 0, 3, 0, 1, 1, 0],
  [1, 0, 3, 0, 1, 0, 1],
  [1, 0, 3, 0, 0, 2, 0],
  [1, 0, 3, 0, 0, 1, 1],
  [1, 0, 3, 0, 0, 0, 2],
  [1, 0, 2, 3, 0, 0, 0],
  [1, 0, 2, 2, 1, 0, 0],
  [1, 0, 2, 2, 0, 1, 0],
  [1, 0, 2, 2, 0, 0, 1],
  [1, 0, 2, 1, 2, 0, 0],
  [1, 0, 2, 1, 1, 1, 0],
  [1, 0, 2, 1, 1, 0, 1],
  [1, 0, 2, 1, 0, 2, 0],
  [1, 0, 2, 1, 0, 1, 1],
  [1, 0, 2, 1, 0, 0, 2],
  [1, 0, 2, 0, 3, 0, 0],
  [1, 0, 2, 0, 2, 1, 0],
  [1, 0, 2, 0, 2, 0, 1],
  [1, 0, 2, 0, 1, 2, 0],
  [1, 0, 2, 0, 1, 1, 1],
  [1, 0, 2, 0, 1, 0, 2],
  [1, 0, 2, 0, 0, 3, 0],
  [1, 0, 2, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 1, 2],
  [1, 0, 2, 0, 0, 0, 3],
  [1, 0, 1, 4, 0, 0, 0],
  [1, 0, 1, 3, 1, 0, 0],
  [1, 0, 1, 3, 0, 1, 0],
  [1, 0, 1, 3, 0, 0, 1],
  [1, 0, 1, 2, 2, 0, 0],
  [1, 0, 1, 2, 1, 1, 0],
  [1, 0, 1, 2, 1, 0, 1],
  [1, 0, 1, 2, 0, 2, 0],
  [1, 0, 1, 2, 0, 1, 1],
  [1, 0, 1, 2, 0, 0, 2],
  [1, 0, 1, 1, 3, 0, 0],
  [1, 0, 1, 1, 2, 1, 0],
  [1, 0, 1, 1, 2, 0, 1],
  [1, 0, 1, 1, 1, 2, 0],
  [1, 0, 1, 1, 1, 1, 1],
  [1, 0, 1, 1, 1, 0, 2],
  [1, 0, 1, 1, 0, 3, 0],
  [1, 0, 1, 1, 0, 2, 1],
  [1, 0, 1, 1, 0, 1, 2],
  [1, 0, 1, 1, 0, 0, 3],
  [1, 0, 1, 0, 4, 0, 0],
  [1, 0, 1, 0, 3, 1, 0],
  [1, 0, 1, 0, 3, 0, 1],
  [1, 0, 1, 0, 2, 2, 0],
  [1, 0, 1, 0, 2, 1, 1],
  [1, 0, 1, 0, 2, 0, 2],
  [1, 0, 1, 0, 1, 3, 0],
  [1, 0, 1, 0, 1, 2, 1],
  [1, 0, 1, 0, 1, 1, 2],
  [1, 0, 1, 0, 1, 0, 3],
  [1, 0, 1, 0, 0, 4, 0],
  [1, 0, 1, 0, 0, 3, 1],
  [1, 0, 1, 0, 0, 2, 2],
  [1, 0, 1, 0, 0, 1, 3],
  [1, 0, 1, 0, 0, 0, 4],
  [1, 0, 0, 5, 0, 0, 0],
  [1, 0, 0, 4, 1, 0, 0],
  [1, 0, 0, 4, 0, 1, 0],
  [1, 0, 0, 4, 0, 0, 1],
  [1, 0, 0, 3, 2, 0, 0],
  [1, 0, 0, 3, 1, 1, 0],
  [1, 0, 0, 3, 1, 0, 1],
  [1, 0, 0, 3, 0, 2, 0],
  [1, 0, 0, 3, 0, 1, 1],
  [1, 0, 0, 3, 0, 0, 2],
  [1, 0, 0, 2, 3, 0, 0],
  [1, 0, 0, 2, 2, 1, 0],
  [1, 0, 0, 2, 2, 0, 1],
  [1, 0, 0, 2, 1, 2, 0],
  [1, 0, 0, 2, 1, 1, 1],
  [1, 0, 0, 2, 1, 0, 2],
  [1, 0, 0, 2, 0, 3, 0],
  [1, 0, 0, 2, 0, 2, 1],
  [1, 0, 0, 2, 0, 1, 2],
  [1, 0, 0, 2, 0, 0, 3],
  [1, 0, 0, 1, 4, 0, 0],
  [1, 0, 0, 1, 3, 1, 0],
  [1, 0, 0, 1, 3, 0, 1],
  [1, 0, 0, 1, 2, 2, 0],
  [1, 0, 0, 1, 2, 1, 1],
  [1, 0, 0, 1, 2, 0, 2],
  [1, 0, 0, 1, 1, 3, 0],
  [1, 0, 0, 1, 1, 2, 1],
  [1, 0, 0, 1, 1, 1, 2],
  [1, 0, 0, 1, 1, 0, 3],
  [1, 0, 0, 1, 0, 4, 0],
  [1, 0, 0, 1, 0, 3, 1],
  [1, 0, 0, 1, 0, 2, 2],
  [1, 0, 0, 1, 0, 1, 3],
  [1, 0, 0, 1, 0, 0, 4],
  [1, 0, 0, 0, 5, 0, 0],
  [1, 0, 0, 0, 4, 1, 0],
  [1, 0, 0, 0, 4, 0, 1],
  [1, 0, 0, 0, 3, 2, 0],
  [1, 0, 0, 0, 3, 1, 1],
  [1, 0, 0, 0, 3, 0, 2],
  [1, 0, 0, 0, 2, 3, 0],
  [1, 0, 0, 0, 2, 2, 1],
  [1, 0, 0, 0, 2, 1, 2],
  [1, 0, 0, 0, 2, 0, 3],
  [1, 0, 0, 0, 1, 4, 0],
  [1, 0, 0, 0, 1, 3, 1],
  [1, 0, 0, 0, 1, 2, 2],
  [1, 0, 0, 0, 1, 1, 3],
  [1, 0, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0, 0],
  [0, 5, 0, 1, 0, 0, 0],
  [0, 5, 0, 0, 1, 0, 0],
  [0, 5, 0, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0, 0],
  [0, 4, 1, 1, 0, 0, 0],
  [0, 4, 1, 0, 1, 0, 0],
  [0, 4, 1, 0, 0, 1, 0],
  [0, 4, 1, 0, 0, 0, 1],
  [0, 4, 0, 2, 0, 0, 0],
  [0, 4, 0, 1, 1, 0, 0],
  [0, 4, 0, 1, 0, 1, 0],
  [0, 4, 0, 1, 0, 0, 1],
  [0, 4, 0, 0, 2, 0, 0],
  [0, 4, 0, 0, 1, 1, 0],
  [0, 4, 0, 0, 1, 0, 1],
  [0, 4, 0, 0, 0, 2, 0],
  [0, 4, 0, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0, 0],
  [0, 3, 2, 1, 0, 0, 0],
  [0, 3, 2, 0, 1, 0, 0],
  [0, 3, 2, 0, 0, 1, 0],
  [0, 3, 2, 0, 0, 0, 1],
  [0, 3, 1, 2, 0, 0, 0],
  [0, 3, 1, 1, 1, 0, 0],
  [0, 3, 1, 1, 0, 1, 0],
  [0, 3, 1, 1, 0, 0, 1],
  [0, 3, 1, 0, 2, 0, 0],
  [0, 3, 1, 0, 1, 1, 0],
  [0, 3, 1, 0, 1, 0, 1],
  [0, 3, 1, 0, 0, 2, 0],
  [0, 3, 1, 0, 0, 1, 1],
  [0, 3, 1, 0, 0, 0, 2],
  [0, 3, 0, 3, 0, 0, 0],
  [0, 3, 0, 2, 1, 0, 0],
  [0, 3, 0, 2, 0, 1, 0],
  [0, 3, 0, 2, 0, 0, 1],
  [0, 3, 0, 1, 2, 0, 0],
  [0, 3, 0, 1, 1, 1, 0],
  [0, 3, 0, 1, 1, 0, 1],
  [0, 3, 0, 1, 0, 2, 0],
  [0, 3, 0, 1, 0, 1, 1],
  [0, 3, 0, 1, 0, 0, 2],
  [0, 3, 0, 0, 3, 0, 0],
  [0, 3, 0, 0, 2, 1, 0],
  [0, 3, 0, 0, 2, 0, 1],
  [0, 3, 0, 0, 1, 2, 0],
  [0, 3, 0, 0, 1, 1, 1],
  [0, 3, 0, 0, 1, 0, 2],
  [0, 3, 0, 0, 0, 3, 0],
  [0, 3, 0, 0, 0, 2, 1],
  [0, 3, 0, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0, 0],
  [0, 2, 3, 1, 0, 0, 0],
  [0, 2, 3, 0, 1, 0, 0],
  [0, 2, 3, 0, 0, 1, 0],
  [0, 2, 3, 0, 0, 0, 1],
  [0, 2, 2, 2, 0, 0, 0],
  [0, 2, 2, 1, 1, 0, 0],
  [0, 2, 2, 1, 0, 1, 0],
  [0, 2, 2, 1, 0, 0, 1],
  [0, 2, 2, 0, 2, 0, 0],
  [0, 2, 2, 0, 1, 1, 0],
  [0, 2, 2, 0, 1, 0, 1],
  [0, 2, 2, 0, 0, 2, 0],
  [0, 2, 2, 0, 0, 1, 1],
  [0, 2, 2, 0, 0, 0, 2],
  [0, 2, 1, 3, 0, 0, 0],
  [0, 2, 1, 2, 1, 0, 0],
  [0, 2, 1, 2, 0, 1, 0],
  [0, 2, 1, 2, 0, 0, 1],
  [0, 2, 1, 1, 2, 0, 0],
  [0, 2, 1, 1, 1, 1, 0],
  [0, 2, 1, 1, 1, 0, 1],
  [0, 2, 1, 1, 0, 2, 0],
  [0, 2, 1, 1, 0, 1, 1],
  [0, 2, 1, 1, 0, 0, 2],
  [0, 2, 1, 0, 3, 0, 0],
  [0, 2, 1, 0, 2, 1, 0],
  [0, 2, 1, 0, 2, 0, 1],
  [0, 2, 1, 0, 1, 2, 0],
  [0, 2, 1, 0, 1, 1, 1],
  [0, 2, 1, 0, 1, 0, 2],
  [0, 2, 1, 0, 0, 3, 0],
  [0, 2, 1, 0, 0, 2, 1],
  [0, 2, 1, 0, 0, 1, 2],
  [0, 2, 1, 0, 0, 0, 3],
  [0, 2, 0, 4, 0, 0, 0],
  [0, 2, 0, 3, 1, 0, 0],
  [0, 2, 0, 3, 0, 1, 0],
  [0, 2, 0, 3, 0, 0, 1],
  [0, 2, 0, 2, 2, 0, 0],
  [0, 2, 0, 2, 1, 1, 0],
  [0, 2, 0, 2, 1, 0, 1],
  [0, 2, 0, 2, 0, 2, 0],
  [0, 2, 0, 2, 0, 1, 1],
  [0, 2, 0, 2, 0, 0, 2],
  [0, 2, 0, 1, 3, 0, 0],
  [0, 2, 0, 1, 2, 1, 0],
  [0, 2, 0, 1, 2, 0, 1],
  [0, 2, 0, 1, 1, 2, 0],
  [0, 2, 0, 1, 1, 1, 1],
  [0, 2, 0, 1, 1, 0, 2],
  [0, 2, 0, 1, 0, 3, 0],
  [0, 2, 0, 1, 0, 2, 1],
  [0, 2, 0, 1, 0, 1, 2],
  [0, 2, 0, 1, 0, 0, 3],
  [0, 2, 0, 0, 4, 0, 0],
  [0, 2, 0, 0, 3, 1, 0],
  [0, 2, 0, 0, 3, 0, 1],
  [0, 2, 0, 0, 2, 2, 0],
  [0, 2, 0, 0, 2, 1, 1],
  [0, 2, 0, 0, 2, 0, 2],
  [0, 2, 0, 0, 1, 3, 0],
  [0, 2, 0, 0, 1, 2, 1],
  [0, 2, 0, 0, 1, 1, 2],
  [0, 2, 0, 0, 1, 0, 3],
  [0, 2, 0, 0, 0, 4, 0],
  [0, 2, 0, 0, 0, 3, 1],
  [0, 2, 0, 0, 0, 2, 2],
  [0, 2, 0, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0, 0],
  [0, 1, 4, 1, 0, 0, 0],
  [0, 1, 4, 0, 1, 0, 0],
  [0, 1, 4, 0, 0, 1, 0],
  [0, 1, 4, 0, 0, 0, 1],
  [0, 1, 3, 2, 0, 0, 0],
  [0, 1, 3, 1, 1, 0, 0],
  [0, 1, 3, 1, 0, 1, 0],
  [0, 1, 3, 1, 0, 0, 1],
  [0, 1, 3, 0, 2, 0, 0],
  [0, 1, 3, 0, 1, 1, 0],
  [0, 1, 3, 0, 1, 0, 1],
  [0, 1, 3, 0, 0, 2, 0],
  [0, 1, 3, 0, 0, 1, 1],
  [0, 1, 3, 0, 0, 0, 2],
  [0, 1, 2, 3, 0, 0, 0],
  [0, 1, 2, 2, 1, 0, 0],
  [0, 1, 2, 2, 0, 1, 0],
  [0, 1, 2, 2, 0, 0, 1],
  [0, 1, 2, 1, 2, 0, 0],
  [0, 1, 2, 1, 1, 1, 0],
  [0, 1, 2, 1, 1, 0, 1],
  [0, 1, 2, 1, 0, 2, 0],
  [0, 1, 2, 1, 0, 1, 1],
  [0, 1, 2, 1, 0, 0, 2],
  [0, 1, 2, 0, 3, 0, 0],
  [0, 1, 2, 0, 2, 1, 0],
  [0, 1, 2, 0, 2, 0, 1],
  [0, 1, 2, 0, 1, 2, 0],
  [0, 1, 2, 0, 1, 1, 1],
  [0, 1, 2, 0, 1, 0, 2],
  [0, 1, 2, 0, 0, 3, 0],
  [0, 1, 2, 0, 0, 2, 1],
  [0, 1, 2, 0, 0, 1, 2],
  [0, 1, 2, 0, 0, 0, 3],
  [0, 1, 1, 4, 0, 0, 0],
  [0, 1, 1, 3, 1, 0, 0],
  [0, 1, 1, 3, 0, 1, 0],
  [0, 1, 1, 3, 0, 0, 1],
  [0, 1, 1, 2, 2, 0, 0],
  [0, 1, 1, 2, 1, 1, 0],
  [0, 1, 1, 2, 1, 0, 1],
  [0, 1, 1, 2, 0, 2, 0],
  [0, 1, 1, 2, 0, 1, 1],
  [0, 1, 1, 2, 0, 0, 2],
  [0, 1, 1, 1, 3, 0, 0],
  [0, 1, 1, 1, 2, 1, 0],
  [0, 1, 1, 1, 2, 0, 1],
  [0, 1, 1, 1, 1, 2, 0],
  [0, 1, 1, 1, 1, 1, 1],
  [0, 1, 1, 1, 1, 0, 2],
  [0, 1, 1, 1, 0, 3, 0],
  [0, 1, 1, 1, 0, 2, 1],
  [0, 1, 1, 1, 0, 1, 2],
  [0, 1, 1, 1, 0, 0, 3],
  [0, 1, 1, 0, 4, 0, 0],
  [0, 1, 1, 0, 3, 1, 0],
  [0, 1, 1, 0, 3, 0, 1],
  [0, 1, 1, 0, 2, 2, 0],
  [0, 1, 1, 0, 2, 1, 1],
  [0, 1, 1, 0, 2, 0, 2],
  [0, 1, 1, 0, 1, 3, 0],
  [0, 1, 1, 0, 1, 2, 1],
  [0, 1, 1, 0, 1, 1, 2],
  [0, 1, 1, 0, 1, 0, 3],
  [0, 1, 1, 0, 0, 4, 0],
  [0, 1, 1, 0, 0, 3, 1],
  [0, 1, 1, 0, 0, 2, 2],
  [0, 1, 1, 0, 0, 1, 3],
  [0, 1, 1, 0, 0, 0, 4],
  [0, 1, 0, 5, 0, 0, 0],
  [0, 1, 0, 4, 1, 0, 0],
  [0, 1, 0, 4, 0, 1, 0],
  [0, 1, 0, 4, 0, 0, 1],
  [0, 1, 0, 3, 2, 0, 0],
  [0, 1, 0, 3, 1, 1, 0],
  [0, 1, 0, 3, 1, 0, 1],
  [0, 1, 0, 3, 0, 2, 0],
  [0, 1, 0, 3, 0, 1, 1],
  [0, 1, 0, 3, 0, 0, 2],
  [0, 1, 0, 2, 3, 0, 0],
  [0, 1, 0, 2, 2, 1, 0],
  [0, 1, 0, 2, 2, 0, 1],
  [0, 1, 0, 2, 1, 2, 0],
  [0, 1, 0, 2, 1, 1, 1],
  [0, 1, 0, 2, 1, 0, 2],
  [0, 1, 0, 2, 0, 3, 0],
  [0, 1, 0, 2, 0, 2, 1],
  [0, 1, 0, 2, 0, 1, 2],
  [0, 1, 0, 2, 0, 0, 3],
  [0, 1, 0, 1, 4, 0, 0],
  [0, 1, 0, 1, 3, 1, 0],
  [0, 1, 0, 1, 3, 0, 1],
  [0, 1, 0, 1, 2, 2, 0],
  [0, 1, 0, 1, 2, 1, 1],
  [0, 1, 0, 1, 2, 0, 2],
  [0, 1, 0, 1, 1, 3, 0],
  [0, 1, 0, 1, 1, 2, 1],
  [0, 1, 0, 1, 1, 1, 2],
  [0, 1, 0, 1, 1, 0, 3],
  [0, 1, 0, 1, 0, 4, 0],
  [0, 1, 0, 1, 0, 3, 1],
  [0, 1, 0, 1, 0, 2, 2],
  [0, 1, 0, 1, 0, 1, 3],
  [0, 1, 0, 1, 0, 0, 4],
  [0, 1, 0, 0, 5, 0, 0],
  [0, 1, 0, 0, 4, 1, 0],
  [0, 1, 0, 0, 4, 0, 1],
  [0, 1, 0, 0, 3, 2, 0],
  [0, 1, 0, 0, 3, 1, 1],
  [0, 1, 0, 0, 3, 0, 2],
  [0, 1, 0, 0, 2, 3, 0],
  [0, 1, 0, 0, 2, 2, 1],
  [0, 1, 0, 0, 2, 1, 2],
  [0, 1, 0, 0, 2, 0, 3],
  [0, 1, 0, 0, 1, 4, 0],
  [0, 1, 0, 0, 1, 3, 1],
  [0, 1, 0, 0, 1, 2, 2],
  [0, 1, 0, 0, 1, 1, 3],
  [0, 1, 0, 0, 1, 0, 4],
  [0, 1, 0, 0, 0, 5, 0],
  [0, 1, 0, 0, 0, 4, 1],
  [0, 1, 0, 0, 0, 3, 2],
  [0, 1, 0, 0, 0, 2, 3],
  [0, 1, 0, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0, 0],
  [0, 0, 5, 1, 0, 0, 0],
  [0, 0, 5, 0, 1, 0, 0],
  [0, 0, 5, 0, 0, 1, 0],
  [0, 0, 5, 0, 0, 0, 1],
  [0, 0, 4, 2, 0, 0, 0],
  [0, 0, 4, 1, 1, 0, 0],
  [0, 0, 4, 1, 0, 1, 0],
  [0, 0, 4, 1, 0, 0, 1],
  [0, 0, 4, 0, 2, 0, 0],
  [0, 0, 4, 0, 1, 1, 0],
  [0, 0, 4, 0, 1, 0, 1],
  [0, 0, 4, 0, 0, 2, 0],
  [0, 0, 4, 0, 0, 1, 1],
  [0, 0, 4, 0, 0, 0, 2],
  [0, 0, 3, 3, 0, 0, 0],
  [0, 0, 3, 2, 1, 0, 0],
  [0, 0, 3, 2, 0, 1, 0],
  [0, 0, 3, 2, 0, 0, 1],
  [0, 0, 3, 1, 2, 0, 0],
  [0, 0, 3, 1, 1, 1, 0],
  [0, 0, 3, 1, 1, 0, 1],
  [0, 0, 3, 1, 0, 2, 0],
  [0, 0, 3, 1, 0, 1, 1],
  [0, 0, 3, 1, 0, 0, 2],
  [0, 0, 3, 0, 3, 0, 0],
  [0, 0, 3, 0, 2, 1, 0],
  [0, 0, 3, 0, 2, 0, 1],
  [0, 0, 3, 0, 1, 2, 0],
  [0, 0, 3, 0, 1, 1, 1],
  [0, 0, 3, 0, 1, 0, 2],
  [0, 0, 3, 0, 0, 3, 0],
  [0, 0, 3, 0, 0, 2, 1],
  [0, 0, 3, 0, 0, 1, 2],
  [0, 0, 3, 0, 0, 0, 3],
  [0, 0, 2, 4, 0, 0, 0],
  [0, 0, 2, 3, 1, 0, 0],
  [0, 0, 2, 3, 0, 1, 0],
  [0, 0, 2, 3, 0, 0, 1],
  [0, 0, 2, 2, 2, 0, 0],
  [0, 0, 2, 2, 1, 1, 0],
  [0, 0, 2, 2, 1, 0, 1],
  [0, 0, 2, 2, 0, 2, 0],
  [0, 0, 2, 2, 0, 1, 1],
  [0, 0, 2, 2, 0, 0, 2],
  [0, 0, 2, 1, 3, 0, 0],
  [0, 0, 2, 1, 2, 1, 0],
  [0, 0, 2, 1, 2, 0, 1],
  [0, 0, 2, 1, 1, 2, 0],
  [0, 0, 2, 1, 1, 1, 1],
  [0, 0, 2, 1, 1, 0, 2],
  [0, 0, 2, 1, 0, 3, 0],
  [0, 0, 2, 1, 0, 2, 1],
  [0, 0, 2, 1, 0, 1, 2],
  [0, 0, 2, 1, 0, 0, 3],
  [0, 0, 2, 0, 4, 0, 0],
  [0, 0, 2, 0, 3, 1, 0],
  [0, 0, 2, 0, 3, 0, 1],
  [0, 0, 2, 0, 2, 2, 0],
  [0, 0, 2, 0, 2, 1, 1],
  [0, 0, 2, 0, 2, 0, 2],
  [0, 0, 2, 0, 1, 3, 0],
  [0, 0, 2, 0, 1, 2, 1],
  [0, 0, 2, 0, 1, 1, 2],
  [0, 0, 2, 0, 1, 0, 3],
  [0, 0, 2, 0, 0, 4, 0],
  [0, 0, 2, 0, 0, 3, 1],
  [0, 0, 2, 0, 0, 2, 2],
  [0, 0, 2, 0, 0, 1, 3],
  [0, 0, 2, 0, 0, 0, 4],
  [0, 0, 1, 5, 0, 0, 0],
  [0, 0, 1, 4, 1, 0, 0],
  [0, 0, 1, 4, 0, 1, 0],
  [0, 0, 1, 4, 0, 0, 1],
  [0, 0, 1, 3, 2, 0, 0],
  [0, 0, 1, 3, 1, 1, 0],
  [0, 0, 1, 3, 1, 0, 1],
  [0, 0, 1, 3, 0, 2, 0],
  [0, 0, 1, 3, 0, 1, 1],
  [0, 0, 1, 3, 0, 0, 2],
  [0, 0, 1, 2, 3, 0, 0],
  [0, 0, 1, 2, 2, 1, 0],
  [0, 0, 1, 2, 2, 0, 1],
  [0, 0, 1, 2, 1, 2, 0],
  [0, 0, 1, 2, 1, 1, 1],
  [0, 0, 1, 2, 1, 0, 2],
  [0, 0, 1, 2, 0, 3, 0],
  [0, 0, 1, 2, 0, 2, 1],
  [0, 0, 1, 2, 0, 1, 2],
  [0, 0, 1, 2, 0, 0, 3],
  [0, 0, 1, 1, 4, 0, 0],
  [0, 0, 1, 1, 3, 1, 0],
  [0, 0, 1, 1, 3, 0, 1],
  [0, 0, 1, 1, 2, 2, 0],
  [0, 0, 1, 1, 2, 1, 1],
  [0, 0, 1, 1, 2, 0, 2],
  [0, 0, 1, 1, 1, 3, 0],
  [0, 0, 1, 1, 1, 2, 1],
  [0, 0, 1, 1, 1, 1, 2],
  [0, 0, 1, 1, 1, 0, 3],
  [0, 0, 1, 1, 0, 4, 0],
  [0, 0, 1, 1, 0, 3, 1],
  [0, 0, 1, 1, 0, 2, 2],
  [0, 0, 1, 1, 0, 1, 3],
  [0, 0, 1, 1, 0, 0, 4],
  [0, 0, 1, 0, 5, 0, 0],
  [0, 0, 1, 0, 4, 1, 0],
  [0, 0, 1, 0, 4, 0, 1],
  [0, 0, 1, 0, 3, 2, 0],
  [0, 0, 1, 0, 3, 1, 1],
  [0, 0, 1, 0, 3, 0, 2],
  [0, 0, 1, 0, 2, 3, 0],
  [0, 0, 1, 0, 2, 2, 1],
  [0, 0, 1, 0, 2, 1, 2],
  [0, 0, 1, 0, 2, 0, 3],
  [0, 0, 1, 0, 1, 4, 0],
  [0, 0, 1, 0, 1, 3, 1],
  [0, 0, 1, 0, 1, 2, 2],
  [0, 0, 1, 0, 1, 1, 3],
  [0, 0, 1, 0, 1, 0, 4],
  [0, 0, 1, 0, 0, 5, 0],
  [0, 0, 1, 0, 0, 4, 1],
  [0, 0, 1, 0, 0, 3, 2],
  [0, 0, 1, 0, 0, 2, 3],
  [0, 0, 1, 0, 0, 1, 4],
  [0, 0, 1, 0, 0, 0, 5],
  [0, 0, 0, 6, 0, 0, 0],
  [0, 0, 0, 5, 1, 0, 0],
  [0, 0, 0, 5, 0, 1, 0],
  [0, 0, 0, 5, 0, 0, 1],
  [0, 0, 0, 4, 2, 0, 0],
  [0, 0, 0, 4, 1, 1, 0],
  [0, 0, 0, 4, 1, 0, 1],
  [0, 0, 0, 4, 0, 2, 0],
  [0, 0, 0, 4, 0, 1, 1],
  [0, 0, 0, 4, 0, 0, 2],
  [0, 0, 0, 3, 3, 0, 0],
  [0, 0, 0, 3, 2, 1, 0],
  [0, 0, 0, 3, 2, 0, 1],
  [0, 0, 0, 3, 1, 2, 0],
  [0, 0, 0, 3, 1, 1, 1],
  [0, 0, 0, 3, 1, 0, 2],
  [0, 0, 0, 3, 0, 3, 0],
  [0, 0, 0, 3, 0, 2, 1],
  [0, 0, 0, 3, 0, 1, 2],
  [0, 0, 0, 3, 0, 0, 3],
  [0, 0, 0, 2, 4, 0, 0],
  [0, 0, 0, 2, 3, 1, 0],
  [0, 0, 0, 2, 3, 0, 1],
  [0, 0, 0, 2, 2, 2, 0],
  [0, 0, 0, 2, 2, 1, 1],
  [0, 0, 0, 2, 2, 0, 2],
  [0, 0, 0, 2, 1, 3, 0],
  [0, 0, 0, 2, 1, 2, 1],
  [0, 0, 0, 2, 1, 1, 2],
  [0, 0, 0, 2, 1, 0, 3],
  [0, 0, 0, 2, 0, 4, 0],
  [0, 0, 0, 2, 0, 3, 1],
  [0, 0, 0, 2, 0, 2, 2],
  [0, 0, 0, 2, 0, 1, 3],
  [0, 0, 0, 2, 0, 0, 4],
  [0, 0, 0, 1, 5, 0, 0],
  [0, 0, 0, 1, 4, 1, 0],
  [0, 0, 0, 1, 4, 0, 1],
  [0, 0, 0, 1, 3, 2, 0],
  [0, 0, 0, 1, 3, 1, 1],
  [0, 0, 0, 1, 3, 0, 2],
  [0, 0, 0, 1, 2, 3, 0],
  [0, 0, 0, 1, 2, 2, 1],
  [0, 0, 0, 1, 2, 1, 2],
  [0, 0, 0, 1, 2, 0, 3],
  [0, 0, 0, 1, 1, 4, 0],
  [0, 0, 0, 1, 1, 3, 1],
  [0, 0, 0, 1, 1, 2, 2],
  [0, 0, 0, 1, 1, 1, 3],
  [0, 0, 0, 1, 1, 0, 4],
  [0, 0, 0, 1, 0, 5, 0],
  [0, 0, 0, 1, 0, 4, 1],
  [0, 0, 0, 1, 0, 3, 2],
  [0, 0, 0, 1, 0, 2, 3],
  [0, 0, 0, 1, 0, 1, 4],
  [0, 0, 0, 1, 0, 0, 5],
  [0, 0, 0, 0, 6, 0, 0],
  [0, 0, 0, 0, 5, 1, 0],
  [0, 0, 0, 0, 5, 0, 1],
  [0, 0, 0, 0, 4, 2, 0],
  [0, 0, 0, 0, 4, 1, 1],
  [0, 0, 0, 0, 4, 0, 2],
  [0, 0, 0, 0, 3, 3, 0],
  [0, 0, 0, 0, 3, 2, 1],
  [0, 0, 0, 0, 3, 1, 2],
  [0, 0, 0, 0, 3, 0, 3],
  [0, 0, 0, 0, 2, 4, 0],
  [0, 0, 0, 0, 2, 3, 1],
  [0, 0, 0, 0, 2, 2, 2],
  [0, 0, 0, 0, 2, 1, 3],
  [0, 0, 0, 0, 2, 0, 4],
  [0, 0, 0, 0, 1, 5, 0],
  [0, 0, 0, 0, 1, 4, 1],
  [0, 0, 0, 0, 1, 3, 2],
  [0, 0, 0, 0, 1, 2, 3],
  [0, 0, 0, 0, 1, 1, 4],
  [0, 0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 0, 6]
);
for problem in [3] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,1289.279563279358626],
  [-1.626638181046178, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,1057.600249368575987],
  [ 0.070237625591580, 3.317291395208870, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,1020.574639292272764],
  [-0.956636388132960, 1.897042033866215,-0.136144278505743,-1.207574648873586,-1.346300648261875,-0.605145016697405, 1.700443120066101,671.901311517167414],
  [ 3.658168266030613,-0.360700069715079,-0.299657492539754, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,793.164998521913731],
  [-0.634260428813467,-2.008213201261728,-0.725755166041949,-1.732073225147905,-0.187831358365720, 0.371773101854152, 3.135498286774040,847.499480618595044],
  [-1.271679991659528,-3.582635568624053, 2.993924019415889,-0.344455359021431, 0.000000000000000, 0.000000000000000, 0.000000000000000,615.995363000148700],
  [ 2.055683888422273,-1.358053012544990,-0.575079991137853,-0.716209250446015,-3.385993641651390,-1.179606716683682,-2.094995245575060,514.893062565125319],
  [-0.122460661365846, 0.268466604112167, 2.410122140201628, 3.052761759089337, 0.191675890803897,-3.632691193227495, 0.681541421084963,534.502176720145030],
  [-1.118448630753122, 0.433601203400047,-1.412545539687637, 4.315167073146621, 0.127953642890339, 1.777147560509801,-2.219086009881569,564.720906382725957],
  [ 1.045829617911560,-2.151241791896272,-0.247022912357223,-0.696356073352389, 4.252300627280125, 2.876788773432701,-0.831833116674962,475.985366746003194],
  [ 0.598014170967791,-3.634482999512554,-3.950456158927434,-2.320759161270762, 1.122393921202960, 0.459238604408045,-0.468370801256134,564.891555743446816],
  [ 0.824929772179276, 3.119966155834680,-0.444440007818099, 0.987498270076829, 4.053600208643047,-0.636870555245149,-3.009128103376873,348.506622253303419],
  [ 1.136399341202882,-0.498588134034496,-1.627094884632518,-0.186066751939791, 0.248374518696028,-2.994892260658773,-5.124090641505276,445.957035130658824],
  [ 0.376843035527294,-0.405058985549304, 2.404902052065237, 0.879004219343801,-0.951022619364683, 5.674093364730682, 1.208339003927199,527.972602268778473],
  [-2.221587343959733, 1.232703251400031, 1.159940208543615,-4.467458573980045, 2.677448133483573,-2.542686378112048,-1.340860047866071,416.035613723002712],
  [-4.631353117105665, 1.635168918501671, 1.367473056530349,-1.760072991614965, 0.424073820661307, 3.776421253553288,-0.511869974577167,338.665836843607508],
  [ 5.474293197146212,-0.414448755985364, 2.327190436734376, 3.803694891625492, 0.047964714388113, 0.000000000000000, 0.000000000000000,279.400664978684802],
  [-2.190508507706777, 1.949847026149891,-5.310569280882980, 3.291092030191674, 0.458118671563059,-1.019549705239207, 1.409442865599944,260.620624582638300],
  [ 1.257715754591049,-3.256016372979610,-1.281018239148523, 3.439545840936135, 4.975166141744100,-1.740069611521801, 0.343688294875845,288.964538816217157],
  [ 4.094968389258043, 2.499360967139422, 3.348123113724260,-4.378471421482422,-0.416850118497405, 0.477743705303356,-0.317496042664624,289.451264115735626],
  [-5.406854912720318,-0.896501444949322,-3.394239488592135, 0.529741282782574,-1.942141171911798,-0.031916805726328,-2.951384846643533,329.167554477148713],
  [-2.296525594000695, 1.873921192197941,-3.743843728053084,-2.378778173861169,-0.435012090921532,-4.313920319262399, 3.174965343816635,218.090998121259304],
  [ 0.404036231602862, 0.413784526133098, 4.892681857748561, 5.440158241709566,-1.065391057548950, 1.165988901178349, 1.464625644146103,242.892444292536908],
  [ 2.907123143123941,-0.697007740924753,-3.384240998277012, 4.233493907895613, 0.590080726297829,-2.077794667036060, 4.022448305504979,230.349378152980677],
  [-2.936426161530213, 1.247197838993260, 0.310193140450769, 3.839813587277785,-3.329322641297575, 0.924635103352671, 4.825068011155362,239.866853091643549],
  [ 5.408095219397954, 2.319686411259170,-3.641227778208358,-2.207312221471261, 2.420155149745030, 0.213657049822283, 1.276708909558319,212.411362859312675],
  [-2.532064987850742,-0.650873789694057, 5.218728882459812,-0.934789939397951,-3.845792971527148,-3.124659239938188, 1.003627611629899,252.695080244298651],
  [ 2.638498784465658,-3.321743292902568,-1.116439217309653, 0.919492556638582,-5.939855700666652,-2.011562680646352, 1.091492278821628,225.952767942128588],
  [ 2.841737788650021, 1.733564398928277,-4.632218987853087, 2.457430014550406,-2.445614256751402, 3.897609908540196, 0.968963387714297,258.967014561953135],
  [ 3.276233443877734, 0.137501346615799, 0.934267097120707, 1.292115442557164,-2.536167908863398, 3.912355009687807,-5.139285370427670,227.665424863284017],
  [ 1.721498849799956,-1.720007493766914, 6.341433137715900, 0.407321212850070, 1.799789050431302,-2.072704409203427,-3.332673426137438,228.616101302279532],
  [-0.832098758950359,-1.696498196546426,-3.396120591617885, 4.267526745790499,-3.167355862277105,-4.395706282342536,-1.641046619754965,163.821679101597510],
  [ 1.666992814368332, 1.981959560331296,-2.229649430676662,-6.573169409244288,-0.391280048552340, 2.735380256288053, 1.772014820825658,188.724573203694746],
  [-0.705170263297912, 1.345042378657968, 4.910809146632523,-3.090229374239468, 4.777224770704606, 2.393269362762210, 1.181685835749245,235.898434208387954],
  [-3.153737675179453, 2.026479922002730, 2.200867626021963, 3.223473350994866, 4.140944608572277,-0.980354915162157, 4.362923909385833,236.455023512064287],
  [ 0.549212930216030, 3.866407280008722,-0.554053101302856, 2.753415846285098, 5.026567311807129, 4.287806743646270, 0.760556763823538,154.464283035773576],
  [-0.730659691009983,-1.688521955219323, 1.116412313876941,-5.407118047697591,-4.897988126377584, 0.504695539018010,-3.075807583008996,211.944864841700166],
  [ 3.644919553752873, 5.678329580829508, 2.076653299723944, 0.831959154602171,-2.706549655829192, 0.244047813070563, 3.207000548853117,177.358734103712806],
  [-0.498410923999104,-4.767205523317473, 0.964304507511827,-5.869659889180840, 0.431762618681517, 2.174117539477745,-2.608252309242276,109.775690587335589],
  [ 3.943370816622712,-0.088367408932477, 1.927029047949976,-2.354721282453736, 4.842414151328058,-4.514109561879156, 1.561503239980324,188.121100447818520],
  [-1.339785604801031,-5.033255074777249,-1.144017273059332, 4.698964327922714,-2.777698230496075, 3.595626195424826,-0.023027164376139,154.885424178358221],
  [ 3.609135280974866, 3.143597498162326,-2.787911397853591, 0.693782992135738, 0.340859217167987,-6.346877130219085,-1.003695451549302,157.573023152448570],
  [-2.407437309582982, 4.368566605380406,-1.828207176250876,-0.969536769243136,-6.278702953975417, 2.010745697471497, 0.421651848521573,164.788486443129045],
  [ 2.817673933341632, 0.709644211928781, 1.582565421244573,-4.277444623516277,-2.798193872017845,-5.708974672196677, 1.991794127425053,176.530925977772000],
  [-1.351702258403987,-6.906732782595799, 2.141099383106305, 3.021286523658113,-1.341190315869046,-1.290621009432373,-2.652262100144227,160.447339423222161],
  [-2.715558702928515, 1.065293864068853, 3.923513126748495,-1.105962132335804, 0.286675533000703, 3.917767599757628,-5.764752892736297,119.256844095913650],
  [-5.173296043548782,-1.829642069218625,-3.891094275098334,-0.976159354226348, 5.153506119420341,-0.407620191325266, 1.596177118944045,161.773922577606271],
  [-1.091166702329592,-1.702495343446036, 3.049124478832635,-3.007085235494373,-1.781062342505188, 0.919164710734457, 7.070187572259412,130.715978660913834],
  [ 0.596242629914420, 5.158607595153480,-1.132248687412236,-3.474693897307577,-1.985825749263824, 1.799824990330592,-5.386268544042233,156.463287685563984],
  [-4.101254832032167, 0.231399044443830, 1.928897172662568,-0.645407289214162,-0.618452788775951,-1.242653932894297,-7.341496415127974,126.045204913668442],
  [ 1.916355345771389, 6.624145986886511, 2.787621298435953, 2.493340576360688, 1.666368364470367, 1.376374731283088,-3.328569908939246,123.916692191805339],
  [ 2.545940412811195,-5.141164028617955, 2.896928183977783, 0.838303946110001, 1.679262617504411, 0.247307866358099, 5.717012188341543,96.573246302691828],
  [ 4.748601654406284, 1.847982818435917, 1.976210159907392, 1.421027525480682, 4.722213137515718, 1.985626538022426, 4.661247928442161,114.550025605492920],
  [-3.049150817304905,-1.944251532502896, 1.753839902245469, 1.370375507961515,-7.489934107300979, 1.678331256732789,-1.800035068165546,129.836092589392621],
  [ 0.833323019314227, 0.025833067185144,-2.117889998692419,-0.939065308828594, 5.070942966054729, 1.186732667925057, 6.872023016249303,104.111189169758347],
  [-5.020640015635700,-1.605020434842301, 0.863312587251509, 2.920729398575475, 3.285272764897128,-4.836998941998234,-3.049144150898237,149.464290075106504],
  [-1.630635347290327, 4.446862311831713,-3.839021598415001,-4.180319328085313, 4.400324134734277, 2.451650577247714, 0.874043135706430,125.941989390383100],
  [-2.057690814639543,-1.211534928587023,-2.924664919411092, 1.788182883794555, 0.585877290115300,-7.559907530946953, 2.469358917832467,100.547247867031061],
  [-4.063637762215866,-2.751594856206326, 2.630443914472522, 3.338098773042477, 5.461819924304644, 2.880794227179436,-1.611430671759811,121.660078589261545],
  [ 1.746522019497172, 3.394404158244877,-1.524735225504699, 3.568124167123273,-6.386299467344882,-3.113935069140017, 1.784168960622393,105.808258157361237],
  [-1.751145638867457,-3.740564982960292,-4.536420865098382, 0.723735606356864,-3.755936095834154, 3.662580275136149, 4.247889347341108,107.822164987555908],
  [-1.028097272797212, 4.921310388149483, 2.599142580868237,-0.299042712574643,-4.826403632762936,-3.754531989429300,-3.775270165150077,128.937034052396058],
  [ 5.207264123810746,-2.022832468268474, 5.144181782425702,-1.865544719390729,-4.018746794238552, 1.162177324481698, 2.460406390307985,114.541593877551335],
  [-2.191779320588748,-5.873669573481704,-0.224173679232905,-1.983037266871139,-1.680275533690779,-6.191850080160757, 1.648100267851491,113.345461605586834],
  [-1.269717213362609, 0.746109710281135, 3.318914108424910, 5.999407694875576,-3.596521093315204,-0.821169734473376,-5.247178633075912,96.104115742090940],
  [-1.260346124236487,-0.627520381781567,-4.686822482124773,-2.564807524107914,-3.511362270823532, 6.350574797349059,-2.793403229589799,115.506578655392829],
  [ 5.145041472351764,-5.974991607494385,-3.371511787065554, 1.500456877934641,-0.722848773943964, 2.275064726388340, 3.389782109196048,92.290526959232437],
  [-1.754113651153384,-4.457481895048920, 2.806946231922224,-0.913358497546711, 6.194489567027917,-3.513818686096740, 3.339876551087025,95.988507080585308],
  [ 0.390782941523443,-5.836957193910234,-0.034074548921511, 0.761392152413864, 1.446461062220568, 2.495494619898365,-7.198088009479670,82.535235024053236],
  [ 1.420735254076026, 1.563032912859319,-2.940316292584320,-1.126283576846396, 3.876822938168566, 7.526351471364213,-2.990863879256094,85.015959984568198],
  [-4.708719808694743, 5.802972854666785,-3.792155025474250,-0.321013365979629, 0.723256400394252,-3.649337068374633,-3.403439903384214,77.117699787120301],
  [ 0.338388643745212, 1.289995752523726,-6.901487813828992,-3.822697411607109, 0.493435998099799,-0.587448197240258,-5.703849514033310,69.962400842314636],
  [ 4.559157482686432,-6.553295249353277, 2.882270939534056,-4.466160712891416, 0.999475004657072,-1.578974545440566,-1.643197165728018,82.547293337282170],
  [ 2.539583973917739,-0.584012505792336, 1.596448702498790,-5.767188447803606, 2.158811229368812, 4.304229112864432,-5.727194842669601,69.272233627021961],
  [-2.742384579460926, 0.498537578378661,-3.705412695968849,-8.030254368056941,-1.805280366405867,-2.929561539503136,-1.467114937960031,56.911595639656866],
  [ 2.479918026576300,-2.651645391105612,-6.372528197916372, 3.980686791533141,-0.952151114085521, 1.962621217773855,-5.060304595895874,80.776642261578218],
  [-8.206267750554447,-4.875673617030245,-0.215382477860269, 1.419018491202560,-0.206666700582137,-0.204665447566722, 2.760278465557718,81.527259366512624],
  [-0.298530347573670, 6.546056751162592, 6.005905381232752,-1.480426404602516, 1.610276531474704,-3.927577596607753, 1.323424348969767,81.291396043404873],
  [ 1.701919295261707, 1.657682255716769,-7.326177929959292,-2.348925305092575,-5.895647147726989,-1.938604447590690,-0.534231652629279,80.747585727243305],
  [-1.271564508232471,-1.752694233653546,-3.783268067956546, 5.204717244982884, 3.880232382519906, 4.778647591005569, 4.550058018542442,68.964745904500703],
  [-6.720038295177795, 2.275474185761550,-2.773070194082297, 2.650290445213754, 1.057371502115542, 6.287450851879034, 0.902608636450178,62.911103670644074],
  [ 2.253387443682509,-0.292695184649745, 0.046937352337265,-3.533603605094981,-7.197009959248287, 4.901880687993792, 3.620750137297060,68.309374091832282],
  [-0.754946582813249,-3.371590512157929, 2.914807564670875,-4.531415479236959, 0.599782627645771,-6.752768411162422,-4.490931800786483,48.968811726549063],
  [ 2.355601477617811, 1.175906075950929, 2.912162307210361, 1.348373481758226,-0.241145760190450,-5.016376643638528, 8.061689394641018,71.434283601744042],
  [-8.814013086258095, 1.720624517687020, 2.096172840672317,-3.067236411604437,-0.029432071399011,-3.633073783584885,-0.027955744410565,62.288782988143090],
  [-6.665173532236314,-1.852880126824379, 2.865619410710394,-4.979603200338842,-3.434957835237986, 3.759462747973787, 0.935315012460796,59.754253830505093],
  [ 3.132837197446797,-5.746067260561920, 3.449365688095964, 5.824136772166075, 3.018360607738321, 3.447531233227539, 0.278475038698660,54.732434287436448],
  [-0.155193193819843, 3.444949664053369, 7.760742701094810,-1.537253291310667,-4.645905599135984, 3.432170829887083,-1.541473704450425,68.484560682110327],
  [ 2.948073789255489, 2.723801766036777,-4.797582245164302,-2.622199291360160,-3.090956851141291, 0.002741341795407, 7.394134215293927,62.101710293452392],
  [-1.451448112831992, 4.406028695082354,-2.358028374048485,-0.894032581223434, 7.609146833449216,-4.749900281505783, 1.378405895900537,59.391252252565899],
  [-4.278795207351726, 2.382791659467758, 8.266689097053831, 1.865468016933200, 2.395390834139313,-0.655612631051140,-2.995896672634468,53.974655404789480],
  [-1.661658382057278, 5.826544712681654, 1.723422065317884, 6.722729596337191, 1.955551834218737,-4.604698479596496,-1.425528704390253,47.266065903404019],
  [-2.559636682440988,-5.050142171966893,-0.249590742495260, 6.364501293829094,-0.504088644302606,-2.321761120159124, 5.856912891393488,53.356740741558625],
  [ 0.296282812979282, 0.697877190931418, 1.950908084591401,-2.814671556808663, 7.859259883612419,-0.864711308736095,-6.212595356219234,51.522352727265393],
  [-0.589820759507765, 0.833459077396986,-9.813627288543648, 0.527482691109947, 3.497662198946469, 1.895563091355216, 0.257584063982185,51.244988702520068],
  [-7.355832433764559, 6.574655498850528, 2.688572273868025, 2.889928873927493,-2.325947254908639,-0.205407814889508,-0.676730373901176,44.114605720184976],
  [ 1.516838585553963, 5.254247215506083, 3.691840959474493,-2.503196732952583, 0.258556918437190, 4.079978741801840, 7.264350313914706,41.644981857971160],
  [ 3.958756887015462, 1.161659666995554, 1.140268478409026, 4.322525110406604,-8.214002005965478, 3.830577657995422,-0.810596021293756,41.382928917536617],
  [ 2.114421407109325,-0.052445646967659,-7.603207213230364,-4.149800912050256, 2.908487036532514,-5.558102744710384, 1.044283732626852,36.164999533920195],
  [ 8.082108816211724,-3.028850671069559,-0.839019608470115,-0.338701182392352, 5.255955460478418, 0.311990490184079,-4.227413072828282,47.374473441748052],
  [-26.965474498785088, 0.680609610699040,28.198713817558382,-10.371631505454971,43.343109071196515,84.567636940918732,-22.473580859643636, 0.000070997926956],
  [-0.615606549955091,-4.009917557758530,-3.600602521849164,-2.875768366286629, 5.687276703018332,-6.308208992536268,-3.398589417598656,43.159501931495193],
  [-6.670177289993150, 2.622675632302566,-2.519976064109954,-0.929461980035534,-1.085785301016123,-0.135410817945561, 7.944821825963588,39.903738860339054],
  [-1.280481022287018, 3.767283291409670,-3.842814749883550,-0.352712541602084, 0.126391804548080, 6.989298038415659, 6.624312915534046,39.041234073998190],
  [-4.593167973599107,-6.159109828164282,-2.894928909442395,-0.403577295743994, 2.351501497112969, 7.028182206450192,-1.112254060883226,40.325116052530639],
  [ 8.278218932259069,-0.810386563368898,-3.861411204012564,-3.925608760618688,-2.771215702803374, 3.229721233321251,-2.913026636445823,44.931912837543727],
  [ 7.236098736624053, 4.346881196474353,-1.462669060278619, 3.265075444936536,-3.671383468465442,-1.922972736607421,-5.015262176814531,39.060998477811864],
  [ 5.607794133403774,-3.979988430953478, 1.051597952814433, 4.088670273246791, 1.697123803938859,-7.714390063637597,-0.067803229393846,36.541055344041638],
  [ 5.055985004058917,-4.058016266644262,-3.478223045417643,-3.302243740097996, 0.938640772249370,-5.739939259030169, 5.594644665970309,32.989159716945714],
  [ 3.801224100920219,-6.731701391766639, 0.896367564376069,-2.348011810499005,-2.840210444002301, 7.447359815550089,-0.955527451106220,37.299229589747348],
  [-1.567503626364971,-3.639403802434511,-0.409307100294560,-5.155539831822814, 3.380200847936321, 7.482975503868152, 4.615109630002830,36.050912939697916],
  [-3.513904850415511,-1.828355144396559,-4.787993503027526, 1.053014320235919, 6.536664056515735, 1.327716912424911,-6.867662101690486,34.594063806667535],
  [ 4.654047758864817,-8.049577473738653,-4.417630150450996, 0.273428982067577, 0.347939505127575,-4.508998639497646,-2.682392140295016,26.910375555937190],
  [-7.268689046230571, 1.257135394171565,-0.529916630906198, 5.570984963668984,-4.991305737742877,-4.816456454424199,-0.478984696694352,27.761899338699582],
  [-5.672512638878479, 1.424792146958644, 3.429185708463913,-1.263316936964277, 1.709817979771903,-7.567996303415073, 5.168409551292346,25.871282027319353],
  [-2.764099203551695,10.418798662954716,-0.503829430508530, 0.708436958830612, 1.959795948531352, 0.859620054539071, 3.644789129337399,31.837173419248114],
  [-5.232866318116050, 3.970008733669462, 6.983823024265946,-0.499241470739520,-2.270123946168560, 2.185093212593039, 5.825524244769836,26.563439162989365],
  [ 2.497257888964434, 6.467510554755316,-4.381228097156337, 3.061357341362958, 3.610584529725503,-2.275071348132142, 6.419376472044359,30.139812904635761],
  [ 0.256757537962720, 6.894643598037446,-4.842749926594065, 6.301975983719001,-2.657698613894623,-2.538015702419771,-3.716334821380756,28.486364697028851],
  [ 6.804725569541989,-3.485270845999249, 1.457382943817282,-6.260796057377406, 2.143057505072531, 1.719072380722414, 5.569247753031108,29.470698398309626],
  [ 6.022715441216893, 3.779931278279750, 4.594138125147076,-2.083139437639299, 0.742274371413290,-3.618524417747284,-6.985358502952524,32.407494995044232],
  [-4.090588658226733, 7.146658688909180, 1.516455441399565,-7.728252542393209,-2.719963726218901, 0.471083221471190, 1.819072763306044,31.581166992444413],
  [ 1.108330620625957, 1.977099235772416,-5.763146102306619, 6.127010833580741, 7.027121457423705,-3.276095887689129,-2.383819184147240,27.488982543112268],
  [ 7.027662832271426, 1.336186449262468, 6.544212063226329,-0.462234391490780, 2.596507144212323, 5.783836472600519,-2.907348552789788,28.377962326331389],
  [-45.220377597915466,16.416158195839472,49.895863329177025,-20.036355135748899,74.965131286182611,-38.198232774398178,-10.318892101736424, 0.000046796424547],
  [ 5.858897155915473, 4.278660740615424,-5.237851205445097,-0.638734877494469, 5.326445092034199, 0.024221973534344,-6.025050866960094,22.852764101528479],
  [-3.057004784975989, 1.159363345491053,-2.071267254014230,-3.667898093672532,-5.871805999015795,-8.282673439307809,-3.834364384657106,26.802330295801070],
  [-6.527617651995842,-1.761676444508210,-2.193999582743642,-2.246851391647992,-8.539025287239951,-3.141162710760381, 2.819775588147979,27.747153111021412],
  [-7.701679641209471, 5.222208715664404, 0.202233443475621, 2.107820600207250, 6.723873436828538, 0.899699063391969,-3.073010985618273,26.282340488567222],
  [ 5.002709124668098, 0.508058503868012, 6.033023033728051, 2.909536721580539,-5.652911647216444,-6.649315966841334,-0.839522682979696,27.392303416480022],
  [ 7.327941140430768, 2.925685973895785,-2.230578018756300, 7.690157045675249, 3.031909228486046, 3.342462277841509,-0.786333103567899,29.224353855512756],
  [-5.524832461047379,-7.352724398266485,-3.763804465718112,-4.038799642974257,-1.674762084793430,-2.116562129727621,-5.039805222766033,26.455221299391461],
  [-0.796695495728401, 6.824850372071215, 0.791981054498596,-2.804524162670015,-1.631002186346903, 9.537824100302599, 0.230526318625235,19.622053265923608],
  [-3.237265628825178,-0.096835209519964,-0.856805344022981,11.265022065650346, 2.818912550225388, 1.191811574956086,-1.480584491388844,23.034217337814773],
  [-2.449044376016850, 6.812902556504505, 1.278749121337458, 4.993785667826311,-4.914501627199870, 6.114623713297851,-3.102853192234420,23.298623201416504],
  [-2.462552265370726,-5.167522578113894,-9.741398797157137, 0.458646092613362,-3.161165192081500,-2.811129086515554, 2.097416020596851,23.837577909890729],
  [-0.259904134211091,-2.221305869921011, 8.135602511491939,-8.409800168817725, 0.396074974393564,-1.102450896870639, 2.688685670572985,23.829151511317779],
  [ 1.281838069269493, 0.248923931421621, 4.288957256271478, 5.684663678518870, 4.666094739838757, 5.076322770046769,-7.142574998373683,24.101033663887705],
  [ 3.762273234323655,-1.648297499339148, 0.536403778883880, 7.297150339900435, 2.164520448097365,-3.860188407403314,-7.870817638885808,26.786062486537585],
  [-3.909039779594860,-4.309711835383655,-0.116820584849560,-9.225723291231095, 1.880683507507932,-2.962875514104229, 4.626736198287061,24.323207240793693],
  [ 0.551886461805247,-3.174282932165121,-1.394864776558920, 1.035269061360841,-7.497140753851536,-3.806728823554722, 8.327953318519825,18.869585832419837],
  [ 7.509195620040836,-0.767510573192301,-0.762447950027949,-1.192351505281830, 2.293551685491445, 8.748564058545059, 3.575256597604021,21.118096005185091],
  [ 2.456351068654635, 9.543152556599814,-7.174562999393805, 0.652172924798687,-0.575144922523845, 2.162574492477578,-1.023583924901432,20.313022358058802],
  [-8.764772923299041,-1.300908373141388, 5.172525125986010, 6.003691128737112,-1.700248961430110, 3.500403222924941,-0.549988682247036,22.351413183589941],
  [ 4.238483417171892,-8.567065934982883, 4.629138800987825, 2.201955141701735,-1.840672579319536,-4.808187944570422, 3.949096091863638,17.094832234116993],
  [-6.205618709835971,-1.655573553739905,-6.364699988578527,-7.016656124664181,-2.158653963467449, 3.366540669170348, 3.582559318522256,20.780891158566909],
  [-3.401606086380826, 4.957884593121197,-4.350717423448521, 3.952484023208232, 1.065411841624673, 5.019444109873004,-8.022020850588710,20.320841603028867],
  [-6.973047542895687,-6.312919354482668, 4.024651982852439,-4.788394651759330, 5.098139168751272, 0.809522185104770,-3.173281292177974,21.511785473466727],
  [ 3.888371367312768,-3.576829827054720, 6.710296562134500,-1.066446715315633,-6.128753215162047,-0.521084091266850,-7.245576555871593,19.086902758206467],
  [-0.039523394730299, 4.458278547344390, 0.879025460091208,-7.445386266853205, 4.406707538666697,-3.512343053112585, 7.815506437397166,19.165606306270327],
  [-1.089110364606925,-6.157414823705547, 9.623374066736625,-1.202765534441401,-0.898851259329403, 5.971543164750670,-1.396221959479056,18.479906220844278],
  [ 2.880420109579769, 2.038058809801217, 5.462351787487474, 4.978036463053898, 9.838409775334798,-2.741065077637037,-1.222545791204958,18.353893942226890],
  [ 0.040077010508711, 7.200061002132171,-0.796113763347251, 9.340714728152898,-1.548527370923658, 3.457728558397791, 4.360181528997535,15.931409687915959],
  [ 7.703816717147468,-2.822158521949860,-2.022654573517265,-4.178294896651586,-3.945126181645756,-6.548694297509993,-5.083539227153750,14.724292208734607],
  [-2.905977521182332,-8.622934146671197,-6.108119758113888, 6.288126307873479, 2.821059519584547,-2.423699365948780,-1.012860525287222,15.718044372867777],
  [ 5.262294783111757,-0.468065322998556, 0.890017303289280, 5.387186498469907,-3.139184365481795, 4.955758057726484, 9.124129420134864,18.498033456958762],
  [-0.634804354875546, 2.802934410586829, 3.462598160075610, 0.936042828289581, 2.133549845624705,-11.820424439147562,-3.321456742847612,15.530581104534145],
  [-6.033816682944236,-4.058596152533893, 9.799042149943812, 0.738666833871862, 1.975447883945643,-1.172009352498121, 4.796495979925433,12.165125997578468],
  [-3.716600983463381,-4.981267412847067, 4.101992177124208, 2.807330540592961, 3.188083247402473, 6.647556257548385, 7.811184314959174,16.053256579309110],
  [-6.836382022198697, 1.089083266651665,-3.239785650257705,-7.656417378953500, 3.919325509636526, 3.587330694724042,-5.918146580206107,16.345234217270963],
  [-2.716573824445768,-10.901619808965613, 1.671389178877123,-3.332697115410370,-5.035523848912334, 2.413752907635799, 3.732264531376820,14.301423789495271],
  [ 4.311561662578810, 0.552959485802217,11.433590892484213, 1.508310178989179, 2.408973188443271,-0.976734730568489, 5.213783228492403,14.183073128262006],
  [ 3.657995536739265,-5.826007901769277,-4.357607784821973,-9.169371434773119,-5.110719590213622,-1.078209351401441, 3.184249248935326,14.123441278241346],
  [ 4.580487717497607,10.116381531606915,-3.041263731643292,-5.637180868359968,-2.217747992969687,-4.570865166310134, 0.961133749887342,12.964121270150525],
  [ 5.318356759905281, 1.335814239920843,-1.478664021106841,-11.088280556196151, 2.296446797723234,-3.920370578316733,-3.946995369381340,12.568920561366138],
  [ 1.659115978376486,-3.257768035596520,-2.683976817474304,-9.174810273061446, 9.284572726915499, 1.005809804911389, 0.488731337979859,12.910150891597100],
  [12.004062652081194, 1.144547687645390,-1.401798349345760, 0.112848982373361,-4.315901341791065,-2.229282119176134, 5.111905670317928,12.073638257173037],
  [-7.473286395897037, 6.854425619443140,-9.197261262679437,-2.270906670203728,-2.435392453349849, 1.551917975239570, 0.843229477102532, 9.263154428064359],
  [ 8.683955574299063, 8.237969604994518, 1.972817997771078, 2.468450415472007, 4.572409669721377,-5.087319660480198, 1.654956592604212, 8.878664006755924],
  [-3.313228164849936, 8.555147451002828,-1.359570216191457, 1.281154403116583,-4.150478684178668,-8.497819358109686, 5.363100975937473,10.244262723749291],
  [-6.099994129551080,-4.364179954853316, 1.771096219938776, 1.433322330716724,-3.782856892307889, 8.607515525562519,-7.592980560725279, 8.756450382744976],
  [-9.115956687780535, 2.361761919063050, 2.161971628634002,-4.561912238962607, 6.822913109822497, 3.701144347201293, 6.113850436841234, 9.136768093857313],
  [-1.278346181133534, 2.873622133878557, 2.423347271090556,-8.248248608877715,-8.888024531221721,-3.148208137093627, 6.291733856782377, 7.871551332026524],
  [ 9.494402069463018,-8.054430113190461, 1.820156734758076, 4.498384773528599,-3.999971199973464, 2.111832975510060,-3.954148986799370, 8.316982429520376],
  [ 3.968154166042676,-3.448559234674264,-1.832056130510768,12.435354561667380,-5.388554849212228,-1.292853789241353, 0.219515181481940, 9.542358746513830],
  [-4.731071731019690,-1.892416207938478, 5.196312766985694, 7.372540857438841,-5.589702553398147,-8.334000766929295, 3.316889032966444, 6.184542298367428],
  [ 8.540748213395233, 8.670339668410543,-0.041278403643109,-0.933314523178503,-2.656356217794105, 7.971401206483842,-0.198946119591743, 8.233767645857920],
  [ 4.148928362322408, 4.787317774971355, 1.197303342454226,10.828741716199445, 0.477176824864151,-6.925979729636247, 3.832890358106456, 6.072357273302627],
  [ 4.788445924614876,-6.801386358432208, 6.867012988337144,-1.637586462169488, 8.949335946166087, 4.891217234843724, 1.094206733330674, 7.102504746685228],
  [-1.342239940140098, 5.751290342857212, 7.982206945165186, 5.749823068812624, 4.241373072834135, 8.429662953230938, 2.779698989178932, 7.735424310754727],
  [ 4.974580635607601,-6.054737645282366,-5.932129972858884, 5.061226324760121, 5.948387610285462, 8.365851106878010,-2.177224675736071, 5.931896811434769],
  [ 0.126869239190656,-5.974604828329713, 8.039811457636691, 5.233238129011187,-8.982190367968816, 1.888639558378697, 5.006856563070829, 6.633597442349509],
  [67.501055403817517,40.474033211915412,-26.906996183179373,17.620781424731824,18.553126111359109,57.442126900561412,-113.348375156421923, 0.000005326953312],
  [-2.401865020702746,-6.036270567640578,-6.960134010583245,-0.789904561821758, 3.981952546423721,-2.764097884240398,12.006386226371630, 5.140127284011376],
  [ 0.660732543204649, 0.776667970724293, 4.671263035529241,-12.221604076555547,-0.936416656425599, 9.684442663374659, 0.765350733596504, 4.322825754061479],
  [-1.110793838367071,10.575845703744463,-1.062340704353705,-6.772815167112933, 4.069932702191050,-7.565902629307453,-6.083662373015709, 3.658170102181132],
  [ 0.856119743849459,-10.110455509972290,-5.869583782830493,-1.288958106502920,-9.868606035866136, 1.584905713728100,-5.773533578709115, 4.506611849155931],
  [-0.431093027179412, 6.513638094823246, 7.313060356519151, 1.923644382995177,-11.334455697434207,-1.346112150877843, 6.708099564206393, 3.156897700961073],
  [ 9.849820724524971,-1.536464621024288,-11.538046874004321, 4.674283802776551,-1.067131763400667,-4.516938499967734,-0.342469465114971, 4.303857162172521],
  [-0.377423090583939,-6.222255491259959, 1.093478010692622, 3.971399900017214,-7.594288449474683,-10.082898239376592,-7.821874042269495, 3.782671245832061],
  [-0.677129150676518, 1.628707702256462,-5.557996421503515, 2.690368684178666,-10.402301462007298, 0.023469590828212,-11.283813321521743, 4.739849155947745],
  [ 7.763455405530010,-3.293888188294773,-7.981528814585253, 0.327980262279977,11.874004497137545,-0.733592278782226, 3.422161886193160, 3.227300855305107],
  [ 7.669446025034145, 5.860763413552168, 1.271886174927874,-6.585219516965031,-12.234873582314178,-0.201553573435067,-3.366957763971073, 3.585689816684502],
  [-3.183540583747575, 3.600969868291974,10.026621180170554,-11.217061485796753,-1.599080341303199,-3.273914126150420,-6.888492388273114, 3.025366382619355],
  [ 6.312889139548196, 8.862093163334938,10.655506334922636, 8.095730246050151,-3.753335858150086,-0.055381236776981,-2.530191897378212, 2.138926195293966],
  [-3.680944235722931,12.634122281416030, 5.580763031323727,-5.270311751882285, 5.181289148067921, 5.045655022477655,-5.856705375979306, 2.643199112872948],
  [ 7.600084826511505,10.244725601979765, 2.082374125307221,-7.029009635358940,10.253615951754822, 3.440417277681473, 0.000000000000000, 2.734349628127563],
  [-0.558911695129064,-16.711601332688126,-2.535153165588368,-1.521575289317830, 6.542356866163530, 1.400724949843690, 3.433210394548540, 2.536796568473942],
  [-6.564003012902286, 0.499057962566487,-9.400884170311551, 9.820710958862707,-10.405767782639636, 4.214680639203897, 0.663746191751065, 2.157028189476655],
  [-12.385355122221876, 3.306101969174838,-6.509695272749435,10.220196384646156, 4.494496178023662,-4.552233911766608, 5.095437822798039, 1.701752445942768],
  [ 5.044011318956876,-3.792589778485197,-14.373573959247414,-5.365827993129209, 2.420130482418419, 8.706340255134561, 6.739815391425485, 1.253002290681452],
  [-12.717147107042578,-8.522638982011939,10.819709381021752,-1.818997531204005,-6.420690993843712,-6.063329143078413,-8.525744393746121, 0.695056285524023],
  [ 1.794366510412947,-1.848891051529528, 0.013736741034149,12.624404114935620,-2.901636832961829,18.859523372839082,-2.734267820885057, 0.651119099346208],
  [21.620652795457303,-0.560569968856728, 6.363460511614537,-0.862742052115699, 3.039594014947471,-4.634127409975959,-0.279003607105722, 0.429641175034340],
  [-1.698364187797962,-0.044728005850316,-1.774538002877459, 0.673684571060674,22.911577496078863, 6.597660225822024, 2.299300215529342, 0.467580992205509],
  [-4.778809105054096, 0.639790229845399,-15.805224731837249, 4.992668258588109, 1.306237057726930,-14.147379887138008,-11.667542358652845, 0.355855876971423],
  [ 3.970125102915609,-2.348414886785279, 5.532725662409906,18.432986198735538,11.894720036698880,-0.191166802428182,11.217174994624783, 0.234736496084941],
  [ 0.831922190550165,-7.241874527452677,16.517429159653112,-4.839880782332330, 3.449188984302681,-17.766012559577504, 3.228564593289752, 0.206813126203001],
  [-4.548978428461385,-10.048374297635378,13.577602530862023,16.111306503265631, 5.976780173554302,-9.731155084605309, 0.529621088418835, 0.276808413015945],
  [-11.403333691511165,-0.788448728741747, 3.168369096787193, 1.500155527761309,-13.445917689424858,17.361628774913100,10.085455354666806, 0.252605885016155],
  [-4.257188548161186,11.072282239196115, 3.090428947594977, 6.481121930710950, 5.566540286765989,-8.272595903882554,-23.542158919928564, 0.141188676256618],
  [ 3.905355707024317,-6.045055944029207,-2.509739673247523,-9.410691893473365,-2.897009506707166,-1.977863211017327,-26.973695018489003, 0.128617638410892],
  [ 1.003297336493006,-18.220013910974913, 7.209757311194568, 1.787275678728750,16.445031575162471,-7.807717043425064,-13.775867496077392, 0.116971714152570],
  [-1.578775234276323, 6.089050505508843,-23.545072869737030,13.413950433620013,-10.519614210893000,-5.563669053449818,19.677296717239198, 0.034813417026653],
  [ 9.466413160537908,-18.423640747017803,-23.131117293653173,-19.830588062765418, 5.673030914896745,10.656090083738665,-15.058923556071804, 0.016508711186484],
  [-29.540982366576472,-2.321557269643545,-19.414957897328108,-12.832428289800193,10.954485602422890,-21.106578896480080,-3.475763600228245, 0.010178662457093],
  [-29.197874864381475,13.951942720366409,-0.582108856949991,-12.438558673834109,-19.186938885843595, 6.444511418502323,-20.371147350276598, 0.011458962867154],
  [-25.053100748524024,-13.279873273609796,-6.216849672492415,23.069931206926409, 0.063463949015252,-0.047479653855594,-25.935676928860676, 0.009684339978011],
  [ 8.422439774712313,-40.774310779723912,31.526569262495563,-33.259303066455729,-45.159857016545800,-23.014069619140916, 1.150807986199197, 0.000317937178946],
  [ 6.844739891673697,-24.405240070527931,56.615131553896163,44.164985634761237,-17.101482008778280,17.420367649526309,-31.077970712702434, 0.000188378864368],
  [-4.932332649352047,-6.530257318381608,-14.914297008216570,25.546392110832048,47.201520079724688,-58.798452736278449,37.485750724766774, 0.000175001554478],
  [-44.141747838663115,-29.801902635593724,-66.074684079822021,31.570938757978421,12.031132326109217,34.249979649525137,-11.716023486579536, 0.000071745167432]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 7_223_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(1716,"equations, ",1756,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir7_223_6E1.mac",err,"refir7_223_6E1.txt")
)$


==> anc/refir7_46_4E1ac.mac <==
/* r7_46_4E1ac.txt:4 formula 1 */
rule:"7_46_4";
n:7;
N:46;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0],
  [1, 1, 0, 1, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 0],
  [1, 0, 1, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0],
  [0, 2, 0, 1, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0],
  [0, 1, 0, 2, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 0, 1],
  [0, 1, 0, 1, 0, 2, 0],
  [0, 1, 0, 1, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0],
  [0, 0, 2, 1, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 0],
  [0, 0, 2, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0],
  [0, 0, 1, 0, 2, 1, 0],
  [0, 0, 1, 0, 2, 0, 1],
  [0, 0, 1, 0, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1],
  [0, 0, 1, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0],
  [0, 5, 0, 0, 0, 0, 0]
);
for problem in [3] do block(
x0:matrix(
  [-2.919553035887271, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,2999.034977168079877],
  [ 3.460272140619591, 2.583441257134286, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,2933.953409298860606],
  [ 0.338095865881977,-3.746906006678980, 4.806380318665463, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,1568.044072890766984],
  [-0.534912267648242,-0.196914607156561,-3.279602680537424, 5.745734188314676, 0.000000000000000, 0.000000000000000, 0.000000000000000,1144.030722463451184],
  [ 1.518699806514466,-2.823922301173129,-0.202809056712693,-1.254076393327084, 5.901805046518621, 0.000000000000000, 0.000000000000000,884.544649725011141],
  [-5.415590340027627,-0.048078695664352, 0.096726701228047, 0.369770514483796,-3.516880671250262, 2.693521507329656, 0.000000000000000,800.495989675229225],
  [ 4.664074490359573,-2.708043025543082,-4.220846882562807,-1.814537626656763,-0.942654930018356,-1.963700784713051,-0.908704435199011,835.729228943092835],
  [-1.104600464929036,-1.692960643167798,-3.899395944044414,-3.131212573785864, 1.648726123973702, 3.877888034695359, 2.636728305537779,856.118073551059865],
  [-0.295752894512359, 2.228407216645166, 1.292224528514038, 2.533051964223611, 6.175866997067353,-2.323975132446184, 1.697318223647296,586.547534212821688],
  [ 2.927890363152324,-2.516262691115253,-0.236256517442942, 2.003445879284297,-1.423268463449071, 4.032093486258658, 4.451634702163247,774.510269961093513],
  [-4.297901575001005,-3.430311816669233,-1.566351526253944, 0.040043074569610, 1.534564662289855,-4.466265407984937,-3.088711783579138,599.481155014485580],
  [ 0.979799073108664,-0.588128102520957,-0.167523523269194, 3.148894457714540,-3.454408895106525,-1.447452549977068,-5.979856999927430,641.160825070313194],
  [ 0.243579817386688, 0.587304278960320, 1.288364805580139, 0.385866663667970,-0.671957751388690,-7.783456345628222, 0.696640203773969,641.529145385322636],
  [-2.228082561683264, 1.014548577712437, 0.951119509028293,-3.557587953579833, 0.875910769511972, 4.102385984599250,-5.113388846653047,613.031606717792670],
  [-0.533032423467265, 2.294842430428465,-5.648477459223726,-0.033515479179962,-0.118396911522582,-3.121482840074381, 4.234147585557904,614.238183072376387],
  [ 1.777165014413612, 1.352109890925839, 4.037998910535731,-1.807775167292112,-5.951660240281170,-2.240589786833456,-1.794376499628287,440.547589965106738],
  [-0.028395540401855, 7.476075236122988,-0.453339587562253, 0.050225879107612,-0.261322318085375,-1.142990502237824,-3.883074096400874,412.837454447678226],
  [ 3.317396315173248,-0.600232064600033, 1.366705727369727,-5.587869230492290,-3.425478993241517, 3.890772337690870,-0.948626194163415,463.178659590021937],
  [-0.158662980319278,-3.277198020933084,-0.955142830598206, 1.412186736140929,-6.834227104069266,-2.047337923531370, 2.791246348982541,544.405375651027271],
  [-0.665212644318767, 3.268412548305686,-0.324671330587257,-5.955387851767826, 3.766247337933778,-2.399398232217628, 0.610051987941441,556.333101623213679],
  [ 0.495224219491350, 3.206395252819042, 4.134028827805176, 5.338838410843163,-1.330341034834764,-0.829940437863599, 4.117122741129768,461.858550061091364],
  [-2.798518187470626, 1.730295422407928, 4.655683398296175, 3.877979705155694, 3.771098043000528,-0.752625193988528,-5.345559356133258,341.025418740075736],
  [ 5.344456689712915,-0.161698281739340, 0.349114034806083, 2.492546011171815, 3.309880401919465, 5.416968207392238,-3.883443469250468,345.404257282468279],
  [-0.863254202496270, 0.737806574260579,-6.656287938370104, 0.338867866443526, 4.420339671127929, 1.202229786628011,-4.819716117614499,335.056752028678545],
  [ 0.237973373208471, 1.860173194859048, 5.482919678813818,-2.733964999203808, 3.624521531268027, 5.177896781268993, 2.978951088160948,346.059339656366944],
  [-4.935995886268918,-1.731777089020379, 1.673624585119255, 0.819114504847907, 1.913998418905321,-1.220888300718874, 7.816676696029949,301.546728931161056],
  [-0.573257136594081, 5.119632636170982, 0.229844678850686,-3.534030951481633,-4.654372620246384, 1.208552961135218, 5.721643061086603,326.897765310777004],
  [-0.270746275672038,-7.974933978282901,-1.612687134752644, 0.202729445743067,-2.054941054295125, 3.719089417391816,-4.374423708742726,288.370089488020824],
  [-2.557131524509879, 6.981691868343130,-1.572159849539561, 1.947798625456387, 2.769094947804708, 5.753760370194108, 1.875131735250818,256.040653293349010],
  [-2.422675080603962, 1.930909220820904,-5.064845021389149,-4.928646203403488,-4.552806828509736,-2.539178119655451,-3.617495038811867,291.027329099906410],
  [-5.269057505714842, 3.689825064719201, 7.195622689920227,-3.527253850160038,-0.806901413201097,-2.674074945660751, 0.275005100867829,214.706258462200907],
  [ 0.272427671733328, 2.257097254751843, 5.480311635278646, 4.581290772486221,-5.060679896675725, 6.178146816801061,-2.192489318691736,187.827909066215227],
  [-2.490160688891322,-5.147131024141959, 0.294220326636772,-7.541049098161200,-1.768159544631592,-2.215975530959362, 2.313814832418768,276.924409198172782],
  [ 6.432755489642124,-3.900268343402488, 2.556110064253327, 6.949954764499851, 1.437780068062515,-3.761710489618014,-0.932591844376443,169.579753767411916],
  [ 3.634581165013035,-1.758207244702635, 3.007182444432214,-5.217045614346344, 2.732414215860388,-3.926983681193258,-7.359187087493790,183.537509256631751],
  [ 6.484486253182901,-1.315959482335569, 2.989494777547369,-4.106708142757876, 0.970646889177948,-3.748315845573231, 7.575754931651016,159.383389906770191],
  [-4.841693179891881,-4.290245794951406, 1.049314994111712, 6.435187263892226, 4.742151943791355, 6.753850430176566, 0.325975521138660,127.804418215005626],
  [ 1.686947423498991, 2.891575623845853,-6.886017738261515, 1.300085044517386,-6.207060244863746, 6.460505227078424,-1.637160456519439,153.781412043443055],
  [ 0.253738431259582,-8.951231938726687,-3.882292046108168, 3.409020188318928, 3.692599049092748,-4.202581999637646, 4.393793225445719,102.812374507239539],
  [-9.430714310256510, 9.684487706956718,-2.163883071301173, 7.740045935838257,-6.579728359469339,-6.683130955405911,-0.945911778435046,25.818951669378105],
  [13.893721282092377, 6.643030919241416,-10.183162139307518, 7.060089213150079,13.898680766513804, 4.340571583263330,15.524198589598768, 4.233005436894884],
  [-26.396062842095873,10.097186866513024,-9.199352194885217,-2.316860067298825,14.732567431742797,-4.114897461930931, 2.191842632305810, 2.228130615747574],
  [34.365373783380718,25.883951807942175,44.328869180569960,-4.012491083676773,14.069873738631669,-5.554043200695000,-8.589354902974481, 0.184291049106823],
  [14.174331517452597,13.367233701151351,-15.773367106794947, 9.768360808790160,16.138267014497000,-24.237040151467532,-14.772474328398085, 0.955676675369633],
  [107.259132693021158,73.914747484284831,-45.344058076800380,67.684859720784885,-92.711141649351489,-38.076672221570860,24.834321446722061, 0.002721755075385],
  [-109.123971035356362,-90.863991929880783,85.754354795710825,123.213369476452300,-50.666110680366700,-61.231651140476181, 3.826684930615778, 0.001370526901394]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 7_46_4"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir7_46_4E1ac.mac",err,"refir7_46_4E1ac.txt")
)$


==> anc/refir8_325_6Sbda.mac <==
/* r8_325_6Sbda.txt:4 formula 1 */
rule:"8_325_6";
n:8;
N:325;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0, 0, 0],
  [4, 0, 0, 1, 0, 0, 0, 0],
  [4, 0, 0, 0, 1, 0, 0, 0],
  [4, 0, 0, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0, 0, 0],
  [3, 1, 0, 1, 0, 0, 0, 0],
  [3, 1, 0, 0, 1, 0, 0, 0],
  [3, 1, 0, 0, 0, 1, 0, 0],
  [3, 1, 0, 0, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0, 0, 0],
  [3, 0, 1, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 1, 0, 0, 0],
  [3, 0, 1, 0, 0, 1, 0, 0],
  [3, 0, 1, 0, 0, 0, 1, 0],
  [3, 0, 1, 0, 0, 0, 0, 1],
  [3, 0, 0, 2, 0, 0, 0, 0],
  [3, 0, 0, 1, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 1, 0, 0],
  [3, 0, 0, 1, 0, 0, 1, 0],
  [3, 0, 0, 1, 0, 0, 0, 1],
  [3, 0, 0, 0, 2, 0, 0, 0],
  [3, 0, 0, 0, 1, 1, 0, 0],
  [3, 0, 0, 0, 1, 0, 1, 0],
  [3, 0, 0, 0, 1, 0, 0, 1],
  [3, 0, 0, 0, 0, 2, 0, 0],
  [3, 0, 0, 0, 0, 1, 1, 0],
  [3, 0, 0, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0, 0, 0],
  [2, 2, 0, 1, 0, 0, 0, 0],
  [2, 2, 0, 0, 1, 0, 0, 0],
  [2, 2, 0, 0, 0, 1, 0, 0],
  [2, 2, 0, 0, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 1, 0, 0, 0, 0],
  [2, 1, 1, 0, 1, 0, 0, 0],
  [2, 1, 1, 0, 0, 1, 0, 0],
  [2, 1, 1, 0, 0, 0, 1, 0],
  [2, 1, 1, 0, 0, 0, 0, 1],
  [2, 1, 0, 2, 0, 0, 0, 0],
  [2, 1, 0, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 1, 0, 0],
  [2, 1, 0, 1, 0, 0, 1, 0],
  [2, 1, 0, 1, 0, 0, 0, 1],
  [2, 1, 0, 0, 2, 0, 0, 0],
  [2, 1, 0, 0, 1, 1, 0, 0],
  [2, 1, 0, 0, 1, 0, 1, 0],
  [2, 1, 0, 0, 1, 0, 0, 1],
  [2, 1, 0, 0, 0, 2, 0, 0],
  [2, 1, 0, 0, 0, 1, 1, 0],
  [2, 1, 0, 0, 0, 1, 0, 1],
  [2, 1, 0, 0, 0, 0, 2, 0],
  [2, 1, 0, 0, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0, 0, 0],
  [2, 0, 2, 1, 0, 0, 0, 0],
  [2, 0, 2, 0, 1, 0, 0, 0],
  [2, 0, 2, 0, 0, 1, 0, 0],
  [2, 0, 2, 0, 0, 0, 1, 0],
  [2, 0, 2, 0, 0, 0, 0, 1],
  [2, 0, 1, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 1, 0, 0, 0],
  [2, 0, 1, 1, 0, 1, 0, 0],
  [2, 0, 1, 1, 0, 0, 1, 0],
  [2, 0, 1, 1, 0, 0, 0, 1],
  [2, 0, 1, 0, 2, 0, 0, 0],
  [2, 0, 1, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 1, 0, 0, 1],
  [2, 0, 1, 0, 0, 2, 0, 0],
  [2, 0, 1, 0, 0, 1, 1, 0],
  [2, 0, 1, 0, 0, 1, 0, 1],
  [2, 0, 1, 0, 0, 0, 2, 0],
  [2, 0, 1, 0, 0, 0, 1, 1],
  [2, 0, 1, 0, 0, 0, 0, 2],
  [2, 0, 0, 3, 0, 0, 0, 0],
  [2, 0, 0, 2, 1, 0, 0, 0],
  [2, 0, 0, 2, 0, 1, 0, 0],
  [2, 0, 0, 2, 0, 0, 1, 0],
  [2, 0, 0, 2, 0, 0, 0, 1],
  [2, 0, 0, 1, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 1, 0, 0],
  [2, 0, 0, 1, 1, 0, 1, 0],
  [2, 0, 0, 1, 1, 0, 0, 1],
  [2, 0, 0, 1, 0, 2, 0, 0],
  [2, 0, 0, 1, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1, 0, 1],
  [2, 0, 0, 1, 0, 0, 2, 0],
  [2, 0, 0, 1, 0, 0, 1, 1],
  [2, 0, 0, 1, 0, 0, 0, 2],
  [2, 0, 0, 0, 3, 0, 0, 0],
  [2, 0, 0, 0, 2, 1, 0, 0],
  [2, 0, 0, 0, 2, 0, 1, 0],
  [2, 0, 0, 0, 2, 0, 0, 1],
  [2, 0, 0, 0, 1, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 1, 0],
  [2, 0, 0, 0, 1, 1, 0, 1],
  [2, 0, 0, 0, 1, 0, 2, 0],
  [2, 0, 0, 0, 1, 0, 1, 1],
  [2, 0, 0, 0, 1, 0, 0, 2],
  [2, 0, 0, 0, 0, 3, 0, 0],
  [2, 0, 0, 0, 0, 2, 1, 0],
  [2, 0, 0, 0, 0, 2, 0, 1],
  [2, 0, 0, 0, 0, 1, 2, 0],
  [2, 0, 0, 0, 0, 1, 1, 1],
  [2, 0, 0, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0, 0, 0],
  [1, 3, 0, 1, 0, 0, 0, 0],
  [1, 3, 0, 0, 1, 0, 0, 0],
  [1, 3, 0, 0, 0, 1, 0, 0],
  [1, 3, 0, 0, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0, 0, 0],
  [1, 2, 1, 1, 0, 0, 0, 0],
  [1, 2, 1, 0, 1, 0, 0, 0],
  [1, 2, 1, 0, 0, 1, 0, 0],
  [1, 2, 1, 0, 0, 0, 1, 0],
  [1, 2, 1, 0, 0, 0, 0, 1],
  [1, 2, 0, 2, 0, 0, 0, 0],
  [1, 2, 0, 1, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 1, 0, 0],
  [1, 2, 0, 1, 0, 0, 1, 0],
  [1, 2, 0, 1, 0, 0, 0, 1],
  [1, 2, 0, 0, 2, 0, 0, 0],
  [1, 2, 0, 0, 1, 1, 0, 0],
  [1, 2, 0, 0, 1, 0, 1, 0],
  [1, 2, 0, 0, 1, 0, 0, 1],
  [1, 2, 0, 0, 0, 2, 0, 0],
  [1, 2, 0, 0, 0, 1, 1, 0],
  [1, 2, 0, 0, 0, 1, 0, 1],
  [1, 2, 0, 0, 0, 0, 2, 0],
  [1, 2, 0, 0, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0, 0, 0],
  [1, 1, 2, 1, 0, 0, 0, 0],
  [1, 1, 2, 0, 1, 0, 0, 0],
  [1, 1, 2, 0, 0, 1, 0, 0],
  [1, 1, 2, 0, 0, 0, 1, 0],
  [1, 1, 2, 0, 0, 0, 0, 1],
  [1, 1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 1, 0, 0, 0, 1],
  [1, 1, 1, 0, 2, 0, 0, 0],
  [1, 1, 1, 0, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0, 1, 0],
  [1, 1, 1, 0, 1, 0, 0, 1],
  [1, 1, 1, 0, 0, 2, 0, 0],
  [1, 1, 1, 0, 0, 1, 1, 0],
  [1, 1, 1, 0, 0, 1, 0, 1],
  [1, 1, 1, 0, 0, 0, 2, 0],
  [1, 1, 1, 0, 0, 0, 1, 1],
  [1, 1, 1, 0, 0, 0, 0, 2],
  [1, 1, 0, 3, 0, 0, 0, 0],
  [1, 1, 0, 2, 1, 0, 0, 0],
  [1, 1, 0, 2, 0, 1, 0, 0],
  [1, 1, 0, 2, 0, 0, 1, 0],
  [1, 1, 0, 2, 0, 0, 0, 1],
  [1, 1, 0, 1, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 1, 0, 0],
  [1, 1, 0, 1, 1, 0, 1, 0],
  [1, 1, 0, 1, 1, 0, 0, 1],
  [1, 1, 0, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1, 0, 1],
  [1, 1, 0, 1, 0, 0, 2, 0],
  [1, 1, 0, 1, 0, 0, 1, 1],
  [1, 1, 0, 1, 0, 0, 0, 2],
  [1, 1, 0, 0, 3, 0, 0, 0],
  [1, 1, 0, 0, 2, 1, 0, 0],
  [1, 1, 0, 0, 2, 0, 1, 0],
  [1, 1, 0, 0, 2, 0, 0, 1],
  [1, 1, 0, 0, 1, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 1, 0],
  [1, 1, 0, 0, 1, 1, 0, 1],
  [1, 1, 0, 0, 1, 0, 2, 0],
  [1, 1, 0, 0, 1, 0, 1, 1],
  [1, 1, 0, 0, 1, 0, 0, 2],
  [1, 1, 0, 0, 0, 3, 0, 0],
  [1, 1, 0, 0, 0, 2, 1, 0],
  [1, 1, 0, 0, 0, 2, 0, 1],
  [1, 1, 0, 0, 0, 1, 2, 0],
  [1, 1, 0, 0, 0, 1, 1, 1],
  [1, 1, 0, 0, 0, 1, 0, 2],
  [1, 1, 0, 0, 0, 0, 3, 0],
  [1, 1, 0, 0, 0, 0, 2, 1],
  [1, 1, 0, 0, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0, 0, 0],
  [1, 0, 3, 1, 0, 0, 0, 0],
  [1, 0, 3, 0, 1, 0, 0, 0],
  [1, 0, 3, 0, 0, 1, 0, 0],
  [1, 0, 3, 0, 0, 0, 1, 0],
  [1, 0, 3, 0, 0, 0, 0, 1],
  [1, 0, 2, 2, 0, 0, 0, 0],
  [1, 0, 2, 1, 1, 0, 0, 0],
  [1, 0, 2, 1, 0, 1, 0, 0],
  [1, 0, 2, 1, 0, 0, 1, 0],
  [1, 0, 2, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 2, 0, 0, 0],
  [1, 0, 2, 0, 1, 1, 0, 0],
  [1, 0, 2, 0, 1, 0, 1, 0],
  [1, 0, 2, 0, 1, 0, 0, 1],
  [1, 0, 2, 0, 0, 2, 0, 0],
  [1, 0, 2, 0, 0, 1, 1, 0],
  [1, 0, 2, 0, 0, 1, 0, 1],
  [1, 0, 2, 0, 0, 0, 2, 0],
  [1, 0, 2, 0, 0, 0, 1, 1],
  [1, 0, 2, 0, 0, 0, 0, 2],
  [1, 0, 1, 3, 0, 0, 0, 0],
  [1, 0, 1, 2, 1, 0, 0, 0],
  [1, 0, 1, 2, 0, 1, 0, 0],
  [1, 0, 1, 2, 0, 0, 1, 0],
  [1, 0, 1, 2, 0, 0, 0, 1],
  [1, 0, 1, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 1, 0, 0, 1],
  [1, 0, 1, 1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0, 1, 1, 0],
  [1, 0, 1, 1, 0, 1, 0, 1],
  [1, 0, 1, 1, 0, 0, 2, 0],
  [1, 0, 1, 1, 0, 0, 1, 1],
  [1, 0, 1, 1, 0, 0, 0, 2],
  [1, 0, 1, 0, 3, 0, 0, 0],
  [1, 0, 1, 0, 2, 1, 0, 0],
  [1, 0, 1, 0, 2, 0, 1, 0],
  [1, 0, 1, 0, 2, 0, 0, 1],
  [1, 0, 1, 0, 1, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 1, 0],
  [1, 0, 1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 1, 0, 0, 2],
  [1, 0, 1, 0, 0, 3, 0, 0],
  [1, 0, 1, 0, 0, 2, 1, 0],
  [1, 0, 1, 0, 0, 2, 0, 1],
  [1, 0, 1, 0, 0, 1, 2, 0],
  [1, 0, 1, 0, 0, 1, 1, 1],
  [1, 0, 1, 0, 0, 1, 0, 2],
  [1, 0, 1, 0, 0, 0, 3, 0],
  [1, 0, 1, 0, 0, 0, 2, 1],
  [1, 0, 1, 0, 0, 0, 1, 2],
  [1, 0, 1, 0, 0, 0, 0, 3],
  [1, 0, 0, 4, 0, 0, 0, 0],
  [1, 0, 0, 3, 1, 0, 0, 0],
  [1, 0, 0, 3, 0, 1, 0, 0],
  [1, 0, 0, 3, 0, 0, 1, 0],
  [1, 0, 0, 3, 0, 0, 0, 1],
  [1, 0, 0, 2, 2, 0, 0, 0],
  [1, 0, 0, 2, 1, 1, 0, 0],
  [1, 0, 0, 2, 1, 0, 1, 0],
  [1, 0, 0, 2, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 2, 0, 0],
  [1, 0, 0, 2, 0, 1, 1, 0],
  [1, 0, 0, 2, 0, 1, 0, 1],
  [1, 0, 0, 2, 0, 0, 2, 0],
  [1, 0, 0, 2, 0, 0, 1, 1],
  [1, 0, 0, 2, 0, 0, 0, 2],
  [1, 0, 0, 1, 3, 0, 0, 0],
  [1, 0, 0, 1, 2, 1, 0, 0],
  [1, 0, 0, 1, 2, 0, 1, 0],
  [1, 0, 0, 1, 2, 0, 0, 1],
  [1, 0, 0, 1, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 1, 0, 1],
  [1, 0, 0, 1, 1, 0, 2, 0],
  [1, 0, 0, 1, 1, 0, 1, 1],
  [1, 0, 0, 1, 1, 0, 0, 2],
  [1, 0, 0, 1, 0, 3, 0, 0],
  [1, 0, 0, 1, 0, 2, 1, 0],
  [1, 0, 0, 1, 0, 2, 0, 1],
  [1, 0, 0, 1, 0, 1, 2, 0],
  [1, 0, 0, 1, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 1, 0, 2],
  [1, 0, 0, 1, 0, 0, 3, 0],
  [1, 0, 0, 1, 0, 0, 2, 1],
  [1, 0, 0, 1, 0, 0, 1, 2],
  [1, 0, 0, 1, 0, 0, 0, 3],
  [1, 0, 0, 0, 4, 0, 0, 0],
  [1, 0, 0, 0, 3, 1, 0, 0],
  [1, 0, 0, 0, 3, 0, 1, 0],
  [1, 0, 0, 0, 3, 0, 0, 1],
  [1, 0, 0, 0, 2, 2, 0, 0],
  [1, 0, 0, 0, 2, 1, 1, 0],
  [1, 0, 0, 0, 2, 1, 0, 1],
  [1, 0, 0, 0, 2, 0, 2, 0],
  [1, 0, 0, 0, 2, 0, 1, 1],
  [1, 0, 0, 0, 2, 0, 0, 2],
  [1, 0, 0, 0, 1, 3, 0, 0],
  [1, 0, 0, 0, 1, 2, 1, 0],
  [1, 0, 0, 0, 1, 2, 0, 1],
  [1, 0, 0, 0, 1, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1, 1],
  [1, 0, 0, 0, 1, 1, 0, 2],
  [1, 0, 0, 0, 1, 0, 3, 0],
  [1, 0, 0, 0, 1, 0, 2, 1],
  [1, 0, 0, 0, 1, 0, 1, 2],
  [1, 0, 0, 0, 1, 0, 0, 3],
  [1, 0, 0, 0, 0, 4, 0, 0],
  [1, 0, 0, 0, 0, 3, 1, 0],
  [1, 0, 0, 0, 0, 3, 0, 1],
  [1, 0, 0, 0, 0, 2, 2, 0],
  [1, 0, 0, 0, 0, 2, 1, 1],
  [1, 0, 0, 0, 0, 2, 0, 2],
  [1, 0, 0, 0, 0, 1, 3, 0],
  [1, 0, 0, 0, 0, 1, 2, 1],
  [1, 0, 0, 0, 0, 1, 1, 2],
  [1, 0, 0, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0, 0, 0],
  [0, 4, 0, 1, 0, 0, 0, 0],
  [0, 4, 0, 0, 1, 0, 0, 0],
  [0, 4, 0, 0, 0, 1, 0, 0],
  [0, 4, 0, 0, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0, 0, 0],
  [0, 3, 1, 1, 0, 0, 0, 0],
  [0, 3, 1, 0, 1, 0, 0, 0],
  [0, 3, 1, 0, 0, 1, 0, 0],
  [0, 3, 1, 0, 0, 0, 1, 0],
  [0, 3, 1, 0, 0, 0, 0, 1],
  [0, 3, 0, 2, 0, 0, 0, 0],
  [0, 3, 0, 1, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 1, 0, 0],
  [0, 3, 0, 1, 0, 0, 1, 0],
  [0, 3, 0, 1, 0, 0, 0, 1],
  [0, 3, 0, 0, 2, 0, 0, 0],
  [0, 3, 0, 0, 1, 1, 0, 0],
  [0, 3, 0, 0, 1, 0, 1, 0],
  [0, 3, 0, 0, 1, 0, 0, 1],
  [0, 3, 0, 0, 0, 2, 0, 0],
  [0, 3, 0, 0, 0, 1, 1, 0],
  [0, 3, 0, 0, 0, 1, 0, 1],
  [0, 3, 0, 0, 0, 0, 2, 0],
  [0, 3, 0, 0, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0, 0, 0],
  [0, 2, 2, 1, 0, 0, 0, 0],
  [0, 2, 2, 0, 1, 0, 0, 0],
  [0, 2, 2, 0, 0, 1, 0, 0],
  [0, 2, 2, 0, 0, 0, 1, 0],
  [0, 2, 2, 0, 0, 0, 0, 1],
  [0, 2, 1, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 1, 0, 0, 0],
  [0, 2, 1, 1, 0, 1, 0, 0],
  [0, 2, 1, 1, 0, 0, 1, 0],
  [0, 2, 1, 1, 0, 0, 0, 1],
  [0, 2, 1, 0, 2, 0, 0, 0],
  [0, 2, 1, 0, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0, 1, 0],
  [0, 2, 1, 0, 1, 0, 0, 1],
  [0, 2, 1, 0, 0, 2, 0, 0],
  [0, 2, 1, 0, 0, 1, 1, 0],
  [0, 2, 1, 0, 0, 1, 0, 1],
  [0, 2, 1, 0, 0, 0, 2, 0],
  [0, 2, 1, 0, 0, 0, 1, 1],
  [0, 2, 1, 0, 0, 0, 0, 2],
  [0, 2, 0, 3, 0, 0, 0, 0],
  [0, 2, 0, 2, 1, 0, 0, 0],
  [0, 2, 0, 2, 0, 1, 0, 0],
  [0, 2, 0, 2, 0, 0, 1, 0],
  [0, 2, 0, 2, 0, 0, 0, 1],
  [0, 2, 0, 1, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 1, 0, 0],
  [0, 2, 0, 1, 1, 0, 1, 0],
  [0, 2, 0, 1, 1, 0, 0, 1],
  [0, 2, 0, 1, 0, 2, 0, 0],
  [0, 2, 0, 1, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1, 0, 1],
  [0, 2, 0, 1, 0, 0, 2, 0],
  [0, 2, 0, 1, 0, 0, 1, 1],
  [0, 2, 0, 1, 0, 0, 0, 2],
  [0, 2, 0, 0, 3, 0, 0, 0],
  [0, 2, 0, 0, 2, 1, 0, 0],
  [0, 2, 0, 0, 2, 0, 1, 0],
  [0, 2, 0, 0, 2, 0, 0, 1],
  [0, 2, 0, 0, 1, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 1, 0],
  [0, 2, 0, 0, 1, 1, 0, 1],
  [0, 2, 0, 0, 1, 0, 2, 0],
  [0, 2, 0, 0, 1, 0, 1, 1],
  [0, 2, 0, 0, 1, 0, 0, 2],
  [0, 2, 0, 0, 0, 3, 0, 0],
  [0, 2, 0, 0, 0, 2, 1, 0],
  [0, 2, 0, 0, 0, 2, 0, 1],
  [0, 2, 0, 0, 0, 1, 2, 0],
  [0, 2, 0, 0, 0, 1, 1, 1],
  [0, 2, 0, 0, 0, 1, 0, 2],
  [0, 2, 0, 0, 0, 0, 3, 0],
  [0, 2, 0, 0, 0, 0, 2, 1],
  [0, 2, 0, 0, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0, 0, 0],
  [0, 1, 3, 1, 0, 0, 0, 0],
  [0, 1, 3, 0, 1, 0, 0, 0],
  [0, 1, 3, 0, 0, 1, 0, 0],
  [0, 1, 3, 0, 0, 0, 1, 0],
  [0, 1, 3, 0, 0, 0, 0, 1],
  [0, 1, 2, 2, 0, 0, 0, 0],
  [0, 1, 2, 1, 1, 0, 0, 0],
  [0, 1, 2, 1, 0, 1, 0, 0],
  [0, 1, 2, 1, 0, 0, 1, 0],
  [0, 1, 2, 1, 0, 0, 0, 1],
  [0, 1, 2, 0, 2, 0, 0, 0],
  [0, 1, 2, 0, 1, 1, 0, 0],
  [0, 1, 2, 0, 1, 0, 1, 0],
  [0, 1, 2, 0, 1, 0, 0, 1],
  [0, 1, 2, 0, 0, 2, 0, 0],
  [0, 1, 2, 0, 0, 1, 1, 0],
  [0, 1, 2, 0, 0, 1, 0, 1],
  [0, 1, 2, 0, 0, 0, 2, 0],
  [0, 1, 2, 0, 0, 0, 1, 1],
  [0, 1, 2, 0, 0, 0, 0, 2],
  [0, 1, 1, 3, 0, 0, 0, 0],
  [0, 1, 1, 2, 1, 0, 0, 0],
  [0, 1, 1, 2, 0, 1, 0, 0],
  [0, 1, 1, 2, 0, 0, 1, 0],
  [0, 1, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 1, 0, 0, 0, 2],
  [0, 1, 1, 0, 3, 0, 0, 0],
  [0, 1, 1, 0, 2, 1, 0, 0],
  [0, 1, 1, 0, 2, 0, 1, 0],
  [0, 1, 1, 0, 2, 0, 0, 1],
  [0, 1, 1, 0, 1, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1, 1, 0, 1],
  [0, 1, 1, 0, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 0, 1, 1],
  [0, 1, 1, 0, 1, 0, 0, 2],
  [0, 1, 1, 0, 0, 3, 0, 0],
  [0, 1, 1, 0, 0, 2, 1, 0],
  [0, 1, 1, 0, 0, 2, 0, 1],
  [0, 1, 1, 0, 0, 1, 2, 0],
  [0, 1, 1, 0, 0, 1, 1, 1],
  [0, 1, 1, 0, 0, 1, 0, 2],
  [0, 1, 1, 0, 0, 0, 3, 0],
  [0, 1, 1, 0, 0, 0, 2, 1],
  [0, 1, 1, 0, 0, 0, 1, 2],
  [0, 1, 1, 0, 0, 0, 0, 3],
  [0, 1, 0, 4, 0, 0, 0, 0],
  [0, 1, 0, 3, 1, 0, 0, 0],
  [0, 1, 0, 3, 0, 1, 0, 0],
  [0, 1, 0, 3, 0, 0, 1, 0],
  [0, 1, 0, 3, 0, 0, 0, 1],
  [0, 1, 0, 2, 2, 0, 0, 0],
  [0, 1, 0, 2, 1, 1, 0, 0],
  [0, 1, 0, 2, 1, 0, 1, 0],
  [0, 1, 0, 2, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 2, 0, 0],
  [0, 1, 0, 2, 0, 1, 1, 0],
  [0, 1, 0, 2, 0, 1, 0, 1],
  [0, 1, 0, 2, 0, 0, 2, 0],
  [0, 1, 0, 2, 0, 0, 1, 1],
  [0, 1, 0, 2, 0, 0, 0, 2],
  [0, 1, 0, 1, 3, 0, 0, 0],
  [0, 1, 0, 1, 2, 1, 0, 0],
  [0, 1, 0, 1, 2, 0, 1, 0],
  [0, 1, 0, 1, 2, 0, 0, 1],
  [0, 1, 0, 1, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 1, 0, 1],
  [0, 1, 0, 1, 1, 0, 2, 0],
  [0, 1, 0, 1, 1, 0, 1, 1],
  [0, 1, 0, 1, 1, 0, 0, 2],
  [0, 1, 0, 1, 0, 3, 0, 0],
  [0, 1, 0, 1, 0, 2, 1, 0],
  [0, 1, 0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 1, 0, 2],
  [0, 1, 0, 1, 0, 0, 3, 0],
  [0, 1, 0, 1, 0, 0, 2, 1],
  [0, 1, 0, 1, 0, 0, 1, 2],
  [0, 1, 0, 1, 0, 0, 0, 3],
  [0, 1, 0, 0, 4, 0, 0, 0],
  [0, 1, 0, 0, 3, 1, 0, 0],
  [0, 1, 0, 0, 3, 0, 1, 0],
  [0, 1, 0, 0, 3, 0, 0, 1],
  [0, 1, 0, 0, 2, 2, 0, 0],
  [0, 1, 0, 0, 2, 1, 1, 0],
  [0, 1, 0, 0, 2, 1, 0, 1],
  [0, 1, 0, 0, 2, 0, 2, 0],
  [0, 1, 0, 0, 2, 0, 1, 1],
  [0, 1, 0, 0, 2, 0, 0, 2],
  [0, 1, 0, 0, 1, 3, 0, 0],
  [0, 1, 0, 0, 1, 2, 1, 0],
  [0, 1, 0, 0, 1, 2, 0, 1],
  [0, 1, 0, 0, 1, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1, 1],
  [0, 1, 0, 0, 1, 1, 0, 2],
  [0, 1, 0, 0, 1, 0, 3, 0],
  [0, 1, 0, 0, 1, 0, 2, 1],
  [0, 1, 0, 0, 1, 0, 1, 2],
  [0, 1, 0, 0, 1, 0, 0, 3],
  [0, 1, 0, 0, 0, 4, 0, 0],
  [0, 1, 0, 0, 0, 3, 1, 0],
  [0, 1, 0, 0, 0, 3, 0, 1],
  [0, 1, 0, 0, 0, 2, 2, 0],
  [0, 1, 0, 0, 0, 2, 1, 1],
  [0, 1, 0, 0, 0, 2, 0, 2],
  [0, 1, 0, 0, 0, 1, 3, 0],
  [0, 1, 0, 0, 0, 1, 2, 1],
  [0, 1, 0, 0, 0, 1, 1, 2],
  [0, 1, 0, 0, 0, 1, 0, 3],
  [0, 1, 0, 0, 0, 0, 4, 0],
  [0, 1, 0, 0, 0, 0, 3, 1],
  [0, 1, 0, 0, 0, 0, 2, 2],
  [0, 1, 0, 0, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0, 0, 0],
  [0, 0, 4, 1, 0, 0, 0, 0],
  [0, 0, 4, 0, 1, 0, 0, 0],
  [0, 0, 4, 0, 0, 1, 0, 0],
  [0, 0, 4, 0, 0, 0, 1, 0],
  [0, 0, 4, 0, 0, 0, 0, 1],
  [0, 0, 3, 2, 0, 0, 0, 0],
  [0, 0, 3, 1, 1, 0, 0, 0],
  [0, 0, 3, 1, 0, 1, 0, 0],
  [0, 0, 3, 1, 0, 0, 1, 0],
  [0, 0, 3, 1, 0, 0, 0, 1],
  [0, 0, 3, 0, 2, 0, 0, 0],
  [0, 0, 3, 0, 1, 1, 0, 0],
  [0, 0, 3, 0, 1, 0, 1, 0],
  [0, 0, 3, 0, 1, 0, 0, 1],
  [0, 0, 3, 0, 0, 2, 0, 0],
  [0, 0, 3, 0, 0, 1, 1, 0],
  [0, 0, 3, 0, 0, 1, 0, 1],
  [0, 0, 3, 0, 0, 0, 2, 0],
  [0, 0, 3, 0, 0, 0, 1, 1],
  [0, 0, 3, 0, 0, 0, 0, 2],
  [0, 0, 2, 3, 0, 0, 0, 0],
  [0, 0, 2, 2, 1, 0, 0, 0],
  [0, 0, 2, 2, 0, 1, 0, 0],
  [0, 0, 2, 2, 0, 0, 1, 0],
  [0, 0, 2, 2, 0, 0, 0, 1],
  [0, 0, 2, 1, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 1, 0, 0],
  [0, 0, 2, 1, 1, 0, 1, 0],
  [0, 0, 2, 1, 1, 0, 0, 1],
  [0, 0, 2, 1, 0, 2, 0, 0],
  [0, 0, 2, 1, 0, 1, 1, 0],
  [0, 0, 2, 1, 0, 1, 0, 1],
  [0, 0, 2, 1, 0, 0, 2, 0],
  [0, 0, 2, 1, 0, 0, 1, 1],
  [0, 0, 2, 1, 0, 0, 0, 2],
  [0, 0, 2, 0, 3, 0, 0, 0],
  [0, 0, 2, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 2, 0, 0, 1],
  [0, 0, 2, 0, 1, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 1, 0],
  [0, 0, 2, 0, 1, 1, 0, 1],
  [0, 0, 2, 0, 1, 0, 2, 0],
  [0, 0, 2, 0, 1, 0, 1, 1],
  [0, 0, 2, 0, 1, 0, 0, 2],
  [0, 0, 2, 0, 0, 3, 0, 0],
  [0, 0, 2, 0, 0, 2, 1, 0],
  [0, 0, 2, 0, 0, 2, 0, 1],
  [0, 0, 2, 0, 0, 1, 2, 0],
  [0, 0, 2, 0, 0, 1, 1, 1],
  [0, 0, 2, 0, 0, 1, 0, 2],
  [0, 0, 2, 0, 0, 0, 3, 0],
  [0, 0, 2, 0, 0, 0, 2, 1],
  [0, 0, 2, 0, 0, 0, 1, 2],
  [0, 0, 2, 0, 0, 0, 0, 3],
  [0, 0, 1, 4, 0, 0, 0, 0],
  [0, 0, 1, 3, 1, 0, 0, 0],
  [0, 0, 1, 3, 0, 1, 0, 0],
  [0, 0, 1, 3, 0, 0, 1, 0],
  [0, 0, 1, 3, 0, 0, 0, 1],
  [0, 0, 1, 2, 2, 0, 0, 0],
  [0, 0, 1, 2, 1, 1, 0, 0],
  [0, 0, 1, 2, 1, 0, 1, 0],
  [0, 0, 1, 2, 1, 0, 0, 1],
  [0, 0, 1, 2, 0, 2, 0, 0],
  [0, 0, 1, 2, 0, 1, 1, 0],
  [0, 0, 1, 2, 0, 1, 0, 1],
  [0, 0, 1, 2, 0, 0, 2, 0],
  [0, 0, 1, 2, 0, 0, 1, 1],
  [0, 0, 1, 2, 0, 0, 0, 2],
  [0, 0, 1, 1, 3, 0, 0, 0],
  [0, 0, 1, 1, 2, 1, 0, 0],
  [0, 0, 1, 1, 2, 0, 1, 0],
  [0, 0, 1, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 1, 0, 0, 2],
  [0, 0, 1, 1, 0, 3, 0, 0],
  [0, 0, 1, 1, 0, 2, 1, 0],
  [0, 0, 1, 1, 0, 2, 0, 1],
  [0, 0, 1, 1, 0, 1, 2, 0],
  [0, 0, 1, 1, 0, 1, 1, 1],
  [0, 0, 1, 1, 0, 1, 0, 2],
  [0, 0, 1, 1, 0, 0, 3, 0],
  [0, 0, 1, 1, 0, 0, 2, 1],
  [0, 0, 1, 1, 0, 0, 1, 2],
  [0, 0, 1, 1, 0, 0, 0, 3],
  [0, 0, 1, 0, 4, 0, 0, 0],
  [0, 0, 1, 0, 3, 1, 0, 0],
  [0, 0, 1, 0, 3, 0, 1, 0],
  [0, 0, 1, 0, 3, 0, 0, 1],
  [0, 0, 1, 0, 2, 2, 0, 0],
  [0, 0, 1, 0, 2, 1, 1, 0],
  [0, 0, 1, 0, 2, 1, 0, 1],
  [0, 0, 1, 0, 2, 0, 2, 0],
  [0, 0, 1, 0, 2, 0, 1, 1],
  [0, 0, 1, 0, 2, 0, 0, 2],
  [0, 0, 1, 0, 1, 3, 0, 0],
  [0, 0, 1, 0, 1, 2, 1, 0],
  [0, 0, 1, 0, 1, 2, 0, 1],
  [0, 0, 1, 0, 1, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1, 1],
  [0, 0, 1, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 1, 0, 0, 3],
  [0, 0, 1, 0, 0, 4, 0, 0],
  [0, 0, 1, 0, 0, 3, 1, 0],
  [0, 0, 1, 0, 0, 3, 0, 1],
  [0, 0, 1, 0, 0, 2, 2, 0],
  [0, 0, 1, 0, 0, 2, 1, 1],
  [0, 0, 1, 0, 0, 2, 0, 2],
  [0, 0, 1, 0, 0, 1, 3, 0],
  [0, 0, 1, 0, 0, 1, 2, 1],
  [0, 0, 1, 0, 0, 1, 1, 2],
  [0, 0, 1, 0, 0, 1, 0, 3],
  [0, 0, 1, 0, 0, 0, 4, 0],
  [0, 0, 1, 0, 0, 0, 3, 1],
  [0, 0, 1, 0, 0, 0, 2, 2],
  [0, 0, 1, 0, 0, 0, 1, 3],
  [0, 0, 1, 0, 0, 0, 0, 4],
  [0, 0, 0, 5, 0, 0, 0, 0],
  [0, 0, 0, 4, 1, 0, 0, 0],
  [0, 0, 0, 4, 0, 1, 0, 0],
  [0, 0, 0, 4, 0, 0, 1, 0],
  [0, 0, 0, 4, 0, 0, 0, 1],
  [0, 0, 0, 3, 2, 0, 0, 0],
  [0, 0, 0, 3, 1, 1, 0, 0],
  [0, 0, 0, 3, 1, 0, 1, 0],
  [0, 0, 0, 3, 1, 0, 0, 1],
  [0, 0, 0, 3, 0, 2, 0, 0],
  [0, 0, 0, 3, 0, 1, 1, 0],
  [0, 0, 0, 3, 0, 1, 0, 1],
  [0, 0, 0, 3, 0, 0, 2, 0],
  [0, 0, 0, 3, 0, 0, 1, 1],
  [0, 0, 0, 3, 0, 0, 0, 2],
  [0, 0, 0, 2, 3, 0, 0, 0],
  [0, 0, 0, 2, 2, 1, 0, 0],
  [0, 0, 0, 2, 2, 0, 1, 0],
  [0, 0, 0, 2, 2, 0, 0, 1],
  [0, 0, 0, 2, 1, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 1, 0],
  [0, 0, 0, 2, 1, 1, 0, 1],
  [0, 0, 0, 2, 1, 0, 2, 0],
  [0, 0, 0, 2, 1, 0, 1, 1],
  [0, 0, 0, 2, 1, 0, 0, 2],
  [0, 0, 0, 2, 0, 3, 0, 0],
  [0, 0, 0, 2, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 2, 0, 1],
  [0, 0, 0, 2, 0, 1, 2, 0],
  [0, 0, 0, 2, 0, 1, 1, 1],
  [0, 0, 0, 2, 0, 1, 0, 2],
  [0, 0, 0, 2, 0, 0, 3, 0],
  [0, 0, 0, 2, 0, 0, 2, 1],
  [0, 0, 0, 2, 0, 0, 1, 2],
  [0, 0, 0, 2, 0, 0, 0, 3],
  [0, 0, 0, 1, 4, 0, 0, 0],
  [0, 0, 0, 1, 3, 1, 0, 0],
  [0, 0, 0, 1, 3, 0, 1, 0],
  [0, 0, 0, 1, 3, 0, 0, 1],
  [0, 0, 0, 1, 2, 2, 0, 0],
  [0, 0, 0, 1, 2, 1, 1, 0],
  [0, 0, 0, 1, 2, 1, 0, 1],
  [0, 0, 0, 1, 2, 0, 2, 0],
  [0, 0, 0, 1, 2, 0, 1, 1],
  [0, 0, 0, 1, 2, 0, 0, 2],
  [0, 0, 0, 1, 1, 3, 0, 0],
  [0, 0, 0, 1, 1, 2, 1, 0],
  [0, 0, 0, 1, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 1, 0, 2],
  [0, 0, 0, 1, 1, 0, 3, 0],
  [0, 0, 0, 1, 1, 0, 2, 1],
  [0, 0, 0, 1, 1, 0, 1, 2],
  [0, 0, 0, 1, 1, 0, 0, 3],
  [0, 0, 0, 1, 0, 4, 0, 0],
  [0, 0, 0, 1, 0, 3, 1, 0],
  [0, 0, 0, 1, 0, 3, 0, 1],
  [0, 0, 0, 1, 0, 2, 2, 0],
  [0, 0, 0, 1, 0, 2, 1, 1],
  [0, 0, 0, 1, 0, 2, 0, 2],
  [0, 0, 0, 1, 0, 1, 3, 0],
  [0, 0, 0, 1, 0, 1, 2, 1],
  [0, 0, 0, 1, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 1, 0, 3],
  [0, 0, 0, 1, 0, 0, 4, 0],
  [0, 0, 0, 1, 0, 0, 3, 1],
  [0, 0, 0, 1, 0, 0, 2, 2],
  [0, 0, 0, 1, 0, 0, 1, 3],
  [0, 0, 0, 1, 0, 0, 0, 4],
  [0, 0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 0, 4, 1, 0, 0],
  [0, 0, 0, 0, 4, 0, 1, 0],
  [0, 0, 0, 0, 4, 0, 0, 1],
  [0, 0, 0, 0, 3, 2, 0, 0],
  [0, 0, 0, 0, 3, 1, 1, 0],
  [0, 0, 0, 0, 3, 1, 0, 1],
  [0, 0, 0, 0, 3, 0, 2, 0],
  [0, 0, 0, 0, 3, 0, 1, 1],
  [0, 0, 0, 0, 3, 0, 0, 2],
  [0, 0, 0, 0, 2, 3, 0, 0],
  [0, 0, 0, 0, 2, 2, 1, 0],
  [0, 0, 0, 0, 2, 2, 0, 1],
  [0, 0, 0, 0, 2, 1, 2, 0],
  [0, 0, 0, 0, 2, 1, 1, 1],
  [0, 0, 0, 0, 2, 1, 0, 2],
  [0, 0, 0, 0, 2, 0, 3, 0],
  [0, 0, 0, 0, 2, 0, 2, 1],
  [0, 0, 0, 0, 2, 0, 1, 2],
  [0, 0, 0, 0, 2, 0, 0, 3],
  [0, 0, 0, 0, 1, 4, 0, 0],
  [0, 0, 0, 0, 1, 3, 1, 0],
  [0, 0, 0, 0, 1, 3, 0, 1],
  [0, 0, 0, 0, 1, 2, 2, 0],
  [0, 0, 0, 0, 1, 2, 1, 1],
  [0, 0, 0, 0, 1, 2, 0, 2],
  [0, 0, 0, 0, 1, 1, 3, 0],
  [0, 0, 0, 0, 1, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 1, 2],
  [0, 0, 0, 0, 1, 1, 0, 3],
  [0, 0, 0, 0, 1, 0, 4, 0],
  [0, 0, 0, 0, 1, 0, 3, 1],
  [0, 0, 0, 0, 1, 0, 2, 2],
  [0, 0, 0, 0, 1, 0, 1, 3],
  [0, 0, 0, 0, 1, 0, 0, 4],
  [0, 0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 0, 4, 1, 0],
  [0, 0, 0, 0, 0, 4, 0, 1],
  [0, 0, 0, 0, 0, 3, 2, 0],
  [0, 0, 0, 0, 0, 3, 1, 1],
  [0, 0, 0, 0, 0, 3, 0, 2],
  [0, 0, 0, 0, 0, 2, 3, 0],
  [0, 0, 0, 0, 0, 2, 2, 1],
  [0, 0, 0, 0, 0, 2, 1, 2],
  [0, 0, 0, 0, 0, 2, 0, 3],
  [0, 0, 0, 0, 0, 1, 4, 0],
  [0, 0, 0, 0, 0, 1, 3, 1],
  [0, 0, 0, 0, 0, 1, 2, 2],
  [0, 0, 0, 0, 0, 1, 1, 3],
  [0, 0, 0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0, 0, 0],
  [5, 0, 0, 1, 0, 0, 0, 0],
  [5, 0, 0, 0, 1, 0, 0, 0],
  [5, 0, 0, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0, 0, 0],
  [4, 1, 0, 1, 0, 0, 0, 0],
  [4, 1, 0, 0, 1, 0, 0, 0],
  [4, 1, 0, 0, 0, 1, 0, 0],
  [4, 1, 0, 0, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0, 0, 0],
  [4, 0, 1, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 1, 0, 0, 0],
  [4, 0, 1, 0, 0, 1, 0, 0],
  [4, 0, 1, 0, 0, 0, 1, 0],
  [4, 0, 1, 0, 0, 0, 0, 1],
  [4, 0, 0, 2, 0, 0, 0, 0],
  [4, 0, 0, 1, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 1, 0, 0],
  [4, 0, 0, 1, 0, 0, 1, 0],
  [4, 0, 0, 1, 0, 0, 0, 1],
  [4, 0, 0, 0, 2, 0, 0, 0],
  [4, 0, 0, 0, 1, 1, 0, 0],
  [4, 0, 0, 0, 1, 0, 1, 0],
  [4, 0, 0, 0, 1, 0, 0, 1],
  [4, 0, 0, 0, 0, 2, 0, 0],
  [4, 0, 0, 0, 0, 1, 1, 0],
  [4, 0, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0, 0, 0],
  [3, 2, 0, 1, 0, 0, 0, 0],
  [3, 2, 0, 0, 1, 0, 0, 0],
  [3, 2, 0, 0, 0, 1, 0, 0],
  [3, 2, 0, 0, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0, 0, 0],
  [3, 1, 1, 1, 0, 0, 0, 0],
  [3, 1, 1, 0, 1, 0, 0, 0],
  [3, 1, 1, 0, 0, 1, 0, 0],
  [3, 1, 1, 0, 0, 0, 1, 0],
  [3, 1, 1, 0, 0, 0, 0, 1],
  [3, 1, 0, 2, 0, 0, 0, 0],
  [3, 1, 0, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 1, 0, 0],
  [3, 1, 0, 1, 0, 0, 1, 0],
  [3, 1, 0, 1, 0, 0, 0, 1],
  [3, 1, 0, 0, 2, 0, 0, 0],
  [3, 1, 0, 0, 1, 1, 0, 0],
  [3, 1, 0, 0, 1, 0, 1, 0],
  [3, 1, 0, 0, 1, 0, 0, 1],
  [3, 1, 0, 0, 0, 2, 0, 0],
  [3, 1, 0, 0, 0, 1, 1, 0],
  [3, 1, 0, 0, 0, 1, 0, 1],
  [3, 1, 0, 0, 0, 0, 2, 0],
  [3, 1, 0, 0, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0, 0, 0],
  [3, 0, 2, 1, 0, 0, 0, 0],
  [3, 0, 2, 0, 1, 0, 0, 0],
  [3, 0, 2, 0, 0, 1, 0, 0],
  [3, 0, 2, 0, 0, 0, 1, 0],
  [3, 0, 2, 0, 0, 0, 0, 1],
  [3, 0, 1, 2, 0, 0, 0, 0],
  [3, 0, 1, 1, 1, 0, 0, 0],
  [3, 0, 1, 1, 0, 1, 0, 0],
  [3, 0, 1, 1, 0, 0, 1, 0],
  [3, 0, 1, 1, 0, 0, 0, 1],
  [3, 0, 1, 0, 2, 0, 0, 0],
  [3, 0, 1, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 1, 0, 0, 1],
  [3, 0, 1, 0, 0, 2, 0, 0],
  [3, 0, 1, 0, 0, 1, 1, 0],
  [3, 0, 1, 0, 0, 1, 0, 1],
  [3, 0, 1, 0, 0, 0, 2, 0],
  [3, 0, 1, 0, 0, 0, 1, 1],
  [3, 0, 1, 0, 0, 0, 0, 2],
  [3, 0, 0, 3, 0, 0, 0, 0],
  [3, 0, 0, 2, 1, 0, 0, 0],
  [3, 0, 0, 2, 0, 1, 0, 0],
  [3, 0, 0, 2, 0, 0, 1, 0],
  [3, 0, 0, 2, 0, 0, 0, 1],
  [3, 0, 0, 1, 2, 0, 0, 0],
  [3, 0, 0, 1, 1, 1, 0, 0],
  [3, 0, 0, 1, 1, 0, 1, 0],
  [3, 0, 0, 1, 1, 0, 0, 1],
  [3, 0, 0, 1, 0, 2, 0, 0],
  [3, 0, 0, 1, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1, 0, 1],
  [3, 0, 0, 1, 0, 0, 2, 0],
  [3, 0, 0, 1, 0, 0, 1, 1],
  [3, 0, 0, 1, 0, 0, 0, 2],
  [3, 0, 0, 0, 3, 0, 0, 0],
  [3, 0, 0, 0, 2, 1, 0, 0],
  [3, 0, 0, 0, 2, 0, 1, 0],
  [3, 0, 0, 0, 2, 0, 0, 1],
  [3, 0, 0, 0, 1, 2, 0, 0],
  [3, 0, 0, 0, 1, 1, 1, 0],
  [3, 0, 0, 0, 1, 1, 0, 1],
  [3, 0, 0, 0, 1, 0, 2, 0],
  [3, 0, 0, 0, 1, 0, 1, 1],
  [3, 0, 0, 0, 1, 0, 0, 2],
  [3, 0, 0, 0, 0, 3, 0, 0],
  [3, 0, 0, 0, 0, 2, 1, 0],
  [3, 0, 0, 0, 0, 2, 0, 1],
  [3, 0, 0, 0, 0, 1, 2, 0],
  [3, 0, 0, 0, 0, 1, 1, 1],
  [3, 0, 0, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0, 0, 0],
  [2, 3, 0, 1, 0, 0, 0, 0],
  [2, 3, 0, 0, 1, 0, 0, 0],
  [2, 3, 0, 0, 0, 1, 0, 0],
  [2, 3, 0, 0, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0, 0, 0],
  [2, 2, 1, 1, 0, 0, 0, 0],
  [2, 2, 1, 0, 1, 0, 0, 0],
  [2, 2, 1, 0, 0, 1, 0, 0],
  [2, 2, 1, 0, 0, 0, 1, 0],
  [2, 2, 1, 0, 0, 0, 0, 1],
  [2, 2, 0, 2, 0, 0, 0, 0],
  [2, 2, 0, 1, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 1, 0, 0],
  [2, 2, 0, 1, 0, 0, 1, 0],
  [2, 2, 0, 1, 0, 0, 0, 1],
  [2, 2, 0, 0, 2, 0, 0, 0],
  [2, 2, 0, 0, 1, 1, 0, 0],
  [2, 2, 0, 0, 1, 0, 1, 0],
  [2, 2, 0, 0, 1, 0, 0, 1],
  [2, 2, 0, 0, 0, 2, 0, 0],
  [2, 2, 0, 0, 0, 1, 1, 0],
  [2, 2, 0, 0, 0, 1, 0, 1],
  [2, 2, 0, 0, 0, 0, 2, 0],
  [2, 2, 0, 0, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0, 0, 0],
  [2, 1, 2, 1, 0, 0, 0, 0],
  [2, 1, 2, 0, 1, 0, 0, 0],
  [2, 1, 2, 0, 0, 1, 0, 0],
  [2, 1, 2, 0, 0, 0, 1, 0],
  [2, 1, 2, 0, 0, 0, 0, 1],
  [2, 1, 1, 2, 0, 0, 0, 0],
  [2, 1, 1, 1, 1, 0, 0, 0],
  [2, 1, 1, 1, 0, 1, 0, 0],
  [2, 1, 1, 1, 0, 0, 1, 0],
  [2, 1, 1, 1, 0, 0, 0, 1],
  [2, 1, 1, 0, 2, 0, 0, 0],
  [2, 1, 1, 0, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0, 1, 0],
  [2, 1, 1, 0, 1, 0, 0, 1],
  [2, 1, 1, 0, 0, 2, 0, 0],
  [2, 1, 1, 0, 0, 1, 1, 0],
  [2, 1, 1, 0, 0, 1, 0, 1],
  [2, 1, 1, 0, 0, 0, 2, 0],
  [2, 1, 1, 0, 0, 0, 1, 1],
  [2, 1, 1, 0, 0, 0, 0, 2],
  [2, 1, 0, 3, 0, 0, 0, 0],
  [2, 1, 0, 2, 1, 0, 0, 0],
  [2, 1, 0, 2, 0, 1, 0, 0],
  [2, 1, 0, 2, 0, 0, 1, 0],
  [2, 1, 0, 2, 0, 0, 0, 1],
  [2, 1, 0, 1, 2, 0, 0, 0],
  [2, 1, 0, 1, 1, 1, 0, 0],
  [2, 1, 0, 1, 1, 0, 1, 0],
  [2, 1, 0, 1, 1, 0, 0, 1],
  [2, 1, 0, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1, 0, 1],
  [2, 1, 0, 1, 0, 0, 2, 0],
  [2, 1, 0, 1, 0, 0, 1, 1],
  [2, 1, 0, 1, 0, 0, 0, 2],
  [2, 1, 0, 0, 3, 0, 0, 0],
  [2, 1, 0, 0, 2, 1, 0, 0],
  [2, 1, 0, 0, 2, 0, 1, 0],
  [2, 1, 0, 0, 2, 0, 0, 1],
  [2, 1, 0, 0, 1, 2, 0, 0],
  [2, 1, 0, 0, 1, 1, 1, 0],
  [2, 1, 0, 0, 1, 1, 0, 1],
  [2, 1, 0, 0, 1, 0, 2, 0],
  [2, 1, 0, 0, 1, 0, 1, 1],
  [2, 1, 0, 0, 1, 0, 0, 2],
  [2, 1, 0, 0, 0, 3, 0, 0],
  [2, 1, 0, 0, 0, 2, 1, 0],
  [2, 1, 0, 0, 0, 2, 0, 1],
  [2, 1, 0, 0, 0, 1, 2, 0],
  [2, 1, 0, 0, 0, 1, 1, 1],
  [2, 1, 0, 0, 0, 1, 0, 2],
  [2, 1, 0, 0, 0, 0, 3, 0],
  [2, 1, 0, 0, 0, 0, 2, 1],
  [2, 1, 0, 0, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0, 0, 0],
  [2, 0, 3, 1, 0, 0, 0, 0],
  [2, 0, 3, 0, 1, 0, 0, 0],
  [2, 0, 3, 0, 0, 1, 0, 0],
  [2, 0, 3, 0, 0, 0, 1, 0],
  [2, 0, 3, 0, 0, 0, 0, 1],
  [2, 0, 2, 2, 0, 0, 0, 0],
  [2, 0, 2, 1, 1, 0, 0, 0],
  [2, 0, 2, 1, 0, 1, 0, 0],
  [2, 0, 2, 1, 0, 0, 1, 0],
  [2, 0, 2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 2, 0, 0, 0],
  [2, 0, 2, 0, 1, 1, 0, 0],
  [2, 0, 2, 0, 1, 0, 1, 0],
  [2, 0, 2, 0, 1, 0, 0, 1],
  [2, 0, 2, 0, 0, 2, 0, 0],
  [2, 0, 2, 0, 0, 1, 1, 0],
  [2, 0, 2, 0, 0, 1, 0, 1],
  [2, 0, 2, 0, 0, 0, 2, 0],
  [2, 0, 2, 0, 0, 0, 1, 1],
  [2, 0, 2, 0, 0, 0, 0, 2],
  [2, 0, 1, 3, 0, 0, 0, 0],
  [2, 0, 1, 2, 1, 0, 0, 0],
  [2, 0, 1, 2, 0, 1, 0, 0],
  [2, 0, 1, 2, 0, 0, 1, 0],
  [2, 0, 1, 2, 0, 0, 0, 1],
  [2, 0, 1, 1, 2, 0, 0, 0],
  [2, 0, 1, 1, 1, 1, 0, 0],
  [2, 0, 1, 1, 1, 0, 1, 0],
  [2, 0, 1, 1, 1, 0, 0, 1],
  [2, 0, 1, 1, 0, 2, 0, 0],
  [2, 0, 1, 1, 0, 1, 1, 0],
  [2, 0, 1, 1, 0, 1, 0, 1],
  [2, 0, 1, 1, 0, 0, 2, 0],
  [2, 0, 1, 1, 0, 0, 1, 1],
  [2, 0, 1, 1, 0, 0, 0, 2],
  [2, 0, 1, 0, 3, 0, 0, 0],
  [2, 0, 1, 0, 2, 1, 0, 0],
  [2, 0, 1, 0, 2, 0, 1, 0],
  [2, 0, 1, 0, 2, 0, 0, 1],
  [2, 0, 1, 0, 1, 2, 0, 0],
  [2, 0, 1, 0, 1, 1, 1, 0],
  [2, 0, 1, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 1, 0, 0, 2],
  [2, 0, 1, 0, 0, 3, 0, 0],
  [2, 0, 1, 0, 0, 2, 1, 0],
  [2, 0, 1, 0, 0, 2, 0, 1],
  [2, 0, 1, 0, 0, 1, 2, 0],
  [2, 0, 1, 0, 0, 1, 1, 1],
  [2, 0, 1, 0, 0, 1, 0, 2],
  [2, 0, 1, 0, 0, 0, 3, 0],
  [2, 0, 1, 0, 0, 0, 2, 1],
  [2, 0, 1, 0, 0, 0, 1, 2],
  [2, 0, 1, 0, 0, 0, 0, 3],
  [2, 0, 0, 4, 0, 0, 0, 0],
  [2, 0, 0, 3, 1, 0, 0, 0],
  [2, 0, 0, 3, 0, 1, 0, 0],
  [2, 0, 0, 3, 0, 0, 1, 0],
  [2, 0, 0, 3, 0, 0, 0, 1],
  [2, 0, 0, 2, 2, 0, 0, 0],
  [2, 0, 0, 2, 1, 1, 0, 0],
  [2, 0, 0, 2, 1, 0, 1, 0],
  [2, 0, 0, 2, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 2, 0, 0],
  [2, 0, 0, 2, 0, 1, 1, 0],
  [2, 0, 0, 2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0, 0, 2, 0],
  [2, 0, 0, 2, 0, 0, 1, 1],
  [2, 0, 0, 2, 0, 0, 0, 2],
  [2, 0, 0, 1, 3, 0, 0, 0],
  [2, 0, 0, 1, 2, 1, 0, 0],
  [2, 0, 0, 1, 2, 0, 1, 0],
  [2, 0, 0, 1, 2, 0, 0, 1],
  [2, 0, 0, 1, 1, 2, 0, 0],
  [2, 0, 0, 1, 1, 1, 1, 0],
  [2, 0, 0, 1, 1, 1, 0, 1],
  [2, 0, 0, 1, 1, 0, 2, 0],
  [2, 0, 0, 1, 1, 0, 1, 1],
  [2, 0, 0, 1, 1, 0, 0, 2],
  [2, 0, 0, 1, 0, 3, 0, 0],
  [2, 0, 0, 1, 0, 2, 1, 0],
  [2, 0, 0, 1, 0, 2, 0, 1],
  [2, 0, 0, 1, 0, 1, 2, 0],
  [2, 0, 0, 1, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 1, 0, 2],
  [2, 0, 0, 1, 0, 0, 3, 0],
  [2, 0, 0, 1, 0, 0, 2, 1],
  [2, 0, 0, 1, 0, 0, 1, 2],
  [2, 0, 0, 1, 0, 0, 0, 3],
  [2, 0, 0, 0, 4, 0, 0, 0],
  [2, 0, 0, 0, 3, 1, 0, 0],
  [2, 0, 0, 0, 3, 0, 1, 0],
  [2, 0, 0, 0, 3, 0, 0, 1],
  [2, 0, 0, 0, 2, 2, 0, 0],
  [2, 0, 0, 0, 2, 1, 1, 0],
  [2, 0, 0, 0, 2, 1, 0, 1],
  [2, 0, 0, 0, 2, 0, 2, 0],
  [2, 0, 0, 0, 2, 0, 1, 1],
  [2, 0, 0, 0, 2, 0, 0, 2],
  [2, 0, 0, 0, 1, 3, 0, 0],
  [2, 0, 0, 0, 1, 2, 1, 0],
  [2, 0, 0, 0, 1, 2, 0, 1],
  [2, 0, 0, 0, 1, 1, 2, 0],
  [2, 0, 0, 0, 1, 1, 1, 1],
  [2, 0, 0, 0, 1, 1, 0, 2],
  [2, 0, 0, 0, 1, 0, 3, 0],
  [2, 0, 0, 0, 1, 0, 2, 1],
  [2, 0, 0, 0, 1, 0, 1, 2],
  [2, 0, 0, 0, 1, 0, 0, 3],
  [2, 0, 0, 0, 0, 4, 0, 0],
  [2, 0, 0, 0, 0, 3, 1, 0],
  [2, 0, 0, 0, 0, 3, 0, 1],
  [2, 0, 0, 0, 0, 2, 2, 0],
  [2, 0, 0, 0, 0, 2, 1, 1],
  [2, 0, 0, 0, 0, 2, 0, 2],
  [2, 0, 0, 0, 0, 1, 3, 0],
  [2, 0, 0, 0, 0, 1, 2, 1],
  [2, 0, 0, 0, 0, 1, 1, 2],
  [2, 0, 0, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0, 0, 0],
  [1, 4, 0, 1, 0, 0, 0, 0],
  [1, 4, 0, 0, 1, 0, 0, 0],
  [1, 4, 0, 0, 0, 1, 0, 0],
  [1, 4, 0, 0, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0, 0, 0],
  [1, 3, 1, 1, 0, 0, 0, 0],
  [1, 3, 1, 0, 1, 0, 0, 0],
  [1, 3, 1, 0, 0, 1, 0, 0],
  [1, 3, 1, 0, 0, 0, 1, 0],
  [1, 3, 1, 0, 0, 0, 0, 1],
  [1, 3, 0, 2, 0, 0, 0, 0],
  [1, 3, 0, 1, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 1, 0, 0],
  [1, 3, 0, 1, 0, 0, 1, 0],
  [1, 3, 0, 1, 0, 0, 0, 1],
  [1, 3, 0, 0, 2, 0, 0, 0],
  [1, 3, 0, 0, 1, 1, 0, 0],
  [1, 3, 0, 0, 1, 0, 1, 0],
  [1, 3, 0, 0, 1, 0, 0, 1],
  [1, 3, 0, 0, 0, 2, 0, 0],
  [1, 3, 0, 0, 0, 1, 1, 0],
  [1, 3, 0, 0, 0, 1, 0, 1],
  [1, 3, 0, 0, 0, 0, 2, 0],
  [1, 3, 0, 0, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0, 0, 0],
  [1, 2, 2, 1, 0, 0, 0, 0],
  [1, 2, 2, 0, 1, 0, 0, 0],
  [1, 2, 2, 0, 0, 1, 0, 0],
  [1, 2, 2, 0, 0, 0, 1, 0],
  [1, 2, 2, 0, 0, 0, 0, 1],
  [1, 2, 1, 2, 0, 0, 0, 0],
  [1, 2, 1, 1, 1, 0, 0, 0],
  [1, 2, 1, 1, 0, 1, 0, 0],
  [1, 2, 1, 1, 0, 0, 1, 0],
  [1, 2, 1, 1, 0, 0, 0, 1],
  [1, 2, 1, 0, 2, 0, 0, 0],
  [1, 2, 1, 0, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0, 1, 0],
  [1, 2, 1, 0, 1, 0, 0, 1],
  [1, 2, 1, 0, 0, 2, 0, 0],
  [1, 2, 1, 0, 0, 1, 1, 0],
  [1, 2, 1, 0, 0, 1, 0, 1],
  [1, 2, 1, 0, 0, 0, 2, 0],
  [1, 2, 1, 0, 0, 0, 1, 1],
  [1, 2, 1, 0, 0, 0, 0, 2],
  [1, 2, 0, 3, 0, 0, 0, 0],
  [1, 2, 0, 2, 1, 0, 0, 0],
  [1, 2, 0, 2, 0, 1, 0, 0],
  [1, 2, 0, 2, 0, 0, 1, 0],
  [1, 2, 0, 2, 0, 0, 0, 1],
  [1, 2, 0, 1, 2, 0, 0, 0],
  [1, 2, 0, 1, 1, 1, 0, 0],
  [1, 2, 0, 1, 1, 0, 1, 0],
  [1, 2, 0, 1, 1, 0, 0, 1],
  [1, 2, 0, 1, 0, 2, 0, 0],
  [1, 2, 0, 1, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1, 0, 1],
  [1, 2, 0, 1, 0, 0, 2, 0],
  [1, 2, 0, 1, 0, 0, 1, 1],
  [1, 2, 0, 1, 0, 0, 0, 2],
  [1, 2, 0, 0, 3, 0, 0, 0],
  [1, 2, 0, 0, 2, 1, 0, 0],
  [1, 2, 0, 0, 2, 0, 1, 0],
  [1, 2, 0, 0, 2, 0, 0, 1],
  [1, 2, 0, 0, 1, 2, 0, 0],
  [1, 2, 0, 0, 1, 1, 1, 0],
  [1, 2, 0, 0, 1, 1, 0, 1],
  [1, 2, 0, 0, 1, 0, 2, 0],
  [1, 2, 0, 0, 1, 0, 1, 1],
  [1, 2, 0, 0, 1, 0, 0, 2],
  [1, 2, 0, 0, 0, 3, 0, 0],
  [1, 2, 0, 0, 0, 2, 1, 0],
  [1, 2, 0, 0, 0, 2, 0, 1],
  [1, 2, 0, 0, 0, 1, 2, 0],
  [1, 2, 0, 0, 0, 1, 1, 1],
  [1, 2, 0, 0, 0, 1, 0, 2],
  [1, 2, 0, 0, 0, 0, 3, 0],
  [1, 2, 0, 0, 0, 0, 2, 1],
  [1, 2, 0, 0, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0, 0, 0],
  [1, 1, 3, 1, 0, 0, 0, 0],
  [1, 1, 3, 0, 1, 0, 0, 0],
  [1, 1, 3, 0, 0, 1, 0, 0],
  [1, 1, 3, 0, 0, 0, 1, 0],
  [1, 1, 3, 0, 0, 0, 0, 1],
  [1, 1, 2, 2, 0, 0, 0, 0],
  [1, 1, 2, 1, 1, 0, 0, 0],
  [1, 1, 2, 1, 0, 1, 0, 0],
  [1, 1, 2, 1, 0, 0, 1, 0],
  [1, 1, 2, 1, 0, 0, 0, 1],
  [1, 1, 2, 0, 2, 0, 0, 0],
  [1, 1, 2, 0, 1, 1, 0, 0],
  [1, 1, 2, 0, 1, 0, 1, 0],
  [1, 1, 2, 0, 1, 0, 0, 1],
  [1, 1, 2, 0, 0, 2, 0, 0],
  [1, 1, 2, 0, 0, 1, 1, 0],
  [1, 1, 2, 0, 0, 1, 0, 1],
  [1, 1, 2, 0, 0, 0, 2, 0],
  [1, 1, 2, 0, 0, 0, 1, 1],
  [1, 1, 2, 0, 0, 0, 0, 2],
  [1, 1, 1, 3, 0, 0, 0, 0],
  [1, 1, 1, 2, 1, 0, 0, 0],
  [1, 1, 1, 2, 0, 1, 0, 0],
  [1, 1, 1, 2, 0, 0, 1, 0],
  [1, 1, 1, 2, 0, 0, 0, 1],
  [1, 1, 1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 1, 1, 0, 0],
  [1, 1, 1, 1, 1, 0, 1, 0],
  [1, 1, 1, 1, 1, 0, 0, 1],
  [1, 1, 1, 1, 0, 2, 0, 0],
  [1, 1, 1, 1, 0, 1, 1, 0],
  [1, 1, 1, 1, 0, 1, 0, 1],
  [1, 1, 1, 1, 0, 0, 2, 0],
  [1, 1, 1, 1, 0, 0, 1, 1],
  [1, 1, 1, 1, 0, 0, 0, 2],
  [1, 1, 1, 0, 3, 0, 0, 0],
  [1, 1, 1, 0, 2, 1, 0, 0],
  [1, 1, 1, 0, 2, 0, 1, 0],
  [1, 1, 1, 0, 2, 0, 0, 1],
  [1, 1, 1, 0, 1, 2, 0, 0],
  [1, 1, 1, 0, 1, 1, 1, 0],
  [1, 1, 1, 0, 1, 1, 0, 1],
  [1, 1, 1, 0, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 0, 1, 1],
  [1, 1, 1, 0, 1, 0, 0, 2],
  [1, 1, 1, 0, 0, 3, 0, 0],
  [1, 1, 1, 0, 0, 2, 1, 0],
  [1, 1, 1, 0, 0, 2, 0, 1],
  [1, 1, 1, 0, 0, 1, 2, 0],
  [1, 1, 1, 0, 0, 1, 1, 1],
  [1, 1, 1, 0, 0, 1, 0, 2],
  [1, 1, 1, 0, 0, 0, 3, 0],
  [1, 1, 1, 0, 0, 0, 2, 1],
  [1, 1, 1, 0, 0, 0, 1, 2],
  [1, 1, 1, 0, 0, 0, 0, 3],
  [1, 1, 0, 4, 0, 0, 0, 0],
  [1, 1, 0, 3, 1, 0, 0, 0],
  [1, 1, 0, 3, 0, 1, 0, 0],
  [1, 1, 0, 3, 0, 0, 1, 0],
  [1, 1, 0, 3, 0, 0, 0, 1],
  [1, 1, 0, 2, 2, 0, 0, 0],
  [1, 1, 0, 2, 1, 1, 0, 0],
  [1, 1, 0, 2, 1, 0, 1, 0],
  [1, 1, 0, 2, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 2, 0, 0],
  [1, 1, 0, 2, 0, 1, 1, 0],
  [1, 1, 0, 2, 0, 1, 0, 1],
  [1, 1, 0, 2, 0, 0, 2, 0],
  [1, 1, 0, 2, 0, 0, 1, 1],
  [1, 1, 0, 2, 0, 0, 0, 2],
  [1, 1, 0, 1, 3, 0, 0, 0],
  [1, 1, 0, 1, 2, 1, 0, 0],
  [1, 1, 0, 1, 2, 0, 1, 0],
  [1, 1, 0, 1, 2, 0, 0, 1],
  [1, 1, 0, 1, 1, 2, 0, 0],
  [1, 1, 0, 1, 1, 1, 1, 0],
  [1, 1, 0, 1, 1, 1, 0, 1],
  [1, 1, 0, 1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1, 0, 1, 1],
  [1, 1, 0, 1, 1, 0, 0, 2],
  [1, 1, 0, 1, 0, 3, 0, 0],
  [1, 1, 0, 1, 0, 2, 1, 0],
  [1, 1, 0, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 1, 0, 2],
  [1, 1, 0, 1, 0, 0, 3, 0],
  [1, 1, 0, 1, 0, 0, 2, 1],
  [1, 1, 0, 1, 0, 0, 1, 2],
  [1, 1, 0, 1, 0, 0, 0, 3],
  [1, 1, 0, 0, 4, 0, 0, 0],
  [1, 1, 0, 0, 3, 1, 0, 0],
  [1, 1, 0, 0, 3, 0, 1, 0],
  [1, 1, 0, 0, 3, 0, 0, 1],
  [1, 1, 0, 0, 2, 2, 0, 0],
  [1, 1, 0, 0, 2, 1, 1, 0],
  [1, 1, 0, 0, 2, 1, 0, 1],
  [1, 1, 0, 0, 2, 0, 2, 0],
  [1, 1, 0, 0, 2, 0, 1, 1],
  [1, 1, 0, 0, 2, 0, 0, 2],
  [1, 1, 0, 0, 1, 3, 0, 0],
  [1, 1, 0, 0, 1, 2, 1, 0],
  [1, 1, 0, 0, 1, 2, 0, 1],
  [1, 1, 0, 0, 1, 1, 2, 0],
  [1, 1, 0, 0, 1, 1, 1, 1],
  [1, 1, 0, 0, 1, 1, 0, 2],
  [1, 1, 0, 0, 1, 0, 3, 0],
  [1, 1, 0, 0, 1, 0, 2, 1],
  [1, 1, 0, 0, 1, 0, 1, 2],
  [1, 1, 0, 0, 1, 0, 0, 3],
  [1, 1, 0, 0, 0, 4, 0, 0],
  [1, 1, 0, 0, 0, 3, 1, 0],
  [1, 1, 0, 0, 0, 3, 0, 1],
  [1, 1, 0, 0, 0, 2, 2, 0],
  [1, 1, 0, 0, 0, 2, 1, 1],
  [1, 1, 0, 0, 0, 2, 0, 2],
  [1, 1, 0, 0, 0, 1, 3, 0],
  [1, 1, 0, 0, 0, 1, 2, 1],
  [1, 1, 0, 0, 0, 1, 1, 2],
  [1, 1, 0, 0, 0, 1, 0, 3],
  [1, 1, 0, 0, 0, 0, 4, 0],
  [1, 1, 0, 0, 0, 0, 3, 1],
  [1, 1, 0, 0, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0, 0, 0],
  [1, 0, 4, 1, 0, 0, 0, 0],
  [1, 0, 4, 0, 1, 0, 0, 0],
  [1, 0, 4, 0, 0, 1, 0, 0],
  [1, 0, 4, 0, 0, 0, 1, 0],
  [1, 0, 4, 0, 0, 0, 0, 1],
  [1, 0, 3, 2, 0, 0, 0, 0],
  [1, 0, 3, 1, 1, 0, 0, 0],
  [1, 0, 3, 1, 0, 1, 0, 0],
  [1, 0, 3, 1, 0, 0, 1, 0],
  [1, 0, 3, 1, 0, 0, 0, 1],
  [1, 0, 3, 0, 2, 0, 0, 0],
  [1, 0, 3, 0, 1, 1, 0, 0],
  [1, 0, 3, 0, 1, 0, 1, 0],
  [1, 0, 3, 0, 1, 0, 0, 1],
  [1, 0, 3, 0, 0, 2, 0, 0],
  [1, 0, 3, 0, 0, 1, 1, 0],
  [1, 0, 3, 0, 0, 1, 0, 1],
  [1, 0, 3, 0, 0, 0, 2, 0],
  [1, 0, 3, 0, 0, 0, 1, 1],
  [1, 0, 3, 0, 0, 0, 0, 2],
  [1, 0, 2, 3, 0, 0, 0, 0],
  [1, 0, 2, 2, 1, 0, 0, 0],
  [1, 0, 2, 2, 0, 1, 0, 0],
  [1, 0, 2, 2, 0, 0, 1, 0],
  [1, 0, 2, 2, 0, 0, 0, 1],
  [1, 0, 2, 1, 2, 0, 0, 0],
  [1, 0, 2, 1, 1, 1, 0, 0],
  [1, 0, 2, 1, 1, 0, 1, 0],
  [1, 0, 2, 1, 1, 0, 0, 1],
  [1, 0, 2, 1, 0, 2, 0, 0],
  [1, 0, 2, 1, 0, 1, 1, 0],
  [1, 0, 2, 1, 0, 1, 0, 1],
  [1, 0, 2, 1, 0, 0, 2, 0],
  [1, 0, 2, 1, 0, 0, 1, 1],
  [1, 0, 2, 1, 0, 0, 0, 2],
  [1, 0, 2, 0, 3, 0, 0, 0],
  [1, 0, 2, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 2, 0, 0, 1],
  [1, 0, 2, 0, 1, 2, 0, 0],
  [1, 0, 2, 0, 1, 1, 1, 0],
  [1, 0, 2, 0, 1, 1, 0, 1],
  [1, 0, 2, 0, 1, 0, 2, 0],
  [1, 0, 2, 0, 1, 0, 1, 1],
  [1, 0, 2, 0, 1, 0, 0, 2],
  [1, 0, 2, 0, 0, 3, 0, 0],
  [1, 0, 2, 0, 0, 2, 1, 0],
  [1, 0, 2, 0, 0, 2, 0, 1],
  [1, 0, 2, 0, 0, 1, 2, 0],
  [1, 0, 2, 0, 0, 1, 1, 1],
  [1, 0, 2, 0, 0, 1, 0, 2],
  [1, 0, 2, 0, 0, 0, 3, 0],
  [1, 0, 2, 0, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 0, 1, 2],
  [1, 0, 2, 0, 0, 0, 0, 3],
  [1, 0, 1, 4, 0, 0, 0, 0],
  [1, 0, 1, 3, 1, 0, 0, 0],
  [1, 0, 1, 3, 0, 1, 0, 0],
  [1, 0, 1, 3, 0, 0, 1, 0],
  [1, 0, 1, 3, 0, 0, 0, 1],
  [1, 0, 1, 2, 2, 0, 0, 0],
  [1, 0, 1, 2, 1, 1, 0, 0],
  [1, 0, 1, 2, 1, 0, 1, 0],
  [1, 0, 1, 2, 1, 0, 0, 1],
  [1, 0, 1, 2, 0, 2, 0, 0],
  [1, 0, 1, 2, 0, 1, 1, 0],
  [1, 0, 1, 2, 0, 1, 0, 1],
  [1, 0, 1, 2, 0, 0, 2, 0],
  [1, 0, 1, 2, 0, 0, 1, 1],
  [1, 0, 1, 2, 0, 0, 0, 2],
  [1, 0, 1, 1, 3, 0, 0, 0],
  [1, 0, 1, 1, 2, 1, 0, 0],
  [1, 0, 1, 1, 2, 0, 1, 0],
  [1, 0, 1, 1, 2, 0, 0, 1],
  [1, 0, 1, 1, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 1, 1, 0],
  [1, 0, 1, 1, 1, 1, 0, 1],
  [1, 0, 1, 1, 1, 0, 2, 0],
  [1, 0, 1, 1, 1, 0, 1, 1],
  [1, 0, 1, 1, 1, 0, 0, 2],
  [1, 0, 1, 1, 0, 3, 0, 0],
  [1, 0, 1, 1, 0, 2, 1, 0],
  [1, 0, 1, 1, 0, 2, 0, 1],
  [1, 0, 1, 1, 0, 1, 2, 0],
  [1, 0, 1, 1, 0, 1, 1, 1],
  [1, 0, 1, 1, 0, 1, 0, 2],
  [1, 0, 1, 1, 0, 0, 3, 0],
  [1, 0, 1, 1, 0, 0, 2, 1],
  [1, 0, 1, 1, 0, 0, 1, 2],
  [1, 0, 1, 1, 0, 0, 0, 3],
  [1, 0, 1, 0, 4, 0, 0, 0],
  [1, 0, 1, 0, 3, 1, 0, 0],
  [1, 0, 1, 0, 3, 0, 1, 0],
  [1, 0, 1, 0, 3, 0, 0, 1],
  [1, 0, 1, 0, 2, 2, 0, 0],
  [1, 0, 1, 0, 2, 1, 1, 0],
  [1, 0, 1, 0, 2, 1, 0, 1],
  [1, 0, 1, 0, 2, 0, 2, 0],
  [1, 0, 1, 0, 2, 0, 1, 1],
  [1, 0, 1, 0, 2, 0, 0, 2],
  [1, 0, 1, 0, 1, 3, 0, 0],
  [1, 0, 1, 0, 1, 2, 1, 0],
  [1, 0, 1, 0, 1, 2, 0, 1],
  [1, 0, 1, 0, 1, 1, 2, 0],
  [1, 0, 1, 0, 1, 1, 1, 1],
  [1, 0, 1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 1, 0, 0, 3],
  [1, 0, 1, 0, 0, 4, 0, 0],
  [1, 0, 1, 0, 0, 3, 1, 0],
  [1, 0, 1, 0, 0, 3, 0, 1],
  [1, 0, 1, 0, 0, 2, 2, 0],
  [1, 0, 1, 0, 0, 2, 1, 1],
  [1, 0, 1, 0, 0, 2, 0, 2],
  [1, 0, 1, 0, 0, 1, 3, 0],
  [1, 0, 1, 0, 0, 1, 2, 1],
  [1, 0, 1, 0, 0, 1, 1, 2],
  [1, 0, 1, 0, 0, 1, 0, 3],
  [1, 0, 1, 0, 0, 0, 4, 0],
  [1, 0, 1, 0, 0, 0, 3, 1],
  [1, 0, 1, 0, 0, 0, 2, 2],
  [1, 0, 1, 0, 0, 0, 1, 3],
  [1, 0, 1, 0, 0, 0, 0, 4],
  [1, 0, 0, 5, 0, 0, 0, 0],
  [1, 0, 0, 4, 1, 0, 0, 0],
  [1, 0, 0, 4, 0, 1, 0, 0],
  [1, 0, 0, 4, 0, 0, 1, 0],
  [1, 0, 0, 4, 0, 0, 0, 1],
  [1, 0, 0, 3, 2, 0, 0, 0],
  [1, 0, 0, 3, 1, 1, 0, 0],
  [1, 0, 0, 3, 1, 0, 1, 0],
  [1, 0, 0, 3, 1, 0, 0, 1],
  [1, 0, 0, 3, 0, 2, 0, 0],
  [1, 0, 0, 3, 0, 1, 1, 0],
  [1, 0, 0, 3, 0, 1, 0, 1],
  [1, 0, 0, 3, 0, 0, 2, 0],
  [1, 0, 0, 3, 0, 0, 1, 1],
  [1, 0, 0, 3, 0, 0, 0, 2],
  [1, 0, 0, 2, 3, 0, 0, 0],
  [1, 0, 0, 2, 2, 1, 0, 0],
  [1, 0, 0, 2, 2, 0, 1, 0],
  [1, 0, 0, 2, 2, 0, 0, 1],
  [1, 0, 0, 2, 1, 2, 0, 0],
  [1, 0, 0, 2, 1, 1, 1, 0],
  [1, 0, 0, 2, 1, 1, 0, 1],
  [1, 0, 0, 2, 1, 0, 2, 0],
  [1, 0, 0, 2, 1, 0, 1, 1],
  [1, 0, 0, 2, 1, 0, 0, 2],
  [1, 0, 0, 2, 0, 3, 0, 0],
  [1, 0, 0, 2, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 2, 0, 1],
  [1, 0, 0, 2, 0, 1, 2, 0],
  [1, 0, 0, 2, 0, 1, 1, 1],
  [1, 0, 0, 2, 0, 1, 0, 2],
  [1, 0, 0, 2, 0, 0, 3, 0],
  [1, 0, 0, 2, 0, 0, 2, 1],
  [1, 0, 0, 2, 0, 0, 1, 2],
  [1, 0, 0, 2, 0, 0, 0, 3],
  [1, 0, 0, 1, 4, 0, 0, 0],
  [1, 0, 0, 1, 3, 1, 0, 0],
  [1, 0, 0, 1, 3, 0, 1, 0],
  [1, 0, 0, 1, 3, 0, 0, 1],
  [1, 0, 0, 1, 2, 2, 0, 0],
  [1, 0, 0, 1, 2, 1, 1, 0],
  [1, 0, 0, 1, 2, 1, 0, 1],
  [1, 0, 0, 1, 2, 0, 2, 0],
  [1, 0, 0, 1, 2, 0, 1, 1],
  [1, 0, 0, 1, 2, 0, 0, 2],
  [1, 0, 0, 1, 1, 3, 0, 0],
  [1, 0, 0, 1, 1, 2, 1, 0],
  [1, 0, 0, 1, 1, 2, 0, 1],
  [1, 0, 0, 1, 1, 1, 2, 0],
  [1, 0, 0, 1, 1, 1, 1, 1],
  [1, 0, 0, 1, 1, 1, 0, 2],
  [1, 0, 0, 1, 1, 0, 3, 0],
  [1, 0, 0, 1, 1, 0, 2, 1],
  [1, 0, 0, 1, 1, 0, 1, 2],
  [1, 0, 0, 1, 1, 0, 0, 3],
  [1, 0, 0, 1, 0, 4, 0, 0],
  [1, 0, 0, 1, 0, 3, 1, 0],
  [1, 0, 0, 1, 0, 3, 0, 1],
  [1, 0, 0, 1, 0, 2, 2, 0],
  [1, 0, 0, 1, 0, 2, 1, 1],
  [1, 0, 0, 1, 0, 2, 0, 2],
  [1, 0, 0, 1, 0, 1, 3, 0],
  [1, 0, 0, 1, 0, 1, 2, 1],
  [1, 0, 0, 1, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 1, 0, 3],
  [1, 0, 0, 1, 0, 0, 4, 0],
  [1, 0, 0, 1, 0, 0, 3, 1],
  [1, 0, 0, 1, 0, 0, 2, 2],
  [1, 0, 0, 1, 0, 0, 1, 3],
  [1, 0, 0, 1, 0, 0, 0, 4],
  [1, 0, 0, 0, 5, 0, 0, 0],
  [1, 0, 0, 0, 4, 1, 0, 0],
  [1, 0, 0, 0, 4, 0, 1, 0],
  [1, 0, 0, 0, 4, 0, 0, 1],
  [1, 0, 0, 0, 3, 2, 0, 0],
  [1, 0, 0, 0, 3, 1, 1, 0],
  [1, 0, 0, 0, 3, 1, 0, 1],
  [1, 0, 0, 0, 3, 0, 2, 0],
  [1, 0, 0, 0, 3, 0, 1, 1],
  [1, 0, 0, 0, 3, 0, 0, 2],
  [1, 0, 0, 0, 2, 3, 0, 0],
  [1, 0, 0, 0, 2, 2, 1, 0],
  [1, 0, 0, 0, 2, 2, 0, 1],
  [1, 0, 0, 0, 2, 1, 2, 0],
  [1, 0, 0, 0, 2, 1, 1, 1],
  [1, 0, 0, 0, 2, 1, 0, 2],
  [1, 0, 0, 0, 2, 0, 3, 0],
  [1, 0, 0, 0, 2, 0, 2, 1],
  [1, 0, 0, 0, 2, 0, 1, 2],
  [1, 0, 0, 0, 2, 0, 0, 3],
  [1, 0, 0, 0, 1, 4, 0, 0],
  [1, 0, 0, 0, 1, 3, 1, 0],
  [1, 0, 0, 0, 1, 3, 0, 1],
  [1, 0, 0, 0, 1, 2, 2, 0],
  [1, 0, 0, 0, 1, 2, 1, 1],
  [1, 0, 0, 0, 1, 2, 0, 2],
  [1, 0, 0, 0, 1, 1, 3, 0],
  [1, 0, 0, 0, 1, 1, 2, 1],
  [1, 0, 0, 0, 1, 1, 1, 2],
  [1, 0, 0, 0, 1, 1, 0, 3],
  [1, 0, 0, 0, 1, 0, 4, 0],
  [1, 0, 0, 0, 1, 0, 3, 1],
  [1, 0, 0, 0, 1, 0, 2, 2],
  [1, 0, 0, 0, 1, 0, 1, 3],
  [1, 0, 0, 0, 1, 0, 0, 4],
  [1, 0, 0, 0, 0, 5, 0, 0],
  [1, 0, 0, 0, 0, 4, 1, 0],
  [1, 0, 0, 0, 0, 4, 0, 1],
  [1, 0, 0, 0, 0, 3, 2, 0],
  [1, 0, 0, 0, 0, 3, 1, 1],
  [1, 0, 0, 0, 0, 3, 0, 2],
  [1, 0, 0, 0, 0, 2, 3, 0],
  [1, 0, 0, 0, 0, 2, 2, 1],
  [1, 0, 0, 0, 0, 2, 1, 2],
  [1, 0, 0, 0, 0, 2, 0, 3],
  [1, 0, 0, 0, 0, 1, 4, 0],
  [1, 0, 0, 0, 0, 1, 3, 1],
  [1, 0, 0, 0, 0, 1, 2, 2],
  [1, 0, 0, 0, 0, 1, 1, 3],
  [1, 0, 0, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0, 0, 0],
  [0, 5, 0, 1, 0, 0, 0, 0],
  [0, 5, 0, 0, 1, 0, 0, 0],
  [0, 5, 0, 0, 0, 1, 0, 0],
  [0, 5, 0, 0, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0, 0, 0],
  [0, 4, 1, 1, 0, 0, 0, 0],
  [0, 4, 1, 0, 1, 0, 0, 0],
  [0, 4, 1, 0, 0, 1, 0, 0],
  [0, 4, 1, 0, 0, 0, 1, 0],
  [0, 4, 1, 0, 0, 0, 0, 1],
  [0, 4, 0, 2, 0, 0, 0, 0],
  [0, 4, 0, 1, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 1, 0, 0],
  [0, 4, 0, 1, 0, 0, 1, 0],
  [0, 4, 0, 1, 0, 0, 0, 1],
  [0, 4, 0, 0, 2, 0, 0, 0],
  [0, 4, 0, 0, 1, 1, 0, 0],
  [0, 4, 0, 0, 1, 0, 1, 0],
  [0, 4, 0, 0, 1, 0, 0, 1],
  [0, 4, 0, 0, 0, 2, 0, 0],
  [0, 4, 0, 0, 0, 1, 1, 0],
  [0, 4, 0, 0, 0, 1, 0, 1],
  [0, 4, 0, 0, 0, 0, 2, 0],
  [0, 4, 0, 0, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0, 0, 0],
  [0, 3, 2, 1, 0, 0, 0, 0],
  [0, 3, 2, 0, 1, 0, 0, 0],
  [0, 3, 2, 0, 0, 1, 0, 0],
  [0, 3, 2, 0, 0, 0, 1, 0],
  [0, 3, 2, 0, 0, 0, 0, 1],
  [0, 3, 1, 2, 0, 0, 0, 0],
  [0, 3, 1, 1, 1, 0, 0, 0],
  [0, 3, 1, 1, 0, 1, 0, 0],
  [0, 3, 1, 1, 0, 0, 1, 0],
  [0, 3, 1, 1, 0, 0, 0, 1],
  [0, 3, 1, 0, 2, 0, 0, 0],
  [0, 3, 1, 0, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0, 1, 0],
  [0, 3, 1, 0, 1, 0, 0, 1],
  [0, 3, 1, 0, 0, 2, 0, 0],
  [0, 3, 1, 0, 0, 1, 1, 0],
  [0, 3, 1, 0, 0, 1, 0, 1],
  [0, 3, 1, 0, 0, 0, 2, 0],
  [0, 3, 1, 0, 0, 0, 1, 1],
  [0, 3, 1, 0, 0, 0, 0, 2],
  [0, 3, 0, 3, 0, 0, 0, 0],
  [0, 3, 0, 2, 1, 0, 0, 0],
  [0, 3, 0, 2, 0, 1, 0, 0],
  [0, 3, 0, 2, 0, 0, 1, 0],
  [0, 3, 0, 2, 0, 0, 0, 1],
  [0, 3, 0, 1, 2, 0, 0, 0],
  [0, 3, 0, 1, 1, 1, 0, 0],
  [0, 3, 0, 1, 1, 0, 1, 0],
  [0, 3, 0, 1, 1, 0, 0, 1],
  [0, 3, 0, 1, 0, 2, 0, 0],
  [0, 3, 0, 1, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1, 0, 1],
  [0, 3, 0, 1, 0, 0, 2, 0],
  [0, 3, 0, 1, 0, 0, 1, 1],
  [0, 3, 0, 1, 0, 0, 0, 2],
  [0, 3, 0, 0, 3, 0, 0, 0],
  [0, 3, 0, 0, 2, 1, 0, 0],
  [0, 3, 0, 0, 2, 0, 1, 0],
  [0, 3, 0, 0, 2, 0, 0, 1],
  [0, 3, 0, 0, 1, 2, 0, 0],
  [0, 3, 0, 0, 1, 1, 1, 0],
  [0, 3, 0, 0, 1, 1, 0, 1],
  [0, 3, 0, 0, 1, 0, 2, 0],
  [0, 3, 0, 0, 1, 0, 1, 1],
  [0, 3, 0, 0, 1, 0, 0, 2],
  [0, 3, 0, 0, 0, 3, 0, 0],
  [0, 3, 0, 0, 0, 2, 1, 0],
  [0, 3, 0, 0, 0, 2, 0, 1],
  [0, 3, 0, 0, 0, 1, 2, 0],
  [0, 3, 0, 0, 0, 1, 1, 1],
  [0, 3, 0, 0, 0, 1, 0, 2],
  [0, 3, 0, 0, 0, 0, 3, 0],
  [0, 3, 0, 0, 0, 0, 2, 1],
  [0, 3, 0, 0, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0, 0, 0],
  [0, 2, 3, 1, 0, 0, 0, 0],
  [0, 2, 3, 0, 1, 0, 0, 0],
  [0, 2, 3, 0, 0, 1, 0, 0],
  [0, 2, 3, 0, 0, 0, 1, 0],
  [0, 2, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 2, 0, 0, 0, 0],
  [0, 2, 2, 1, 1, 0, 0, 0],
  [0, 2, 2, 1, 0, 1, 0, 0],
  [0, 2, 2, 1, 0, 0, 1, 0],
  [0, 2, 2, 1, 0, 0, 0, 1],
  [0, 2, 2, 0, 2, 0, 0, 0],
  [0, 2, 2, 0, 1, 1, 0, 0],
  [0, 2, 2, 0, 1, 0, 1, 0],
  [0, 2, 2, 0, 1, 0, 0, 1],
  [0, 2, 2, 0, 0, 2, 0, 0],
  [0, 2, 2, 0, 0, 1, 1, 0],
  [0, 2, 2, 0, 0, 1, 0, 1],
  [0, 2, 2, 0, 0, 0, 2, 0],
  [0, 2, 2, 0, 0, 0, 1, 1],
  [0, 2, 2, 0, 0, 0, 0, 2],
  [0, 2, 1, 3, 0, 0, 0, 0],
  [0, 2, 1, 2, 1, 0, 0, 0],
  [0, 2, 1, 2, 0, 1, 0, 0],
  [0, 2, 1, 2, 0, 0, 1, 0],
  [0, 2, 1, 2, 0, 0, 0, 1],
  [0, 2, 1, 1, 2, 0, 0, 0],
  [0, 2, 1, 1, 1, 1, 0, 0],
  [0, 2, 1, 1, 1, 0, 1, 0],
  [0, 2, 1, 1, 1, 0, 0, 1],
  [0, 2, 1, 1, 0, 2, 0, 0],
  [0, 2, 1, 1, 0, 1, 1, 0],
  [0, 2, 1, 1, 0, 1, 0, 1],
  [0, 2, 1, 1, 0, 0, 2, 0],
  [0, 2, 1, 1, 0, 0, 1, 1],
  [0, 2, 1, 1, 0, 0, 0, 2],
  [0, 2, 1, 0, 3, 0, 0, 0],
  [0, 2, 1, 0, 2, 1, 0, 0],
  [0, 2, 1, 0, 2, 0, 1, 0],
  [0, 2, 1, 0, 2, 0, 0, 1],
  [0, 2, 1, 0, 1, 2, 0, 0],
  [0, 2, 1, 0, 1, 1, 1, 0],
  [0, 2, 1, 0, 1, 1, 0, 1],
  [0, 2, 1, 0, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 0, 1, 1],
  [0, 2, 1, 0, 1, 0, 0, 2],
  [0, 2, 1, 0, 0, 3, 0, 0],
  [0, 2, 1, 0, 0, 2, 1, 0],
  [0, 2, 1, 0, 0, 2, 0, 1],
  [0, 2, 1, 0, 0, 1, 2, 0],
  [0, 2, 1, 0, 0, 1, 1, 1],
  [0, 2, 1, 0, 0, 1, 0, 2],
  [0, 2, 1, 0, 0, 0, 3, 0],
  [0, 2, 1, 0, 0, 0, 2, 1],
  [0, 2, 1, 0, 0, 0, 1, 2],
  [0, 2, 1, 0, 0, 0, 0, 3],
  [0, 2, 0, 4, 0, 0, 0, 0],
  [0, 2, 0, 3, 1, 0, 0, 0],
  [0, 2, 0, 3, 0, 1, 0, 0],
  [0, 2, 0, 3, 0, 0, 1, 0],
  [0, 2, 0, 3, 0, 0, 0, 1],
  [0, 2, 0, 2, 2, 0, 0, 0],
  [0, 2, 0, 2, 1, 1, 0, 0],
  [0, 2, 0, 2, 1, 0, 1, 0],
  [0, 2, 0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 2, 0, 0],
  [0, 2, 0, 2, 0, 1, 1, 0],
  [0, 2, 0, 2, 0, 1, 0, 1],
  [0, 2, 0, 2, 0, 0, 2, 0],
  [0, 2, 0, 2, 0, 0, 1, 1],
  [0, 2, 0, 2, 0, 0, 0, 2],
  [0, 2, 0, 1, 3, 0, 0, 0],
  [0, 2, 0, 1, 2, 1, 0, 0],
  [0, 2, 0, 1, 2, 0, 1, 0],
  [0, 2, 0, 1, 2, 0, 0, 1],
  [0, 2, 0, 1, 1, 2, 0, 0],
  [0, 2, 0, 1, 1, 1, 1, 0],
  [0, 2, 0, 1, 1, 1, 0, 1],
  [0, 2, 0, 1, 1, 0, 2, 0],
  [0, 2, 0, 1, 1, 0, 1, 1],
  [0, 2, 0, 1, 1, 0, 0, 2],
  [0, 2, 0, 1, 0, 3, 0, 0],
  [0, 2, 0, 1, 0, 2, 1, 0],
  [0, 2, 0, 1, 0, 2, 0, 1],
  [0, 2, 0, 1, 0, 1, 2, 0],
  [0, 2, 0, 1, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 1, 0, 2],
  [0, 2, 0, 1, 0, 0, 3, 0],
  [0, 2, 0, 1, 0, 0, 2, 1],
  [0, 2, 0, 1, 0, 0, 1, 2],
  [0, 2, 0, 1, 0, 0, 0, 3],
  [0, 2, 0, 0, 4, 0, 0, 0],
  [0, 2, 0, 0, 3, 1, 0, 0],
  [0, 2, 0, 0, 3, 0, 1, 0],
  [0, 2, 0, 0, 3, 0, 0, 1],
  [0, 2, 0, 0, 2, 2, 0, 0],
  [0, 2, 0, 0, 2, 1, 1, 0],
  [0, 2, 0, 0, 2, 1, 0, 1],
  [0, 2, 0, 0, 2, 0, 2, 0],
  [0, 2, 0, 0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2, 0, 0, 2],
  [0, 2, 0, 0, 1, 3, 0, 0],
  [0, 2, 0, 0, 1, 2, 1, 0],
  [0, 2, 0, 0, 1, 2, 0, 1],
  [0, 2, 0, 0, 1, 1, 2, 0],
  [0, 2, 0, 0, 1, 1, 1, 1],
  [0, 2, 0, 0, 1, 1, 0, 2],
  [0, 2, 0, 0, 1, 0, 3, 0],
  [0, 2, 0, 0, 1, 0, 2, 1],
  [0, 2, 0, 0, 1, 0, 1, 2],
  [0, 2, 0, 0, 1, 0, 0, 3],
  [0, 2, 0, 0, 0, 4, 0, 0],
  [0, 2, 0, 0, 0, 3, 1, 0],
  [0, 2, 0, 0, 0, 3, 0, 1],
  [0, 2, 0, 0, 0, 2, 2, 0],
  [0, 2, 0, 0, 0, 2, 1, 1],
  [0, 2, 0, 0, 0, 2, 0, 2],
  [0, 2, 0, 0, 0, 1, 3, 0],
  [0, 2, 0, 0, 0, 1, 2, 1],
  [0, 2, 0, 0, 0, 1, 1, 2],
  [0, 2, 0, 0, 0, 1, 0, 3],
  [0, 2, 0, 0, 0, 0, 4, 0],
  [0, 2, 0, 0, 0, 0, 3, 1],
  [0, 2, 0, 0, 0, 0, 2, 2],
  [0, 2, 0, 0, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0, 0, 0],
  [0, 1, 4, 1, 0, 0, 0, 0],
  [0, 1, 4, 0, 1, 0, 0, 0],
  [0, 1, 4, 0, 0, 1, 0, 0],
  [0, 1, 4, 0, 0, 0, 1, 0],
  [0, 1, 4, 0, 0, 0, 0, 1],
  [0, 1, 3, 2, 0, 0, 0, 0],
  [0, 1, 3, 1, 1, 0, 0, 0],
  [0, 1, 3, 1, 0, 1, 0, 0],
  [0, 1, 3, 1, 0, 0, 1, 0],
  [0, 1, 3, 1, 0, 0, 0, 1],
  [0, 1, 3, 0, 2, 0, 0, 0],
  [0, 1, 3, 0, 1, 1, 0, 0],
  [0, 1, 3, 0, 1, 0, 1, 0],
  [0, 1, 3, 0, 1, 0, 0, 1],
  [0, 1, 3, 0, 0, 2, 0, 0],
  [0, 1, 3, 0, 0, 1, 1, 0],
  [0, 1, 3, 0, 0, 1, 0, 1],
  [0, 1, 3, 0, 0, 0, 2, 0],
  [0, 1, 3, 0, 0, 0, 1, 1],
  [0, 1, 3, 0, 0, 0, 0, 2],
  [0, 1, 2, 3, 0, 0, 0, 0],
  [0, 1, 2, 2, 1, 0, 0, 0],
  [0, 1, 2, 2, 0, 1, 0, 0],
  [0, 1, 2, 2, 0, 0, 1, 0],
  [0, 1, 2, 2, 0, 0, 0, 1],
  [0, 1, 2, 1, 2, 0, 0, 0],
  [0, 1, 2, 1, 1, 1, 0, 0],
  [0, 1, 2, 1, 1, 0, 1, 0],
  [0, 1, 2, 1, 1, 0, 0, 1],
  [0, 1, 2, 1, 0, 2, 0, 0],
  [0, 1, 2, 1, 0, 1, 1, 0],
  [0, 1, 2, 1, 0, 1, 0, 1],
  [0, 1, 2, 1, 0, 0, 2, 0],
  [0, 1, 2, 1, 0, 0, 1, 1],
  [0, 1, 2, 1, 0, 0, 0, 2],
  [0, 1, 2, 0, 3, 0, 0, 0],
  [0, 1, 2, 0, 2, 1, 0, 0],
  [0, 1, 2, 0, 2, 0, 1, 0],
  [0, 1, 2, 0, 2, 0, 0, 1],
  [0, 1, 2, 0, 1, 2, 0, 0],
  [0, 1, 2, 0, 1, 1, 1, 0],
  [0, 1, 2, 0, 1, 1, 0, 1],
  [0, 1, 2, 0, 1, 0, 2, 0],
  [0, 1, 2, 0, 1, 0, 1, 1],
  [0, 1, 2, 0, 1, 0, 0, 2],
  [0, 1, 2, 0, 0, 3, 0, 0],
  [0, 1, 2, 0, 0, 2, 1, 0],
  [0, 1, 2, 0, 0, 2, 0, 1],
  [0, 1, 2, 0, 0, 1, 2, 0],
  [0, 1, 2, 0, 0, 1, 1, 1],
  [0, 1, 2, 0, 0, 1, 0, 2],
  [0, 1, 2, 0, 0, 0, 3, 0],
  [0, 1, 2, 0, 0, 0, 2, 1],
  [0, 1, 2, 0, 0, 0, 1, 2],
  [0, 1, 2, 0, 0, 0, 0, 3],
  [0, 1, 1, 4, 0, 0, 0, 0],
  [0, 1, 1, 3, 1, 0, 0, 0],
  [0, 1, 1, 3, 0, 1, 0, 0],
  [0, 1, 1, 3, 0, 0, 1, 0],
  [0, 1, 1, 3, 0, 0, 0, 1],
  [0, 1, 1, 2, 2, 0, 0, 0],
  [0, 1, 1, 2, 1, 1, 0, 0],
  [0, 1, 1, 2, 1, 0, 1, 0],
  [0, 1, 1, 2, 1, 0, 0, 1],
  [0, 1, 1, 2, 0, 2, 0, 0],
  [0, 1, 1, 2, 0, 1, 1, 0],
  [0, 1, 1, 2, 0, 1, 0, 1],
  [0, 1, 1, 2, 0, 0, 2, 0],
  [0, 1, 1, 2, 0, 0, 1, 1],
  [0, 1, 1, 2, 0, 0, 0, 2],
  [0, 1, 1, 1, 3, 0, 0, 0],
  [0, 1, 1, 1, 2, 1, 0, 0],
  [0, 1, 1, 1, 2, 0, 1, 0],
  [0, 1, 1, 1, 2, 0, 0, 1],
  [0, 1, 1, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 1, 1, 0, 1],
  [0, 1, 1, 1, 1, 0, 2, 0],
  [0, 1, 1, 1, 1, 0, 1, 1],
  [0, 1, 1, 1, 1, 0, 0, 2],
  [0, 1, 1, 1, 0, 3, 0, 0],
  [0, 1, 1, 1, 0, 2, 1, 0],
  [0, 1, 1, 1, 0, 2, 0, 1],
  [0, 1, 1, 1, 0, 1, 2, 0],
  [0, 1, 1, 1, 0, 1, 1, 1],
  [0, 1, 1, 1, 0, 1, 0, 2],
  [0, 1, 1, 1, 0, 0, 3, 0],
  [0, 1, 1, 1, 0, 0, 2, 1],
  [0, 1, 1, 1, 0, 0, 1, 2],
  [0, 1, 1, 1, 0, 0, 0, 3],
  [0, 1, 1, 0, 4, 0, 0, 0],
  [0, 1, 1, 0, 3, 1, 0, 0],
  [0, 1, 1, 0, 3, 0, 1, 0],
  [0, 1, 1, 0, 3, 0, 0, 1],
  [0, 1, 1, 0, 2, 2, 0, 0],
  [0, 1, 1, 0, 2, 1, 1, 0],
  [0, 1, 1, 0, 2, 1, 0, 1],
  [0, 1, 1, 0, 2, 0, 2, 0],
  [0, 1, 1, 0, 2, 0, 1, 1],
  [0, 1, 1, 0, 2, 0, 0, 2],
  [0, 1, 1, 0, 1, 3, 0, 0],
  [0, 1, 1, 0, 1, 2, 1, 0],
  [0, 1, 1, 0, 1, 2, 0, 1],
  [0, 1, 1, 0, 1, 1, 2, 0],
  [0, 1, 1, 0, 1, 1, 1, 1],
  [0, 1, 1, 0, 1, 1, 0, 2],
  [0, 1, 1, 0, 1, 0, 3, 0],
  [0, 1, 1, 0, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 0, 1, 2],
  [0, 1, 1, 0, 1, 0, 0, 3],
  [0, 1, 1, 0, 0, 4, 0, 0],
  [0, 1, 1, 0, 0, 3, 1, 0],
  [0, 1, 1, 0, 0, 3, 0, 1],
  [0, 1, 1, 0, 0, 2, 2, 0],
  [0, 1, 1, 0, 0, 2, 1, 1],
  [0, 1, 1, 0, 0, 2, 0, 2],
  [0, 1, 1, 0, 0, 1, 3, 0],
  [0, 1, 1, 0, 0, 1, 2, 1],
  [0, 1, 1, 0, 0, 1, 1, 2],
  [0, 1, 1, 0, 0, 1, 0, 3],
  [0, 1, 1, 0, 0, 0, 4, 0],
  [0, 1, 1, 0, 0, 0, 3, 1],
  [0, 1, 1, 0, 0, 0, 2, 2],
  [0, 1, 1, 0, 0, 0, 1, 3],
  [0, 1, 1, 0, 0, 0, 0, 4],
  [0, 1, 0, 5, 0, 0, 0, 0],
  [0, 1, 0, 4, 1, 0, 0, 0],
  [0, 1, 0, 4, 0, 1, 0, 0],
  [0, 1, 0, 4, 0, 0, 1, 0],
  [0, 1, 0, 4, 0, 0, 0, 1],
  [0, 1, 0, 3, 2, 0, 0, 0],
  [0, 1, 0, 3, 1, 1, 0, 0],
  [0, 1, 0, 3, 1, 0, 1, 0],
  [0, 1, 0, 3, 1, 0, 0, 1],
  [0, 1, 0, 3, 0, 2, 0, 0],
  [0, 1, 0, 3, 0, 1, 1, 0],
  [0, 1, 0, 3, 0, 1, 0, 1],
  [0, 1, 0, 3, 0, 0, 2, 0],
  [0, 1, 0, 3, 0, 0, 1, 1],
  [0, 1, 0, 3, 0, 0, 0, 2],
  [0, 1, 0, 2, 3, 0, 0, 0],
  [0, 1, 0, 2, 2, 1, 0, 0],
  [0, 1, 0, 2, 2, 0, 1, 0],
  [0, 1, 0, 2, 2, 0, 0, 1],
  [0, 1, 0, 2, 1, 2, 0, 0],
  [0, 1, 0, 2, 1, 1, 1, 0],
  [0, 1, 0, 2, 1, 1, 0, 1],
  [0, 1, 0, 2, 1, 0, 2, 0],
  [0, 1, 0, 2, 1, 0, 1, 1],
  [0, 1, 0, 2, 1, 0, 0, 2],
  [0, 1, 0, 2, 0, 3, 0, 0],
  [0, 1, 0, 2, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 2, 0, 1],
  [0, 1, 0, 2, 0, 1, 2, 0],
  [0, 1, 0, 2, 0, 1, 1, 1],
  [0, 1, 0, 2, 0, 1, 0, 2],
  [0, 1, 0, 2, 0, 0, 3, 0],
  [0, 1, 0, 2, 0, 0, 2, 1],
  [0, 1, 0, 2, 0, 0, 1, 2],
  [0, 1, 0, 2, 0, 0, 0, 3],
  [0, 1, 0, 1, 4, 0, 0, 0],
  [0, 1, 0, 1, 3, 1, 0, 0],
  [0, 1, 0, 1, 3, 0, 1, 0],
  [0, 1, 0, 1, 3, 0, 0, 1],
  [0, 1, 0, 1, 2, 2, 0, 0],
  [0, 1, 0, 1, 2, 1, 1, 0],
  [0, 1, 0, 1, 2, 1, 0, 1],
  [0, 1, 0, 1, 2, 0, 2, 0],
  [0, 1, 0, 1, 2, 0, 1, 1],
  [0, 1, 0, 1, 2, 0, 0, 2],
  [0, 1, 0, 1, 1, 3, 0, 0],
  [0, 1, 0, 1, 1, 2, 1, 0],
  [0, 1, 0, 1, 1, 2, 0, 1],
  [0, 1, 0, 1, 1, 1, 2, 0],
  [0, 1, 0, 1, 1, 1, 1, 1],
  [0, 1, 0, 1, 1, 1, 0, 2],
  [0, 1, 0, 1, 1, 0, 3, 0],
  [0, 1, 0, 1, 1, 0, 2, 1],
  [0, 1, 0, 1, 1, 0, 1, 2],
  [0, 1, 0, 1, 1, 0, 0, 3],
  [0, 1, 0, 1, 0, 4, 0, 0],
  [0, 1, 0, 1, 0, 3, 1, 0],
  [0, 1, 0, 1, 0, 3, 0, 1],
  [0, 1, 0, 1, 0, 2, 2, 0],
  [0, 1, 0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 1, 0, 3],
  [0, 1, 0, 1, 0, 0, 4, 0],
  [0, 1, 0, 1, 0, 0, 3, 1],
  [0, 1, 0, 1, 0, 0, 2, 2],
  [0, 1, 0, 1, 0, 0, 1, 3],
  [0, 1, 0, 1, 0, 0, 0, 4],
  [0, 1, 0, 0, 5, 0, 0, 0],
  [0, 1, 0, 0, 4, 1, 0, 0],
  [0, 1, 0, 0, 4, 0, 1, 0],
  [0, 1, 0, 0, 4, 0, 0, 1],
  [0, 1, 0, 0, 3, 2, 0, 0],
  [0, 1, 0, 0, 3, 1, 1, 0],
  [0, 1, 0, 0, 3, 1, 0, 1],
  [0, 1, 0, 0, 3, 0, 2, 0],
  [0, 1, 0, 0, 3, 0, 1, 1],
  [0, 1, 0, 0, 3, 0, 0, 2],
  [0, 1, 0, 0, 2, 3, 0, 0],
  [0, 1, 0, 0, 2, 2, 1, 0],
  [0, 1, 0, 0, 2, 2, 0, 1],
  [0, 1, 0, 0, 2, 1, 2, 0],
  [0, 1, 0, 0, 2, 1, 1, 1],
  [0, 1, 0, 0, 2, 1, 0, 2],
  [0, 1, 0, 0, 2, 0, 3, 0],
  [0, 1, 0, 0, 2, 0, 2, 1],
  [0, 1, 0, 0, 2, 0, 1, 2],
  [0, 1, 0, 0, 2, 0, 0, 3],
  [0, 1, 0, 0, 1, 4, 0, 0],
  [0, 1, 0, 0, 1, 3, 1, 0],
  [0, 1, 0, 0, 1, 3, 0, 1],
  [0, 1, 0, 0, 1, 2, 2, 0],
  [0, 1, 0, 0, 1, 2, 1, 1],
  [0, 1, 0, 0, 1, 2, 0, 2],
  [0, 1, 0, 0, 1, 1, 3, 0],
  [0, 1, 0, 0, 1, 1, 2, 1],
  [0, 1, 0, 0, 1, 1, 1, 2],
  [0, 1, 0, 0, 1, 1, 0, 3],
  [0, 1, 0, 0, 1, 0, 4, 0],
  [0, 1, 0, 0, 1, 0, 3, 1],
  [0, 1, 0, 0, 1, 0, 2, 2],
  [0, 1, 0, 0, 1, 0, 1, 3],
  [0, 1, 0, 0, 1, 0, 0, 4],
  [0, 1, 0, 0, 0, 5, 0, 0],
  [0, 1, 0, 0, 0, 4, 1, 0],
  [0, 1, 0, 0, 0, 4, 0, 1],
  [0, 1, 0, 0, 0, 3, 2, 0],
  [0, 1, 0, 0, 0, 3, 1, 1],
  [0, 1, 0, 0, 0, 3, 0, 2],
  [0, 1, 0, 0, 0, 2, 3, 0],
  [0, 1, 0, 0, 0, 2, 2, 1],
  [0, 1, 0, 0, 0, 2, 1, 2],
  [0, 1, 0, 0, 0, 2, 0, 3],
  [0, 1, 0, 0, 0, 1, 4, 0],
  [0, 1, 0, 0, 0, 1, 3, 1],
  [0, 1, 0, 0, 0, 1, 2, 2],
  [0, 1, 0, 0, 0, 1, 1, 3],
  [0, 1, 0, 0, 0, 1, 0, 4],
  [0, 1, 0, 0, 0, 0, 5, 0],
  [0, 1, 0, 0, 0, 0, 4, 1],
  [0, 1, 0, 0, 0, 0, 3, 2],
  [0, 1, 0, 0, 0, 0, 2, 3],
  [0, 1, 0, 0, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0, 0, 0],
  [0, 0, 5, 1, 0, 0, 0, 0],
  [0, 0, 5, 0, 1, 0, 0, 0],
  [0, 0, 5, 0, 0, 1, 0, 0],
  [0, 0, 5, 0, 0, 0, 1, 0],
  [0, 0, 5, 0, 0, 0, 0, 1],
  [0, 0, 4, 2, 0, 0, 0, 0],
  [0, 0, 4, 1, 1, 0, 0, 0],
  [0, 0, 4, 1, 0, 1, 0, 0],
  [0, 0, 4, 1, 0, 0, 1, 0],
  [0, 0, 4, 1, 0, 0, 0, 1],
  [0, 0, 4, 0, 2, 0, 0, 0],
  [0, 0, 4, 0, 1, 1, 0, 0],
  [0, 0, 4, 0, 1, 0, 1, 0],
  [0, 0, 4, 0, 1, 0, 0, 1],
  [0, 0, 4, 0, 0, 2, 0, 0],
  [0, 0, 4, 0, 0, 1, 1, 0],
  [0, 0, 4, 0, 0, 1, 0, 1],
  [0, 0, 4, 0, 0, 0, 2, 0],
  [0, 0, 4, 0, 0, 0, 1, 1],
  [0, 0, 4, 0, 0, 0, 0, 2],
  [0, 0, 3, 3, 0, 0, 0, 0],
  [0, 0, 3, 2, 1, 0, 0, 0],
  [0, 0, 3, 2, 0, 1, 0, 0],
  [0, 0, 3, 2, 0, 0, 1, 0],
  [0, 0, 3, 2, 0, 0, 0, 1],
  [0, 0, 3, 1, 2, 0, 0, 0],
  [0, 0, 3, 1, 1, 1, 0, 0],
  [0, 0, 3, 1, 1, 0, 1, 0],
  [0, 0, 3, 1, 1, 0, 0, 1],
  [0, 0, 3, 1, 0, 2, 0, 0],
  [0, 0, 3, 1, 0, 1, 1, 0],
  [0, 0, 3, 1, 0, 1, 0, 1],
  [0, 0, 3, 1, 0, 0, 2, 0],
  [0, 0, 3, 1, 0, 0, 1, 1],
  [0, 0, 3, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 3, 0, 0, 0],
  [0, 0, 3, 0, 2, 1, 0, 0],
  [0, 0, 3, 0, 2, 0, 1, 0],
  [0, 0, 3, 0, 2, 0, 0, 1],
  [0, 0, 3, 0, 1, 2, 0, 0],
  [0, 0, 3, 0, 1, 1, 1, 0],
  [0, 0, 3, 0, 1, 1, 0, 1],
  [0, 0, 3, 0, 1, 0, 2, 0],
  [0, 0, 3, 0, 1, 0, 1, 1],
  [0, 0, 3, 0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0, 3, 0, 0],
  [0, 0, 3, 0, 0, 2, 1, 0],
  [0, 0, 3, 0, 0, 2, 0, 1],
  [0, 0, 3, 0, 0, 1, 2, 0],
  [0, 0, 3, 0, 0, 1, 1, 1],
  [0, 0, 3, 0, 0, 1, 0, 2],
  [0, 0, 3, 0, 0, 0, 3, 0],
  [0, 0, 3, 0, 0, 0, 2, 1],
  [0, 0, 3, 0, 0, 0, 1, 2],
  [0, 0, 3, 0, 0, 0, 0, 3],
  [0, 0, 2, 4, 0, 0, 0, 0],
  [0, 0, 2, 3, 1, 0, 0, 0],
  [0, 0, 2, 3, 0, 1, 0, 0],
  [0, 0, 2, 3, 0, 0, 1, 0],
  [0, 0, 2, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 2, 0, 0, 0],
  [0, 0, 2, 2, 1, 1, 0, 0],
  [0, 0, 2, 2, 1, 0, 1, 0],
  [0, 0, 2, 2, 1, 0, 0, 1],
  [0, 0, 2, 2, 0, 2, 0, 0],
  [0, 0, 2, 2, 0, 1, 1, 0],
  [0, 0, 2, 2, 0, 1, 0, 1],
  [0, 0, 2, 2, 0, 0, 2, 0],
  [0, 0, 2, 2, 0, 0, 1, 1],
  [0, 0, 2, 2, 0, 0, 0, 2],
  [0, 0, 2, 1, 3, 0, 0, 0],
  [0, 0, 2, 1, 2, 1, 0, 0],
  [0, 0, 2, 1, 2, 0, 1, 0],
  [0, 0, 2, 1, 2, 0, 0, 1],
  [0, 0, 2, 1, 1, 2, 0, 0],
  [0, 0, 2, 1, 1, 1, 1, 0],
  [0, 0, 2, 1, 1, 1, 0, 1],
  [0, 0, 2, 1, 1, 0, 2, 0],
  [0, 0, 2, 1, 1, 0, 1, 1],
  [0, 0, 2, 1, 1, 0, 0, 2],
  [0, 0, 2, 1, 0, 3, 0, 0],
  [0, 0, 2, 1, 0, 2, 1, 0],
  [0, 0, 2, 1, 0, 2, 0, 1],
  [0, 0, 2, 1, 0, 1, 2, 0],
  [0, 0, 2, 1, 0, 1, 1, 1],
  [0, 0, 2, 1, 0, 1, 0, 2],
  [0, 0, 2, 1, 0, 0, 3, 0],
  [0, 0, 2, 1, 0, 0, 2, 1],
  [0, 0, 2, 1, 0, 0, 1, 2],
  [0, 0, 2, 1, 0, 0, 0, 3],
  [0, 0, 2, 0, 4, 0, 0, 0],
  [0, 0, 2, 0, 3, 1, 0, 0],
  [0, 0, 2, 0, 3, 0, 1, 0],
  [0, 0, 2, 0, 3, 0, 0, 1],
  [0, 0, 2, 0, 2, 2, 0, 0],
  [0, 0, 2, 0, 2, 1, 1, 0],
  [0, 0, 2, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 2, 0, 0, 2],
  [0, 0, 2, 0, 1, 3, 0, 0],
  [0, 0, 2, 0, 1, 2, 1, 0],
  [0, 0, 2, 0, 1, 2, 0, 1],
  [0, 0, 2, 0, 1, 1, 2, 0],
  [0, 0, 2, 0, 1, 1, 1, 1],
  [0, 0, 2, 0, 1, 1, 0, 2],
  [0, 0, 2, 0, 1, 0, 3, 0],
  [0, 0, 2, 0, 1, 0, 2, 1],
  [0, 0, 2, 0, 1, 0, 1, 2],
  [0, 0, 2, 0, 1, 0, 0, 3],
  [0, 0, 2, 0, 0, 4, 0, 0],
  [0, 0, 2, 0, 0, 3, 1, 0],
  [0, 0, 2, 0, 0, 3, 0, 1],
  [0, 0, 2, 0, 0, 2, 2, 0],
  [0, 0, 2, 0, 0, 2, 1, 1],
  [0, 0, 2, 0, 0, 2, 0, 2],
  [0, 0, 2, 0, 0, 1, 3, 0],
  [0, 0, 2, 0, 0, 1, 2, 1],
  [0, 0, 2, 0, 0, 1, 1, 2],
  [0, 0, 2, 0, 0, 1, 0, 3],
  [0, 0, 2, 0, 0, 0, 4, 0],
  [0, 0, 2, 0, 0, 0, 3, 1],
  [0, 0, 2, 0, 0, 0, 2, 2],
  [0, 0, 2, 0, 0, 0, 1, 3],
  [0, 0, 2, 0, 0, 0, 0, 4],
  [0, 0, 1, 5, 0, 0, 0, 0],
  [0, 0, 1, 4, 1, 0, 0, 0],
  [0, 0, 1, 4, 0, 1, 0, 0],
  [0, 0, 1, 4, 0, 0, 1, 0],
  [0, 0, 1, 4, 0, 0, 0, 1],
  [0, 0, 1, 3, 2, 0, 0, 0],
  [0, 0, 1, 3, 1, 1, 0, 0],
  [0, 0, 1, 3, 1, 0, 1, 0],
  [0, 0, 1, 3, 1, 0, 0, 1],
  [0, 0, 1, 3, 0, 2, 0, 0],
  [0, 0, 1, 3, 0, 1, 1, 0],
  [0, 0, 1, 3, 0, 1, 0, 1],
  [0, 0, 1, 3, 0, 0, 2, 0],
  [0, 0, 1, 3, 0, 0, 1, 1],
  [0, 0, 1, 3, 0, 0, 0, 2],
  [0, 0, 1, 2, 3, 0, 0, 0],
  [0, 0, 1, 2, 2, 1, 0, 0],
  [0, 0, 1, 2, 2, 0, 1, 0],
  [0, 0, 1, 2, 2, 0, 0, 1],
  [0, 0, 1, 2, 1, 2, 0, 0],
  [0, 0, 1, 2, 1, 1, 1, 0],
  [0, 0, 1, 2, 1, 1, 0, 1],
  [0, 0, 1, 2, 1, 0, 2, 0],
  [0, 0, 1, 2, 1, 0, 1, 1],
  [0, 0, 1, 2, 1, 0, 0, 2],
  [0, 0, 1, 2, 0, 3, 0, 0],
  [0, 0, 1, 2, 0, 2, 1, 0],
  [0, 0, 1, 2, 0, 2, 0, 1],
  [0, 0, 1, 2, 0, 1, 2, 0],
  [0, 0, 1, 2, 0, 1, 1, 1],
  [0, 0, 1, 2, 0, 1, 0, 2],
  [0, 0, 1, 2, 0, 0, 3, 0],
  [0, 0, 1, 2, 0, 0, 2, 1],
  [0, 0, 1, 2, 0, 0, 1, 2],
  [0, 0, 1, 2, 0, 0, 0, 3],
  [0, 0, 1, 1, 4, 0, 0, 0],
  [0, 0, 1, 1, 3, 1, 0, 0],
  [0, 0, 1, 1, 3, 0, 1, 0],
  [0, 0, 1, 1, 3, 0, 0, 1],
  [0, 0, 1, 1, 2, 2, 0, 0],
  [0, 0, 1, 1, 2, 1, 1, 0],
  [0, 0, 1, 1, 2, 1, 0, 1],
  [0, 0, 1, 1, 2, 0, 2, 0],
  [0, 0, 1, 1, 2, 0, 1, 1],
  [0, 0, 1, 1, 2, 0, 0, 2],
  [0, 0, 1, 1, 1, 3, 0, 0],
  [0, 0, 1, 1, 1, 2, 1, 0],
  [0, 0, 1, 1, 1, 2, 0, 1],
  [0, 0, 1, 1, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1, 1, 1],
  [0, 0, 1, 1, 1, 1, 0, 2],
  [0, 0, 1, 1, 1, 0, 3, 0],
  [0, 0, 1, 1, 1, 0, 2, 1],
  [0, 0, 1, 1, 1, 0, 1, 2],
  [0, 0, 1, 1, 1, 0, 0, 3],
  [0, 0, 1, 1, 0, 4, 0, 0],
  [0, 0, 1, 1, 0, 3, 1, 0],
  [0, 0, 1, 1, 0, 3, 0, 1],
  [0, 0, 1, 1, 0, 2, 2, 0],
  [0, 0, 1, 1, 0, 2, 1, 1],
  [0, 0, 1, 1, 0, 2, 0, 2],
  [0, 0, 1, 1, 0, 1, 3, 0],
  [0, 0, 1, 1, 0, 1, 2, 1],
  [0, 0, 1, 1, 0, 1, 1, 2],
  [0, 0, 1, 1, 0, 1, 0, 3],
  [0, 0, 1, 1, 0, 0, 4, 0],
  [0, 0, 1, 1, 0, 0, 3, 1],
  [0, 0, 1, 1, 0, 0, 2, 2],
  [0, 0, 1, 1, 0, 0, 1, 3],
  [0, 0, 1, 1, 0, 0, 0, 4],
  [0, 0, 1, 0, 5, 0, 0, 0],
  [0, 0, 1, 0, 4, 1, 0, 0],
  [0, 0, 1, 0, 4, 0, 1, 0],
  [0, 0, 1, 0, 4, 0, 0, 1],
  [0, 0, 1, 0, 3, 2, 0, 0],
  [0, 0, 1, 0, 3, 1, 1, 0],
  [0, 0, 1, 0, 3, 1, 0, 1],
  [0, 0, 1, 0, 3, 0, 2, 0],
  [0, 0, 1, 0, 3, 0, 1, 1],
  [0, 0, 1, 0, 3, 0, 0, 2],
  [0, 0, 1, 0, 2, 3, 0, 0],
  [0, 0, 1, 0, 2, 2, 1, 0],
  [0, 0, 1, 0, 2, 2, 0, 1],
  [0, 0, 1, 0, 2, 1, 2, 0],
  [0, 0, 1, 0, 2, 1, 1, 1],
  [0, 0, 1, 0, 2, 1, 0, 2],
  [0, 0, 1, 0, 2, 0, 3, 0],
  [0, 0, 1, 0, 2, 0, 2, 1],
  [0, 0, 1, 0, 2, 0, 1, 2],
  [0, 0, 1, 0, 2, 0, 0, 3],
  [0, 0, 1, 0, 1, 4, 0, 0],
  [0, 0, 1, 0, 1, 3, 1, 0],
  [0, 0, 1, 0, 1, 3, 0, 1],
  [0, 0, 1, 0, 1, 2, 2, 0],
  [0, 0, 1, 0, 1, 2, 1, 1],
  [0, 0, 1, 0, 1, 2, 0, 2],
  [0, 0, 1, 0, 1, 1, 3, 0],
  [0, 0, 1, 0, 1, 1, 2, 1],
  [0, 0, 1, 0, 1, 1, 1, 2],
  [0, 0, 1, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 1, 0, 0, 4],
  [0, 0, 1, 0, 0, 5, 0, 0],
  [0, 0, 1, 0, 0, 4, 1, 0],
  [0, 0, 1, 0, 0, 4, 0, 1],
  [0, 0, 1, 0, 0, 3, 2, 0],
  [0, 0, 1, 0, 0, 3, 1, 1],
  [0, 0, 1, 0, 0, 3, 0, 2],
  [0, 0, 1, 0, 0, 2, 3, 0],
  [0, 0, 1, 0, 0, 2, 2, 1],
  [0, 0, 1, 0, 0, 2, 1, 2],
  [0, 0, 1, 0, 0, 2, 0, 3],
  [0, 0, 1, 0, 0, 1, 4, 0],
  [0, 0, 1, 0, 0, 1, 3, 1],
  [0, 0, 1, 0, 0, 1, 2, 2],
  [0, 0, 1, 0, 0, 1, 1, 3],
  [0, 0, 1, 0, 0, 1, 0, 4],
  [0, 0, 1, 0, 0, 0, 5, 0],
  [0, 0, 1, 0, 0, 0, 4, 1],
  [0, 0, 1, 0, 0, 0, 3, 2],
  [0, 0, 1, 0, 0, 0, 2, 3],
  [0, 0, 1, 0, 0, 0, 1, 4],
  [0, 0, 1, 0, 0, 0, 0, 5],
  [0, 0, 0, 6, 0, 0, 0, 0],
  [0, 0, 0, 5, 1, 0, 0, 0],
  [0, 0, 0, 5, 0, 1, 0, 0],
  [0, 0, 0, 5, 0, 0, 1, 0],
  [0, 0, 0, 5, 0, 0, 0, 1],
  [0, 0, 0, 4, 2, 0, 0, 0],
  [0, 0, 0, 4, 1, 1, 0, 0],
  [0, 0, 0, 4, 1, 0, 1, 0],
  [0, 0, 0, 4, 1, 0, 0, 1],
  [0, 0, 0, 4, 0, 2, 0, 0],
  [0, 0, 0, 4, 0, 1, 1, 0],
  [0, 0, 0, 4, 0, 1, 0, 1],
  [0, 0, 0, 4, 0, 0, 2, 0],
  [0, 0, 0, 4, 0, 0, 1, 1],
  [0, 0, 0, 4, 0, 0, 0, 2],
  [0, 0, 0, 3, 3, 0, 0, 0],
  [0, 0, 0, 3, 2, 1, 0, 0],
  [0, 0, 0, 3, 2, 0, 1, 0],
  [0, 0, 0, 3, 2, 0, 0, 1],
  [0, 0, 0, 3, 1, 2, 0, 0],
  [0, 0, 0, 3, 1, 1, 1, 0],
  [0, 0, 0, 3, 1, 1, 0, 1],
  [0, 0, 0, 3, 1, 0, 2, 0],
  [0, 0, 0, 3, 1, 0, 1, 1],
  [0, 0, 0, 3, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 3, 0, 0],
  [0, 0, 0, 3, 0, 2, 1, 0],
  [0, 0, 0, 3, 0, 2, 0, 1],
  [0, 0, 0, 3, 0, 1, 2, 0],
  [0, 0, 0, 3, 0, 1, 1, 1],
  [0, 0, 0, 3, 0, 1, 0, 2],
  [0, 0, 0, 3, 0, 0, 3, 0],
  [0, 0, 0, 3, 0, 0, 2, 1],
  [0, 0, 0, 3, 0, 0, 1, 2],
  [0, 0, 0, 3, 0, 0, 0, 3],
  [0, 0, 0, 2, 4, 0, 0, 0],
  [0, 0, 0, 2, 3, 1, 0, 0],
  [0, 0, 0, 2, 3, 0, 1, 0],
  [0, 0, 0, 2, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 2, 0, 0],
  [0, 0, 0, 2, 2, 1, 1, 0],
  [0, 0, 0, 2, 2, 1, 0, 1],
  [0, 0, 0, 2, 2, 0, 2, 0],
  [0, 0, 0, 2, 2, 0, 1, 1],
  [0, 0, 0, 2, 2, 0, 0, 2],
  [0, 0, 0, 2, 1, 3, 0, 0],
  [0, 0, 0, 2, 1, 2, 1, 0],
  [0, 0, 0, 2, 1, 2, 0, 1],
  [0, 0, 0, 2, 1, 1, 2, 0],
  [0, 0, 0, 2, 1, 1, 1, 1],
  [0, 0, 0, 2, 1, 1, 0, 2],
  [0, 0, 0, 2, 1, 0, 3, 0],
  [0, 0, 0, 2, 1, 0, 2, 1],
  [0, 0, 0, 2, 1, 0, 1, 2],
  [0, 0, 0, 2, 1, 0, 0, 3],
  [0, 0, 0, 2, 0, 4, 0, 0],
  [0, 0, 0, 2, 0, 3, 1, 0],
  [0, 0, 0, 2, 0, 3, 0, 1],
  [0, 0, 0, 2, 0, 2, 2, 0],
  [0, 0, 0, 2, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2, 0, 2],
  [0, 0, 0, 2, 0, 1, 3, 0],
  [0, 0, 0, 2, 0, 1, 2, 1],
  [0, 0, 0, 2, 0, 1, 1, 2],
  [0, 0, 0, 2, 0, 1, 0, 3],
  [0, 0, 0, 2, 0, 0, 4, 0],
  [0, 0, 0, 2, 0, 0, 3, 1],
  [0, 0, 0, 2, 0, 0, 2, 2],
  [0, 0, 0, 2, 0, 0, 1, 3],
  [0, 0, 0, 2, 0, 0, 0, 4],
  [0, 0, 0, 1, 5, 0, 0, 0],
  [0, 0, 0, 1, 4, 1, 0, 0],
  [0, 0, 0, 1, 4, 0, 1, 0],
  [0, 0, 0, 1, 4, 0, 0, 1],
  [0, 0, 0, 1, 3, 2, 0, 0],
  [0, 0, 0, 1, 3, 1, 1, 0],
  [0, 0, 0, 1, 3, 1, 0, 1],
  [0, 0, 0, 1, 3, 0, 2, 0],
  [0, 0, 0, 1, 3, 0, 1, 1],
  [0, 0, 0, 1, 3, 0, 0, 2],
  [0, 0, 0, 1, 2, 3, 0, 0],
  [0, 0, 0, 1, 2, 2, 1, 0],
  [0, 0, 0, 1, 2, 2, 0, 1],
  [0, 0, 0, 1, 2, 1, 2, 0],
  [0, 0, 0, 1, 2, 1, 1, 1],
  [0, 0, 0, 1, 2, 1, 0, 2],
  [0, 0, 0, 1, 2, 0, 3, 0],
  [0, 0, 0, 1, 2, 0, 2, 1],
  [0, 0, 0, 1, 2, 0, 1, 2],
  [0, 0, 0, 1, 2, 0, 0, 3],
  [0, 0, 0, 1, 1, 4, 0, 0],
  [0, 0, 0, 1, 1, 3, 1, 0],
  [0, 0, 0, 1, 1, 3, 0, 1],
  [0, 0, 0, 1, 1, 2, 2, 0],
  [0, 0, 0, 1, 1, 2, 1, 1],
  [0, 0, 0, 1, 1, 2, 0, 2],
  [0, 0, 0, 1, 1, 1, 3, 0],
  [0, 0, 0, 1, 1, 1, 2, 1],
  [0, 0, 0, 1, 1, 1, 1, 2],
  [0, 0, 0, 1, 1, 1, 0, 3],
  [0, 0, 0, 1, 1, 0, 4, 0],
  [0, 0, 0, 1, 1, 0, 3, 1],
  [0, 0, 0, 1, 1, 0, 2, 2],
  [0, 0, 0, 1, 1, 0, 1, 3],
  [0, 0, 0, 1, 1, 0, 0, 4],
  [0, 0, 0, 1, 0, 5, 0, 0],
  [0, 0, 0, 1, 0, 4, 1, 0],
  [0, 0, 0, 1, 0, 4, 0, 1],
  [0, 0, 0, 1, 0, 3, 2, 0],
  [0, 0, 0, 1, 0, 3, 1, 1],
  [0, 0, 0, 1, 0, 3, 0, 2],
  [0, 0, 0, 1, 0, 2, 3, 0],
  [0, 0, 0, 1, 0, 2, 2, 1],
  [0, 0, 0, 1, 0, 2, 1, 2],
  [0, 0, 0, 1, 0, 2, 0, 3],
  [0, 0, 0, 1, 0, 1, 4, 0],
  [0, 0, 0, 1, 0, 1, 3, 1],
  [0, 0, 0, 1, 0, 1, 2, 2],
  [0, 0, 0, 1, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 1, 0, 4],
  [0, 0, 0, 1, 0, 0, 5, 0],
  [0, 0, 0, 1, 0, 0, 4, 1],
  [0, 0, 0, 1, 0, 0, 3, 2],
  [0, 0, 0, 1, 0, 0, 2, 3],
  [0, 0, 0, 1, 0, 0, 1, 4],
  [0, 0, 0, 1, 0, 0, 0, 5],
  [0, 0, 0, 0, 6, 0, 0, 0],
  [0, 0, 0, 0, 5, 1, 0, 0],
  [0, 0, 0, 0, 5, 0, 1, 0],
  [0, 0, 0, 0, 5, 0, 0, 1],
  [0, 0, 0, 0, 4, 2, 0, 0],
  [0, 0, 0, 0, 4, 1, 1, 0],
  [0, 0, 0, 0, 4, 1, 0, 1],
  [0, 0, 0, 0, 4, 0, 2, 0],
  [0, 0, 0, 0, 4, 0, 1, 1],
  [0, 0, 0, 0, 4, 0, 0, 2],
  [0, 0, 0, 0, 3, 3, 0, 0],
  [0, 0, 0, 0, 3, 2, 1, 0],
  [0, 0, 0, 0, 3, 2, 0, 1],
  [0, 0, 0, 0, 3, 1, 2, 0],
  [0, 0, 0, 0, 3, 1, 1, 1],
  [0, 0, 0, 0, 3, 1, 0, 2],
  [0, 0, 0, 0, 3, 0, 3, 0],
  [0, 0, 0, 0, 3, 0, 2, 1],
  [0, 0, 0, 0, 3, 0, 1, 2],
  [0, 0, 0, 0, 3, 0, 0, 3],
  [0, 0, 0, 0, 2, 4, 0, 0],
  [0, 0, 0, 0, 2, 3, 1, 0],
  [0, 0, 0, 0, 2, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 2, 0],
  [0, 0, 0, 0, 2, 2, 1, 1],
  [0, 0, 0, 0, 2, 2, 0, 2],
  [0, 0, 0, 0, 2, 1, 3, 0],
  [0, 0, 0, 0, 2, 1, 2, 1],
  [0, 0, 0, 0, 2, 1, 1, 2],
  [0, 0, 0, 0, 2, 1, 0, 3],
  [0, 0, 0, 0, 2, 0, 4, 0],
  [0, 0, 0, 0, 2, 0, 3, 1],
  [0, 0, 0, 0, 2, 0, 2, 2],
  [0, 0, 0, 0, 2, 0, 1, 3],
  [0, 0, 0, 0, 2, 0, 0, 4],
  [0, 0, 0, 0, 1, 5, 0, 0],
  [0, 0, 0, 0, 1, 4, 1, 0],
  [0, 0, 0, 0, 1, 4, 0, 1],
  [0, 0, 0, 0, 1, 3, 2, 0],
  [0, 0, 0, 0, 1, 3, 1, 1],
  [0, 0, 0, 0, 1, 3, 0, 2],
  [0, 0, 0, 0, 1, 2, 3, 0],
  [0, 0, 0, 0, 1, 2, 2, 1],
  [0, 0, 0, 0, 1, 2, 1, 2],
  [0, 0, 0, 0, 1, 2, 0, 3],
  [0, 0, 0, 0, 1, 1, 4, 0],
  [0, 0, 0, 0, 1, 1, 3, 1],
  [0, 0, 0, 0, 1, 1, 2, 2],
  [0, 0, 0, 0, 1, 1, 1, 3],
  [0, 0, 0, 0, 1, 1, 0, 4],
  [0, 0, 0, 0, 1, 0, 5, 0],
  [0, 0, 0, 0, 1, 0, 4, 1],
  [0, 0, 0, 0, 1, 0, 3, 2],
  [0, 0, 0, 0, 1, 0, 2, 3],
  [0, 0, 0, 0, 1, 0, 1, 4],
  [0, 0, 0, 0, 1, 0, 0, 5],
  [0, 0, 0, 0, 0, 6, 0, 0],
  [0, 0, 0, 0, 0, 5, 1, 0],
  [0, 0, 0, 0, 0, 5, 0, 1],
  [0, 0, 0, 0, 0, 4, 2, 0],
  [0, 0, 0, 0, 0, 4, 1, 1],
  [0, 0, 0, 0, 0, 4, 0, 2],
  [0, 0, 0, 0, 0, 3, 3, 0],
  [0, 0, 0, 0, 0, 3, 2, 1],
  [0, 0, 0, 0, 0, 3, 1, 2],
  [0, 0, 0, 0, 0, 3, 0, 3],
  [0, 0, 0, 0, 0, 2, 4, 0],
  [0, 0, 0, 0, 0, 2, 3, 1],
  [0, 0, 0, 0, 0, 2, 2, 2],
  [0, 0, 0, 0, 0, 2, 1, 3],
  [0, 0, 0, 0, 0, 2, 0, 4],
  [0, 0, 0, 0, 0, 1, 5, 0],
  [0, 0, 0, 0, 0, 1, 4, 1],
  [0, 0, 0, 0, 0, 1, 3, 2],
  [0, 0, 0, 0, 0, 1, 2, 3],
  [0, 0, 0, 0, 0, 1, 1, 4],
  [0, 0, 0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 0, 0, 6],
  [5, 0, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 2, 0, 0, 1],
  [3, 1, 0, 0, 0, 3, 0, 0],
  [3, 1, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 1, 0, 1, 0, 2],
  [3, 0, 0, 0, 1, 2, 0, 1],
  [2, 1, 0, 3, 0, 0, 0, 1],
  [2, 1, 0, 1, 1, 0, 0, 2],
  [2, 0, 1, 3, 0, 0, 1, 0],
  [2, 0, 1, 0, 2, 0, 2, 0],
  [2, 0, 0, 2, 0, 0, 1, 2],
  [2, 0, 0, 1, 2, 0, 1, 1],
  [2, 0, 0, 0, 3, 1, 0, 1],
  [1, 3, 0, 0, 0, 1, 0, 2],
  [1, 2, 1, 1, 0, 0, 2, 0],
  [1, 2, 1, 0, 1, 1, 0, 1],
  [1, 2, 1, 0, 1, 0, 0, 2],
  [1, 2, 1, 0, 0, 0, 2, 1],
  [1, 1, 1, 1, 2, 1, 0, 0],
  [1, 1, 1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1, 0, 2],
  [1, 1, 1, 0, 2, 1, 0, 1],
  [1, 1, 0, 1, 1, 1, 0, 2],
  [1, 1, 0, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 1, 1, 3],
  [1, 0, 3, 0, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 2, 1, 1],
  [1, 0, 1, 3, 1, 1, 0, 0],
  [1, 0, 1, 3, 0, 0, 1, 1],
  [1, 0, 1, 2, 0, 2, 0, 1],
  [1, 0, 1, 1, 1, 2, 1, 0],
  [1, 0, 1, 1, 1, 0, 3, 0],
  [1, 0, 1, 1, 0, 1, 1, 2],
  [1, 0, 1, 0, 1, 4, 0, 0],
  [1, 0, 1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 1, 2, 0, 2],
  [1, 0, 0, 0, 3, 0, 1, 2],
  [1, 0, 0, 0, 2, 3, 0, 1],
  [1, 0, 0, 0, 1, 0, 5, 0],
  [1, 0, 0, 0, 0, 4, 1, 1],
  [0, 3, 1, 0, 1, 1, 0, 1],
  [0, 3, 0, 1, 2, 1, 0, 0],
  [0, 3, 0, 1, 0, 1, 1, 1],
  [0, 2, 3, 1, 0, 0, 1, 0],
  [0, 2, 2, 1, 1, 0, 1, 0],
  [0, 2, 1, 1, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 2, 1, 0],
  [0, 2, 1, 0, 2, 0, 0, 2],
  [0, 2, 0, 1, 0, 1, 1, 2],
  [0, 1, 1, 1, 0, 3, 1, 0],
  [0, 1, 0, 2, 0, 0, 1, 3],
  [0, 1, 0, 1, 1, 1, 0, 3],
  [0, 1, 0, 1, 0, 2, 3, 0],
  [0, 1, 0, 1, 0, 2, 2, 1],
  [0, 0, 3, 2, 1, 1, 0, 0],
  [0, 0, 2, 1, 2, 1, 0, 1],
  [0, 0, 2, 0, 1, 0, 3, 1],
  [0, 0, 2, 0, 0, 1, 3, 1],
  [0, 0, 1, 3, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 4],
  [0, 0, 0, 4, 1, 0, 2, 0],
  [0, 0, 0, 2, 0, 4, 1, 0],
  [0, 0, 0, 0, 1, 2, 3, 1]
);
for problem in [4] do block(
x0:matrix(
  [-0.936534567613035, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.039547183742546],
  [-0.860024301896904,-0.330364791374446, 0.000000000000000,-0.000000000000000, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,-0.220913989277074],
  [-0.846050713974969,-0.368852883715638,-0.048195893208399,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000, 0.187926940498434],
  [-0.742365936723640, 0.258661120898557,-0.274822565566444, 0.373585706062937, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,-0.036009221218984],
  [-0.421240680953777, 0.738821096963939, 0.113755235521829, 0.200932569480824,-0.576773526567222, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.006109768046811],
  [-0.738595158331223,-0.355692037581550, 0.336964300421993,-0.038853588215387,-0.082580706493983, 0.071026328341358, 0.000000000000000,-0.000000000000000, 0.038102280986381],
  [-0.463996190044192, 0.466706493432529,-0.217631399836242,-0.682632537659854,-0.065599908238822, 0.118776679646764, 0.488560539675967, 0.000000000000000, 0.004863343301002],
  [-0.638428738752786, 0.275059377279681,-0.354992278281517, 0.410859519501612, 0.005018024916498, 0.074252951773721,-0.029601423626893,-0.067467957954511, 0.044534088036506],
  [-0.666552075385666,-0.127569574768348,-0.209052365446926, 0.637458066031720,-0.630523301025052,-0.211756841828446, 0.178352475639047, 0.113333150121262, 0.004046091502870],
  [-0.438134864942800, 0.080493515966820, 0.162592145905704,-0.727626173607933,-0.131212418874244,-0.189277702308803,-0.169831322925048,-0.180929859416828, 0.013819392032958],
  [-0.482603047147550, 0.567233538521207, 0.006551850013446, 0.319484669787839,-0.007240640127078,-0.049976218854374,-0.296983218380798, 0.347251598647771, 0.014277616671352],
  [-0.588211882022478, 0.378320177738918,-0.304387412341822, 0.009329515706325, 0.377775937873130, 0.318739025256803,-0.538009648544324,-0.348801454357581, 0.003925473429015],
  [-0.522434779249062, 0.418073890399146,-0.230724035843890, 0.136693232166791, 0.339245773382381,-0.622731423589357,-0.435232850177105, 0.071686025588408, 0.004176958845956],
  [-0.409531026979652, 0.175613685223735, 0.646856022066710,-0.372080910890893,-0.031596700720955, 0.393315220982715, 0.042574173091878,-0.025616099825535, 0.010926966928249],
  [-0.559174759985704,-0.229035145287439, 0.195719681400217,-0.320700616891990, 0.105911631400453,-0.423170049969736,-0.557077758411083, 0.142449671368689, 0.007228488778512],
  [-0.483725612138211,-0.043560971553354,-0.076491135722740,-0.102884081141220,-0.590119008549925, 0.043669688722093,-0.256081959563787,-0.368258472632233, 0.015188883501086],
  [-0.320218013116707, 0.648136761713039, 0.028306950349282,-0.251205576874352,-0.038620264780300,-0.027682258690623,-0.120036001649070,-0.399256910570670, 0.022279741068920],
  [-0.504315622061646, 0.270157434755079, 0.189402343905248, 0.168453814920361,-0.196582735899399, 0.557391390407382, 0.342222330208576, 0.506155026406963, 0.005585052269189],
  [-0.619827703245553,-0.244589658431511, 0.150648379980459, 0.043308088057948, 0.208860034125614,-0.248127650968567, 0.433029764066657,-0.446831603433622, 0.010752565823543],
  [-0.620919453472331,-0.175639706058918, 0.133530206202467, 0.356403973233528, 0.166529871827243,-0.388572543901807,-0.082941301258857, 0.016895244039938, 0.025497498201958],
  [-0.471094388522753, 0.177710410175342, 0.251497073335051, 0.491679603769763,-0.149745895969846,-0.052622775744407,-0.113995325594089,-0.537889750098244, 0.011861403432252],
  [-0.463395779203660, 0.594685008339980,-0.044658635754600, 0.393229439945937, 0.281866876463887,-0.148746028559470, 0.352308473671557,-0.215619448868847, 0.009894990213079],
  [-0.337082303221343, 0.558340714634644,-0.175898128956426,-0.215526048032382,-0.282201405032895,-0.451425745147103, 0.374409214982438, 0.276753251229233, 0.007061162772227],
  [-0.340644522965295, 0.308329359545328, 0.464006788429217,-0.204238676502845, 0.168288458291058,-0.604863896268840, 0.151636281008318,-0.183900932487230, 0.014769419357648],
  [-0.554070973141411, 0.202984561779040,-0.218633419948284, 0.280363870719785, 0.051778516794541,-0.290030449907281, 0.339011783423253, 0.295653681047213, 0.022639031620465],
  [-0.433027795418040, 0.045998559670144, 0.391035006944166,-0.059630799317366,-0.115140227440194,-0.378493046004118,-0.117971285432171, 0.527412512048293, 0.012763662399811],
  [-0.492913864227488,-0.340101342287321, 0.054552260930081,-0.214003918304143,-0.392828062254042,-0.603373203339511, 0.053441417123864,-0.126909574211058, 0.009289104871340],
  [-0.364072995244450, 0.392271744097466,-0.336519927424975,-0.499497543416268,-0.174553042865241, 0.023709433499298,-0.467454338717567, 0.107362573503750, 0.010120325910560],
  [-0.325140053477775, 0.137367922254381, 0.249028573281449,-0.325958774780200,-0.486254252914249, 0.026702243086151, 0.308813584464976,-0.459107209018696, 0.013375508159505],
  [-0.456518594141842,-0.114736817271382, 0.110922896572653, 0.073157527342878,-0.496476879975675,-0.190014322350906,-0.328178850984664, 0.381935697517434, 0.014566738228802],
  [-0.497791140148375,-0.121283298484855, 0.177949802799867, 0.225865603531700,-0.272148249114839, 0.358839873087451,-0.594935924220405, 0.111597620083533, 0.011691313218695],
  [-0.362102532291247, 0.140534757214810, 0.299840673435418, 0.141883945118941,-0.397928288391447,-0.305205076300980, 0.311775404695508,-0.074072918411150, 0.027389126157822],
  [-0.568844123718187, 0.078406674090467,-0.099594364709801,-0.093679141275968, 0.445120457658745, 0.305155240483315, 0.503207973541882, 0.009751332883968, 0.011982746090959],
  [-0.329183807091663, 0.558675882604740, 0.125310886340798,-0.332959883544668, 0.389947834985422,-0.182993082560739, 0.024782752497666, 0.345701101593144, 0.014665429151865],
  [-0.294165883745216, 0.340344970841277, 0.543189081648474,-0.001121544025070, 0.064284003776242,-0.128441762374861,-0.475938129137427,-0.059511159305747, 0.018387950020860],
  [-0.491862027982431,-0.191951047567814,-0.007794917376197,-0.470266618475941,-0.006463616719387,-0.282171924964211, 0.344803076923739, 0.233468920265446, 0.021658810786660],
  [-0.425684393921132, 0.299460672528741,-0.461206911419735,-0.071813667062189,-0.402488937359196, 0.161069432368515, 0.021575010726003, 0.235725298787459, 0.022652153932070],
  [-0.542275505142463,-0.145748319915602, 0.096437353928217, 0.325632810214956,-0.180164989293873, 0.369471338532372, 0.331086547293886,-0.355625218577797, 0.015222500756849],
  [-0.398148185623684, 0.246371195008257, 0.382435582454874, 0.021152497622362, 0.296765547303795, 0.360044141529619,-0.035969200855651,-0.509993316455930, 0.013458667024623],
  [-0.484752155513160,-0.123045151360843, 0.038346459875590,-0.464401697338752,-0.026692475011358, 0.444504679592961,-0.183081220033255, 0.321448329322452, 0.015988773384251],
  [-0.373939633719983, 0.531347072620776,-0.053645906078443,-0.152574086242851, 0.205104715376996, 0.434061466534483, 0.017892689615766, 0.184308101588946, 0.021482178296592],
  [-0.243251816494089, 0.375044965891212, 0.399474731830254,-0.377112170667482,-0.285313024846174, 0.006868943306316, 0.033356341240687, 0.452014760219281, 0.019517868179003],
  [-0.285883717371052, 0.475119349727842, 0.361591999495900, 0.004527697881682,-0.093403871897787, 0.065840077263007, 0.531756410798720,-0.064245737348320, 0.019347711982260],
  [-0.464721903448007,-0.211531566629842, 0.131342489685170,-0.126183092379872, 0.055100359105903,-0.075286299991035,-0.379291034247629,-0.526762893394755, 0.025402548998810],
  [-0.426172040349429, 0.131869772579043,-0.464558153232904,-0.099200001481469,-0.198211235852132,-0.370407572367602, 0.253088457618834,-0.508839781683942, 0.016657441041621],
  [-0.434799198014881, 0.173324841573065,-0.086762749303664,-0.214844085073787, 0.558257872196033,-0.255957039677937,-0.069999546071104,-0.514431660838900, 0.008790562267504],
  [-0.304809247123946, 0.319513691920082, 0.030917517069012, 0.250402657754521,-0.235867440036497,-0.482939108716158,-0.350479937496058,-0.327203396691862, 0.016094326408152],
  [-0.266867853134256, 0.335398511755292,-0.109337078752861,-0.158684868549139,-0.361202792746678,-0.620654126736714,-0.157823066126251, 0.108709021742779, 0.016353627541113],
  [-0.495191170311712,-0.144588408167423, 0.268699330111854,-0.283465834982991, 0.561526572466830, 0.001525189338350,-0.110135355341481, 0.152727484547421, 0.020462384197481],
  [-0.472456794037633,-0.097226528882921,-0.573343127692759,-0.393032636616648,-0.131547064335956,-0.301959657775347,-0.298939779687879, 0.182201098991810, 0.007904320813442],
  [-0.617584676313250,-0.186754257413578, 0.048517704627648, 0.405357130238192, 0.536830858626551, 0.286568766580844,-0.227702143493151, 0.046339674072516, 0.010664246801187],
  [-0.353002968809210,-0.111992483471597, 0.048062608143801,-0.330494957884707,-0.697206575320863, 0.167488827165830, 0.122435831585688, 0.202667717890344, 0.016373665454125],
  [-0.350662606038862, 0.163325317317410, 0.472740608362287, 0.482918732346399,-0.288183964946609, 0.098036062782759,-0.003476401813717, 0.219875190129230, 0.017906208765193],
  [-0.287826017534804, 0.326390284883196, 0.171156196454201, 0.052603995558633,-0.382622796708992, 0.663924134309189,-0.195797305329491,-0.200936114530997, 0.017067462021335],
  [-0.338265414188390, 0.203609733110242, 0.153190090623726,-0.216675425232549, 0.187499291783471, 0.226425944570160,-0.686511236329644, 0.142852668715269, 0.014694252032588],
  [-0.452994491294908,-0.000821296962277,-0.357405172484348, 0.238971581252280,-0.176250829627041,-0.096140518511320,-0.526217358905751,-0.064664569530902, 0.018393963573368],
  [-0.149870139079287, 0.349732982031157, 0.285214861438128,-0.309932428325052,-0.521196152417966,-0.010043504452604,-0.467522815188907,-0.030039205369808, 0.012799322155914],
  [-0.325050214099454, 0.363622113012134, 0.558891721750089, 0.345271556630481, 0.401875896282251, 0.054422352072100,-0.015358434080950, 0.079002622345797, 0.016525395118848],
  [-0.440208411500677,-0.172399599654257, 0.588761409024658, 0.065965461829611, 0.251267438746277,-0.127015153884861, 0.589354395234633, 0.518335402987986, 0.007377149995829],
  [-0.338542638538855, 0.324113825348145,-0.353216101044075,-0.003224754299489,-0.230959635993877, 0.310173757958478, 0.347089268580518,-0.359000780488906, 0.015453736413229],
  [-0.429034637028415,-0.163680916141023,-0.079673298846066,-0.087656197479195,-0.349947144722268, 0.173937907686732, 0.614311959248458, 0.174713203615066, 0.016928779887839],
  [-0.499779886342243,-0.104699722611785,-0.006021214082956, 0.344750073709241, 0.057412128684463, 0.376036210278452, 0.075595399578735, 0.268986666309326, 0.024167415396977],
  [-0.487117774563364,-0.077835623889083,-0.233878291146424,-0.021907655672552, 0.123535131579510, 0.042932357775886,-0.153079763259845, 0.840957042147406, 0.012994071792525],
  [-0.299405840765572,-0.011049005749806, 0.304495246562137,-0.463332759374560, 0.216189372131962, 0.090926083952701, 0.360689451154415,-0.329742576722529, 0.020853979390532],
  [-0.352747255632634,-0.216125090872669,-0.326592587143747,-0.458180727173066, 0.034422154963959, 0.552328677526236,-0.042092453900686,-0.374523254633589, 0.033377231761344],
  [-0.284439838156517, 0.111949061693246,-0.423784685237674,-0.234143751486309, 0.418675004142375,-0.225156884993677,-0.013284676182258,-0.002079497798497, 0.082146237111826],
  [ 0.148213940407820,-0.219132714893273, 1.076847682096357, 0.006201521286699,-0.513336951727950,-0.255433826160563,-0.190033174138872,-0.346864127479064, 0.212594858829573],
  [-0.010338753773562,-0.055301992842874, 0.034008311334504,-0.104015094434574, 0.041625367990807, 0.054667841187715,-0.052547204310254, 0.132347714759068, 0.065212330621630],
  [-0.053515308131291, 0.058912130137117, 0.199863593336158, 0.466687637376958, 0.355277424248216,-0.130249315023807, 0.289823421043268,-0.105649880397700, 0.081398242383812],
  [-0.190012438346707,-0.497578951419643, 0.124282368051773, 0.166817727548562, 0.272226030748015,-0.088351474224051, 0.325874470139912, 0.125947400780165, 0.026006196012345],
  [-0.014891623764459, 0.199271523990415, 0.199675094547959, 0.476727795995076, 0.384509189769539,-0.228841942762724, 0.022864498970915, 0.185095194462011, 0.773561385965754],
  [-0.031417495857668, 0.159416921896690, 0.180152156104985, 0.529497463061623, 0.355301267850249,-0.229585249647466, 0.072977772878912, 0.141262970446012,-0.905007785370136],
  [-0.089104685572269, 0.063347156844170,-0.447207955103570,-0.188522129445587, 0.517614635284555,-0.122868517003470,-0.119313602864910, 0.063858886029595,-0.673695244696318],
  [-0.096846291239322,-0.012480073132421,-0.344685375318208,-0.114973095002560, 0.544148077915995,-0.162017247220679,-0.316867947046583,-0.006409051803762, 0.100495900389222],
  [ 0.171028927083146, 0.407845955178429, 0.030819637498432,-0.376696653988137,-0.086671953424319,-0.163300541622719, 0.438024843281708, 0.048694288136328, 0.027244460606190],
  [-0.146299663208502,-0.003483290328167,-0.461746861799842,-0.003181493641717, 0.572985115190973,-0.058517542280287,-0.015460501929070, 0.063531457765191, 0.110516143621892],
  [-0.075685682134805, 0.103685962494376,-0.453267913473145,-0.225332053379744, 0.514571719385192,-0.098109297963633,-0.137311145445651, 0.095972777854754, 0.405180122435887],
  [-0.003946342689899, 0.185743886986871,-0.054961367879122, 0.222929703915525, 0.141993563594200, 0.485419010688890,-0.345870909715627,-0.351818226986319, 0.029910927618037],
  [-0.049792214062838, 0.112647422575112, 0.146560436442230, 0.636338533692407, 0.260191075878371,-0.232361523460827, 0.124030647605599, 0.110881621888295, 0.215742232555409],
  [ 0.193088953393629, 0.623901232311314,-0.024576884153013,-0.073239143428890,-0.103630700318158,-0.067020456489398,-0.128335427150730, 0.356092768681297, 0.016910159654815],
  [ 0.022495994045433, 0.102594662184838,-0.144861390546359, 0.195692410245794,-0.498370843460885, 0.104011320936741, 0.258551152424869, 0.460755446503217, 0.019733732431183],
  [ 0.097053249026100, 0.071953735736135, 0.186624440627088,-0.673412455588114, 0.198698036125991,-0.141789243311783, 0.198874176239505, 0.136331039193100, 0.016927699161223],
  [ 0.033182805982975, 0.381749503823411,-0.525721561767385, 0.018319165087600, 0.186333557554037,-0.260542978275525,-0.204144308914915,-0.267956554303334, 0.022952291437028],
  [-0.012792973647563,-0.269745079848126, 0.232203853120343, 0.372663511475738,-0.308429882189107,-0.243082350779063,-0.462436162929978,-0.098960440227529, 0.021867628376041],
  [ 0.126375151209971, 0.079070329484379,-0.167563358220187,-0.470286429070730,-0.296015551978456,-0.216916005775301,-0.205195844729353,-0.447701237845834, 0.023656082284542],
  [ 0.151797142404927, 0.354586907660753, 0.074879899583925, 0.146502636337198,-0.380970076245430, 0.321071203940194,-0.364070643625972,-0.303970751905812, 0.025728157687779],
  [ 0.097485441985944, 0.195773017456076, 0.165711259713408, 0.357911248384559,-0.435405420077772, 0.307708275345356,-0.047471574507350,-0.414072584026707, 0.028514546658392],
  [ 0.096813836507915,-0.097727550979629, 0.234530780164278,-0.521194870625486,-0.280928018214163, 0.399655376799022,-0.147028301274599,-0.239454478326607, 0.021457685791712],
  [-0.083232440569729,-0.326597585889299,-0.296788170257233,-0.145973501946946, 0.056907054499803,-0.608911361822182,-0.207056941483896,-0.165356073798906, 0.023988886969417],
  [-0.146809942430192,-0.659485260415410, 0.231332047923933, 0.067891185292626,-0.058197470122736,-0.302048283980147, 0.011114283611029, 0.248278284324284, 0.089154906433894],
  [-0.098777228331929,-0.393321993380806,-0.205236024321611, 0.060628189456137,-0.266163084616555,-0.054828299757030, 0.235642860953502,-0.575831103414023, 0.023675117746302],
  [ 0.009086710765566, 0.158786365533690,-0.078769763719492, 0.190398693784119, 0.266984312937325,-0.128413349474972,-0.032550080490841,-0.729131598850239, 0.017537055200388],
  [-0.149196909245776,-0.374783431345686,-0.185754305050588, 0.173031563343891,-0.084113746553001, 0.480764935193279,-0.230009653381167,-0.413552607748916, 0.023154503345235],
  [-0.078693077719938,-0.190981857290533,-0.544538825272233, 0.028794485618996,-0.428893021598707,-0.292361185528772, 0.280861547431688, 0.119640848930790, 0.024990525660828],
  [ 0.065847087109467, 0.386120153079115, 0.315328684611870, 0.303027623123398, 0.450377258317331,-0.172836378363863,-0.170181033635746, 0.311616167491056,-0.421859572054703],
  [ 0.069893678011492,-0.017160033935679, 0.004084577660975,-0.187361127763629,-0.037130747699148,-0.433436547923873,-0.688314554019039,-0.060047765800921, 0.017883480019166],
  [-0.009246633203306,-0.039842592300185,-0.051324068667866, 0.538897443346590,-0.556058149743760, 0.235995284450939,-0.189683510887462,-0.126002881296943, 0.018194581833389],
  [-0.008279959274065,-0.286498324623286, 0.663928819722212, 0.186870525331514, 0.010458554213287, 0.160670782083155, 0.165663961450759,-0.318704065205592, 0.023354787434254],
  [-0.101957639030129,-0.201259665798704,-0.537535382698812,-0.408175442144623,-0.103006148657656, 0.371683900818949, 0.233200678403851,-0.085983528315587, 0.030363734919472],
  [-0.181482691780841,-0.724321589680380, 0.181780711049328, 0.191568052424057,-0.127526513954154,-0.210387549252529, 0.061274133476489, 0.162714244295248,-0.322621870491700],
  [-0.179959770071632,-0.700681766062416, 0.152175193806039, 0.259856957310994,-0.208893155469249,-0.170884461299967, 0.090311225902307, 0.185680169061572, 0.186207783401741],
  [ 0.041974875652674,-0.131630179278857, 0.179673944962511,-0.058052489918081, 0.014560308696749,-0.620127648233331, 0.148726413276788,-0.519175801880046, 0.015194834751720],
  [-0.158484856714157,-0.785116893471960, 0.150110499898266,-0.158052798316553,-0.168491585473434,-0.103981720104507, 0.085754948079514, 0.002484089468330, 0.025567680998804],
  [-0.046592480135698, 0.201847416856119,-0.272701567510743, 0.599334620759038, 0.147104801120252,-0.091451049785349,-0.174506997723728,-0.448032767909983, 0.011878304098938],
  [ 0.069600195035559, 0.385204558111291, 0.327428389605720, 0.270726654993383, 0.463483689898967,-0.174934432740378,-0.206614305177116, 0.340936548444657, 0.295565284028645],
  [ 0.026606329696131, 0.122104479044264,-0.161309883356017, 0.039307178888121,-0.045927106805038,-0.180004627466101,-0.665961955419948, 0.466107119988143, 0.018147172658608],
  [ 0.077691789305245, 0.576171002760628,-0.082699448425688, 0.121683270602139, 0.194461110231415, 0.179178616245721, 0.481235409978830, 0.282001187417209, 0.011267928926735],
  [ 0.050154341231111, 0.071283715634810, 0.037609085407163,-0.391591091688285,-0.224930766796358, 0.554965964961057, 0.398584746403579, 0.255846736269002, 0.021238045131714],
  [ 0.153695381213883, 0.459568264251413, 0.432313501514530, 0.122126483624409, 0.037592642157331, 0.432517445983516,-0.262328909511976, 0.231830017730644, 0.020044946452005],
  [ 0.115369991978226, 0.588363901564393, 0.152133520958438, 0.269816640240450, 0.454800653382237,-0.128615534978398,-0.266945825570769,-0.036738738283891, 0.034177112632358],
  [-0.058598528158332, 0.334644156474819,-0.100837013152722, 0.543806106816158, 0.314036864765366, 0.279468183304299, 0.203871679531323, 0.337865378980968, 0.014477309873574],
  [ 0.177613038633637, 0.228805117844606, 0.644223604271498, 0.078307120235586,-0.342748473607948, 0.313751519637114, 0.187942044879188,-0.023314671503885, 0.019184462074177],
  [ 0.085106967470763, 0.332616384453202,-0.265551120304309, 0.251084661060975,-0.316291117170338,-0.260722372154035, 0.414291778150620,-0.408717558606950, 0.018093493839997],
  [-0.143831508011449,-0.172324206071276,-0.726136145243079,-0.148103041748083, 0.079213908727690, 0.146974430757304,-0.175765481844409,-0.316168312091219, 0.021301930245444],
  [-0.122267279769471,-0.228635702698873,-0.392464141692233,-0.412957462972928, 0.222148354334982, 0.479605440880586,-0.016555361283067,-0.298838594853075, 0.255642557940354],
  [-0.196830895844567,-0.755362081335150, 0.201759077300439, 0.216409162734420,-0.032305277276520,-0.249718626442454, 0.037887796028844, 0.064435880028489, 0.080686395383583],
  [ 0.089040596913962, 0.257752410278229, 0.253673475175647, 0.389266531580705,-0.211829072375560, 0.490646111775731,-0.278992899799941,-0.341152180035742,-0.416701055910753],
  [-0.000428623475873,-0.168969142254692, 0.608550236286159, 0.053854808303488, 0.106288448854717, 0.206228674601355,-0.219971685448870, 0.519669191029579, 0.020319366841755],
  [ 0.032148200972053,-0.071134742344515, 0.150576277358682, 0.232708899110406,-0.645991578709815, 0.408624436515342, 0.322277509541381,-0.056568427487445, 0.012182469926166],
  [-0.035111981538566,-0.066252389038842,-0.031169752245398, 0.132705573639673, 0.058729617190717,-0.611627207570133, 0.603948432597138, 0.089931665601142, 0.016714386108596],
  [ 0.089789142792746, 0.237805947150816, 0.284979024133180, 0.377455188407265,-0.201841532590408, 0.479749248207180,-0.304055495912915,-0.351492825309341, 0.346591733308776],
  [ 0.193952853202637, 0.151108069957188, 0.553754128912187,-0.197114558531163,-0.044377638713289,-0.301451310009738,-0.110646933640431,-0.518515867851272, 0.022195507363886],
  [-0.102549074788021,-0.537962557988441,-0.315731239163146,-0.092302287139904,-0.525930738896348,-0.109382518346944,-0.279099634375446,-0.075316727170657, 0.014403598620583],
  [-0.011902129046036, 0.111173885552323, 0.004437251685077, 0.316285871146668,-0.215302108158250, 0.378876580032737,-0.230748254648734, 0.656204612080179, 0.015506388721507],
  [-0.063915703757660, 0.150496381426291,-0.608104775959564, 0.209000410193321, 0.045264193976969,-0.368427292169002,-0.255469076807176, 0.382140073423440, 0.012535697177372],
  [-0.067948738378231,-0.432592716274522,-0.063766710448557,-0.300873569197771,-0.248294484470585,-0.106725434109497,-0.349314035914215, 0.557422804203850, 0.013939292997298],
  [-0.044590768605862, 0.208370709421633,-0.490167776986233,-0.157462759462331, 0.113557772402325, 0.036218444971439, 0.537191890591040, 0.425179631352304, 0.016863607936147],
  [-0.005862616281516, 0.068607672572269,-0.433299629766648,-0.511099593661971, 0.074145014514927, 0.455311407290104,-0.113804190341668,-0.339189151873282, 0.036949868453790],
  [ 0.099101193958513,-0.077386507106601, 0.079538985749307,-0.232453059916837,-0.568803838176303,-0.455862905819008, 0.232117339517139, 0.365567709390220, 0.015172247795887],
  [-0.114044855946885,-0.226833158006769,-0.407836753763615,-0.434482201841595, 0.165683270601320, 0.495675584991762,-0.016049156777703,-0.320641838389936,-0.320336430917811],
  [ 0.104749970391194, 0.163940814654187,-0.280929453763138,-0.672454612388147,-0.224478991612270,-0.105901691326530, 0.006394606651335, 0.408380560929741, 0.016784772311405],
  [-0.048843136571655,-0.394748429713003, 0.259223772220563, 0.002751625240135,-0.456281833260907, 0.498890681454911,-0.094699668769640, 0.325521836900225, 0.013195661582138],
  [ 0.112890658044879, 0.542600666282287,-0.129634555553606, 0.133565139401892, 0.222653555907800,-0.591394721680563, 0.218867315521060, 0.100786840291521, 0.014524546508984],
  [ 0.161977482547441, 0.242613249570209, 0.209124474807543, 0.205527889898327,-0.700946354525288,-0.030468741084267,-0.037162734935702, 0.371691687373992, 0.011145643721249],
  [ 0.293169963920932, 0.556586257833237, 0.392493288997212,-0.026627546518833,-0.368745663712678,-0.334399867134373,-0.073540839316029,-0.014889907069174, 0.013048413351001],
  [ 0.096285786894153, 0.525286395963430,-0.338255390328786, 0.494631161363673,-0.309700663446212,-0.236733888336192,-0.048428900316601, 0.073444519678446, 0.017570568829584],
  [ 0.043031313553516, 0.280679545906632,-0.058467765543479,-0.153718616169478, 0.070355590239192, 0.710297588467618, 0.293332035168679,-0.321654937363707, 0.011661758573283],
  [ 0.063306429205325, 0.153022478835912, 0.191340290400802,-0.126571982742747,-0.088705401949388, 0.527755372388811, 0.583957922917350,-0.316151244646591, 0.008019696271454],
  [ 0.078367764529182, 0.388701259492871,-0.206149344725326,-0.251163448466767, 0.296317846826852,-0.052584938483546, 0.414326708890431,-0.532361293154878, 0.013824463752296],
  [ 0.109742919988896, 0.569567688766542,-0.327323859751235, 0.069379374438162,-0.053113336275356, 0.332623062992616,-0.497024530258303, 0.015782021798286, 0.015102545887333],
  [ 0.039694250316143, 0.065775345067653, 0.600722703385596,-0.203534939374032, 0.454767570484441, 0.371597029798729, 0.141210050811358, 0.190985681977582, 0.010647403359736],
  [-0.025564644533853,-0.418207794707226, 0.325601429063081,-0.030721003694299,-0.313486243345795,-0.189976109545344, 0.593489571450651,-0.206082496277847, 0.013508657332888],
  [ 0.191027375465266, 0.620960958478189, 0.198868387698574, 0.287655013025284,-0.131894098530066, 0.293344191176993,-0.013258010405008,-0.407234574695166, 0.021405245955282],
  [ 0.023310967438054, 0.079729467669165, 0.103172562101174, 0.384414903658287,-0.281394343521647,-0.372861975732736, 0.254521910294527, 0.605629208077584, 0.011316119674194],
  [-0.096508482561109,-0.319467821395698, 0.355621699137295, 0.139463036360629,-0.025214103035591, 0.738919281756105, 0.100177368948416, 0.044706445356593, 0.013440915284986],
  [ 0.005228567077094, 0.337660189600743,-0.266126522736972, 0.456216823779592,-0.255543954744451, 0.237164245232268, 0.541344736102790, 0.094557561450889, 0.015049550287688],
  [-0.225488901855249,-0.744235619001055, 0.057525078982541, 0.009668530484701, 0.101053844017226, 0.168184108215946,-0.355593007950730, 0.211879272070221, 0.016702608499912],
  [-0.048879536966501, 0.168183252567895,-0.390829831710935, 0.402175876740201,-0.229993051586781, 0.504936344994146,-0.368475757120994, 0.175986974766978, 0.009752103381097],
  [-0.025522465311666, 0.064137408988405, 0.202352711194238,-0.220640700887138, 0.378760450357002, 0.304248657161925, 0.329859873883897, 0.617496960583406, 0.015760512687455],
  [ 0.048222483879375, 0.069428792403420,-0.326222280019663,-0.337947705830601,-0.486056965814743, 0.534586603942842,-0.224931491409419, 0.147923308032913, 0.011376324997061],
  [ 0.123098920980431,-0.248834502669193, 0.662409738410770,-0.342283172690239,-0.403129470986003,-0.087485072206305, 0.139395537614970, 0.004839241118048, 0.016202534279597],
  [-0.102114762970722,-0.466803355495202, 0.071627426271502,-0.323903181231382,-0.095784025333915, 0.486579286941321, 0.410462517476700,-0.285160298089862, 0.012951090998496],
  [ 0.006307752858064, 0.276068593227066, 0.109144920098915,-0.201282258986400, 0.795012927857208, 0.216134242507562,-0.029684472014649,-0.171800410850443, 0.014066101549567],
  [ 0.048303612218956, 0.311024636206173, 0.143369272284091, 0.555790766127429,-0.143482874019980, 0.553635202352157,-0.151672440175231,-0.245312452248457, 0.052550523886301],
  [-0.059215236979366, 0.015146410424708,-0.200345293046815,-0.008990982030582, 0.122457310000356,-0.029522462442183, 0.862235253980782,-0.204436122565372, 0.014328734615586],
  [-0.018068387994183,-0.290922899198534,-0.143112057674689,-0.373668427483645,-0.235833023338000, 0.258165722149503,-0.680144154420858,-0.135624863135329, 0.015602738840744],
  [ 0.071571054630185,-0.020308417424577, 0.270715497542586,-0.570015363304179, 0.231758958097608,-0.111520967602579,-0.394022545172811, 0.472804950390061, 0.015111789108847],
  [-0.019790203374369,-0.042857226307425,-0.136031756174978,-0.245558080437980, 0.243686147913508,-0.655535210308821, 0.007910047367732, 0.528917843627076, 0.018253493005167],
  [ 0.143932256380431, 0.057205791625028, 0.059740850052945, 0.121766904179152,-0.749634952945803,-0.370092781040918, 0.031513759265308,-0.330035749671758, 0.013732703680564],
  [ 0.102667537473279, 0.165235604982848, 0.231974966085392,-0.426412192011778, 0.398075824818043, 0.086546575213790,-0.509633533984098,-0.390374032247182, 0.013439439232202],
  [-0.055124699200245,-0.418196402722498,-0.350038285388317,-0.608057024785512,-0.381482108254314, 0.082851252882645, 0.134809100927625,-0.110284711919015, 0.013888092508799],
  [-0.073181102204482,-0.373961662350799, 0.156664179322773, 0.402834636755136,-0.112524031489865,-0.295964763638207,-0.107816728097209,-0.639954984228841, 0.009881507151813],
  [ 0.074614075099208, 0.285086995744810,-0.673155888727213,-0.104133885291237,-0.424050412515899,-0.233580471706610,-0.099873197860838,-0.242251280112837, 0.012850605665477],
  [ 0.151516146121389, 0.600630850255055, 0.367242034681250, 0.301386447847623, 0.214958175411779,-0.108471647445862, 0.099327989717528, 0.422907246090766, 0.022511788773824],
  [ 0.076397690298337,-0.020878302094613, 0.590445924962385, 0.178550918771603, 0.130522774285445,-0.657855577034778, 0.149180533367494,-0.006299662257359, 0.020092773822917],
  [-0.121391550207560,-0.441012817626714,-0.265177317184573,-0.614453536570068, 0.299319541329581,-0.021143039625358,-0.324254319227595,-0.084403379106845, 0.013816109617246],
  [ 0.133392560555105, 0.375532956050546, 0.439531645243085, 0.559757459315643, 0.011361870431175,-0.417573237116154, 0.058427839361606,-0.138061424783348, 0.013473387234409],
  [ 0.242717073318829, 0.475600300997526,-0.132316294443560,-0.421353979416510,-0.579569103012792, 0.064988019133426, 0.140283596395268,-0.185096787839746, 0.014307581497478],
  [-0.241293574712515,-0.433566836465341,-0.497236429545966, 0.210931845584076, 0.120307847478899,-0.265777031415654,-0.052730547363572, 0.499002947723096, 0.014395881195933],
  [-0.087947380498768,-0.007729148425628,-0.354579419401988, 0.366131378978443, 0.237843284075964,-0.665867210185651, 0.150572372345279,-0.293179523931096, 0.012991657097909],
  [ 0.087422661361724,-0.305537009556982, 0.641238166638602,-0.197158627596757,-0.274409733441223,-0.035027413045311,-0.500947490320164,-0.029570133459852, 0.016009098681603],
  [ 0.180941437088897, 0.183739370049832, 0.685396426411789,-0.153098309206018, 0.189150245917576,-0.531168722349680,-0.026869556562379,-0.076266853061831, 0.201652413243903],
  [ 0.117709381359880, 0.088681155894767, 0.489094471027753,-0.043164323204686, 0.277095107151168,-0.671908621773739,-0.244048639407515,-0.184438781108604, 0.033825278769682],
  [-0.191261315583556,-0.361202227924431,-0.502145452703925, 0.566694397792467,-0.261688794573415,-0.212707079776488,-0.017263070879398,-0.174528075013494, 0.013900993191252],
  [-0.184460878174330,-0.232844804944509,-0.554691124188231, 0.047896193603897, 0.102851213244743, 0.370822591914606,-0.511434723058892, 0.283544297364352, 0.013421487826513],
  [-0.058802742648486, 0.108203927175745, 0.277286679720254, 0.279023244326627, 0.409467867435602, 0.572772840514077, 0.468427892035048,-0.072521734649113, 0.010753244743968],
  [-0.242711859279622,-0.580721315349789, 0.010127487353485,-0.089149262242410, 0.324585264265939, 0.391051260587908, 0.366499253812129, 0.313025534257610, 0.010455409921380],
  [ 0.089487404792915,-0.064044620826931, 0.039290740178640,-0.542997286719756,-0.187669664804176,-0.422109677569250, 0.571320614559888,-0.218383094037942, 0.011137994504270],
  [-0.146960906228071,-0.353964729224035,-0.125330436236775,-0.315306772447800, 0.610611514436967,-0.455574660194331, 0.229873574650968,-0.041970984195404, 0.012280169917064],
  [-0.064216599845091,-0.161817164632258,-0.440128180281736,-0.490833240269978, 0.137997941247332, 0.102773057272979, 0.181304423410355,-0.608101786182610, 0.013369320596991],
  [ 0.000633357225767, 0.251170897803999, 0.027711942498368,-0.154372511696281, 0.673962048566021,-0.287156971605689, 0.520550088538439, 0.057242075069167, 0.011639376223266],
  [ 0.175927602701178, 0.145965067001182, 0.652578372512884,-0.168005219533041, 0.155739683136563,-0.602375088617106,-0.032691662213857,-0.087208115662390,-0.467348687804484],
  [ 0.052084701429132,-0.209444649160990, 0.661582894944330,-0.282726918928614, 0.365204422921212,-0.437806398762749,-0.042027590622261,-0.105884904911885, 0.018817253105376],
  [-0.168873031164241,-0.102279872927279,-0.308709614060676, 0.326118785359123, 0.376139127545444, 0.306641082905986, 0.263563439674937,-0.597376199866215, 0.012150620985173],
  [-0.082976271537135,-0.279741054503003,-0.420322172077935,-0.226202094581283,-0.524775886500524, 0.235070067408925, 0.355013480340774, 0.367444680224445, 0.093312342527680],
  [ 0.179218941155181, 0.134390688648441, 0.626713732551110,-0.201107014913900, 0.113665832627785,-0.637263577586523,-0.026308419734920,-0.064974235226105, 0.247090223354131],
  [-0.235400937101936,-0.546556239893291,-0.472532107633928,-0.172253189848976, 0.180797319640706,-0.114022516678985, 0.479368494532775,-0.158067911216292, 0.008369375628375],
  [-0.059244640596403,-0.243216493563024,-0.410777191642174,-0.206826113706259,-0.606951778668359, 0.249159405895144, 0.385574825486163, 0.234903633061051,-0.280692067840326],
  [-0.190476738935019,-0.289404589405904,-0.481851386499552,-0.378068572015003, 0.450421832004698, 0.020956054038648,-0.001164815737740, 0.476111708732673, 0.010377829151252],
  [-0.147487879879867,-0.395584613149129,-0.440815706314031, 0.050513391021558,-0.543406122747116, 0.459880759705291, 0.149894188552130, 0.151692496555375, 0.019788574423201],
  [-0.043954332457650,-0.215780197380253,-0.406149989902883,-0.201985861894405,-0.646420234960899, 0.237388609525513, 0.409119278296576, 0.177632497233942, 0.180530989963702],
  [-0.026947313672586,-0.338196400439328, 0.514120785628969,-0.292760454547532, 0.280082223276998, 0.425165438217152,-0.386822892544452,-0.233250331353902, 0.010891516019826],
  [-0.089839513697020,-0.039841855572410, 0.071776285997282,-0.056406225204200, 0.389983461965139, 0.805334745217846,-0.270998474105285, 0.192205886522795, 0.011169388366264],
  [-0.194057206486043,-0.514282835873955, 0.254974400002745, 0.041231943099551, 0.574460415498600, 0.224532674126042, 0.134492540103448,-0.410082206097520, 0.010392608009742],
  [-0.058421940513070, 0.265838734899593, 0.050682433796687, 0.335510202075368, 0.648828204154606, 0.192884953369360,-0.329520913248370, 0.423968297161581, 0.012420489590492],
  [-0.153713695030702,-0.021506297251333, 0.034426683108257, 0.568805453285135, 0.700533597020872,-0.273828904071341, 0.054289392142288, 0.144180012176983, 0.019761827723672],
  [ 0.098319385593702, 0.169689152820253, 0.530220609348190,-0.021671500355790, 0.366011079761363,-0.246117330064716, 0.440583390718261,-0.482140767888541, 0.007655356418940],
  [ 0.142802076966605, 0.300313638375869,-0.083845582965419,-0.648130439440440, 0.330482678488459,-0.472007642743387,-0.164854601219627,-0.211311627024987, 0.010526914889174],
  [ 0.117564737086629, 0.358846215066588, 0.176301647034432, 0.564658621290605,-0.271706476870584, 0.016905721233497,-0.615566687157954, 0.033878428676748, 0.010144278354476],
  [ 0.131742483405820,-0.151842430749192, 0.082697670747137,-0.638978145814701,-0.453629448474402,-0.437077928935182,-0.276876965508404, 0.162111185931312, 0.008297609726493],
  [-0.262857765821833,-0.341074478289469,-0.457980104027181, 0.566762175442286, 0.071821376496720, 0.090361490655904, 0.476944369061699, 0.017915671645029, 0.011347825839398],
  [ 0.091484416905225, 0.109629447579217,-0.334032701442211, 0.031043783595172,-0.750076304119019,-0.094454170818085,-0.461434701522251, 0.206732042580941, 0.010410956484590],
  [-0.004432760173674,-0.452804827280319, 0.342992577671228,-0.747990015030402,-0.036313539652146, 0.162738933054112, 0.029851423154197, 0.231389102643205, 0.008212041723127],
  [ 0.099258160825295, 0.061942921961493, 0.144120583786720,-0.237041433451526,-0.126551504389621, 0.277587552115502, 0.021288726278410,-0.884976333114543, 0.010036676767250],
  [ 0.068553191487488, 0.359714229223033,-0.253974377716210,-0.045106599097981,-0.126995858628668,-0.191633919684481,-0.006492352440140, 0.846336113177172, 0.008882846067873],
  [ 0.131568565730351, 0.170334215500597, 0.426739956992074, 0.259575357272401,-0.178106492522318,-0.487625963666628,-0.441327962175973, 0.458534371963462, 0.009274398854924],
  [-0.152380120549505,-0.079308408516058,-0.000840210763298, 0.549733733182601, 0.606589547738712,-0.184548795906824,-0.442697986023383, 0.205617743328426, 0.415682221402182],
  [ 0.148194586730338, 0.789853016138612,-0.536266762322072,-0.134623526260660, 0.056099248789388, 0.054098796303821, 0.144885567078284,-0.046802434190896, 0.009112986492383],
  [ 0.229029737662924, 0.684342147918138, 0.365176438834254,-0.298623842053146, 0.309462238017300, 0.202447470402554, 0.288356894583229,-0.142380708819906, 0.007877617070462],
  [ 0.253707165466446, 0.674285319136795,-0.055801022015053,-0.310711016962821,-0.030722122316968,-0.345698615902611,-0.470331527646401, 0.153318088414869, 0.008709074691110],
  [-0.034895920838923,-0.131661967449746,-0.154300283443316, 0.473506078570383,-0.312221587702634,-0.753282867718672,-0.128033396415550, 0.192139231683083, 0.010214684086472],
  [ 0.125031335633368,-0.247404117971764, 0.331623192552027,-0.158865422080679,-0.609308087676893,-0.392041791621949,-0.308661528690117,-0.393662183443850, 0.006539866406136],
  [-0.156058645060821,-0.094472934078984, 0.003600059479935, 0.514395064935258, 0.634277417522230,-0.202695489467075,-0.435265876867350, 0.237718758462928,-0.730109601249976],
  [ 0.237567615331222, 0.486916775900779, 0.276282937397819,-0.664600132502808, 0.087594345562856, 0.339048037762339,-0.215425453241109,-0.082450983775763, 0.011709065638478],
  [ 0.194508393006074, 0.647048734709407,-0.074407347303881,-0.052662194977142,-0.419244264396284, 0.460611213165808, 0.207778387906476, 0.314183372233431, 0.007750001021455],
  [ 0.063036348165954, 0.363675104725801,-0.240095434332643,-0.421387238400707, 0.109856904523772, 0.470600552036594,-0.231069059351848, 0.582408601460970, 0.006860890647972],
  [-0.175548695265102,-0.026556544411716,-0.600216298977699, 0.118892562273073, 0.088310510934922, 0.723302510881776, 0.207535482927450, 0.152916804574301, 0.009914489969313],
  [-0.160087785103397,-0.115087371503026, 0.003672207558196, 0.471940119094162, 0.657303856876827,-0.227555907614577,-0.433162705046596, 0.273383349294467, 0.314964339474059],
  [ 0.137135485952299, 0.117031892633421, 0.270283193540381,-0.252010579569430,-0.419811157337953, 0.360950215087904,-0.497255230265025, 0.534391315055516, 0.007233228235623],
  [-0.269078399184308,-0.553413496384812,-0.414344784770569, 0.222247179219770, 0.403299077586526,-0.189871166895627,-0.257156993251147,-0.403317194132535, 0.006309876877753],
  [-0.067507582573531,-0.084559008214714, 0.334091200208195, 0.371955516931672, 0.656345027758188,-0.265453436593564,-0.281358250791657,-0.436605646083797, 0.006548052528948],
  [-0.040645703403554,-0.540021435333253, 0.191678360247475,-0.584962382260292, 0.109703436379484,-0.234528528737375,-0.009134162248458,-0.542331767004545, 0.007184961615138],
  [-0.012727500044971, 0.003245148356818,-0.145905542605656,-0.810349837388985, 0.431584965174849, 0.329251462218102, 0.247976552340594, 0.045511704817953, 0.007054519142853],
  [-0.159416322830310,-0.429845169058047, 0.501743179485277, 0.651137779402084, 0.273222424208569, 0.116657933182745,-0.303109298151063, 0.048564152800264, 0.012432012576292],
  [-0.016064319433629, 0.558724860507067,-0.432370911470551, 0.179500292575502, 0.539269136500957, 0.398815543314184, 0.146747826721961,-0.263082526176825, 0.005576562371215],
  [ 0.254142700254680, 0.607090521213976, 0.101491865516550,-0.069184687581910,-0.071445133865667,-0.563603658174982, 0.132060625219275,-0.564571901454804, 0.005351069946043],
  [ 0.035458592222299, 0.120699128579300,-0.643416097111722,-0.416689314047032,-0.121004810342956,-0.584500025532825, 0.298927207317834,-0.275934951946166, 0.008759949931506],
  [-0.071955801577434,-0.117692561841357, 0.391374946165233, 0.657240615131427,-0.121395052516494, 0.220913087061120, 0.688135934375775, 0.101575891583530, 0.004325698646770],
  [ 0.020966786285358, 0.198717164636115,-0.528141835709424, 0.246917732945130,-0.443592971886576, 0.319975503000863,-0.200236036248237,-0.670068413990573, 0.005886505510732],
  [-0.000544171008497,-0.565273140858188, 0.483094707910891,-0.019064818413806,-0.571290775802165, 0.220685102321320,-0.141590722258556,-0.488415526303009, 0.006361034239716],
  [-0.087455588327485,-0.264039795961278,-0.001185110046721, 0.746216826677345,-0.469692678599943,-0.333424743849019, 0.439253549438246,-0.193491071048383, 0.004516261142691],
  [-0.060084546306816, 0.094807479044107,-0.886996800060478,-0.076160147469541,-0.077635052524646,-0.369907148807794, 0.274457970358120,-0.422708632559778,-0.092618492344139],
  [ 0.195884539674492, 0.437200515286162, 0.206283431800776, 0.166128573479155,-0.514075410926687,-0.309147307497043, 0.717293036489315, 0.167803128596599, 0.004193066458896],
  [-0.210422391155830,-0.396761201276496, 0.132998634652729, 0.623478798963973, 0.326347684767666,-0.015896061792730,-0.519502649180418, 0.477138197930228, 0.006764210726618],
  [ 0.280134822251446, 0.276478123363956, 0.479544572390323,-0.645517607022773,-0.475896475974632, 0.050709004815286, 0.412474385867574,-0.130459950453928, 0.002912972635321],
  [-0.069126835903908, 0.098203864698021,-0.912610825459876,-0.059050257149391,-0.060283121326762,-0.356435905682993, 0.285472661083107,-0.401807988904365, 0.081496537056680],
  [-0.217564435959711,-0.481733252328023, 0.204845043272934, 0.636668711813598, 0.367586758452845, 0.142479400816403,-0.616588025998613,-0.072859101951471, 0.243606508832372],
  [ 0.106829392624153, 0.265314141299139,-0.200482944064355, 0.016513113764167,-0.060964096275398,-0.093458410725891,-0.869446612467903,-0.639561499652953, 0.005531582558559],
  [-0.230541736286635,-0.507578131514894, 0.190711566977417, 0.679919438678991, 0.344328541576530, 0.162702167456644,-0.596671398699562,-0.078004596640270,-0.423606233501019],
  [-0.176821368693831,-0.220290348082863, 0.076206600961478, 0.236179227261689, 0.359575252622380, 0.014537083482887, 0.661303370946599, 0.785961719356425, 0.004481926522480],
  [ 0.094302674809994, 0.149411752055627, 0.349928701671805, 0.316526990718245,-0.212910742865246, 0.013074928611904, 0.654128609990250,-0.788452558687463, 0.003345947052534],
  [-0.110097161203039, 0.400626079616684,-0.819468324900614, 0.309739555416669, 0.314428328685754, 0.119781855798648,-0.083524664913042, 0.542460054366529, 0.003298648199508],
  [-0.242342366005596,-0.532035295300279, 0.170135699326943, 0.717819504421462, 0.313921128978341, 0.185328691784567,-0.575192187308096,-0.092769027412530, 0.187476560287878],
  [-0.224963199025801,-0.384273754039213,-0.364444984622224, 0.823326093829901,-0.334610304304940,-0.154252066648846, 0.053202152380466, 0.463942293379978, 0.012013146575576],
  [ 0.145226904223126,-0.253626685545246, 0.845390029340425, 0.179563661346138,-0.765404893028333,-0.082887294783833,-0.123662976355616, 0.013617044905829, 0.004550625244749],
  [-0.155288820735363,-0.679449696278090,-0.074265238193080, 0.272854059269773,-0.209987840086654,-0.477895720616258,-0.785244268370963,-0.097874780692838, 0.001749232973042],
  [-0.051167796435376,-0.285157454652471, 0.539884098449422,-0.046989884259906, 0.041101878014278, 0.030444446579153, 0.698522525696928, 0.774336066364636, 0.061637392020553],
  [-0.051202795793260,-0.344403570254042, 0.624096047010412,-0.216712202083920, 0.165320676201668, 0.138413891005245, 0.844275723812801, 0.436411511534461, 0.006291240792090],
  [-0.247452008297138,-0.506872235710395,-0.368340101617586, 0.833852137721095,-0.385325131406406,-0.270640988597650, 0.161259131585478, 0.334756741695020,-0.011545708124628],
  [-0.032936124438907,-0.219012756718155, 0.497196213038976,-0.183259674581921, 0.132446281381445,-0.057204533834733, 0.762983566617393, 0.792937479920983, 0.032186961674888],
  [-0.072330687258002,-0.350618344545286, 0.544656639876824,-0.117158209624253, 0.111425656710162, 0.011549286500063, 0.728398513319438, 0.826960907536520,-0.346228849411082],
  [-0.078046579782207,-0.371571327620368, 0.545383527893388,-0.124195537493086, 0.114020393567963, 0.013488296218435, 0.721538557642472, 0.837901727509300, 0.261553235464165],
  [ 0.200656154547556,-0.227796145194417, 1.084625187666938, 0.002073945357286,-0.524168201260279,-0.241932203785885,-0.196387977770551,-0.357028939697302,-0.640995856069313],
  [-0.277292023903955,-0.800425496638162,-0.264896921424152, 0.368265398290092,-0.218440932315878,-0.632622646979456, 0.511927584361054, 0.388467626357601, 0.001556316525267],
  [ 0.211524479226131,-0.217957245886811, 1.106189767360561,-0.011378078247312,-0.546508056647905,-0.226807216764584,-0.208051437600719,-0.376457667298079, 0.221293604586912],
  [-0.032113701107238,-0.074273744053859,-0.805596439270908,-0.098853891606851,-0.206576488917692,-0.541769866759418,-0.345742942274478,-0.862339864192353, 0.001347272945815],
  [-0.223480266011451,-0.316761133079580,-0.665222211245252, 0.020002996890474, 0.014894822516507,-0.124333418800319,-0.260075757385571, 1.225726464017316,-0.024684761265906],
  [-0.223605957165406,-0.322222606149034,-0.679543198205801, 0.016159052495068,-0.006404365065429,-0.134214971957326,-0.266374752727203, 1.239358336785815, 0.021376920341970],
  [ 0.239274529399937,-0.245265320683263, 1.063143468143199, 0.016795600579627,-0.500994429656772,-0.250397110655350,-0.187216552113413,-0.343666744057454, 0.212594858829574],
  [ 0.129195827136199,-0.006756273967505,-0.486035014590573,-0.186020967689321, 0.474739953697488,-0.202277995323092,-0.000490389012868, 0.012444368491323, 0.082146237111826],
  [ 0.127245158558502,-0.353873513994867,-0.398829312304153,-0.402337933356029, 0.099481222028254, 0.578877871438770,-0.027245666494324,-0.357669423523773, 0.033377231761344],
  [ 0.334574583363358,-0.192988972157958, 0.209084010257384,-0.389574847661873, 0.302120261269785, 0.125992615671360, 0.380299287265469,-0.307481810345201, 0.020853979390532],
  [ 0.192679395744220,-0.272924099215515,-0.336184744132942, 0.057180621759631, 0.215676107948248, 0.080533091375191,-0.132052755814297, 0.864826558328411, 0.012994071792525],
  [ 0.180253499430970,-0.299855987151016,-0.108363216447265, 0.423865832683118, 0.149585122137984, 0.413650009355495, 0.096629713474751, 0.292864476653833, 0.024167415396977],
  [ 0.259036477966495,-0.361143851563039,-0.183224943737081,-0.007605321110930,-0.256684702458686, 0.211996287189245, 0.635594890525617, 0.198873240359001, 0.016928779887839],
  [ 0.352764768878496, 0.125722137377603,-0.457254793561983, 0.077202635540937,-0.137258540619274, 0.348411142279693, 0.368472302576305,-0.334727108770132, 0.015453736413229],
  [ 0.274581463267455,-0.377530295894419, 0.481188709530901, 0.149124825225901, 0.348151391543292,-0.087478914496756, 0.611463772377158, 0.543433607609928, 0.007377149995829],
  [ 0.399126905203473, 0.155797461422054, 0.449906283672502, 0.429523041371959, 0.500032213711876, 0.094477815864779, 0.007041302700225, 0.104430438497627, 0.016525395118848],
  [ 0.578455870531563, 0.140717680170933, 0.175605033807636,-0.225198257567743,-0.422477486657814, 0.030241441494482,-0.444994747853846,-0.004465710464574, 0.012799322155914],
  [ 0.280566448382259,-0.211338921235253,-0.467802833824819, 0.324314788968709,-0.076822611681915,-0.055566019710189,-0.503527368399648,-0.038907262080717, 0.018393963573368],
  [ 0.402856457338741,-0.009077730537012, 0.041654542642018,-0.130452571201138, 0.287952332533610, 0.267418651326061,-0.663587376403002, 0.168875460920347, 0.014694252032588],
  [ 0.464049808350090, 0.110616646931279, 0.058002226134219, 0.140077975312375,-0.280712144927756, 0.705511660506251,-0.172540811658217,-0.174535721919850, 0.017067462021335],
  [ 0.417216655127886,-0.057040993163152, 0.357178192154622, 0.572254567642827,-0.184104177698897, 0.140508766107632, 0.020275098850120, 0.246837506611344, 0.017906208765193],
  [ 0.419006106534998,-0.333543969746429,-0.068121326743911,-0.240678655908398,-0.592567025356928, 0.210189957512002, 0.146315072753973, 0.229775043311358, 0.016373665454125],
  [ 0.154519557225737,-0.408333052226817,-0.067680551145477, 0.495184503013317, 0.641483306509688, 0.329275160288043,-0.203819958958583, 0.073450340754967, 0.010664246801187],
  [ 0.300420874418114,-0.319027284370998,-0.689657781983568,-0.303115281655741,-0.026789783641650,-0.259210484072098,-0.275033671809020, 0.209338923064827, 0.007904320813442],
  [ 0.290972102640507,-0.370201871972356, 0.150385251388017,-0.192002819610177, 0.668084608773873, 0.045009212342534,-0.085818306498364, 0.180331802106076, 0.020462384197481],
  [ 0.520199826591488, 0.109525500917466,-0.227787266676762,-0.067116633594749,-0.254522171458722,-0.577120079461112,-0.133478042809583, 0.136345095467917, 0.016353627541113],
  [ 0.488486193962588, 0.091853435530728,-0.088469921262361, 0.342695436646128,-0.128342696358159,-0.439060593404979,-0.325942281449773,-0.299348649431344, 0.016094326408152],
  [ 0.362278548786236,-0.055420862487014,-0.206719407835814,-0.122111268981742, 0.666295276645391,-0.211869318627491,-0.045344898407473,-0.486444106600949, 0.008790562267504],
  [ 0.384632619254667,-0.100815286639664,-0.586580651136953,-0.004870182731178,-0.088313260039080,-0.325560592505867, 0.278167696484548,-0.480370238432830, 0.016657441041621],
  [ 0.350200740983750,-0.445398406851084, 0.008700253365647,-0.031374183187994, 0.165556494263044,-0.030211547409385,-0.354084420774586,-0.498148756565190, 0.025402548998810],
  [ 0.538782165128473, 0.238456390984183, 0.237483449147935, 0.100470145059667, 0.018372879919395, 0.111453744854871, 0.557264395251731,-0.035289489093653, 0.019347711982260],
  [ 0.590716824404895, 0.135712297663974, 0.273966157686355,-0.280087431345139,-0.172275359804742, 0.052997162231424, 0.059152072066694, 0.481297653467252, 0.019517868179003],
  [ 0.461789129156676, 0.291509283854631,-0.179419370757673,-0.055344572582861, 0.318380950634126, 0.480287040789203, 0.043742863295533, 0.213652797477266, 0.021482178296592],
  [ 0.360395854612597,-0.365586079629198,-0.088844559653747,-0.366076339106031, 0.087860462585969, 0.491251248376621,-0.156939696829410, 0.351123760442464, 0.015988773384251],
  [ 0.447312676863186, 0.003740484238890, 0.255197480035564, 0.119514253409254, 0.411360889493655, 0.406808014707589,-0.009818000722843,-0.480306900243861, 0.013458667024623],
  [ 0.304026783357421,-0.388620503472955,-0.030927379366598, 0.424092458339242,-0.065455598652846, 0.416281752409158, 0.357263773823704,-0.325909257623988, 0.015222500756849],
  [ 0.427556360676908, 0.054597285078055,-0.589615853026493, 0.027453209093771,-0.286839094082135, 0.208263624564394, 0.047966853003986, 0.265684888041054, 0.022652153932070],
  [ 0.362542799620076,-0.437148501174598,-0.136379046796770,-0.370864312911402, 0.109344007183840,-0.234913345917602, 0.371230925488306, 0.263469383268786, 0.021658810786660],
  [ 0.561961640986397, 0.094653136894230, 0.414345693965956, 0.098481181833095, 0.180325125261390,-0.081087898030442,-0.449456995318167,-0.029450207749654, 0.018387950020860],
  [ 0.531413150254836, 0.311701409022672,-0.004205131087272,-0.232837179460572, 0.506594751703233,-0.135392006323666, 0.051402131659766, 0.375918987009484, 0.014665429151865],
  [ 0.296421766910781,-0.169907691911374,-0.229813035847276, 0.006986751139715, 0.562400210301795, 0.353014563333077, 0.529971768861008, 0.040133157168255, 0.011982746090959],
  [ 0.504369006473202,-0.108125606191557, 0.169440557611677, 0.242690103835205,-0.280485119951432,-0.257279067009532, 0.338576492273897,-0.043648760561888, 0.027389126157822],
  [ 0.369005848876516,-0.370037059742637, 0.047500708158290, 0.326709625454245,-0.154660968539518, 0.406783883584372,-0.568124770043700, 0.142033205371149, 0.011691313218695],
  [ 0.430075328195389,-0.369171910704017,-0.022505548551185, 0.176304744133686,-0.376306286135487,-0.140975309920947,-0.300755352005215, 0.413066406645915, 0.014566738228802],
  [ 0.569586150527655,-0.119400976761553, 0.114376255907916,-0.221865440269543,-0.364981394449049, 0.076191065797642, 0.336488625455271,-0.427690953498811, 0.013375508159505],
  [ 0.541492706223467, 0.132392121581014,-0.472803540993875,-0.394143131013582,-0.051810978696981, 0.073797807186050,-0.439444018023553, 0.139159433079338, 0.010120325910560],
  [ 0.413857452451695,-0.600326952759694,-0.081912792370136,-0.108509243431312,-0.269922586751426,-0.553218145032166, 0.081489029058751,-0.095070382226555, 0.009289104871340],
  [ 0.501491670750399,-0.222190226310212, 0.250393980463741, 0.049092122804631, 0.011526283997903,-0.326803190521393,-0.089065387273987, 0.560226016566235, 0.012763662399811],
  [ 0.382676698511631,-0.065843675540174,-0.359609781451583, 0.389346024479157, 0.178747043359899,-0.238217348602875, 0.367986602864669, 0.328545423882690, 0.022639031620465],
  [ 0.596409804222545, 0.039413118092900, 0.322984276630765,-0.095220846134226, 0.295298549519553,-0.553033833327090, 0.180620585702828,-0.150998422147019, 0.014769419357648],
  [ 0.604707469047651, 0.288065493178730,-0.317633304194395,-0.105957291283511,-0.154549462745914,-0.399333756712356, 0.403539993130103, 0.309822035846429, 0.007061162772227],
  [ 0.496687125816247, 0.319160016021229,-0.189146846173505, 0.504926437913367, 0.411998304082868,-0.095642215949355, 0.382005082121783,-0.181908342913359, 0.009894990213079],
  [ 0.489120574690011,-0.097852480258647, 0.106988988745012, 0.603391965518405,-0.019596568937101, 0.000488341228165,-0.084294632412819,-0.504174007222644, 0.011861403432252],
  [ 0.342233646339077,-0.452045784158826,-0.011420054888044, 0.468458160709898, 0.297077439374554,-0.335298913614456,-0.053149727704979, 0.050714152833471, 0.025497498201958],
  [ 0.351976273907272,-0.523478368917207, 0.004396200296169, 0.156368727189450, 0.340580157722729,-0.194375525994092, 0.463088920467615,-0.412708938952804, 0.010752565823543],
  [ 0.473143726124953,-0.010354256467483, 0.042299056013894, 0.282172405530387,-0.064096072764403, 0.611456323538369, 0.372456414564561, 0.540476266251576, 0.005585052269189],
  [ 0.667739144197712, 0.364612404850684,-0.120376211161598,-0.136265660732248, 0.095289290983584, 0.026963326054747,-0.089477206452360,-0.364567064271388, 0.022279741068920],
  [ 0.514563855792968,-0.330050499223806,-0.226729264062736, 0.013257906271943,-0.454808992134017, 0.098886771078714,-0.225203572609774,-0.333205830978356, 0.015188883501086],
  [ 0.459054873688060,-0.521247110035286, 0.042480646733759,-0.202238770807482, 0.243924375071970,-0.366850043251611,-0.525582596289640, 0.178202466141222, 0.007228488778512],
  [ 0.610772549133242,-0.117193460389872, 0.493304868280148,-0.253377780284813, 0.106697148976919, 0.449749940972032, 0.074133484940642, 0.010209516672023, 0.010926966928249],
  [ 0.512786335494228, 0.120985703330614,-0.386520212898017, 0.257131884021471, 0.479561574089261,-0.565471589256381,-0.403212119526452, 0.108035437190258, 0.004176958845956],
  [ 0.479836209277902, 0.071811291253232,-0.465123903478615, 0.133587290591529, 0.522541168208903, 0.377814575297796,-0.504973536967374,-0.311299398875573, 0.003925473429015],
  [ 0.585447469324843, 0.260723956058646,-0.154185006100957, 0.443742726819961, 0.137524918921034, 0.009099465326994,-0.263947031790136, 0.384753739284124, 0.014277616671352],
  [ 0.630394606131702,-0.226153517087118, 0.001783209252246,-0.603312394522081, 0.013618058573946,-0.130175526336668,-0.136780321647853,-0.143410901389754, 0.013819392032958],
  [ 0.405093970048421,-0.435111003631228,-0.370330332690866, 0.762134430471490,-0.485270397275370,-0.152482282846561, 0.211499876600040, 0.150961539498384, 0.004046091502870],
  [ 0.437842279790965,-0.033809328294253,-0.516966283424223, 0.536073957902838, 0.150897806147608, 0.133783325856634, 0.003689033746011,-0.029677173269935, 0.044534088036506],
  [ 0.642339155040905, 0.149209914894644,-0.384129952511975,-0.553920385672622, 0.084354847885365, 0.179969962583227, 0.522780925629989, 0.038846424455075, 0.004863343301002],
  [ 0.485424968591733,-0.706961843871301, 0.152754711092672, 0.103550128082605, 0.083325264457086, 0.138728956011598, 0.037860528767226, 0.042978655254250, 0.038102280986381],
  [ 0.813588467328949, 0.384449313218332,-0.072081063484841, 0.344593818050809,-0.409402480700898, 0.068300492960610, 0.038194865805593, 0.043358189211609, 0.006109768046811],
  [ 0.539016860642049,-0.109070648468006,-0.467664981867046, 0.522663052367618, 0.173681014291304, 0.070875454189783, 0.039634830501888, 0.044992813668147,-0.036009221218984],
  [ 0.437381153286378,-0.737172696015068,-0.241346685421849, 0.149315737129860, 0.173958749046729, 0.070988791718444, 0.039698210889207, 0.045064762050940, 0.187926940498430],
  [ 0.479918234732213,-0.714902059127016,-0.201655396809398, 0.155890244485951, 0.181618310572178, 0.074114492614571, 0.041446159126490, 0.047049004404085,-0.220913989277071],
  [ 0.703397659319650,-0.470628434134583,-0.246802511990233, 0.190791342769117, 0.222279472713556, 0.090707430803089, 0.050725229012507, 0.057582453320321, 0.039547183742546]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 8_325_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(3068,"equations, ",2897,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir8_325_6Sbda.mac",err,"refir8_325_6Sbda.txt")
)$


==> anc/refir8_325_6Sbdas2.mac <==
/* r8_325_6Sbdas2.txt:4 formula 1 */
rule:"8_325_6";
n:8;
N:325;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0, 0, 0],
  [4, 0, 0, 1, 0, 0, 0, 0],
  [4, 0, 0, 0, 1, 0, 0, 0],
  [4, 0, 0, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0, 0, 0],
  [3, 1, 0, 1, 0, 0, 0, 0],
  [3, 1, 0, 0, 1, 0, 0, 0],
  [3, 1, 0, 0, 0, 1, 0, 0],
  [3, 1, 0, 0, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0, 0, 0],
  [3, 0, 1, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 1, 0, 0, 0],
  [3, 0, 1, 0, 0, 1, 0, 0],
  [3, 0, 1, 0, 0, 0, 1, 0],
  [3, 0, 1, 0, 0, 0, 0, 1],
  [3, 0, 0, 2, 0, 0, 0, 0],
  [3, 0, 0, 1, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 1, 0, 0],
  [3, 0, 0, 1, 0, 0, 1, 0],
  [3, 0, 0, 1, 0, 0, 0, 1],
  [3, 0, 0, 0, 2, 0, 0, 0],
  [3, 0, 0, 0, 1, 1, 0, 0],
  [3, 0, 0, 0, 1, 0, 1, 0],
  [3, 0, 0, 0, 1, 0, 0, 1],
  [3, 0, 0, 0, 0, 2, 0, 0],
  [3, 0, 0, 0, 0, 1, 1, 0],
  [3, 0, 0, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0, 0, 0],
  [2, 2, 0, 1, 0, 0, 0, 0],
  [2, 2, 0, 0, 1, 0, 0, 0],
  [2, 2, 0, 0, 0, 1, 0, 0],
  [2, 2, 0, 0, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 1, 0, 0, 0, 0],
  [2, 1, 1, 0, 1, 0, 0, 0],
  [2, 1, 1, 0, 0, 1, 0, 0],
  [2, 1, 1, 0, 0, 0, 1, 0],
  [2, 1, 1, 0, 0, 0, 0, 1],
  [2, 1, 0, 2, 0, 0, 0, 0],
  [2, 1, 0, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 1, 0, 0],
  [2, 1, 0, 1, 0, 0, 1, 0],
  [2, 1, 0, 1, 0, 0, 0, 1],
  [2, 1, 0, 0, 2, 0, 0, 0],
  [2, 1, 0, 0, 1, 1, 0, 0],
  [2, 1, 0, 0, 1, 0, 1, 0],
  [2, 1, 0, 0, 1, 0, 0, 1],
  [2, 1, 0, 0, 0, 2, 0, 0],
  [2, 1, 0, 0, 0, 1, 1, 0],
  [2, 1, 0, 0, 0, 1, 0, 1],
  [2, 1, 0, 0, 0, 0, 2, 0],
  [2, 1, 0, 0, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0, 0, 0],
  [2, 0, 2, 1, 0, 0, 0, 0],
  [2, 0, 2, 0, 1, 0, 0, 0],
  [2, 0, 2, 0, 0, 1, 0, 0],
  [2, 0, 2, 0, 0, 0, 1, 0],
  [2, 0, 2, 0, 0, 0, 0, 1],
  [2, 0, 1, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 1, 0, 0, 0],
  [2, 0, 1, 1, 0, 1, 0, 0],
  [2, 0, 1, 1, 0, 0, 1, 0],
  [2, 0, 1, 1, 0, 0, 0, 1],
  [2, 0, 1, 0, 2, 0, 0, 0],
  [2, 0, 1, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 1, 0, 0, 1],
  [2, 0, 1, 0, 0, 2, 0, 0],
  [2, 0, 1, 0, 0, 1, 1, 0],
  [2, 0, 1, 0, 0, 1, 0, 1],
  [2, 0, 1, 0, 0, 0, 2, 0],
  [2, 0, 1, 0, 0, 0, 1, 1],
  [2, 0, 1, 0, 0, 0, 0, 2],
  [2, 0, 0, 3, 0, 0, 0, 0],
  [2, 0, 0, 2, 1, 0, 0, 0],
  [2, 0, 0, 2, 0, 1, 0, 0],
  [2, 0, 0, 2, 0, 0, 1, 0],
  [2, 0, 0, 2, 0, 0, 0, 1],
  [2, 0, 0, 1, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 1, 0, 0],
  [2, 0, 0, 1, 1, 0, 1, 0],
  [2, 0, 0, 1, 1, 0, 0, 1],
  [2, 0, 0, 1, 0, 2, 0, 0],
  [2, 0, 0, 1, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1, 0, 1],
  [2, 0, 0, 1, 0, 0, 2, 0],
  [2, 0, 0, 1, 0, 0, 1, 1],
  [2, 0, 0, 1, 0, 0, 0, 2],
  [2, 0, 0, 0, 3, 0, 0, 0],
  [2, 0, 0, 0, 2, 1, 0, 0],
  [2, 0, 0, 0, 2, 0, 1, 0],
  [2, 0, 0, 0, 2, 0, 0, 1],
  [2, 0, 0, 0, 1, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 1, 0],
  [2, 0, 0, 0, 1, 1, 0, 1],
  [2, 0, 0, 0, 1, 0, 2, 0],
  [2, 0, 0, 0, 1, 0, 1, 1],
  [2, 0, 0, 0, 1, 0, 0, 2],
  [2, 0, 0, 0, 0, 3, 0, 0],
  [2, 0, 0, 0, 0, 2, 1, 0],
  [2, 0, 0, 0, 0, 2, 0, 1],
  [2, 0, 0, 0, 0, 1, 2, 0],
  [2, 0, 0, 0, 0, 1, 1, 1],
  [2, 0, 0, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0, 0, 0],
  [1, 3, 0, 1, 0, 0, 0, 0],
  [1, 3, 0, 0, 1, 0, 0, 0],
  [1, 3, 0, 0, 0, 1, 0, 0],
  [1, 3, 0, 0, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0, 0, 0],
  [1, 2, 1, 1, 0, 0, 0, 0],
  [1, 2, 1, 0, 1, 0, 0, 0],
  [1, 2, 1, 0, 0, 1, 0, 0],
  [1, 2, 1, 0, 0, 0, 1, 0],
  [1, 2, 1, 0, 0, 0, 0, 1],
  [1, 2, 0, 2, 0, 0, 0, 0],
  [1, 2, 0, 1, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 1, 0, 0],
  [1, 2, 0, 1, 0, 0, 1, 0],
  [1, 2, 0, 1, 0, 0, 0, 1],
  [1, 2, 0, 0, 2, 0, 0, 0],
  [1, 2, 0, 0, 1, 1, 0, 0],
  [1, 2, 0, 0, 1, 0, 1, 0],
  [1, 2, 0, 0, 1, 0, 0, 1],
  [1, 2, 0, 0, 0, 2, 0, 0],
  [1, 2, 0, 0, 0, 1, 1, 0],
  [1, 2, 0, 0, 0, 1, 0, 1],
  [1, 2, 0, 0, 0, 0, 2, 0],
  [1, 2, 0, 0, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0, 0, 0],
  [1, 1, 2, 1, 0, 0, 0, 0],
  [1, 1, 2, 0, 1, 0, 0, 0],
  [1, 1, 2, 0, 0, 1, 0, 0],
  [1, 1, 2, 0, 0, 0, 1, 0],
  [1, 1, 2, 0, 0, 0, 0, 1],
  [1, 1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 1, 0, 0, 0, 1],
  [1, 1, 1, 0, 2, 0, 0, 0],
  [1, 1, 1, 0, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0, 1, 0],
  [1, 1, 1, 0, 1, 0, 0, 1],
  [1, 1, 1, 0, 0, 2, 0, 0],
  [1, 1, 1, 0, 0, 1, 1, 0],
  [1, 1, 1, 0, 0, 1, 0, 1],
  [1, 1, 1, 0, 0, 0, 2, 0],
  [1, 1, 1, 0, 0, 0, 1, 1],
  [1, 1, 1, 0, 0, 0, 0, 2],
  [1, 1, 0, 3, 0, 0, 0, 0],
  [1, 1, 0, 2, 1, 0, 0, 0],
  [1, 1, 0, 2, 0, 1, 0, 0],
  [1, 1, 0, 2, 0, 0, 1, 0],
  [1, 1, 0, 2, 0, 0, 0, 1],
  [1, 1, 0, 1, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 1, 0, 0],
  [1, 1, 0, 1, 1, 0, 1, 0],
  [1, 1, 0, 1, 1, 0, 0, 1],
  [1, 1, 0, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1, 0, 1],
  [1, 1, 0, 1, 0, 0, 2, 0],
  [1, 1, 0, 1, 0, 0, 1, 1],
  [1, 1, 0, 1, 0, 0, 0, 2],
  [1, 1, 0, 0, 3, 0, 0, 0],
  [1, 1, 0, 0, 2, 1, 0, 0],
  [1, 1, 0, 0, 2, 0, 1, 0],
  [1, 1, 0, 0, 2, 0, 0, 1],
  [1, 1, 0, 0, 1, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 1, 0],
  [1, 1, 0, 0, 1, 1, 0, 1],
  [1, 1, 0, 0, 1, 0, 2, 0],
  [1, 1, 0, 0, 1, 0, 1, 1],
  [1, 1, 0, 0, 1, 0, 0, 2],
  [1, 1, 0, 0, 0, 3, 0, 0],
  [1, 1, 0, 0, 0, 2, 1, 0],
  [1, 1, 0, 0, 0, 2, 0, 1],
  [1, 1, 0, 0, 0, 1, 2, 0],
  [1, 1, 0, 0, 0, 1, 1, 1],
  [1, 1, 0, 0, 0, 1, 0, 2],
  [1, 1, 0, 0, 0, 0, 3, 0],
  [1, 1, 0, 0, 0, 0, 2, 1],
  [1, 1, 0, 0, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0, 0, 0],
  [1, 0, 3, 1, 0, 0, 0, 0],
  [1, 0, 3, 0, 1, 0, 0, 0],
  [1, 0, 3, 0, 0, 1, 0, 0],
  [1, 0, 3, 0, 0, 0, 1, 0],
  [1, 0, 3, 0, 0, 0, 0, 1],
  [1, 0, 2, 2, 0, 0, 0, 0],
  [1, 0, 2, 1, 1, 0, 0, 0],
  [1, 0, 2, 1, 0, 1, 0, 0],
  [1, 0, 2, 1, 0, 0, 1, 0],
  [1, 0, 2, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 2, 0, 0, 0],
  [1, 0, 2, 0, 1, 1, 0, 0],
  [1, 0, 2, 0, 1, 0, 1, 0],
  [1, 0, 2, 0, 1, 0, 0, 1],
  [1, 0, 2, 0, 0, 2, 0, 0],
  [1, 0, 2, 0, 0, 1, 1, 0],
  [1, 0, 2, 0, 0, 1, 0, 1],
  [1, 0, 2, 0, 0, 0, 2, 0],
  [1, 0, 2, 0, 0, 0, 1, 1],
  [1, 0, 2, 0, 0, 0, 0, 2],
  [1, 0, 1, 3, 0, 0, 0, 0],
  [1, 0, 1, 2, 1, 0, 0, 0],
  [1, 0, 1, 2, 0, 1, 0, 0],
  [1, 0, 1, 2, 0, 0, 1, 0],
  [1, 0, 1, 2, 0, 0, 0, 1],
  [1, 0, 1, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 1, 0, 0, 1],
  [1, 0, 1, 1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0, 1, 1, 0],
  [1, 0, 1, 1, 0, 1, 0, 1],
  [1, 0, 1, 1, 0, 0, 2, 0],
  [1, 0, 1, 1, 0, 0, 1, 1],
  [1, 0, 1, 1, 0, 0, 0, 2],
  [1, 0, 1, 0, 3, 0, 0, 0],
  [1, 0, 1, 0, 2, 1, 0, 0],
  [1, 0, 1, 0, 2, 0, 1, 0],
  [1, 0, 1, 0, 2, 0, 0, 1],
  [1, 0, 1, 0, 1, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 1, 0],
  [1, 0, 1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 1, 0, 0, 2],
  [1, 0, 1, 0, 0, 3, 0, 0],
  [1, 0, 1, 0, 0, 2, 1, 0],
  [1, 0, 1, 0, 0, 2, 0, 1],
  [1, 0, 1, 0, 0, 1, 2, 0],
  [1, 0, 1, 0, 0, 1, 1, 1],
  [1, 0, 1, 0, 0, 1, 0, 2],
  [1, 0, 1, 0, 0, 0, 3, 0],
  [1, 0, 1, 0, 0, 0, 2, 1],
  [1, 0, 1, 0, 0, 0, 1, 2],
  [1, 0, 1, 0, 0, 0, 0, 3],
  [1, 0, 0, 4, 0, 0, 0, 0],
  [1, 0, 0, 3, 1, 0, 0, 0],
  [1, 0, 0, 3, 0, 1, 0, 0],
  [1, 0, 0, 3, 0, 0, 1, 0],
  [1, 0, 0, 3, 0, 0, 0, 1],
  [1, 0, 0, 2, 2, 0, 0, 0],
  [1, 0, 0, 2, 1, 1, 0, 0],
  [1, 0, 0, 2, 1, 0, 1, 0],
  [1, 0, 0, 2, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 2, 0, 0],
  [1, 0, 0, 2, 0, 1, 1, 0],
  [1, 0, 0, 2, 0, 1, 0, 1],
  [1, 0, 0, 2, 0, 0, 2, 0],
  [1, 0, 0, 2, 0, 0, 1, 1],
  [1, 0, 0, 2, 0, 0, 0, 2],
  [1, 0, 0, 1, 3, 0, 0, 0],
  [1, 0, 0, 1, 2, 1, 0, 0],
  [1, 0, 0, 1, 2, 0, 1, 0],
  [1, 0, 0, 1, 2, 0, 0, 1],
  [1, 0, 0, 1, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 1, 0, 1],
  [1, 0, 0, 1, 1, 0, 2, 0],
  [1, 0, 0, 1, 1, 0, 1, 1],
  [1, 0, 0, 1, 1, 0, 0, 2],
  [1, 0, 0, 1, 0, 3, 0, 0],
  [1, 0, 0, 1, 0, 2, 1, 0],
  [1, 0, 0, 1, 0, 2, 0, 1],
  [1, 0, 0, 1, 0, 1, 2, 0],
  [1, 0, 0, 1, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 1, 0, 2],
  [1, 0, 0, 1, 0, 0, 3, 0],
  [1, 0, 0, 1, 0, 0, 2, 1],
  [1, 0, 0, 1, 0, 0, 1, 2],
  [1, 0, 0, 1, 0, 0, 0, 3],
  [1, 0, 0, 0, 4, 0, 0, 0],
  [1, 0, 0, 0, 3, 1, 0, 0],
  [1, 0, 0, 0, 3, 0, 1, 0],
  [1, 0, 0, 0, 3, 0, 0, 1],
  [1, 0, 0, 0, 2, 2, 0, 0],
  [1, 0, 0, 0, 2, 1, 1, 0],
  [1, 0, 0, 0, 2, 1, 0, 1],
  [1, 0, 0, 0, 2, 0, 2, 0],
  [1, 0, 0, 0, 2, 0, 1, 1],
  [1, 0, 0, 0, 2, 0, 0, 2],
  [1, 0, 0, 0, 1, 3, 0, 0],
  [1, 0, 0, 0, 1, 2, 1, 0],
  [1, 0, 0, 0, 1, 2, 0, 1],
  [1, 0, 0, 0, 1, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1, 1],
  [1, 0, 0, 0, 1, 1, 0, 2],
  [1, 0, 0, 0, 1, 0, 3, 0],
  [1, 0, 0, 0, 1, 0, 2, 1],
  [1, 0, 0, 0, 1, 0, 1, 2],
  [1, 0, 0, 0, 1, 0, 0, 3],
  [1, 0, 0, 0, 0, 4, 0, 0],
  [1, 0, 0, 0, 0, 3, 1, 0],
  [1, 0, 0, 0, 0, 3, 0, 1],
  [1, 0, 0, 0, 0, 2, 2, 0],
  [1, 0, 0, 0, 0, 2, 1, 1],
  [1, 0, 0, 0, 0, 2, 0, 2],
  [1, 0, 0, 0, 0, 1, 3, 0],
  [1, 0, 0, 0, 0, 1, 2, 1],
  [1, 0, 0, 0, 0, 1, 1, 2],
  [1, 0, 0, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0, 0, 0],
  [0, 4, 0, 1, 0, 0, 0, 0],
  [0, 4, 0, 0, 1, 0, 0, 0],
  [0, 4, 0, 0, 0, 1, 0, 0],
  [0, 4, 0, 0, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0, 0, 0],
  [0, 3, 1, 1, 0, 0, 0, 0],
  [0, 3, 1, 0, 1, 0, 0, 0],
  [0, 3, 1, 0, 0, 1, 0, 0],
  [0, 3, 1, 0, 0, 0, 1, 0],
  [0, 3, 1, 0, 0, 0, 0, 1],
  [0, 3, 0, 2, 0, 0, 0, 0],
  [0, 3, 0, 1, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 1, 0, 0],
  [0, 3, 0, 1, 0, 0, 1, 0],
  [0, 3, 0, 1, 0, 0, 0, 1],
  [0, 3, 0, 0, 2, 0, 0, 0],
  [0, 3, 0, 0, 1, 1, 0, 0],
  [0, 3, 0, 0, 1, 0, 1, 0],
  [0, 3, 0, 0, 1, 0, 0, 1],
  [0, 3, 0, 0, 0, 2, 0, 0],
  [0, 3, 0, 0, 0, 1, 1, 0],
  [0, 3, 0, 0, 0, 1, 0, 1],
  [0, 3, 0, 0, 0, 0, 2, 0],
  [0, 3, 0, 0, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0, 0, 0],
  [0, 2, 2, 1, 0, 0, 0, 0],
  [0, 2, 2, 0, 1, 0, 0, 0],
  [0, 2, 2, 0, 0, 1, 0, 0],
  [0, 2, 2, 0, 0, 0, 1, 0],
  [0, 2, 2, 0, 0, 0, 0, 1],
  [0, 2, 1, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 1, 0, 0, 0],
  [0, 2, 1, 1, 0, 1, 0, 0],
  [0, 2, 1, 1, 0, 0, 1, 0],
  [0, 2, 1, 1, 0, 0, 0, 1],
  [0, 2, 1, 0, 2, 0, 0, 0],
  [0, 2, 1, 0, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0, 1, 0],
  [0, 2, 1, 0, 1, 0, 0, 1],
  [0, 2, 1, 0, 0, 2, 0, 0],
  [0, 2, 1, 0, 0, 1, 1, 0],
  [0, 2, 1, 0, 0, 1, 0, 1],
  [0, 2, 1, 0, 0, 0, 2, 0],
  [0, 2, 1, 0, 0, 0, 1, 1],
  [0, 2, 1, 0, 0, 0, 0, 2],
  [0, 2, 0, 3, 0, 0, 0, 0],
  [0, 2, 0, 2, 1, 0, 0, 0],
  [0, 2, 0, 2, 0, 1, 0, 0],
  [0, 2, 0, 2, 0, 0, 1, 0],
  [0, 2, 0, 2, 0, 0, 0, 1],
  [0, 2, 0, 1, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 1, 0, 0],
  [0, 2, 0, 1, 1, 0, 1, 0],
  [0, 2, 0, 1, 1, 0, 0, 1],
  [0, 2, 0, 1, 0, 2, 0, 0],
  [0, 2, 0, 1, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1, 0, 1],
  [0, 2, 0, 1, 0, 0, 2, 0],
  [0, 2, 0, 1, 0, 0, 1, 1],
  [0, 2, 0, 1, 0, 0, 0, 2],
  [0, 2, 0, 0, 3, 0, 0, 0],
  [0, 2, 0, 0, 2, 1, 0, 0],
  [0, 2, 0, 0, 2, 0, 1, 0],
  [0, 2, 0, 0, 2, 0, 0, 1],
  [0, 2, 0, 0, 1, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 1, 0],
  [0, 2, 0, 0, 1, 1, 0, 1],
  [0, 2, 0, 0, 1, 0, 2, 0],
  [0, 2, 0, 0, 1, 0, 1, 1],
  [0, 2, 0, 0, 1, 0, 0, 2],
  [0, 2, 0, 0, 0, 3, 0, 0],
  [0, 2, 0, 0, 0, 2, 1, 0],
  [0, 2, 0, 0, 0, 2, 0, 1],
  [0, 2, 0, 0, 0, 1, 2, 0],
  [0, 2, 0, 0, 0, 1, 1, 1],
  [0, 2, 0, 0, 0, 1, 0, 2],
  [0, 2, 0, 0, 0, 0, 3, 0],
  [0, 2, 0, 0, 0, 0, 2, 1],
  [0, 2, 0, 0, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0, 0, 0],
  [0, 1, 3, 1, 0, 0, 0, 0],
  [0, 1, 3, 0, 1, 0, 0, 0],
  [0, 1, 3, 0, 0, 1, 0, 0],
  [0, 1, 3, 0, 0, 0, 1, 0],
  [0, 1, 3, 0, 0, 0, 0, 1],
  [0, 1, 2, 2, 0, 0, 0, 0],
  [0, 1, 2, 1, 1, 0, 0, 0],
  [0, 1, 2, 1, 0, 1, 0, 0],
  [0, 1, 2, 1, 0, 0, 1, 0],
  [0, 1, 2, 1, 0, 0, 0, 1],
  [0, 1, 2, 0, 2, 0, 0, 0],
  [0, 1, 2, 0, 1, 1, 0, 0],
  [0, 1, 2, 0, 1, 0, 1, 0],
  [0, 1, 2, 0, 1, 0, 0, 1],
  [0, 1, 2, 0, 0, 2, 0, 0],
  [0, 1, 2, 0, 0, 1, 1, 0],
  [0, 1, 2, 0, 0, 1, 0, 1],
  [0, 1, 2, 0, 0, 0, 2, 0],
  [0, 1, 2, 0, 0, 0, 1, 1],
  [0, 1, 2, 0, 0, 0, 0, 2],
  [0, 1, 1, 3, 0, 0, 0, 0],
  [0, 1, 1, 2, 1, 0, 0, 0],
  [0, 1, 1, 2, 0, 1, 0, 0],
  [0, 1, 1, 2, 0, 0, 1, 0],
  [0, 1, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 1, 0, 0, 0, 2],
  [0, 1, 1, 0, 3, 0, 0, 0],
  [0, 1, 1, 0, 2, 1, 0, 0],
  [0, 1, 1, 0, 2, 0, 1, 0],
  [0, 1, 1, 0, 2, 0, 0, 1],
  [0, 1, 1, 0, 1, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1, 1, 0, 1],
  [0, 1, 1, 0, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 0, 1, 1],
  [0, 1, 1, 0, 1, 0, 0, 2],
  [0, 1, 1, 0, 0, 3, 0, 0],
  [0, 1, 1, 0, 0, 2, 1, 0],
  [0, 1, 1, 0, 0, 2, 0, 1],
  [0, 1, 1, 0, 0, 1, 2, 0],
  [0, 1, 1, 0, 0, 1, 1, 1],
  [0, 1, 1, 0, 0, 1, 0, 2],
  [0, 1, 1, 0, 0, 0, 3, 0],
  [0, 1, 1, 0, 0, 0, 2, 1],
  [0, 1, 1, 0, 0, 0, 1, 2],
  [0, 1, 1, 0, 0, 0, 0, 3],
  [0, 1, 0, 4, 0, 0, 0, 0],
  [0, 1, 0, 3, 1, 0, 0, 0],
  [0, 1, 0, 3, 0, 1, 0, 0],
  [0, 1, 0, 3, 0, 0, 1, 0],
  [0, 1, 0, 3, 0, 0, 0, 1],
  [0, 1, 0, 2, 2, 0, 0, 0],
  [0, 1, 0, 2, 1, 1, 0, 0],
  [0, 1, 0, 2, 1, 0, 1, 0],
  [0, 1, 0, 2, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 2, 0, 0],
  [0, 1, 0, 2, 0, 1, 1, 0],
  [0, 1, 0, 2, 0, 1, 0, 1],
  [0, 1, 0, 2, 0, 0, 2, 0],
  [0, 1, 0, 2, 0, 0, 1, 1],
  [0, 1, 0, 2, 0, 0, 0, 2],
  [0, 1, 0, 1, 3, 0, 0, 0],
  [0, 1, 0, 1, 2, 1, 0, 0],
  [0, 1, 0, 1, 2, 0, 1, 0],
  [0, 1, 0, 1, 2, 0, 0, 1],
  [0, 1, 0, 1, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 1, 0, 1],
  [0, 1, 0, 1, 1, 0, 2, 0],
  [0, 1, 0, 1, 1, 0, 1, 1],
  [0, 1, 0, 1, 1, 0, 0, 2],
  [0, 1, 0, 1, 0, 3, 0, 0],
  [0, 1, 0, 1, 0, 2, 1, 0],
  [0, 1, 0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 1, 0, 2],
  [0, 1, 0, 1, 0, 0, 3, 0],
  [0, 1, 0, 1, 0, 0, 2, 1],
  [0, 1, 0, 1, 0, 0, 1, 2],
  [0, 1, 0, 1, 0, 0, 0, 3],
  [0, 1, 0, 0, 4, 0, 0, 0],
  [0, 1, 0, 0, 3, 1, 0, 0],
  [0, 1, 0, 0, 3, 0, 1, 0],
  [0, 1, 0, 0, 3, 0, 0, 1],
  [0, 1, 0, 0, 2, 2, 0, 0],
  [0, 1, 0, 0, 2, 1, 1, 0],
  [0, 1, 0, 0, 2, 1, 0, 1],
  [0, 1, 0, 0, 2, 0, 2, 0],
  [0, 1, 0, 0, 2, 0, 1, 1],
  [0, 1, 0, 0, 2, 0, 0, 2],
  [0, 1, 0, 0, 1, 3, 0, 0],
  [0, 1, 0, 0, 1, 2, 1, 0],
  [0, 1, 0, 0, 1, 2, 0, 1],
  [0, 1, 0, 0, 1, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1, 1],
  [0, 1, 0, 0, 1, 1, 0, 2],
  [0, 1, 0, 0, 1, 0, 3, 0],
  [0, 1, 0, 0, 1, 0, 2, 1],
  [0, 1, 0, 0, 1, 0, 1, 2],
  [0, 1, 0, 0, 1, 0, 0, 3],
  [0, 1, 0, 0, 0, 4, 0, 0],
  [0, 1, 0, 0, 0, 3, 1, 0],
  [0, 1, 0, 0, 0, 3, 0, 1],
  [0, 1, 0, 0, 0, 2, 2, 0],
  [0, 1, 0, 0, 0, 2, 1, 1],
  [0, 1, 0, 0, 0, 2, 0, 2],
  [0, 1, 0, 0, 0, 1, 3, 0],
  [0, 1, 0, 0, 0, 1, 2, 1],
  [0, 1, 0, 0, 0, 1, 1, 2],
  [0, 1, 0, 0, 0, 1, 0, 3],
  [0, 1, 0, 0, 0, 0, 4, 0],
  [0, 1, 0, 0, 0, 0, 3, 1],
  [0, 1, 0, 0, 0, 0, 2, 2],
  [0, 1, 0, 0, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0, 0, 0],
  [0, 0, 4, 1, 0, 0, 0, 0],
  [0, 0, 4, 0, 1, 0, 0, 0],
  [0, 0, 4, 0, 0, 1, 0, 0],
  [0, 0, 4, 0, 0, 0, 1, 0],
  [0, 0, 4, 0, 0, 0, 0, 1],
  [0, 0, 3, 2, 0, 0, 0, 0],
  [0, 0, 3, 1, 1, 0, 0, 0],
  [0, 0, 3, 1, 0, 1, 0, 0],
  [0, 0, 3, 1, 0, 0, 1, 0],
  [0, 0, 3, 1, 0, 0, 0, 1],
  [0, 0, 3, 0, 2, 0, 0, 0],
  [0, 0, 3, 0, 1, 1, 0, 0],
  [0, 0, 3, 0, 1, 0, 1, 0],
  [0, 0, 3, 0, 1, 0, 0, 1],
  [0, 0, 3, 0, 0, 2, 0, 0],
  [0, 0, 3, 0, 0, 1, 1, 0],
  [0, 0, 3, 0, 0, 1, 0, 1],
  [0, 0, 3, 0, 0, 0, 2, 0],
  [0, 0, 3, 0, 0, 0, 1, 1],
  [0, 0, 3, 0, 0, 0, 0, 2],
  [0, 0, 2, 3, 0, 0, 0, 0],
  [0, 0, 2, 2, 1, 0, 0, 0],
  [0, 0, 2, 2, 0, 1, 0, 0],
  [0, 0, 2, 2, 0, 0, 1, 0],
  [0, 0, 2, 2, 0, 0, 0, 1],
  [0, 0, 2, 1, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 1, 0, 0],
  [0, 0, 2, 1, 1, 0, 1, 0],
  [0, 0, 2, 1, 1, 0, 0, 1],
  [0, 0, 2, 1, 0, 2, 0, 0],
  [0, 0, 2, 1, 0, 1, 1, 0],
  [0, 0, 2, 1, 0, 1, 0, 1],
  [0, 0, 2, 1, 0, 0, 2, 0],
  [0, 0, 2, 1, 0, 0, 1, 1],
  [0, 0, 2, 1, 0, 0, 0, 2],
  [0, 0, 2, 0, 3, 0, 0, 0],
  [0, 0, 2, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 2, 0, 0, 1],
  [0, 0, 2, 0, 1, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 1, 0],
  [0, 0, 2, 0, 1, 1, 0, 1],
  [0, 0, 2, 0, 1, 0, 2, 0],
  [0, 0, 2, 0, 1, 0, 1, 1],
  [0, 0, 2, 0, 1, 0, 0, 2],
  [0, 0, 2, 0, 0, 3, 0, 0],
  [0, 0, 2, 0, 0, 2, 1, 0],
  [0, 0, 2, 0, 0, 2, 0, 1],
  [0, 0, 2, 0, 0, 1, 2, 0],
  [0, 0, 2, 0, 0, 1, 1, 1],
  [0, 0, 2, 0, 0, 1, 0, 2],
  [0, 0, 2, 0, 0, 0, 3, 0],
  [0, 0, 2, 0, 0, 0, 2, 1],
  [0, 0, 2, 0, 0, 0, 1, 2],
  [0, 0, 2, 0, 0, 0, 0, 3],
  [0, 0, 1, 4, 0, 0, 0, 0],
  [0, 0, 1, 3, 1, 0, 0, 0],
  [0, 0, 1, 3, 0, 1, 0, 0],
  [0, 0, 1, 3, 0, 0, 1, 0],
  [0, 0, 1, 3, 0, 0, 0, 1],
  [0, 0, 1, 2, 2, 0, 0, 0],
  [0, 0, 1, 2, 1, 1, 0, 0],
  [0, 0, 1, 2, 1, 0, 1, 0],
  [0, 0, 1, 2, 1, 0, 0, 1],
  [0, 0, 1, 2, 0, 2, 0, 0],
  [0, 0, 1, 2, 0, 1, 1, 0],
  [0, 0, 1, 2, 0, 1, 0, 1],
  [0, 0, 1, 2, 0, 0, 2, 0],
  [0, 0, 1, 2, 0, 0, 1, 1],
  [0, 0, 1, 2, 0, 0, 0, 2],
  [0, 0, 1, 1, 3, 0, 0, 0],
  [0, 0, 1, 1, 2, 1, 0, 0],
  [0, 0, 1, 1, 2, 0, 1, 0],
  [0, 0, 1, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 1, 0, 0, 2],
  [0, 0, 1, 1, 0, 3, 0, 0],
  [0, 0, 1, 1, 0, 2, 1, 0],
  [0, 0, 1, 1, 0, 2, 0, 1],
  [0, 0, 1, 1, 0, 1, 2, 0],
  [0, 0, 1, 1, 0, 1, 1, 1],
  [0, 0, 1, 1, 0, 1, 0, 2],
  [0, 0, 1, 1, 0, 0, 3, 0],
  [0, 0, 1, 1, 0, 0, 2, 1],
  [0, 0, 1, 1, 0, 0, 1, 2],
  [0, 0, 1, 1, 0, 0, 0, 3],
  [0, 0, 1, 0, 4, 0, 0, 0],
  [0, 0, 1, 0, 3, 1, 0, 0],
  [0, 0, 1, 0, 3, 0, 1, 0],
  [0, 0, 1, 0, 3, 0, 0, 1],
  [0, 0, 1, 0, 2, 2, 0, 0],
  [0, 0, 1, 0, 2, 1, 1, 0],
  [0, 0, 1, 0, 2, 1, 0, 1],
  [0, 0, 1, 0, 2, 0, 2, 0],
  [0, 0, 1, 0, 2, 0, 1, 1],
  [0, 0, 1, 0, 2, 0, 0, 2],
  [0, 0, 1, 0, 1, 3, 0, 0],
  [0, 0, 1, 0, 1, 2, 1, 0],
  [0, 0, 1, 0, 1, 2, 0, 1],
  [0, 0, 1, 0, 1, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1, 1],
  [0, 0, 1, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 1, 0, 0, 3],
  [0, 0, 1, 0, 0, 4, 0, 0],
  [0, 0, 1, 0, 0, 3, 1, 0],
  [0, 0, 1, 0, 0, 3, 0, 1],
  [0, 0, 1, 0, 0, 2, 2, 0],
  [0, 0, 1, 0, 0, 2, 1, 1],
  [0, 0, 1, 0, 0, 2, 0, 2],
  [0, 0, 1, 0, 0, 1, 3, 0],
  [0, 0, 1, 0, 0, 1, 2, 1],
  [0, 0, 1, 0, 0, 1, 1, 2],
  [0, 0, 1, 0, 0, 1, 0, 3],
  [0, 0, 1, 0, 0, 0, 4, 0],
  [0, 0, 1, 0, 0, 0, 3, 1],
  [0, 0, 1, 0, 0, 0, 2, 2],
  [0, 0, 1, 0, 0, 0, 1, 3],
  [0, 0, 1, 0, 0, 0, 0, 4],
  [0, 0, 0, 5, 0, 0, 0, 0],
  [0, 0, 0, 4, 1, 0, 0, 0],
  [0, 0, 0, 4, 0, 1, 0, 0],
  [0, 0, 0, 4, 0, 0, 1, 0],
  [0, 0, 0, 4, 0, 0, 0, 1],
  [0, 0, 0, 3, 2, 0, 0, 0],
  [0, 0, 0, 3, 1, 1, 0, 0],
  [0, 0, 0, 3, 1, 0, 1, 0],
  [0, 0, 0, 3, 1, 0, 0, 1],
  [0, 0, 0, 3, 0, 2, 0, 0],
  [0, 0, 0, 3, 0, 1, 1, 0],
  [0, 0, 0, 3, 0, 1, 0, 1],
  [0, 0, 0, 3, 0, 0, 2, 0],
  [0, 0, 0, 3, 0, 0, 1, 1],
  [0, 0, 0, 3, 0, 0, 0, 2],
  [0, 0, 0, 2, 3, 0, 0, 0],
  [0, 0, 0, 2, 2, 1, 0, 0],
  [0, 0, 0, 2, 2, 0, 1, 0],
  [0, 0, 0, 2, 2, 0, 0, 1],
  [0, 0, 0, 2, 1, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 1, 0],
  [0, 0, 0, 2, 1, 1, 0, 1],
  [0, 0, 0, 2, 1, 0, 2, 0],
  [0, 0, 0, 2, 1, 0, 1, 1],
  [0, 0, 0, 2, 1, 0, 0, 2],
  [0, 0, 0, 2, 0, 3, 0, 0],
  [0, 0, 0, 2, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 2, 0, 1],
  [0, 0, 0, 2, 0, 1, 2, 0],
  [0, 0, 0, 2, 0, 1, 1, 1],
  [0, 0, 0, 2, 0, 1, 0, 2],
  [0, 0, 0, 2, 0, 0, 3, 0],
  [0, 0, 0, 2, 0, 0, 2, 1],
  [0, 0, 0, 2, 0, 0, 1, 2],
  [0, 0, 0, 2, 0, 0, 0, 3],
  [0, 0, 0, 1, 4, 0, 0, 0],
  [0, 0, 0, 1, 3, 1, 0, 0],
  [0, 0, 0, 1, 3, 0, 1, 0],
  [0, 0, 0, 1, 3, 0, 0, 1],
  [0, 0, 0, 1, 2, 2, 0, 0],
  [0, 0, 0, 1, 2, 1, 1, 0],
  [0, 0, 0, 1, 2, 1, 0, 1],
  [0, 0, 0, 1, 2, 0, 2, 0],
  [0, 0, 0, 1, 2, 0, 1, 1],
  [0, 0, 0, 1, 2, 0, 0, 2],
  [0, 0, 0, 1, 1, 3, 0, 0],
  [0, 0, 0, 1, 1, 2, 1, 0],
  [0, 0, 0, 1, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 1, 0, 2],
  [0, 0, 0, 1, 1, 0, 3, 0],
  [0, 0, 0, 1, 1, 0, 2, 1],
  [0, 0, 0, 1, 1, 0, 1, 2],
  [0, 0, 0, 1, 1, 0, 0, 3],
  [0, 0, 0, 1, 0, 4, 0, 0],
  [0, 0, 0, 1, 0, 3, 1, 0],
  [0, 0, 0, 1, 0, 3, 0, 1],
  [0, 0, 0, 1, 0, 2, 2, 0],
  [0, 0, 0, 1, 0, 2, 1, 1],
  [0, 0, 0, 1, 0, 2, 0, 2],
  [0, 0, 0, 1, 0, 1, 3, 0],
  [0, 0, 0, 1, 0, 1, 2, 1],
  [0, 0, 0, 1, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 1, 0, 3],
  [0, 0, 0, 1, 0, 0, 4, 0],
  [0, 0, 0, 1, 0, 0, 3, 1],
  [0, 0, 0, 1, 0, 0, 2, 2],
  [0, 0, 0, 1, 0, 0, 1, 3],
  [0, 0, 0, 1, 0, 0, 0, 4],
  [0, 0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 0, 4, 1, 0, 0],
  [0, 0, 0, 0, 4, 0, 1, 0],
  [0, 0, 0, 0, 4, 0, 0, 1],
  [0, 0, 0, 0, 3, 2, 0, 0],
  [0, 0, 0, 0, 3, 1, 1, 0],
  [0, 0, 0, 0, 3, 1, 0, 1],
  [0, 0, 0, 0, 3, 0, 2, 0],
  [0, 0, 0, 0, 3, 0, 1, 1],
  [0, 0, 0, 0, 3, 0, 0, 2],
  [0, 0, 0, 0, 2, 3, 0, 0],
  [0, 0, 0, 0, 2, 2, 1, 0],
  [0, 0, 0, 0, 2, 2, 0, 1],
  [0, 0, 0, 0, 2, 1, 2, 0],
  [0, 0, 0, 0, 2, 1, 1, 1],
  [0, 0, 0, 0, 2, 1, 0, 2],
  [0, 0, 0, 0, 2, 0, 3, 0],
  [0, 0, 0, 0, 2, 0, 2, 1],
  [0, 0, 0, 0, 2, 0, 1, 2],
  [0, 0, 0, 0, 2, 0, 0, 3],
  [0, 0, 0, 0, 1, 4, 0, 0],
  [0, 0, 0, 0, 1, 3, 1, 0],
  [0, 0, 0, 0, 1, 3, 0, 1],
  [0, 0, 0, 0, 1, 2, 2, 0],
  [0, 0, 0, 0, 1, 2, 1, 1],
  [0, 0, 0, 0, 1, 2, 0, 2],
  [0, 0, 0, 0, 1, 1, 3, 0],
  [0, 0, 0, 0, 1, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 1, 2],
  [0, 0, 0, 0, 1, 1, 0, 3],
  [0, 0, 0, 0, 1, 0, 4, 0],
  [0, 0, 0, 0, 1, 0, 3, 1],
  [0, 0, 0, 0, 1, 0, 2, 2],
  [0, 0, 0, 0, 1, 0, 1, 3],
  [0, 0, 0, 0, 1, 0, 0, 4],
  [0, 0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 0, 4, 1, 0],
  [0, 0, 0, 0, 0, 4, 0, 1],
  [0, 0, 0, 0, 0, 3, 2, 0],
  [0, 0, 0, 0, 0, 3, 1, 1],
  [0, 0, 0, 0, 0, 3, 0, 2],
  [0, 0, 0, 0, 0, 2, 3, 0],
  [0, 0, 0, 0, 0, 2, 2, 1],
  [0, 0, 0, 0, 0, 2, 1, 2],
  [0, 0, 0, 0, 0, 2, 0, 3],
  [0, 0, 0, 0, 0, 1, 4, 0],
  [0, 0, 0, 0, 0, 1, 3, 1],
  [0, 0, 0, 0, 0, 1, 2, 2],
  [0, 0, 0, 0, 0, 1, 1, 3],
  [0, 0, 0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0, 0, 0],
  [5, 0, 0, 1, 0, 0, 0, 0],
  [5, 0, 0, 0, 1, 0, 0, 0],
  [5, 0, 0, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0, 0, 0],
  [4, 1, 0, 1, 0, 0, 0, 0],
  [4, 1, 0, 0, 1, 0, 0, 0],
  [4, 1, 0, 0, 0, 1, 0, 0],
  [4, 1, 0, 0, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0, 0, 0],
  [4, 0, 1, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 1, 0, 0, 0],
  [4, 0, 1, 0, 0, 1, 0, 0],
  [4, 0, 1, 0, 0, 0, 1, 0],
  [4, 0, 1, 0, 0, 0, 0, 1],
  [4, 0, 0, 2, 0, 0, 0, 0],
  [4, 0, 0, 1, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 1, 0, 0],
  [4, 0, 0, 1, 0, 0, 1, 0],
  [4, 0, 0, 1, 0, 0, 0, 1],
  [4, 0, 0, 0, 2, 0, 0, 0],
  [4, 0, 0, 0, 1, 1, 0, 0],
  [4, 0, 0, 0, 1, 0, 1, 0],
  [4, 0, 0, 0, 1, 0, 0, 1],
  [4, 0, 0, 0, 0, 2, 0, 0],
  [4, 0, 0, 0, 0, 1, 1, 0],
  [4, 0, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0, 0, 0],
  [3, 2, 0, 1, 0, 0, 0, 0],
  [3, 2, 0, 0, 1, 0, 0, 0],
  [3, 2, 0, 0, 0, 1, 0, 0],
  [3, 2, 0, 0, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0, 0, 0],
  [3, 1, 1, 1, 0, 0, 0, 0],
  [3, 1, 1, 0, 1, 0, 0, 0],
  [3, 1, 1, 0, 0, 1, 0, 0],
  [3, 1, 1, 0, 0, 0, 1, 0],
  [3, 1, 1, 0, 0, 0, 0, 1],
  [3, 1, 0, 2, 0, 0, 0, 0],
  [3, 1, 0, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 1, 0, 0],
  [3, 1, 0, 1, 0, 0, 1, 0],
  [3, 1, 0, 1, 0, 0, 0, 1],
  [3, 1, 0, 0, 2, 0, 0, 0],
  [3, 1, 0, 0, 1, 1, 0, 0],
  [3, 1, 0, 0, 1, 0, 1, 0],
  [3, 1, 0, 0, 1, 0, 0, 1],
  [3, 1, 0, 0, 0, 2, 0, 0],
  [3, 1, 0, 0, 0, 1, 1, 0],
  [3, 1, 0, 0, 0, 1, 0, 1],
  [3, 1, 0, 0, 0, 0, 2, 0],
  [3, 1, 0, 0, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0, 0, 0],
  [3, 0, 2, 1, 0, 0, 0, 0],
  [3, 0, 2, 0, 1, 0, 0, 0],
  [3, 0, 2, 0, 0, 1, 0, 0],
  [3, 0, 2, 0, 0, 0, 1, 0],
  [3, 0, 2, 0, 0, 0, 0, 1],
  [3, 0, 1, 2, 0, 0, 0, 0],
  [3, 0, 1, 1, 1, 0, 0, 0],
  [3, 0, 1, 1, 0, 1, 0, 0],
  [3, 0, 1, 1, 0, 0, 1, 0],
  [3, 0, 1, 1, 0, 0, 0, 1],
  [3, 0, 1, 0, 2, 0, 0, 0],
  [3, 0, 1, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 1, 0, 0, 1],
  [3, 0, 1, 0, 0, 2, 0, 0],
  [3, 0, 1, 0, 0, 1, 1, 0],
  [3, 0, 1, 0, 0, 1, 0, 1],
  [3, 0, 1, 0, 0, 0, 2, 0],
  [3, 0, 1, 0, 0, 0, 1, 1],
  [3, 0, 1, 0, 0, 0, 0, 2],
  [3, 0, 0, 3, 0, 0, 0, 0],
  [3, 0, 0, 2, 1, 0, 0, 0],
  [3, 0, 0, 2, 0, 1, 0, 0],
  [3, 0, 0, 2, 0, 0, 1, 0],
  [3, 0, 0, 2, 0, 0, 0, 1],
  [3, 0, 0, 1, 2, 0, 0, 0],
  [3, 0, 0, 1, 1, 1, 0, 0],
  [3, 0, 0, 1, 1, 0, 1, 0],
  [3, 0, 0, 1, 1, 0, 0, 1],
  [3, 0, 0, 1, 0, 2, 0, 0],
  [3, 0, 0, 1, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1, 0, 1],
  [3, 0, 0, 1, 0, 0, 2, 0],
  [3, 0, 0, 1, 0, 0, 1, 1],
  [3, 0, 0, 1, 0, 0, 0, 2],
  [3, 0, 0, 0, 3, 0, 0, 0],
  [3, 0, 0, 0, 2, 1, 0, 0],
  [3, 0, 0, 0, 2, 0, 1, 0],
  [3, 0, 0, 0, 2, 0, 0, 1],
  [3, 0, 0, 0, 1, 2, 0, 0],
  [3, 0, 0, 0, 1, 1, 1, 0],
  [3, 0, 0, 0, 1, 1, 0, 1],
  [3, 0, 0, 0, 1, 0, 2, 0],
  [3, 0, 0, 0, 1, 0, 1, 1],
  [3, 0, 0, 0, 1, 0, 0, 2],
  [3, 0, 0, 0, 0, 3, 0, 0],
  [3, 0, 0, 0, 0, 2, 1, 0],
  [3, 0, 0, 0, 0, 2, 0, 1],
  [3, 0, 0, 0, 0, 1, 2, 0],
  [3, 0, 0, 0, 0, 1, 1, 1],
  [3, 0, 0, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0, 0, 0],
  [2, 3, 0, 1, 0, 0, 0, 0],
  [2, 3, 0, 0, 1, 0, 0, 0],
  [2, 3, 0, 0, 0, 1, 0, 0],
  [2, 3, 0, 0, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0, 0, 0],
  [2, 2, 1, 1, 0, 0, 0, 0],
  [2, 2, 1, 0, 1, 0, 0, 0],
  [2, 2, 1, 0, 0, 1, 0, 0],
  [2, 2, 1, 0, 0, 0, 1, 0],
  [2, 2, 1, 0, 0, 0, 0, 1],
  [2, 2, 0, 2, 0, 0, 0, 0],
  [2, 2, 0, 1, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 1, 0, 0],
  [2, 2, 0, 1, 0, 0, 1, 0],
  [2, 2, 0, 1, 0, 0, 0, 1],
  [2, 2, 0, 0, 2, 0, 0, 0],
  [2, 2, 0, 0, 1, 1, 0, 0],
  [2, 2, 0, 0, 1, 0, 1, 0],
  [2, 2, 0, 0, 1, 0, 0, 1],
  [2, 2, 0, 0, 0, 2, 0, 0],
  [2, 2, 0, 0, 0, 1, 1, 0],
  [2, 2, 0, 0, 0, 1, 0, 1],
  [2, 2, 0, 0, 0, 0, 2, 0],
  [2, 2, 0, 0, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0, 0, 0],
  [2, 1, 2, 1, 0, 0, 0, 0],
  [2, 1, 2, 0, 1, 0, 0, 0],
  [2, 1, 2, 0, 0, 1, 0, 0],
  [2, 1, 2, 0, 0, 0, 1, 0],
  [2, 1, 2, 0, 0, 0, 0, 1],
  [2, 1, 1, 2, 0, 0, 0, 0],
  [2, 1, 1, 1, 1, 0, 0, 0],
  [2, 1, 1, 1, 0, 1, 0, 0],
  [2, 1, 1, 1, 0, 0, 1, 0],
  [2, 1, 1, 1, 0, 0, 0, 1],
  [2, 1, 1, 0, 2, 0, 0, 0],
  [2, 1, 1, 0, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0, 1, 0],
  [2, 1, 1, 0, 1, 0, 0, 1],
  [2, 1, 1, 0, 0, 2, 0, 0],
  [2, 1, 1, 0, 0, 1, 1, 0],
  [2, 1, 1, 0, 0, 1, 0, 1],
  [2, 1, 1, 0, 0, 0, 2, 0],
  [2, 1, 1, 0, 0, 0, 1, 1],
  [2, 1, 1, 0, 0, 0, 0, 2],
  [2, 1, 0, 3, 0, 0, 0, 0],
  [2, 1, 0, 2, 1, 0, 0, 0],
  [2, 1, 0, 2, 0, 1, 0, 0],
  [2, 1, 0, 2, 0, 0, 1, 0],
  [2, 1, 0, 2, 0, 0, 0, 1],
  [2, 1, 0, 1, 2, 0, 0, 0],
  [2, 1, 0, 1, 1, 1, 0, 0],
  [2, 1, 0, 1, 1, 0, 1, 0],
  [2, 1, 0, 1, 1, 0, 0, 1],
  [2, 1, 0, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1, 0, 1],
  [2, 1, 0, 1, 0, 0, 2, 0],
  [2, 1, 0, 1, 0, 0, 1, 1],
  [2, 1, 0, 1, 0, 0, 0, 2],
  [2, 1, 0, 0, 3, 0, 0, 0],
  [2, 1, 0, 0, 2, 1, 0, 0],
  [2, 1, 0, 0, 2, 0, 1, 0],
  [2, 1, 0, 0, 2, 0, 0, 1],
  [2, 1, 0, 0, 1, 2, 0, 0],
  [2, 1, 0, 0, 1, 1, 1, 0],
  [2, 1, 0, 0, 1, 1, 0, 1],
  [2, 1, 0, 0, 1, 0, 2, 0],
  [2, 1, 0, 0, 1, 0, 1, 1],
  [2, 1, 0, 0, 1, 0, 0, 2],
  [2, 1, 0, 0, 0, 3, 0, 0],
  [2, 1, 0, 0, 0, 2, 1, 0],
  [2, 1, 0, 0, 0, 2, 0, 1],
  [2, 1, 0, 0, 0, 1, 2, 0],
  [2, 1, 0, 0, 0, 1, 1, 1],
  [2, 1, 0, 0, 0, 1, 0, 2],
  [2, 1, 0, 0, 0, 0, 3, 0],
  [2, 1, 0, 0, 0, 0, 2, 1],
  [2, 1, 0, 0, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0, 0, 0],
  [2, 0, 3, 1, 0, 0, 0, 0],
  [2, 0, 3, 0, 1, 0, 0, 0],
  [2, 0, 3, 0, 0, 1, 0, 0],
  [2, 0, 3, 0, 0, 0, 1, 0],
  [2, 0, 3, 0, 0, 0, 0, 1],
  [2, 0, 2, 2, 0, 0, 0, 0],
  [2, 0, 2, 1, 1, 0, 0, 0],
  [2, 0, 2, 1, 0, 1, 0, 0],
  [2, 0, 2, 1, 0, 0, 1, 0],
  [2, 0, 2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 2, 0, 0, 0],
  [2, 0, 2, 0, 1, 1, 0, 0],
  [2, 0, 2, 0, 1, 0, 1, 0],
  [2, 0, 2, 0, 1, 0, 0, 1],
  [2, 0, 2, 0, 0, 2, 0, 0],
  [2, 0, 2, 0, 0, 1, 1, 0],
  [2, 0, 2, 0, 0, 1, 0, 1],
  [2, 0, 2, 0, 0, 0, 2, 0],
  [2, 0, 2, 0, 0, 0, 1, 1],
  [2, 0, 2, 0, 0, 0, 0, 2],
  [2, 0, 1, 3, 0, 0, 0, 0],
  [2, 0, 1, 2, 1, 0, 0, 0],
  [2, 0, 1, 2, 0, 1, 0, 0],
  [2, 0, 1, 2, 0, 0, 1, 0],
  [2, 0, 1, 2, 0, 0, 0, 1],
  [2, 0, 1, 1, 2, 0, 0, 0],
  [2, 0, 1, 1, 1, 1, 0, 0],
  [2, 0, 1, 1, 1, 0, 1, 0],
  [2, 0, 1, 1, 1, 0, 0, 1],
  [2, 0, 1, 1, 0, 2, 0, 0],
  [2, 0, 1, 1, 0, 1, 1, 0],
  [2, 0, 1, 1, 0, 1, 0, 1],
  [2, 0, 1, 1, 0, 0, 2, 0],
  [2, 0, 1, 1, 0, 0, 1, 1],
  [2, 0, 1, 1, 0, 0, 0, 2],
  [2, 0, 1, 0, 3, 0, 0, 0],
  [2, 0, 1, 0, 2, 1, 0, 0],
  [2, 0, 1, 0, 2, 0, 1, 0],
  [2, 0, 1, 0, 2, 0, 0, 1],
  [2, 0, 1, 0, 1, 2, 0, 0],
  [2, 0, 1, 0, 1, 1, 1, 0],
  [2, 0, 1, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 1, 0, 0, 2],
  [2, 0, 1, 0, 0, 3, 0, 0],
  [2, 0, 1, 0, 0, 2, 1, 0],
  [2, 0, 1, 0, 0, 2, 0, 1],
  [2, 0, 1, 0, 0, 1, 2, 0],
  [2, 0, 1, 0, 0, 1, 1, 1],
  [2, 0, 1, 0, 0, 1, 0, 2],
  [2, 0, 1, 0, 0, 0, 3, 0],
  [2, 0, 1, 0, 0, 0, 2, 1],
  [2, 0, 1, 0, 0, 0, 1, 2],
  [2, 0, 1, 0, 0, 0, 0, 3],
  [2, 0, 0, 4, 0, 0, 0, 0],
  [2, 0, 0, 3, 1, 0, 0, 0],
  [2, 0, 0, 3, 0, 1, 0, 0],
  [2, 0, 0, 3, 0, 0, 1, 0],
  [2, 0, 0, 3, 0, 0, 0, 1],
  [2, 0, 0, 2, 2, 0, 0, 0],
  [2, 0, 0, 2, 1, 1, 0, 0],
  [2, 0, 0, 2, 1, 0, 1, 0],
  [2, 0, 0, 2, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 2, 0, 0],
  [2, 0, 0, 2, 0, 1, 1, 0],
  [2, 0, 0, 2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0, 0, 2, 0],
  [2, 0, 0, 2, 0, 0, 1, 1],
  [2, 0, 0, 2, 0, 0, 0, 2],
  [2, 0, 0, 1, 3, 0, 0, 0],
  [2, 0, 0, 1, 2, 1, 0, 0],
  [2, 0, 0, 1, 2, 0, 1, 0],
  [2, 0, 0, 1, 2, 0, 0, 1],
  [2, 0, 0, 1, 1, 2, 0, 0],
  [2, 0, 0, 1, 1, 1, 1, 0],
  [2, 0, 0, 1, 1, 1, 0, 1],
  [2, 0, 0, 1, 1, 0, 2, 0],
  [2, 0, 0, 1, 1, 0, 1, 1],
  [2, 0, 0, 1, 1, 0, 0, 2],
  [2, 0, 0, 1, 0, 3, 0, 0],
  [2, 0, 0, 1, 0, 2, 1, 0],
  [2, 0, 0, 1, 0, 2, 0, 1],
  [2, 0, 0, 1, 0, 1, 2, 0],
  [2, 0, 0, 1, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 1, 0, 2],
  [2, 0, 0, 1, 0, 0, 3, 0],
  [2, 0, 0, 1, 0, 0, 2, 1],
  [2, 0, 0, 1, 0, 0, 1, 2],
  [2, 0, 0, 1, 0, 0, 0, 3],
  [2, 0, 0, 0, 4, 0, 0, 0],
  [2, 0, 0, 0, 3, 1, 0, 0],
  [2, 0, 0, 0, 3, 0, 1, 0],
  [2, 0, 0, 0, 3, 0, 0, 1],
  [2, 0, 0, 0, 2, 2, 0, 0],
  [2, 0, 0, 0, 2, 1, 1, 0],
  [2, 0, 0, 0, 2, 1, 0, 1],
  [2, 0, 0, 0, 2, 0, 2, 0],
  [2, 0, 0, 0, 2, 0, 1, 1],
  [2, 0, 0, 0, 2, 0, 0, 2],
  [2, 0, 0, 0, 1, 3, 0, 0],
  [2, 0, 0, 0, 1, 2, 1, 0],
  [2, 0, 0, 0, 1, 2, 0, 1],
  [2, 0, 0, 0, 1, 1, 2, 0],
  [2, 0, 0, 0, 1, 1, 1, 1],
  [2, 0, 0, 0, 1, 1, 0, 2],
  [2, 0, 0, 0, 1, 0, 3, 0],
  [2, 0, 0, 0, 1, 0, 2, 1],
  [2, 0, 0, 0, 1, 0, 1, 2],
  [2, 0, 0, 0, 1, 0, 0, 3],
  [2, 0, 0, 0, 0, 4, 0, 0],
  [2, 0, 0, 0, 0, 3, 1, 0],
  [2, 0, 0, 0, 0, 3, 0, 1],
  [2, 0, 0, 0, 0, 2, 2, 0],
  [2, 0, 0, 0, 0, 2, 1, 1],
  [2, 0, 0, 0, 0, 2, 0, 2],
  [2, 0, 0, 0, 0, 1, 3, 0],
  [2, 0, 0, 0, 0, 1, 2, 1],
  [2, 0, 0, 0, 0, 1, 1, 2],
  [2, 0, 0, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0, 0, 0],
  [1, 4, 0, 1, 0, 0, 0, 0],
  [1, 4, 0, 0, 1, 0, 0, 0],
  [1, 4, 0, 0, 0, 1, 0, 0],
  [1, 4, 0, 0, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0, 0, 0],
  [1, 3, 1, 1, 0, 0, 0, 0],
  [1, 3, 1, 0, 1, 0, 0, 0],
  [1, 3, 1, 0, 0, 1, 0, 0],
  [1, 3, 1, 0, 0, 0, 1, 0],
  [1, 3, 1, 0, 0, 0, 0, 1],
  [1, 3, 0, 2, 0, 0, 0, 0],
  [1, 3, 0, 1, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 1, 0, 0],
  [1, 3, 0, 1, 0, 0, 1, 0],
  [1, 3, 0, 1, 0, 0, 0, 1],
  [1, 3, 0, 0, 2, 0, 0, 0],
  [1, 3, 0, 0, 1, 1, 0, 0],
  [1, 3, 0, 0, 1, 0, 1, 0],
  [1, 3, 0, 0, 1, 0, 0, 1],
  [1, 3, 0, 0, 0, 2, 0, 0],
  [1, 3, 0, 0, 0, 1, 1, 0],
  [1, 3, 0, 0, 0, 1, 0, 1],
  [1, 3, 0, 0, 0, 0, 2, 0],
  [1, 3, 0, 0, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0, 0, 0],
  [1, 2, 2, 1, 0, 0, 0, 0],
  [1, 2, 2, 0, 1, 0, 0, 0],
  [1, 2, 2, 0, 0, 1, 0, 0],
  [1, 2, 2, 0, 0, 0, 1, 0],
  [1, 2, 2, 0, 0, 0, 0, 1],
  [1, 2, 1, 2, 0, 0, 0, 0],
  [1, 2, 1, 1, 1, 0, 0, 0],
  [1, 2, 1, 1, 0, 1, 0, 0],
  [1, 2, 1, 1, 0, 0, 1, 0],
  [1, 2, 1, 1, 0, 0, 0, 1],
  [1, 2, 1, 0, 2, 0, 0, 0],
  [1, 2, 1, 0, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0, 1, 0],
  [1, 2, 1, 0, 1, 0, 0, 1],
  [1, 2, 1, 0, 0, 2, 0, 0],
  [1, 2, 1, 0, 0, 1, 1, 0],
  [1, 2, 1, 0, 0, 1, 0, 1],
  [1, 2, 1, 0, 0, 0, 2, 0],
  [1, 2, 1, 0, 0, 0, 1, 1],
  [1, 2, 1, 0, 0, 0, 0, 2],
  [1, 2, 0, 3, 0, 0, 0, 0],
  [1, 2, 0, 2, 1, 0, 0, 0],
  [1, 2, 0, 2, 0, 1, 0, 0],
  [1, 2, 0, 2, 0, 0, 1, 0],
  [1, 2, 0, 2, 0, 0, 0, 1],
  [1, 2, 0, 1, 2, 0, 0, 0],
  [1, 2, 0, 1, 1, 1, 0, 0],
  [1, 2, 0, 1, 1, 0, 1, 0],
  [1, 2, 0, 1, 1, 0, 0, 1],
  [1, 2, 0, 1, 0, 2, 0, 0],
  [1, 2, 0, 1, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1, 0, 1],
  [1, 2, 0, 1, 0, 0, 2, 0],
  [1, 2, 0, 1, 0, 0, 1, 1],
  [1, 2, 0, 1, 0, 0, 0, 2],
  [1, 2, 0, 0, 3, 0, 0, 0],
  [1, 2, 0, 0, 2, 1, 0, 0],
  [1, 2, 0, 0, 2, 0, 1, 0],
  [1, 2, 0, 0, 2, 0, 0, 1],
  [1, 2, 0, 0, 1, 2, 0, 0],
  [1, 2, 0, 0, 1, 1, 1, 0],
  [1, 2, 0, 0, 1, 1, 0, 1],
  [1, 2, 0, 0, 1, 0, 2, 0],
  [1, 2, 0, 0, 1, 0, 1, 1],
  [1, 2, 0, 0, 1, 0, 0, 2],
  [1, 2, 0, 0, 0, 3, 0, 0],
  [1, 2, 0, 0, 0, 2, 1, 0],
  [1, 2, 0, 0, 0, 2, 0, 1],
  [1, 2, 0, 0, 0, 1, 2, 0],
  [1, 2, 0, 0, 0, 1, 1, 1],
  [1, 2, 0, 0, 0, 1, 0, 2],
  [1, 2, 0, 0, 0, 0, 3, 0],
  [1, 2, 0, 0, 0, 0, 2, 1],
  [1, 2, 0, 0, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0, 0, 0],
  [1, 1, 3, 1, 0, 0, 0, 0],
  [1, 1, 3, 0, 1, 0, 0, 0],
  [1, 1, 3, 0, 0, 1, 0, 0],
  [1, 1, 3, 0, 0, 0, 1, 0],
  [1, 1, 3, 0, 0, 0, 0, 1],
  [1, 1, 2, 2, 0, 0, 0, 0],
  [1, 1, 2, 1, 1, 0, 0, 0],
  [1, 1, 2, 1, 0, 1, 0, 0],
  [1, 1, 2, 1, 0, 0, 1, 0],
  [1, 1, 2, 1, 0, 0, 0, 1],
  [1, 1, 2, 0, 2, 0, 0, 0],
  [1, 1, 2, 0, 1, 1, 0, 0],
  [1, 1, 2, 0, 1, 0, 1, 0],
  [1, 1, 2, 0, 1, 0, 0, 1],
  [1, 1, 2, 0, 0, 2, 0, 0],
  [1, 1, 2, 0, 0, 1, 1, 0],
  [1, 1, 2, 0, 0, 1, 0, 1],
  [1, 1, 2, 0, 0, 0, 2, 0],
  [1, 1, 2, 0, 0, 0, 1, 1],
  [1, 1, 2, 0, 0, 0, 0, 2],
  [1, 1, 1, 3, 0, 0, 0, 0],
  [1, 1, 1, 2, 1, 0, 0, 0],
  [1, 1, 1, 2, 0, 1, 0, 0],
  [1, 1, 1, 2, 0, 0, 1, 0],
  [1, 1, 1, 2, 0, 0, 0, 1],
  [1, 1, 1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 1, 1, 0, 0],
  [1, 1, 1, 1, 1, 0, 1, 0],
  [1, 1, 1, 1, 1, 0, 0, 1],
  [1, 1, 1, 1, 0, 2, 0, 0],
  [1, 1, 1, 1, 0, 1, 1, 0],
  [1, 1, 1, 1, 0, 1, 0, 1],
  [1, 1, 1, 1, 0, 0, 2, 0],
  [1, 1, 1, 1, 0, 0, 1, 1],
  [1, 1, 1, 1, 0, 0, 0, 2],
  [1, 1, 1, 0, 3, 0, 0, 0],
  [1, 1, 1, 0, 2, 1, 0, 0],
  [1, 1, 1, 0, 2, 0, 1, 0],
  [1, 1, 1, 0, 2, 0, 0, 1],
  [1, 1, 1, 0, 1, 2, 0, 0],
  [1, 1, 1, 0, 1, 1, 1, 0],
  [1, 1, 1, 0, 1, 1, 0, 1],
  [1, 1, 1, 0, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 0, 1, 1],
  [1, 1, 1, 0, 1, 0, 0, 2],
  [1, 1, 1, 0, 0, 3, 0, 0],
  [1, 1, 1, 0, 0, 2, 1, 0],
  [1, 1, 1, 0, 0, 2, 0, 1],
  [1, 1, 1, 0, 0, 1, 2, 0],
  [1, 1, 1, 0, 0, 1, 1, 1],
  [1, 1, 1, 0, 0, 1, 0, 2],
  [1, 1, 1, 0, 0, 0, 3, 0],
  [1, 1, 1, 0, 0, 0, 2, 1],
  [1, 1, 1, 0, 0, 0, 1, 2],
  [1, 1, 1, 0, 0, 0, 0, 3],
  [1, 1, 0, 4, 0, 0, 0, 0],
  [1, 1, 0, 3, 1, 0, 0, 0],
  [1, 1, 0, 3, 0, 1, 0, 0],
  [1, 1, 0, 3, 0, 0, 1, 0],
  [1, 1, 0, 3, 0, 0, 0, 1],
  [1, 1, 0, 2, 2, 0, 0, 0],
  [1, 1, 0, 2, 1, 1, 0, 0],
  [1, 1, 0, 2, 1, 0, 1, 0],
  [1, 1, 0, 2, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 2, 0, 0],
  [1, 1, 0, 2, 0, 1, 1, 0],
  [1, 1, 0, 2, 0, 1, 0, 1],
  [1, 1, 0, 2, 0, 0, 2, 0],
  [1, 1, 0, 2, 0, 0, 1, 1],
  [1, 1, 0, 2, 0, 0, 0, 2],
  [1, 1, 0, 1, 3, 0, 0, 0],
  [1, 1, 0, 1, 2, 1, 0, 0],
  [1, 1, 0, 1, 2, 0, 1, 0],
  [1, 1, 0, 1, 2, 0, 0, 1],
  [1, 1, 0, 1, 1, 2, 0, 0],
  [1, 1, 0, 1, 1, 1, 1, 0],
  [1, 1, 0, 1, 1, 1, 0, 1],
  [1, 1, 0, 1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1, 0, 1, 1],
  [1, 1, 0, 1, 1, 0, 0, 2],
  [1, 1, 0, 1, 0, 3, 0, 0],
  [1, 1, 0, 1, 0, 2, 1, 0],
  [1, 1, 0, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 1, 0, 2],
  [1, 1, 0, 1, 0, 0, 3, 0],
  [1, 1, 0, 1, 0, 0, 2, 1],
  [1, 1, 0, 1, 0, 0, 1, 2],
  [1, 1, 0, 1, 0, 0, 0, 3],
  [1, 1, 0, 0, 4, 0, 0, 0],
  [1, 1, 0, 0, 3, 1, 0, 0],
  [1, 1, 0, 0, 3, 0, 1, 0],
  [1, 1, 0, 0, 3, 0, 0, 1],
  [1, 1, 0, 0, 2, 2, 0, 0],
  [1, 1, 0, 0, 2, 1, 1, 0],
  [1, 1, 0, 0, 2, 1, 0, 1],
  [1, 1, 0, 0, 2, 0, 2, 0],
  [1, 1, 0, 0, 2, 0, 1, 1],
  [1, 1, 0, 0, 2, 0, 0, 2],
  [1, 1, 0, 0, 1, 3, 0, 0],
  [1, 1, 0, 0, 1, 2, 1, 0],
  [1, 1, 0, 0, 1, 2, 0, 1],
  [1, 1, 0, 0, 1, 1, 2, 0],
  [1, 1, 0, 0, 1, 1, 1, 1],
  [1, 1, 0, 0, 1, 1, 0, 2],
  [1, 1, 0, 0, 1, 0, 3, 0],
  [1, 1, 0, 0, 1, 0, 2, 1],
  [1, 1, 0, 0, 1, 0, 1, 2],
  [1, 1, 0, 0, 1, 0, 0, 3],
  [1, 1, 0, 0, 0, 4, 0, 0],
  [1, 1, 0, 0, 0, 3, 1, 0],
  [1, 1, 0, 0, 0, 3, 0, 1],
  [1, 1, 0, 0, 0, 2, 2, 0],
  [1, 1, 0, 0, 0, 2, 1, 1],
  [1, 1, 0, 0, 0, 2, 0, 2],
  [1, 1, 0, 0, 0, 1, 3, 0],
  [1, 1, 0, 0, 0, 1, 2, 1],
  [1, 1, 0, 0, 0, 1, 1, 2],
  [1, 1, 0, 0, 0, 1, 0, 3],
  [1, 1, 0, 0, 0, 0, 4, 0],
  [1, 1, 0, 0, 0, 0, 3, 1],
  [1, 1, 0, 0, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0, 0, 0],
  [1, 0, 4, 1, 0, 0, 0, 0],
  [1, 0, 4, 0, 1, 0, 0, 0],
  [1, 0, 4, 0, 0, 1, 0, 0],
  [1, 0, 4, 0, 0, 0, 1, 0],
  [1, 0, 4, 0, 0, 0, 0, 1],
  [1, 0, 3, 2, 0, 0, 0, 0],
  [1, 0, 3, 1, 1, 0, 0, 0],
  [1, 0, 3, 1, 0, 1, 0, 0],
  [1, 0, 3, 1, 0, 0, 1, 0],
  [1, 0, 3, 1, 0, 0, 0, 1],
  [1, 0, 3, 0, 2, 0, 0, 0],
  [1, 0, 3, 0, 1, 1, 0, 0],
  [1, 0, 3, 0, 1, 0, 1, 0],
  [1, 0, 3, 0, 1, 0, 0, 1],
  [1, 0, 3, 0, 0, 2, 0, 0],
  [1, 0, 3, 0, 0, 1, 1, 0],
  [1, 0, 3, 0, 0, 1, 0, 1],
  [1, 0, 3, 0, 0, 0, 2, 0],
  [1, 0, 3, 0, 0, 0, 1, 1],
  [1, 0, 3, 0, 0, 0, 0, 2],
  [1, 0, 2, 3, 0, 0, 0, 0],
  [1, 0, 2, 2, 1, 0, 0, 0],
  [1, 0, 2, 2, 0, 1, 0, 0],
  [1, 0, 2, 2, 0, 0, 1, 0],
  [1, 0, 2, 2, 0, 0, 0, 1],
  [1, 0, 2, 1, 2, 0, 0, 0],
  [1, 0, 2, 1, 1, 1, 0, 0],
  [1, 0, 2, 1, 1, 0, 1, 0],
  [1, 0, 2, 1, 1, 0, 0, 1],
  [1, 0, 2, 1, 0, 2, 0, 0],
  [1, 0, 2, 1, 0, 1, 1, 0],
  [1, 0, 2, 1, 0, 1, 0, 1],
  [1, 0, 2, 1, 0, 0, 2, 0],
  [1, 0, 2, 1, 0, 0, 1, 1],
  [1, 0, 2, 1, 0, 0, 0, 2],
  [1, 0, 2, 0, 3, 0, 0, 0],
  [1, 0, 2, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 2, 0, 0, 1],
  [1, 0, 2, 0, 1, 2, 0, 0],
  [1, 0, 2, 0, 1, 1, 1, 0],
  [1, 0, 2, 0, 1, 1, 0, 1],
  [1, 0, 2, 0, 1, 0, 2, 0],
  [1, 0, 2, 0, 1, 0, 1, 1],
  [1, 0, 2, 0, 1, 0, 0, 2],
  [1, 0, 2, 0, 0, 3, 0, 0],
  [1, 0, 2, 0, 0, 2, 1, 0],
  [1, 0, 2, 0, 0, 2, 0, 1],
  [1, 0, 2, 0, 0, 1, 2, 0],
  [1, 0, 2, 0, 0, 1, 1, 1],
  [1, 0, 2, 0, 0, 1, 0, 2],
  [1, 0, 2, 0, 0, 0, 3, 0],
  [1, 0, 2, 0, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 0, 1, 2],
  [1, 0, 2, 0, 0, 0, 0, 3],
  [1, 0, 1, 4, 0, 0, 0, 0],
  [1, 0, 1, 3, 1, 0, 0, 0],
  [1, 0, 1, 3, 0, 1, 0, 0],
  [1, 0, 1, 3, 0, 0, 1, 0],
  [1, 0, 1, 3, 0, 0, 0, 1],
  [1, 0, 1, 2, 2, 0, 0, 0],
  [1, 0, 1, 2, 1, 1, 0, 0],
  [1, 0, 1, 2, 1, 0, 1, 0],
  [1, 0, 1, 2, 1, 0, 0, 1],
  [1, 0, 1, 2, 0, 2, 0, 0],
  [1, 0, 1, 2, 0, 1, 1, 0],
  [1, 0, 1, 2, 0, 1, 0, 1],
  [1, 0, 1, 2, 0, 0, 2, 0],
  [1, 0, 1, 2, 0, 0, 1, 1],
  [1, 0, 1, 2, 0, 0, 0, 2],
  [1, 0, 1, 1, 3, 0, 0, 0],
  [1, 0, 1, 1, 2, 1, 0, 0],
  [1, 0, 1, 1, 2, 0, 1, 0],
  [1, 0, 1, 1, 2, 0, 0, 1],
  [1, 0, 1, 1, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 1, 1, 0],
  [1, 0, 1, 1, 1, 1, 0, 1],
  [1, 0, 1, 1, 1, 0, 2, 0],
  [1, 0, 1, 1, 1, 0, 1, 1],
  [1, 0, 1, 1, 1, 0, 0, 2],
  [1, 0, 1, 1, 0, 3, 0, 0],
  [1, 0, 1, 1, 0, 2, 1, 0],
  [1, 0, 1, 1, 0, 2, 0, 1],
  [1, 0, 1, 1, 0, 1, 2, 0],
  [1, 0, 1, 1, 0, 1, 1, 1],
  [1, 0, 1, 1, 0, 1, 0, 2],
  [1, 0, 1, 1, 0, 0, 3, 0],
  [1, 0, 1, 1, 0, 0, 2, 1],
  [1, 0, 1, 1, 0, 0, 1, 2],
  [1, 0, 1, 1, 0, 0, 0, 3],
  [1, 0, 1, 0, 4, 0, 0, 0],
  [1, 0, 1, 0, 3, 1, 0, 0],
  [1, 0, 1, 0, 3, 0, 1, 0],
  [1, 0, 1, 0, 3, 0, 0, 1],
  [1, 0, 1, 0, 2, 2, 0, 0],
  [1, 0, 1, 0, 2, 1, 1, 0],
  [1, 0, 1, 0, 2, 1, 0, 1],
  [1, 0, 1, 0, 2, 0, 2, 0],
  [1, 0, 1, 0, 2, 0, 1, 1],
  [1, 0, 1, 0, 2, 0, 0, 2],
  [1, 0, 1, 0, 1, 3, 0, 0],
  [1, 0, 1, 0, 1, 2, 1, 0],
  [1, 0, 1, 0, 1, 2, 0, 1],
  [1, 0, 1, 0, 1, 1, 2, 0],
  [1, 0, 1, 0, 1, 1, 1, 1],
  [1, 0, 1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 1, 0, 0, 3],
  [1, 0, 1, 0, 0, 4, 0, 0],
  [1, 0, 1, 0, 0, 3, 1, 0],
  [1, 0, 1, 0, 0, 3, 0, 1],
  [1, 0, 1, 0, 0, 2, 2, 0],
  [1, 0, 1, 0, 0, 2, 1, 1],
  [1, 0, 1, 0, 0, 2, 0, 2],
  [1, 0, 1, 0, 0, 1, 3, 0],
  [1, 0, 1, 0, 0, 1, 2, 1],
  [1, 0, 1, 0, 0, 1, 1, 2],
  [1, 0, 1, 0, 0, 1, 0, 3],
  [1, 0, 1, 0, 0, 0, 4, 0],
  [1, 0, 1, 0, 0, 0, 3, 1],
  [1, 0, 1, 0, 0, 0, 2, 2],
  [1, 0, 1, 0, 0, 0, 1, 3],
  [1, 0, 1, 0, 0, 0, 0, 4],
  [1, 0, 0, 5, 0, 0, 0, 0],
  [1, 0, 0, 4, 1, 0, 0, 0],
  [1, 0, 0, 4, 0, 1, 0, 0],
  [1, 0, 0, 4, 0, 0, 1, 0],
  [1, 0, 0, 4, 0, 0, 0, 1],
  [1, 0, 0, 3, 2, 0, 0, 0],
  [1, 0, 0, 3, 1, 1, 0, 0],
  [1, 0, 0, 3, 1, 0, 1, 0],
  [1, 0, 0, 3, 1, 0, 0, 1],
  [1, 0, 0, 3, 0, 2, 0, 0],
  [1, 0, 0, 3, 0, 1, 1, 0],
  [1, 0, 0, 3, 0, 1, 0, 1],
  [1, 0, 0, 3, 0, 0, 2, 0],
  [1, 0, 0, 3, 0, 0, 1, 1],
  [1, 0, 0, 3, 0, 0, 0, 2],
  [1, 0, 0, 2, 3, 0, 0, 0],
  [1, 0, 0, 2, 2, 1, 0, 0],
  [1, 0, 0, 2, 2, 0, 1, 0],
  [1, 0, 0, 2, 2, 0, 0, 1],
  [1, 0, 0, 2, 1, 2, 0, 0],
  [1, 0, 0, 2, 1, 1, 1, 0],
  [1, 0, 0, 2, 1, 1, 0, 1],
  [1, 0, 0, 2, 1, 0, 2, 0],
  [1, 0, 0, 2, 1, 0, 1, 1],
  [1, 0, 0, 2, 1, 0, 0, 2],
  [1, 0, 0, 2, 0, 3, 0, 0],
  [1, 0, 0, 2, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 2, 0, 1],
  [1, 0, 0, 2, 0, 1, 2, 0],
  [1, 0, 0, 2, 0, 1, 1, 1],
  [1, 0, 0, 2, 0, 1, 0, 2],
  [1, 0, 0, 2, 0, 0, 3, 0],
  [1, 0, 0, 2, 0, 0, 2, 1],
  [1, 0, 0, 2, 0, 0, 1, 2],
  [1, 0, 0, 2, 0, 0, 0, 3],
  [1, 0, 0, 1, 4, 0, 0, 0],
  [1, 0, 0, 1, 3, 1, 0, 0],
  [1, 0, 0, 1, 3, 0, 1, 0],
  [1, 0, 0, 1, 3, 0, 0, 1],
  [1, 0, 0, 1, 2, 2, 0, 0],
  [1, 0, 0, 1, 2, 1, 1, 0],
  [1, 0, 0, 1, 2, 1, 0, 1],
  [1, 0, 0, 1, 2, 0, 2, 0],
  [1, 0, 0, 1, 2, 0, 1, 1],
  [1, 0, 0, 1, 2, 0, 0, 2],
  [1, 0, 0, 1, 1, 3, 0, 0],
  [1, 0, 0, 1, 1, 2, 1, 0],
  [1, 0, 0, 1, 1, 2, 0, 1],
  [1, 0, 0, 1, 1, 1, 2, 0],
  [1, 0, 0, 1, 1, 1, 1, 1],
  [1, 0, 0, 1, 1, 1, 0, 2],
  [1, 0, 0, 1, 1, 0, 3, 0],
  [1, 0, 0, 1, 1, 0, 2, 1],
  [1, 0, 0, 1, 1, 0, 1, 2],
  [1, 0, 0, 1, 1, 0, 0, 3],
  [1, 0, 0, 1, 0, 4, 0, 0],
  [1, 0, 0, 1, 0, 3, 1, 0],
  [1, 0, 0, 1, 0, 3, 0, 1],
  [1, 0, 0, 1, 0, 2, 2, 0],
  [1, 0, 0, 1, 0, 2, 1, 1],
  [1, 0, 0, 1, 0, 2, 0, 2],
  [1, 0, 0, 1, 0, 1, 3, 0],
  [1, 0, 0, 1, 0, 1, 2, 1],
  [1, 0, 0, 1, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 1, 0, 3],
  [1, 0, 0, 1, 0, 0, 4, 0],
  [1, 0, 0, 1, 0, 0, 3, 1],
  [1, 0, 0, 1, 0, 0, 2, 2],
  [1, 0, 0, 1, 0, 0, 1, 3],
  [1, 0, 0, 1, 0, 0, 0, 4],
  [1, 0, 0, 0, 5, 0, 0, 0],
  [1, 0, 0, 0, 4, 1, 0, 0],
  [1, 0, 0, 0, 4, 0, 1, 0],
  [1, 0, 0, 0, 4, 0, 0, 1],
  [1, 0, 0, 0, 3, 2, 0, 0],
  [1, 0, 0, 0, 3, 1, 1, 0],
  [1, 0, 0, 0, 3, 1, 0, 1],
  [1, 0, 0, 0, 3, 0, 2, 0],
  [1, 0, 0, 0, 3, 0, 1, 1],
  [1, 0, 0, 0, 3, 0, 0, 2],
  [1, 0, 0, 0, 2, 3, 0, 0],
  [1, 0, 0, 0, 2, 2, 1, 0],
  [1, 0, 0, 0, 2, 2, 0, 1],
  [1, 0, 0, 0, 2, 1, 2, 0],
  [1, 0, 0, 0, 2, 1, 1, 1],
  [1, 0, 0, 0, 2, 1, 0, 2],
  [1, 0, 0, 0, 2, 0, 3, 0],
  [1, 0, 0, 0, 2, 0, 2, 1],
  [1, 0, 0, 0, 2, 0, 1, 2],
  [1, 0, 0, 0, 2, 0, 0, 3],
  [1, 0, 0, 0, 1, 4, 0, 0],
  [1, 0, 0, 0, 1, 3, 1, 0],
  [1, 0, 0, 0, 1, 3, 0, 1],
  [1, 0, 0, 0, 1, 2, 2, 0],
  [1, 0, 0, 0, 1, 2, 1, 1],
  [1, 0, 0, 0, 1, 2, 0, 2],
  [1, 0, 0, 0, 1, 1, 3, 0],
  [1, 0, 0, 0, 1, 1, 2, 1],
  [1, 0, 0, 0, 1, 1, 1, 2],
  [1, 0, 0, 0, 1, 1, 0, 3],
  [1, 0, 0, 0, 1, 0, 4, 0],
  [1, 0, 0, 0, 1, 0, 3, 1],
  [1, 0, 0, 0, 1, 0, 2, 2],
  [1, 0, 0, 0, 1, 0, 1, 3],
  [1, 0, 0, 0, 1, 0, 0, 4],
  [1, 0, 0, 0, 0, 5, 0, 0],
  [1, 0, 0, 0, 0, 4, 1, 0],
  [1, 0, 0, 0, 0, 4, 0, 1],
  [1, 0, 0, 0, 0, 3, 2, 0],
  [1, 0, 0, 0, 0, 3, 1, 1],
  [1, 0, 0, 0, 0, 3, 0, 2],
  [1, 0, 0, 0, 0, 2, 3, 0],
  [1, 0, 0, 0, 0, 2, 2, 1],
  [1, 0, 0, 0, 0, 2, 1, 2],
  [1, 0, 0, 0, 0, 2, 0, 3],
  [1, 0, 0, 0, 0, 1, 4, 0],
  [1, 0, 0, 0, 0, 1, 3, 1],
  [1, 0, 0, 0, 0, 1, 2, 2],
  [1, 0, 0, 0, 0, 1, 1, 3],
  [1, 0, 0, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0, 0, 0],
  [0, 5, 0, 1, 0, 0, 0, 0],
  [0, 5, 0, 0, 1, 0, 0, 0],
  [0, 5, 0, 0, 0, 1, 0, 0],
  [0, 5, 0, 0, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0, 0, 0],
  [0, 4, 1, 1, 0, 0, 0, 0],
  [0, 4, 1, 0, 1, 0, 0, 0],
  [0, 4, 1, 0, 0, 1, 0, 0],
  [0, 4, 1, 0, 0, 0, 1, 0],
  [0, 4, 1, 0, 0, 0, 0, 1],
  [0, 4, 0, 2, 0, 0, 0, 0],
  [0, 4, 0, 1, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 1, 0, 0],
  [0, 4, 0, 1, 0, 0, 1, 0],
  [0, 4, 0, 1, 0, 0, 0, 1],
  [0, 4, 0, 0, 2, 0, 0, 0],
  [0, 4, 0, 0, 1, 1, 0, 0],
  [0, 4, 0, 0, 1, 0, 1, 0],
  [0, 4, 0, 0, 1, 0, 0, 1],
  [0, 4, 0, 0, 0, 2, 0, 0],
  [0, 4, 0, 0, 0, 1, 1, 0],
  [0, 4, 0, 0, 0, 1, 0, 1],
  [0, 4, 0, 0, 0, 0, 2, 0],
  [0, 4, 0, 0, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0, 0, 0],
  [0, 3, 2, 1, 0, 0, 0, 0],
  [0, 3, 2, 0, 1, 0, 0, 0],
  [0, 3, 2, 0, 0, 1, 0, 0],
  [0, 3, 2, 0, 0, 0, 1, 0],
  [0, 3, 2, 0, 0, 0, 0, 1],
  [0, 3, 1, 2, 0, 0, 0, 0],
  [0, 3, 1, 1, 1, 0, 0, 0],
  [0, 3, 1, 1, 0, 1, 0, 0],
  [0, 3, 1, 1, 0, 0, 1, 0],
  [0, 3, 1, 1, 0, 0, 0, 1],
  [0, 3, 1, 0, 2, 0, 0, 0],
  [0, 3, 1, 0, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0, 1, 0],
  [0, 3, 1, 0, 1, 0, 0, 1],
  [0, 3, 1, 0, 0, 2, 0, 0],
  [0, 3, 1, 0, 0, 1, 1, 0],
  [0, 3, 1, 0, 0, 1, 0, 1],
  [0, 3, 1, 0, 0, 0, 2, 0],
  [0, 3, 1, 0, 0, 0, 1, 1],
  [0, 3, 1, 0, 0, 0, 0, 2],
  [0, 3, 0, 3, 0, 0, 0, 0],
  [0, 3, 0, 2, 1, 0, 0, 0],
  [0, 3, 0, 2, 0, 1, 0, 0],
  [0, 3, 0, 2, 0, 0, 1, 0],
  [0, 3, 0, 2, 0, 0, 0, 1],
  [0, 3, 0, 1, 2, 0, 0, 0],
  [0, 3, 0, 1, 1, 1, 0, 0],
  [0, 3, 0, 1, 1, 0, 1, 0],
  [0, 3, 0, 1, 1, 0, 0, 1],
  [0, 3, 0, 1, 0, 2, 0, 0],
  [0, 3, 0, 1, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1, 0, 1],
  [0, 3, 0, 1, 0, 0, 2, 0],
  [0, 3, 0, 1, 0, 0, 1, 1],
  [0, 3, 0, 1, 0, 0, 0, 2],
  [0, 3, 0, 0, 3, 0, 0, 0],
  [0, 3, 0, 0, 2, 1, 0, 0],
  [0, 3, 0, 0, 2, 0, 1, 0],
  [0, 3, 0, 0, 2, 0, 0, 1],
  [0, 3, 0, 0, 1, 2, 0, 0],
  [0, 3, 0, 0, 1, 1, 1, 0],
  [0, 3, 0, 0, 1, 1, 0, 1],
  [0, 3, 0, 0, 1, 0, 2, 0],
  [0, 3, 0, 0, 1, 0, 1, 1],
  [0, 3, 0, 0, 1, 0, 0, 2],
  [0, 3, 0, 0, 0, 3, 0, 0],
  [0, 3, 0, 0, 0, 2, 1, 0],
  [0, 3, 0, 0, 0, 2, 0, 1],
  [0, 3, 0, 0, 0, 1, 2, 0],
  [0, 3, 0, 0, 0, 1, 1, 1],
  [0, 3, 0, 0, 0, 1, 0, 2],
  [0, 3, 0, 0, 0, 0, 3, 0],
  [0, 3, 0, 0, 0, 0, 2, 1],
  [0, 3, 0, 0, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0, 0, 0],
  [0, 2, 3, 1, 0, 0, 0, 0],
  [0, 2, 3, 0, 1, 0, 0, 0],
  [0, 2, 3, 0, 0, 1, 0, 0],
  [0, 2, 3, 0, 0, 0, 1, 0],
  [0, 2, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 2, 0, 0, 0, 0],
  [0, 2, 2, 1, 1, 0, 0, 0],
  [0, 2, 2, 1, 0, 1, 0, 0],
  [0, 2, 2, 1, 0, 0, 1, 0],
  [0, 2, 2, 1, 0, 0, 0, 1],
  [0, 2, 2, 0, 2, 0, 0, 0],
  [0, 2, 2, 0, 1, 1, 0, 0],
  [0, 2, 2, 0, 1, 0, 1, 0],
  [0, 2, 2, 0, 1, 0, 0, 1],
  [0, 2, 2, 0, 0, 2, 0, 0],
  [0, 2, 2, 0, 0, 1, 1, 0],
  [0, 2, 2, 0, 0, 1, 0, 1],
  [0, 2, 2, 0, 0, 0, 2, 0],
  [0, 2, 2, 0, 0, 0, 1, 1],
  [0, 2, 2, 0, 0, 0, 0, 2],
  [0, 2, 1, 3, 0, 0, 0, 0],
  [0, 2, 1, 2, 1, 0, 0, 0],
  [0, 2, 1, 2, 0, 1, 0, 0],
  [0, 2, 1, 2, 0, 0, 1, 0],
  [0, 2, 1, 2, 0, 0, 0, 1],
  [0, 2, 1, 1, 2, 0, 0, 0],
  [0, 2, 1, 1, 1, 1, 0, 0],
  [0, 2, 1, 1, 1, 0, 1, 0],
  [0, 2, 1, 1, 1, 0, 0, 1],
  [0, 2, 1, 1, 0, 2, 0, 0],
  [0, 2, 1, 1, 0, 1, 1, 0],
  [0, 2, 1, 1, 0, 1, 0, 1],
  [0, 2, 1, 1, 0, 0, 2, 0],
  [0, 2, 1, 1, 0, 0, 1, 1],
  [0, 2, 1, 1, 0, 0, 0, 2],
  [0, 2, 1, 0, 3, 0, 0, 0],
  [0, 2, 1, 0, 2, 1, 0, 0],
  [0, 2, 1, 0, 2, 0, 1, 0],
  [0, 2, 1, 0, 2, 0, 0, 1],
  [0, 2, 1, 0, 1, 2, 0, 0],
  [0, 2, 1, 0, 1, 1, 1, 0],
  [0, 2, 1, 0, 1, 1, 0, 1],
  [0, 2, 1, 0, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 0, 1, 1],
  [0, 2, 1, 0, 1, 0, 0, 2],
  [0, 2, 1, 0, 0, 3, 0, 0],
  [0, 2, 1, 0, 0, 2, 1, 0],
  [0, 2, 1, 0, 0, 2, 0, 1],
  [0, 2, 1, 0, 0, 1, 2, 0],
  [0, 2, 1, 0, 0, 1, 1, 1],
  [0, 2, 1, 0, 0, 1, 0, 2],
  [0, 2, 1, 0, 0, 0, 3, 0],
  [0, 2, 1, 0, 0, 0, 2, 1],
  [0, 2, 1, 0, 0, 0, 1, 2],
  [0, 2, 1, 0, 0, 0, 0, 3],
  [0, 2, 0, 4, 0, 0, 0, 0],
  [0, 2, 0, 3, 1, 0, 0, 0],
  [0, 2, 0, 3, 0, 1, 0, 0],
  [0, 2, 0, 3, 0, 0, 1, 0],
  [0, 2, 0, 3, 0, 0, 0, 1],
  [0, 2, 0, 2, 2, 0, 0, 0],
  [0, 2, 0, 2, 1, 1, 0, 0],
  [0, 2, 0, 2, 1, 0, 1, 0],
  [0, 2, 0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 2, 0, 0],
  [0, 2, 0, 2, 0, 1, 1, 0],
  [0, 2, 0, 2, 0, 1, 0, 1],
  [0, 2, 0, 2, 0, 0, 2, 0],
  [0, 2, 0, 2, 0, 0, 1, 1],
  [0, 2, 0, 2, 0, 0, 0, 2],
  [0, 2, 0, 1, 3, 0, 0, 0],
  [0, 2, 0, 1, 2, 1, 0, 0],
  [0, 2, 0, 1, 2, 0, 1, 0],
  [0, 2, 0, 1, 2, 0, 0, 1],
  [0, 2, 0, 1, 1, 2, 0, 0],
  [0, 2, 0, 1, 1, 1, 1, 0],
  [0, 2, 0, 1, 1, 1, 0, 1],
  [0, 2, 0, 1, 1, 0, 2, 0],
  [0, 2, 0, 1, 1, 0, 1, 1],
  [0, 2, 0, 1, 1, 0, 0, 2],
  [0, 2, 0, 1, 0, 3, 0, 0],
  [0, 2, 0, 1, 0, 2, 1, 0],
  [0, 2, 0, 1, 0, 2, 0, 1],
  [0, 2, 0, 1, 0, 1, 2, 0],
  [0, 2, 0, 1, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 1, 0, 2],
  [0, 2, 0, 1, 0, 0, 3, 0],
  [0, 2, 0, 1, 0, 0, 2, 1],
  [0, 2, 0, 1, 0, 0, 1, 2],
  [0, 2, 0, 1, 0, 0, 0, 3],
  [0, 2, 0, 0, 4, 0, 0, 0],
  [0, 2, 0, 0, 3, 1, 0, 0],
  [0, 2, 0, 0, 3, 0, 1, 0],
  [0, 2, 0, 0, 3, 0, 0, 1],
  [0, 2, 0, 0, 2, 2, 0, 0],
  [0, 2, 0, 0, 2, 1, 1, 0],
  [0, 2, 0, 0, 2, 1, 0, 1],
  [0, 2, 0, 0, 2, 0, 2, 0],
  [0, 2, 0, 0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2, 0, 0, 2],
  [0, 2, 0, 0, 1, 3, 0, 0],
  [0, 2, 0, 0, 1, 2, 1, 0],
  [0, 2, 0, 0, 1, 2, 0, 1],
  [0, 2, 0, 0, 1, 1, 2, 0],
  [0, 2, 0, 0, 1, 1, 1, 1],
  [0, 2, 0, 0, 1, 1, 0, 2],
  [0, 2, 0, 0, 1, 0, 3, 0],
  [0, 2, 0, 0, 1, 0, 2, 1],
  [0, 2, 0, 0, 1, 0, 1, 2],
  [0, 2, 0, 0, 1, 0, 0, 3],
  [0, 2, 0, 0, 0, 4, 0, 0],
  [0, 2, 0, 0, 0, 3, 1, 0],
  [0, 2, 0, 0, 0, 3, 0, 1],
  [0, 2, 0, 0, 0, 2, 2, 0],
  [0, 2, 0, 0, 0, 2, 1, 1],
  [0, 2, 0, 0, 0, 2, 0, 2],
  [0, 2, 0, 0, 0, 1, 3, 0],
  [0, 2, 0, 0, 0, 1, 2, 1],
  [0, 2, 0, 0, 0, 1, 1, 2],
  [0, 2, 0, 0, 0, 1, 0, 3],
  [0, 2, 0, 0, 0, 0, 4, 0],
  [0, 2, 0, 0, 0, 0, 3, 1],
  [0, 2, 0, 0, 0, 0, 2, 2],
  [0, 2, 0, 0, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0, 0, 0],
  [0, 1, 4, 1, 0, 0, 0, 0],
  [0, 1, 4, 0, 1, 0, 0, 0],
  [0, 1, 4, 0, 0, 1, 0, 0],
  [0, 1, 4, 0, 0, 0, 1, 0],
  [0, 1, 4, 0, 0, 0, 0, 1],
  [0, 1, 3, 2, 0, 0, 0, 0],
  [0, 1, 3, 1, 1, 0, 0, 0],
  [0, 1, 3, 1, 0, 1, 0, 0],
  [0, 1, 3, 1, 0, 0, 1, 0],
  [0, 1, 3, 1, 0, 0, 0, 1],
  [0, 1, 3, 0, 2, 0, 0, 0],
  [0, 1, 3, 0, 1, 1, 0, 0],
  [0, 1, 3, 0, 1, 0, 1, 0],
  [0, 1, 3, 0, 1, 0, 0, 1],
  [0, 1, 3, 0, 0, 2, 0, 0],
  [0, 1, 3, 0, 0, 1, 1, 0],
  [0, 1, 3, 0, 0, 1, 0, 1],
  [0, 1, 3, 0, 0, 0, 2, 0],
  [0, 1, 3, 0, 0, 0, 1, 1],
  [0, 1, 3, 0, 0, 0, 0, 2],
  [0, 1, 2, 3, 0, 0, 0, 0],
  [0, 1, 2, 2, 1, 0, 0, 0],
  [0, 1, 2, 2, 0, 1, 0, 0],
  [0, 1, 2, 2, 0, 0, 1, 0],
  [0, 1, 2, 2, 0, 0, 0, 1],
  [0, 1, 2, 1, 2, 0, 0, 0],
  [0, 1, 2, 1, 1, 1, 0, 0],
  [0, 1, 2, 1, 1, 0, 1, 0],
  [0, 1, 2, 1, 1, 0, 0, 1],
  [0, 1, 2, 1, 0, 2, 0, 0],
  [0, 1, 2, 1, 0, 1, 1, 0],
  [0, 1, 2, 1, 0, 1, 0, 1],
  [0, 1, 2, 1, 0, 0, 2, 0],
  [0, 1, 2, 1, 0, 0, 1, 1],
  [0, 1, 2, 1, 0, 0, 0, 2],
  [0, 1, 2, 0, 3, 0, 0, 0],
  [0, 1, 2, 0, 2, 1, 0, 0],
  [0, 1, 2, 0, 2, 0, 1, 0],
  [0, 1, 2, 0, 2, 0, 0, 1],
  [0, 1, 2, 0, 1, 2, 0, 0],
  [0, 1, 2, 0, 1, 1, 1, 0],
  [0, 1, 2, 0, 1, 1, 0, 1],
  [0, 1, 2, 0, 1, 0, 2, 0],
  [0, 1, 2, 0, 1, 0, 1, 1],
  [0, 1, 2, 0, 1, 0, 0, 2],
  [0, 1, 2, 0, 0, 3, 0, 0],
  [0, 1, 2, 0, 0, 2, 1, 0],
  [0, 1, 2, 0, 0, 2, 0, 1],
  [0, 1, 2, 0, 0, 1, 2, 0],
  [0, 1, 2, 0, 0, 1, 1, 1],
  [0, 1, 2, 0, 0, 1, 0, 2],
  [0, 1, 2, 0, 0, 0, 3, 0],
  [0, 1, 2, 0, 0, 0, 2, 1],
  [0, 1, 2, 0, 0, 0, 1, 2],
  [0, 1, 2, 0, 0, 0, 0, 3],
  [0, 1, 1, 4, 0, 0, 0, 0],
  [0, 1, 1, 3, 1, 0, 0, 0],
  [0, 1, 1, 3, 0, 1, 0, 0],
  [0, 1, 1, 3, 0, 0, 1, 0],
  [0, 1, 1, 3, 0, 0, 0, 1],
  [0, 1, 1, 2, 2, 0, 0, 0],
  [0, 1, 1, 2, 1, 1, 0, 0],
  [0, 1, 1, 2, 1, 0, 1, 0],
  [0, 1, 1, 2, 1, 0, 0, 1],
  [0, 1, 1, 2, 0, 2, 0, 0],
  [0, 1, 1, 2, 0, 1, 1, 0],
  [0, 1, 1, 2, 0, 1, 0, 1],
  [0, 1, 1, 2, 0, 0, 2, 0],
  [0, 1, 1, 2, 0, 0, 1, 1],
  [0, 1, 1, 2, 0, 0, 0, 2],
  [0, 1, 1, 1, 3, 0, 0, 0],
  [0, 1, 1, 1, 2, 1, 0, 0],
  [0, 1, 1, 1, 2, 0, 1, 0],
  [0, 1, 1, 1, 2, 0, 0, 1],
  [0, 1, 1, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 1, 1, 0, 1],
  [0, 1, 1, 1, 1, 0, 2, 0],
  [0, 1, 1, 1, 1, 0, 1, 1],
  [0, 1, 1, 1, 1, 0, 0, 2],
  [0, 1, 1, 1, 0, 3, 0, 0],
  [0, 1, 1, 1, 0, 2, 1, 0],
  [0, 1, 1, 1, 0, 2, 0, 1],
  [0, 1, 1, 1, 0, 1, 2, 0],
  [0, 1, 1, 1, 0, 1, 1, 1],
  [0, 1, 1, 1, 0, 1, 0, 2],
  [0, 1, 1, 1, 0, 0, 3, 0],
  [0, 1, 1, 1, 0, 0, 2, 1],
  [0, 1, 1, 1, 0, 0, 1, 2],
  [0, 1, 1, 1, 0, 0, 0, 3],
  [0, 1, 1, 0, 4, 0, 0, 0],
  [0, 1, 1, 0, 3, 1, 0, 0],
  [0, 1, 1, 0, 3, 0, 1, 0],
  [0, 1, 1, 0, 3, 0, 0, 1],
  [0, 1, 1, 0, 2, 2, 0, 0],
  [0, 1, 1, 0, 2, 1, 1, 0],
  [0, 1, 1, 0, 2, 1, 0, 1],
  [0, 1, 1, 0, 2, 0, 2, 0],
  [0, 1, 1, 0, 2, 0, 1, 1],
  [0, 1, 1, 0, 2, 0, 0, 2],
  [0, 1, 1, 0, 1, 3, 0, 0],
  [0, 1, 1, 0, 1, 2, 1, 0],
  [0, 1, 1, 0, 1, 2, 0, 1],
  [0, 1, 1, 0, 1, 1, 2, 0],
  [0, 1, 1, 0, 1, 1, 1, 1],
  [0, 1, 1, 0, 1, 1, 0, 2],
  [0, 1, 1, 0, 1, 0, 3, 0],
  [0, 1, 1, 0, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 0, 1, 2],
  [0, 1, 1, 0, 1, 0, 0, 3],
  [0, 1, 1, 0, 0, 4, 0, 0],
  [0, 1, 1, 0, 0, 3, 1, 0],
  [0, 1, 1, 0, 0, 3, 0, 1],
  [0, 1, 1, 0, 0, 2, 2, 0],
  [0, 1, 1, 0, 0, 2, 1, 1],
  [0, 1, 1, 0, 0, 2, 0, 2],
  [0, 1, 1, 0, 0, 1, 3, 0],
  [0, 1, 1, 0, 0, 1, 2, 1],
  [0, 1, 1, 0, 0, 1, 1, 2],
  [0, 1, 1, 0, 0, 1, 0, 3],
  [0, 1, 1, 0, 0, 0, 4, 0],
  [0, 1, 1, 0, 0, 0, 3, 1],
  [0, 1, 1, 0, 0, 0, 2, 2],
  [0, 1, 1, 0, 0, 0, 1, 3],
  [0, 1, 1, 0, 0, 0, 0, 4],
  [0, 1, 0, 5, 0, 0, 0, 0],
  [0, 1, 0, 4, 1, 0, 0, 0],
  [0, 1, 0, 4, 0, 1, 0, 0],
  [0, 1, 0, 4, 0, 0, 1, 0],
  [0, 1, 0, 4, 0, 0, 0, 1],
  [0, 1, 0, 3, 2, 0, 0, 0],
  [0, 1, 0, 3, 1, 1, 0, 0],
  [0, 1, 0, 3, 1, 0, 1, 0],
  [0, 1, 0, 3, 1, 0, 0, 1],
  [0, 1, 0, 3, 0, 2, 0, 0],
  [0, 1, 0, 3, 0, 1, 1, 0],
  [0, 1, 0, 3, 0, 1, 0, 1],
  [0, 1, 0, 3, 0, 0, 2, 0],
  [0, 1, 0, 3, 0, 0, 1, 1],
  [0, 1, 0, 3, 0, 0, 0, 2],
  [0, 1, 0, 2, 3, 0, 0, 0],
  [0, 1, 0, 2, 2, 1, 0, 0],
  [0, 1, 0, 2, 2, 0, 1, 0],
  [0, 1, 0, 2, 2, 0, 0, 1],
  [0, 1, 0, 2, 1, 2, 0, 0],
  [0, 1, 0, 2, 1, 1, 1, 0],
  [0, 1, 0, 2, 1, 1, 0, 1],
  [0, 1, 0, 2, 1, 0, 2, 0],
  [0, 1, 0, 2, 1, 0, 1, 1],
  [0, 1, 0, 2, 1, 0, 0, 2],
  [0, 1, 0, 2, 0, 3, 0, 0],
  [0, 1, 0, 2, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 2, 0, 1],
  [0, 1, 0, 2, 0, 1, 2, 0],
  [0, 1, 0, 2, 0, 1, 1, 1],
  [0, 1, 0, 2, 0, 1, 0, 2],
  [0, 1, 0, 2, 0, 0, 3, 0],
  [0, 1, 0, 2, 0, 0, 2, 1],
  [0, 1, 0, 2, 0, 0, 1, 2],
  [0, 1, 0, 2, 0, 0, 0, 3],
  [0, 1, 0, 1, 4, 0, 0, 0],
  [0, 1, 0, 1, 3, 1, 0, 0],
  [0, 1, 0, 1, 3, 0, 1, 0],
  [0, 1, 0, 1, 3, 0, 0, 1],
  [0, 1, 0, 1, 2, 2, 0, 0],
  [0, 1, 0, 1, 2, 1, 1, 0],
  [0, 1, 0, 1, 2, 1, 0, 1],
  [0, 1, 0, 1, 2, 0, 2, 0],
  [0, 1, 0, 1, 2, 0, 1, 1],
  [0, 1, 0, 1, 2, 0, 0, 2],
  [0, 1, 0, 1, 1, 3, 0, 0],
  [0, 1, 0, 1, 1, 2, 1, 0],
  [0, 1, 0, 1, 1, 2, 0, 1],
  [0, 1, 0, 1, 1, 1, 2, 0],
  [0, 1, 0, 1, 1, 1, 1, 1],
  [0, 1, 0, 1, 1, 1, 0, 2],
  [0, 1, 0, 1, 1, 0, 3, 0],
  [0, 1, 0, 1, 1, 0, 2, 1],
  [0, 1, 0, 1, 1, 0, 1, 2],
  [0, 1, 0, 1, 1, 0, 0, 3],
  [0, 1, 0, 1, 0, 4, 0, 0],
  [0, 1, 0, 1, 0, 3, 1, 0],
  [0, 1, 0, 1, 0, 3, 0, 1],
  [0, 1, 0, 1, 0, 2, 2, 0],
  [0, 1, 0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 1, 0, 3],
  [0, 1, 0, 1, 0, 0, 4, 0],
  [0, 1, 0, 1, 0, 0, 3, 1],
  [0, 1, 0, 1, 0, 0, 2, 2],
  [0, 1, 0, 1, 0, 0, 1, 3],
  [0, 1, 0, 1, 0, 0, 0, 4],
  [0, 1, 0, 0, 5, 0, 0, 0],
  [0, 1, 0, 0, 4, 1, 0, 0],
  [0, 1, 0, 0, 4, 0, 1, 0],
  [0, 1, 0, 0, 4, 0, 0, 1],
  [0, 1, 0, 0, 3, 2, 0, 0],
  [0, 1, 0, 0, 3, 1, 1, 0],
  [0, 1, 0, 0, 3, 1, 0, 1],
  [0, 1, 0, 0, 3, 0, 2, 0],
  [0, 1, 0, 0, 3, 0, 1, 1],
  [0, 1, 0, 0, 3, 0, 0, 2],
  [0, 1, 0, 0, 2, 3, 0, 0],
  [0, 1, 0, 0, 2, 2, 1, 0],
  [0, 1, 0, 0, 2, 2, 0, 1],
  [0, 1, 0, 0, 2, 1, 2, 0],
  [0, 1, 0, 0, 2, 1, 1, 1],
  [0, 1, 0, 0, 2, 1, 0, 2],
  [0, 1, 0, 0, 2, 0, 3, 0],
  [0, 1, 0, 0, 2, 0, 2, 1],
  [0, 1, 0, 0, 2, 0, 1, 2],
  [0, 1, 0, 0, 2, 0, 0, 3],
  [0, 1, 0, 0, 1, 4, 0, 0],
  [0, 1, 0, 0, 1, 3, 1, 0],
  [0, 1, 0, 0, 1, 3, 0, 1],
  [0, 1, 0, 0, 1, 2, 2, 0],
  [0, 1, 0, 0, 1, 2, 1, 1],
  [0, 1, 0, 0, 1, 2, 0, 2],
  [0, 1, 0, 0, 1, 1, 3, 0],
  [0, 1, 0, 0, 1, 1, 2, 1],
  [0, 1, 0, 0, 1, 1, 1, 2],
  [0, 1, 0, 0, 1, 1, 0, 3],
  [0, 1, 0, 0, 1, 0, 4, 0],
  [0, 1, 0, 0, 1, 0, 3, 1],
  [0, 1, 0, 0, 1, 0, 2, 2],
  [0, 1, 0, 0, 1, 0, 1, 3],
  [0, 1, 0, 0, 1, 0, 0, 4],
  [0, 1, 0, 0, 0, 5, 0, 0],
  [0, 1, 0, 0, 0, 4, 1, 0],
  [0, 1, 0, 0, 0, 4, 0, 1],
  [0, 1, 0, 0, 0, 3, 2, 0],
  [0, 1, 0, 0, 0, 3, 1, 1],
  [0, 1, 0, 0, 0, 3, 0, 2],
  [0, 1, 0, 0, 0, 2, 3, 0],
  [0, 1, 0, 0, 0, 2, 2, 1],
  [0, 1, 0, 0, 0, 2, 1, 2],
  [0, 1, 0, 0, 0, 2, 0, 3],
  [0, 1, 0, 0, 0, 1, 4, 0],
  [0, 1, 0, 0, 0, 1, 3, 1],
  [0, 1, 0, 0, 0, 1, 2, 2],
  [0, 1, 0, 0, 0, 1, 1, 3],
  [0, 1, 0, 0, 0, 1, 0, 4],
  [0, 1, 0, 0, 0, 0, 5, 0],
  [0, 1, 0, 0, 0, 0, 4, 1],
  [0, 1, 0, 0, 0, 0, 3, 2],
  [0, 1, 0, 0, 0, 0, 2, 3],
  [0, 1, 0, 0, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0, 0, 0],
  [0, 0, 5, 1, 0, 0, 0, 0],
  [0, 0, 5, 0, 1, 0, 0, 0],
  [0, 0, 5, 0, 0, 1, 0, 0],
  [0, 0, 5, 0, 0, 0, 1, 0],
  [0, 0, 5, 0, 0, 0, 0, 1],
  [0, 0, 4, 2, 0, 0, 0, 0],
  [0, 0, 4, 1, 1, 0, 0, 0],
  [0, 0, 4, 1, 0, 1, 0, 0],
  [0, 0, 4, 1, 0, 0, 1, 0],
  [0, 0, 4, 1, 0, 0, 0, 1],
  [0, 0, 4, 0, 2, 0, 0, 0],
  [0, 0, 4, 0, 1, 1, 0, 0],
  [0, 0, 4, 0, 1, 0, 1, 0],
  [0, 0, 4, 0, 1, 0, 0, 1],
  [0, 0, 4, 0, 0, 2, 0, 0],
  [0, 0, 4, 0, 0, 1, 1, 0],
  [0, 0, 4, 0, 0, 1, 0, 1],
  [0, 0, 4, 0, 0, 0, 2, 0],
  [0, 0, 4, 0, 0, 0, 1, 1],
  [0, 0, 4, 0, 0, 0, 0, 2],
  [0, 0, 3, 3, 0, 0, 0, 0],
  [0, 0, 3, 2, 1, 0, 0, 0],
  [0, 0, 3, 2, 0, 1, 0, 0],
  [0, 0, 3, 2, 0, 0, 1, 0],
  [0, 0, 3, 2, 0, 0, 0, 1],
  [0, 0, 3, 1, 2, 0, 0, 0],
  [0, 0, 3, 1, 1, 1, 0, 0],
  [0, 0, 3, 1, 1, 0, 1, 0],
  [0, 0, 3, 1, 1, 0, 0, 1],
  [0, 0, 3, 1, 0, 2, 0, 0],
  [0, 0, 3, 1, 0, 1, 1, 0],
  [0, 0, 3, 1, 0, 1, 0, 1],
  [0, 0, 3, 1, 0, 0, 2, 0],
  [0, 0, 3, 1, 0, 0, 1, 1],
  [0, 0, 3, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 3, 0, 0, 0],
  [0, 0, 3, 0, 2, 1, 0, 0],
  [0, 0, 3, 0, 2, 0, 1, 0],
  [0, 0, 3, 0, 2, 0, 0, 1],
  [0, 0, 3, 0, 1, 2, 0, 0],
  [0, 0, 3, 0, 1, 1, 1, 0],
  [0, 0, 3, 0, 1, 1, 0, 1],
  [0, 0, 3, 0, 1, 0, 2, 0],
  [0, 0, 3, 0, 1, 0, 1, 1],
  [0, 0, 3, 0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0, 3, 0, 0],
  [0, 0, 3, 0, 0, 2, 1, 0],
  [0, 0, 3, 0, 0, 2, 0, 1],
  [0, 0, 3, 0, 0, 1, 2, 0],
  [0, 0, 3, 0, 0, 1, 1, 1],
  [0, 0, 3, 0, 0, 1, 0, 2],
  [0, 0, 3, 0, 0, 0, 3, 0],
  [0, 0, 3, 0, 0, 0, 2, 1],
  [0, 0, 3, 0, 0, 0, 1, 2],
  [0, 0, 3, 0, 0, 0, 0, 3],
  [0, 0, 2, 4, 0, 0, 0, 0],
  [0, 0, 2, 3, 1, 0, 0, 0],
  [0, 0, 2, 3, 0, 1, 0, 0],
  [0, 0, 2, 3, 0, 0, 1, 0],
  [0, 0, 2, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 2, 0, 0, 0],
  [0, 0, 2, 2, 1, 1, 0, 0],
  [0, 0, 2, 2, 1, 0, 1, 0],
  [0, 0, 2, 2, 1, 0, 0, 1],
  [0, 0, 2, 2, 0, 2, 0, 0],
  [0, 0, 2, 2, 0, 1, 1, 0],
  [0, 0, 2, 2, 0, 1, 0, 1],
  [0, 0, 2, 2, 0, 0, 2, 0],
  [0, 0, 2, 2, 0, 0, 1, 1],
  [0, 0, 2, 2, 0, 0, 0, 2],
  [0, 0, 2, 1, 3, 0, 0, 0],
  [0, 0, 2, 1, 2, 1, 0, 0],
  [0, 0, 2, 1, 2, 0, 1, 0],
  [0, 0, 2, 1, 2, 0, 0, 1],
  [0, 0, 2, 1, 1, 2, 0, 0],
  [0, 0, 2, 1, 1, 1, 1, 0],
  [0, 0, 2, 1, 1, 1, 0, 1],
  [0, 0, 2, 1, 1, 0, 2, 0],
  [0, 0, 2, 1, 1, 0, 1, 1],
  [0, 0, 2, 1, 1, 0, 0, 2],
  [0, 0, 2, 1, 0, 3, 0, 0],
  [0, 0, 2, 1, 0, 2, 1, 0],
  [0, 0, 2, 1, 0, 2, 0, 1],
  [0, 0, 2, 1, 0, 1, 2, 0],
  [0, 0, 2, 1, 0, 1, 1, 1],
  [0, 0, 2, 1, 0, 1, 0, 2],
  [0, 0, 2, 1, 0, 0, 3, 0],
  [0, 0, 2, 1, 0, 0, 2, 1],
  [0, 0, 2, 1, 0, 0, 1, 2],
  [0, 0, 2, 1, 0, 0, 0, 3],
  [0, 0, 2, 0, 4, 0, 0, 0],
  [0, 0, 2, 0, 3, 1, 0, 0],
  [0, 0, 2, 0, 3, 0, 1, 0],
  [0, 0, 2, 0, 3, 0, 0, 1],
  [0, 0, 2, 0, 2, 2, 0, 0],
  [0, 0, 2, 0, 2, 1, 1, 0],
  [0, 0, 2, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 2, 0, 0, 2],
  [0, 0, 2, 0, 1, 3, 0, 0],
  [0, 0, 2, 0, 1, 2, 1, 0],
  [0, 0, 2, 0, 1, 2, 0, 1],
  [0, 0, 2, 0, 1, 1, 2, 0],
  [0, 0, 2, 0, 1, 1, 1, 1],
  [0, 0, 2, 0, 1, 1, 0, 2],
  [0, 0, 2, 0, 1, 0, 3, 0],
  [0, 0, 2, 0, 1, 0, 2, 1],
  [0, 0, 2, 0, 1, 0, 1, 2],
  [0, 0, 2, 0, 1, 0, 0, 3],
  [0, 0, 2, 0, 0, 4, 0, 0],
  [0, 0, 2, 0, 0, 3, 1, 0],
  [0, 0, 2, 0, 0, 3, 0, 1],
  [0, 0, 2, 0, 0, 2, 2, 0],
  [0, 0, 2, 0, 0, 2, 1, 1],
  [0, 0, 2, 0, 0, 2, 0, 2],
  [0, 0, 2, 0, 0, 1, 3, 0],
  [0, 0, 2, 0, 0, 1, 2, 1],
  [0, 0, 2, 0, 0, 1, 1, 2],
  [0, 0, 2, 0, 0, 1, 0, 3],
  [0, 0, 2, 0, 0, 0, 4, 0],
  [0, 0, 2, 0, 0, 0, 3, 1],
  [0, 0, 2, 0, 0, 0, 2, 2],
  [0, 0, 2, 0, 0, 0, 1, 3],
  [0, 0, 2, 0, 0, 0, 0, 4],
  [0, 0, 1, 5, 0, 0, 0, 0],
  [0, 0, 1, 4, 1, 0, 0, 0],
  [0, 0, 1, 4, 0, 1, 0, 0],
  [0, 0, 1, 4, 0, 0, 1, 0],
  [0, 0, 1, 4, 0, 0, 0, 1],
  [0, 0, 1, 3, 2, 0, 0, 0],
  [0, 0, 1, 3, 1, 1, 0, 0],
  [0, 0, 1, 3, 1, 0, 1, 0],
  [0, 0, 1, 3, 1, 0, 0, 1],
  [0, 0, 1, 3, 0, 2, 0, 0],
  [0, 0, 1, 3, 0, 1, 1, 0],
  [0, 0, 1, 3, 0, 1, 0, 1],
  [0, 0, 1, 3, 0, 0, 2, 0],
  [0, 0, 1, 3, 0, 0, 1, 1],
  [0, 0, 1, 3, 0, 0, 0, 2],
  [0, 0, 1, 2, 3, 0, 0, 0],
  [0, 0, 1, 2, 2, 1, 0, 0],
  [0, 0, 1, 2, 2, 0, 1, 0],
  [0, 0, 1, 2, 2, 0, 0, 1],
  [0, 0, 1, 2, 1, 2, 0, 0],
  [0, 0, 1, 2, 1, 1, 1, 0],
  [0, 0, 1, 2, 1, 1, 0, 1],
  [0, 0, 1, 2, 1, 0, 2, 0],
  [0, 0, 1, 2, 1, 0, 1, 1],
  [0, 0, 1, 2, 1, 0, 0, 2],
  [0, 0, 1, 2, 0, 3, 0, 0],
  [0, 0, 1, 2, 0, 2, 1, 0],
  [0, 0, 1, 2, 0, 2, 0, 1],
  [0, 0, 1, 2, 0, 1, 2, 0],
  [0, 0, 1, 2, 0, 1, 1, 1],
  [0, 0, 1, 2, 0, 1, 0, 2],
  [0, 0, 1, 2, 0, 0, 3, 0],
  [0, 0, 1, 2, 0, 0, 2, 1],
  [0, 0, 1, 2, 0, 0, 1, 2],
  [0, 0, 1, 2, 0, 0, 0, 3],
  [0, 0, 1, 1, 4, 0, 0, 0],
  [0, 0, 1, 1, 3, 1, 0, 0],
  [0, 0, 1, 1, 3, 0, 1, 0],
  [0, 0, 1, 1, 3, 0, 0, 1],
  [0, 0, 1, 1, 2, 2, 0, 0],
  [0, 0, 1, 1, 2, 1, 1, 0],
  [0, 0, 1, 1, 2, 1, 0, 1],
  [0, 0, 1, 1, 2, 0, 2, 0],
  [0, 0, 1, 1, 2, 0, 1, 1],
  [0, 0, 1, 1, 2, 0, 0, 2],
  [0, 0, 1, 1, 1, 3, 0, 0],
  [0, 0, 1, 1, 1, 2, 1, 0],
  [0, 0, 1, 1, 1, 2, 0, 1],
  [0, 0, 1, 1, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1, 1, 1],
  [0, 0, 1, 1, 1, 1, 0, 2],
  [0, 0, 1, 1, 1, 0, 3, 0],
  [0, 0, 1, 1, 1, 0, 2, 1],
  [0, 0, 1, 1, 1, 0, 1, 2],
  [0, 0, 1, 1, 1, 0, 0, 3],
  [0, 0, 1, 1, 0, 4, 0, 0],
  [0, 0, 1, 1, 0, 3, 1, 0],
  [0, 0, 1, 1, 0, 3, 0, 1],
  [0, 0, 1, 1, 0, 2, 2, 0],
  [0, 0, 1, 1, 0, 2, 1, 1],
  [0, 0, 1, 1, 0, 2, 0, 2],
  [0, 0, 1, 1, 0, 1, 3, 0],
  [0, 0, 1, 1, 0, 1, 2, 1],
  [0, 0, 1, 1, 0, 1, 1, 2],
  [0, 0, 1, 1, 0, 1, 0, 3],
  [0, 0, 1, 1, 0, 0, 4, 0],
  [0, 0, 1, 1, 0, 0, 3, 1],
  [0, 0, 1, 1, 0, 0, 2, 2],
  [0, 0, 1, 1, 0, 0, 1, 3],
  [0, 0, 1, 1, 0, 0, 0, 4],
  [0, 0, 1, 0, 5, 0, 0, 0],
  [0, 0, 1, 0, 4, 1, 0, 0],
  [0, 0, 1, 0, 4, 0, 1, 0],
  [0, 0, 1, 0, 4, 0, 0, 1],
  [0, 0, 1, 0, 3, 2, 0, 0],
  [0, 0, 1, 0, 3, 1, 1, 0],
  [0, 0, 1, 0, 3, 1, 0, 1],
  [0, 0, 1, 0, 3, 0, 2, 0],
  [0, 0, 1, 0, 3, 0, 1, 1],
  [0, 0, 1, 0, 3, 0, 0, 2],
  [0, 0, 1, 0, 2, 3, 0, 0],
  [0, 0, 1, 0, 2, 2, 1, 0],
  [0, 0, 1, 0, 2, 2, 0, 1],
  [0, 0, 1, 0, 2, 1, 2, 0],
  [0, 0, 1, 0, 2, 1, 1, 1],
  [0, 0, 1, 0, 2, 1, 0, 2],
  [0, 0, 1, 0, 2, 0, 3, 0],
  [0, 0, 1, 0, 2, 0, 2, 1],
  [0, 0, 1, 0, 2, 0, 1, 2],
  [0, 0, 1, 0, 2, 0, 0, 3],
  [0, 0, 1, 0, 1, 4, 0, 0],
  [0, 0, 1, 0, 1, 3, 1, 0],
  [0, 0, 1, 0, 1, 3, 0, 1],
  [0, 0, 1, 0, 1, 2, 2, 0],
  [0, 0, 1, 0, 1, 2, 1, 1],
  [0, 0, 1, 0, 1, 2, 0, 2],
  [0, 0, 1, 0, 1, 1, 3, 0],
  [0, 0, 1, 0, 1, 1, 2, 1],
  [0, 0, 1, 0, 1, 1, 1, 2],
  [0, 0, 1, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 1, 0, 0, 4],
  [0, 0, 1, 0, 0, 5, 0, 0],
  [0, 0, 1, 0, 0, 4, 1, 0],
  [0, 0, 1, 0, 0, 4, 0, 1],
  [0, 0, 1, 0, 0, 3, 2, 0],
  [0, 0, 1, 0, 0, 3, 1, 1],
  [0, 0, 1, 0, 0, 3, 0, 2],
  [0, 0, 1, 0, 0, 2, 3, 0],
  [0, 0, 1, 0, 0, 2, 2, 1],
  [0, 0, 1, 0, 0, 2, 1, 2],
  [0, 0, 1, 0, 0, 2, 0, 3],
  [0, 0, 1, 0, 0, 1, 4, 0],
  [0, 0, 1, 0, 0, 1, 3, 1],
  [0, 0, 1, 0, 0, 1, 2, 2],
  [0, 0, 1, 0, 0, 1, 1, 3],
  [0, 0, 1, 0, 0, 1, 0, 4],
  [0, 0, 1, 0, 0, 0, 5, 0],
  [0, 0, 1, 0, 0, 0, 4, 1],
  [0, 0, 1, 0, 0, 0, 3, 2],
  [0, 0, 1, 0, 0, 0, 2, 3],
  [0, 0, 1, 0, 0, 0, 1, 4],
  [0, 0, 1, 0, 0, 0, 0, 5],
  [0, 0, 0, 6, 0, 0, 0, 0],
  [0, 0, 0, 5, 1, 0, 0, 0],
  [0, 0, 0, 5, 0, 1, 0, 0],
  [0, 0, 0, 5, 0, 0, 1, 0],
  [0, 0, 0, 5, 0, 0, 0, 1],
  [0, 0, 0, 4, 2, 0, 0, 0],
  [0, 0, 0, 4, 1, 1, 0, 0],
  [0, 0, 0, 4, 1, 0, 1, 0],
  [0, 0, 0, 4, 1, 0, 0, 1],
  [0, 0, 0, 4, 0, 2, 0, 0],
  [0, 0, 0, 4, 0, 1, 1, 0],
  [0, 0, 0, 4, 0, 1, 0, 1],
  [0, 0, 0, 4, 0, 0, 2, 0],
  [0, 0, 0, 4, 0, 0, 1, 1],
  [0, 0, 0, 4, 0, 0, 0, 2],
  [0, 0, 0, 3, 3, 0, 0, 0],
  [0, 0, 0, 3, 2, 1, 0, 0],
  [0, 0, 0, 3, 2, 0, 1, 0],
  [0, 0, 0, 3, 2, 0, 0, 1],
  [0, 0, 0, 3, 1, 2, 0, 0],
  [0, 0, 0, 3, 1, 1, 1, 0],
  [0, 0, 0, 3, 1, 1, 0, 1],
  [0, 0, 0, 3, 1, 0, 2, 0],
  [0, 0, 0, 3, 1, 0, 1, 1],
  [0, 0, 0, 3, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 3, 0, 0],
  [0, 0, 0, 3, 0, 2, 1, 0],
  [0, 0, 0, 3, 0, 2, 0, 1],
  [0, 0, 0, 3, 0, 1, 2, 0],
  [0, 0, 0, 3, 0, 1, 1, 1],
  [0, 0, 0, 3, 0, 1, 0, 2],
  [0, 0, 0, 3, 0, 0, 3, 0],
  [0, 0, 0, 3, 0, 0, 2, 1],
  [0, 0, 0, 3, 0, 0, 1, 2],
  [0, 0, 0, 3, 0, 0, 0, 3],
  [0, 0, 0, 2, 4, 0, 0, 0],
  [0, 0, 0, 2, 3, 1, 0, 0],
  [0, 0, 0, 2, 3, 0, 1, 0],
  [0, 0, 0, 2, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 2, 0, 0],
  [0, 0, 0, 2, 2, 1, 1, 0],
  [0, 0, 0, 2, 2, 1, 0, 1],
  [0, 0, 0, 2, 2, 0, 2, 0],
  [0, 0, 0, 2, 2, 0, 1, 1],
  [0, 0, 0, 2, 2, 0, 0, 2],
  [0, 0, 0, 2, 1, 3, 0, 0],
  [0, 0, 0, 2, 1, 2, 1, 0],
  [0, 0, 0, 2, 1, 2, 0, 1],
  [0, 0, 0, 2, 1, 1, 2, 0],
  [0, 0, 0, 2, 1, 1, 1, 1],
  [0, 0, 0, 2, 1, 1, 0, 2],
  [0, 0, 0, 2, 1, 0, 3, 0],
  [0, 0, 0, 2, 1, 0, 2, 1],
  [0, 0, 0, 2, 1, 0, 1, 2],
  [0, 0, 0, 2, 1, 0, 0, 3],
  [0, 0, 0, 2, 0, 4, 0, 0],
  [0, 0, 0, 2, 0, 3, 1, 0],
  [0, 0, 0, 2, 0, 3, 0, 1],
  [0, 0, 0, 2, 0, 2, 2, 0],
  [0, 0, 0, 2, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2, 0, 2],
  [0, 0, 0, 2, 0, 1, 3, 0],
  [0, 0, 0, 2, 0, 1, 2, 1],
  [0, 0, 0, 2, 0, 1, 1, 2],
  [0, 0, 0, 2, 0, 1, 0, 3],
  [0, 0, 0, 2, 0, 0, 4, 0],
  [0, 0, 0, 2, 0, 0, 3, 1],
  [0, 0, 0, 2, 0, 0, 2, 2],
  [0, 0, 0, 2, 0, 0, 1, 3],
  [0, 0, 0, 2, 0, 0, 0, 4],
  [0, 0, 0, 1, 5, 0, 0, 0],
  [0, 0, 0, 1, 4, 1, 0, 0],
  [0, 0, 0, 1, 4, 0, 1, 0],
  [0, 0, 0, 1, 4, 0, 0, 1],
  [0, 0, 0, 1, 3, 2, 0, 0],
  [0, 0, 0, 1, 3, 1, 1, 0],
  [0, 0, 0, 1, 3, 1, 0, 1],
  [0, 0, 0, 1, 3, 0, 2, 0],
  [0, 0, 0, 1, 3, 0, 1, 1],
  [0, 0, 0, 1, 3, 0, 0, 2],
  [0, 0, 0, 1, 2, 3, 0, 0],
  [0, 0, 0, 1, 2, 2, 1, 0],
  [0, 0, 0, 1, 2, 2, 0, 1],
  [0, 0, 0, 1, 2, 1, 2, 0],
  [0, 0, 0, 1, 2, 1, 1, 1],
  [0, 0, 0, 1, 2, 1, 0, 2],
  [0, 0, 0, 1, 2, 0, 3, 0],
  [0, 0, 0, 1, 2, 0, 2, 1],
  [0, 0, 0, 1, 2, 0, 1, 2],
  [0, 0, 0, 1, 2, 0, 0, 3],
  [0, 0, 0, 1, 1, 4, 0, 0],
  [0, 0, 0, 1, 1, 3, 1, 0],
  [0, 0, 0, 1, 1, 3, 0, 1],
  [0, 0, 0, 1, 1, 2, 2, 0],
  [0, 0, 0, 1, 1, 2, 1, 1],
  [0, 0, 0, 1, 1, 2, 0, 2],
  [0, 0, 0, 1, 1, 1, 3, 0],
  [0, 0, 0, 1, 1, 1, 2, 1],
  [0, 0, 0, 1, 1, 1, 1, 2],
  [0, 0, 0, 1, 1, 1, 0, 3],
  [0, 0, 0, 1, 1, 0, 4, 0],
  [0, 0, 0, 1, 1, 0, 3, 1],
  [0, 0, 0, 1, 1, 0, 2, 2],
  [0, 0, 0, 1, 1, 0, 1, 3],
  [0, 0, 0, 1, 1, 0, 0, 4],
  [0, 0, 0, 1, 0, 5, 0, 0],
  [0, 0, 0, 1, 0, 4, 1, 0],
  [0, 0, 0, 1, 0, 4, 0, 1],
  [0, 0, 0, 1, 0, 3, 2, 0],
  [0, 0, 0, 1, 0, 3, 1, 1],
  [0, 0, 0, 1, 0, 3, 0, 2],
  [0, 0, 0, 1, 0, 2, 3, 0],
  [0, 0, 0, 1, 0, 2, 2, 1],
  [0, 0, 0, 1, 0, 2, 1, 2],
  [0, 0, 0, 1, 0, 2, 0, 3],
  [0, 0, 0, 1, 0, 1, 4, 0],
  [0, 0, 0, 1, 0, 1, 3, 1],
  [0, 0, 0, 1, 0, 1, 2, 2],
  [0, 0, 0, 1, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 1, 0, 4],
  [0, 0, 0, 1, 0, 0, 5, 0],
  [0, 0, 0, 1, 0, 0, 4, 1],
  [0, 0, 0, 1, 0, 0, 3, 2],
  [0, 0, 0, 1, 0, 0, 2, 3],
  [0, 0, 0, 1, 0, 0, 1, 4],
  [0, 0, 0, 1, 0, 0, 0, 5],
  [0, 0, 0, 0, 6, 0, 0, 0],
  [0, 0, 0, 0, 5, 1, 0, 0],
  [0, 0, 0, 0, 5, 0, 1, 0],
  [0, 0, 0, 0, 5, 0, 0, 1],
  [0, 0, 0, 0, 4, 2, 0, 0],
  [0, 0, 0, 0, 4, 1, 1, 0],
  [0, 0, 0, 0, 4, 1, 0, 1],
  [0, 0, 0, 0, 4, 0, 2, 0],
  [0, 0, 0, 0, 4, 0, 1, 1],
  [0, 0, 0, 0, 4, 0, 0, 2],
  [0, 0, 0, 0, 3, 3, 0, 0],
  [0, 0, 0, 0, 3, 2, 1, 0],
  [0, 0, 0, 0, 3, 2, 0, 1],
  [0, 0, 0, 0, 3, 1, 2, 0],
  [0, 0, 0, 0, 3, 1, 1, 1],
  [0, 0, 0, 0, 3, 1, 0, 2],
  [0, 0, 0, 0, 3, 0, 3, 0],
  [0, 0, 0, 0, 3, 0, 2, 1],
  [0, 0, 0, 0, 3, 0, 1, 2],
  [0, 0, 0, 0, 3, 0, 0, 3],
  [0, 0, 0, 0, 2, 4, 0, 0],
  [0, 0, 0, 0, 2, 3, 1, 0],
  [0, 0, 0, 0, 2, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 2, 0],
  [0, 0, 0, 0, 2, 2, 1, 1],
  [0, 0, 0, 0, 2, 2, 0, 2],
  [0, 0, 0, 0, 2, 1, 3, 0],
  [0, 0, 0, 0, 2, 1, 2, 1],
  [0, 0, 0, 0, 2, 1, 1, 2],
  [0, 0, 0, 0, 2, 1, 0, 3],
  [0, 0, 0, 0, 2, 0, 4, 0],
  [0, 0, 0, 0, 2, 0, 3, 1],
  [0, 0, 0, 0, 2, 0, 2, 2],
  [0, 0, 0, 0, 2, 0, 1, 3],
  [0, 0, 0, 0, 2, 0, 0, 4],
  [0, 0, 0, 0, 1, 5, 0, 0],
  [0, 0, 0, 0, 1, 4, 1, 0],
  [0, 0, 0, 0, 1, 4, 0, 1],
  [0, 0, 0, 0, 1, 3, 2, 0],
  [0, 0, 0, 0, 1, 3, 1, 1],
  [0, 0, 0, 0, 1, 3, 0, 2],
  [0, 0, 0, 0, 1, 2, 3, 0],
  [0, 0, 0, 0, 1, 2, 2, 1],
  [0, 0, 0, 0, 1, 2, 1, 2],
  [0, 0, 0, 0, 1, 2, 0, 3],
  [0, 0, 0, 0, 1, 1, 4, 0],
  [0, 0, 0, 0, 1, 1, 3, 1],
  [0, 0, 0, 0, 1, 1, 2, 2],
  [0, 0, 0, 0, 1, 1, 1, 3],
  [0, 0, 0, 0, 1, 1, 0, 4],
  [0, 0, 0, 0, 1, 0, 5, 0],
  [0, 0, 0, 0, 1, 0, 4, 1],
  [0, 0, 0, 0, 1, 0, 3, 2],
  [0, 0, 0, 0, 1, 0, 2, 3],
  [0, 0, 0, 0, 1, 0, 1, 4],
  [0, 0, 0, 0, 1, 0, 0, 5],
  [0, 0, 0, 0, 0, 6, 0, 0],
  [0, 0, 0, 0, 0, 5, 1, 0],
  [0, 0, 0, 0, 0, 5, 0, 1],
  [0, 0, 0, 0, 0, 4, 2, 0],
  [0, 0, 0, 0, 0, 4, 1, 1],
  [0, 0, 0, 0, 0, 4, 0, 2],
  [0, 0, 0, 0, 0, 3, 3, 0],
  [0, 0, 0, 0, 0, 3, 2, 1],
  [0, 0, 0, 0, 0, 3, 1, 2],
  [0, 0, 0, 0, 0, 3, 0, 3],
  [0, 0, 0, 0, 0, 2, 4, 0],
  [0, 0, 0, 0, 0, 2, 3, 1],
  [0, 0, 0, 0, 0, 2, 2, 2],
  [0, 0, 0, 0, 0, 2, 1, 3],
  [0, 0, 0, 0, 0, 2, 0, 4],
  [0, 0, 0, 0, 0, 1, 5, 0],
  [0, 0, 0, 0, 0, 1, 4, 1],
  [0, 0, 0, 0, 0, 1, 3, 2],
  [0, 0, 0, 0, 0, 1, 2, 3],
  [0, 0, 0, 0, 0, 1, 1, 4],
  [0, 0, 0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 0, 0, 6],
  [5, 0, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 2, 0, 0, 1],
  [3, 1, 0, 0, 0, 3, 0, 0],
  [3, 1, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 1, 0, 1, 0, 2],
  [3, 0, 0, 0, 1, 2, 0, 1],
  [2, 1, 0, 3, 0, 0, 0, 1],
  [2, 0, 1, 0, 2, 0, 2, 0],
  [2, 0, 0, 2, 0, 0, 1, 2],
  [2, 0, 0, 1, 2, 0, 1, 1],
  [2, 0, 0, 0, 3, 1, 0, 1],
  [1, 3, 0, 0, 0, 1, 0, 2],
  [1, 2, 1, 1, 0, 0, 2, 0],
  [1, 2, 1, 0, 1, 1, 0, 1],
  [1, 2, 1, 0, 1, 0, 0, 2],
  [1, 2, 1, 0, 0, 0, 2, 1],
  [1, 1, 3, 0, 1, 1, 0, 0],
  [1, 1, 1, 1, 2, 1, 0, 0],
  [1, 1, 1, 1, 1, 1, 1, 0],
  [1, 1, 1, 1, 0, 1, 0, 2],
  [1, 1, 1, 0, 2, 1, 0, 1],
  [1, 1, 0, 3, 0, 0, 0, 2],
  [1, 1, 0, 1, 1, 1, 0, 2],
  [1, 1, 0, 1, 0, 2, 0, 2],
  [1, 1, 0, 1, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 1, 1, 3],
  [1, 0, 3, 0, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 2, 1, 1],
  [1, 0, 1, 3, 1, 1, 0, 0],
  [1, 0, 1, 3, 0, 0, 1, 1],
  [1, 0, 1, 2, 0, 2, 0, 1],
  [1, 0, 1, 1, 1, 2, 1, 0],
  [1, 0, 1, 1, 1, 0, 3, 0],
  [1, 0, 1, 1, 0, 1, 1, 2],
  [1, 0, 1, 0, 1, 4, 0, 0],
  [1, 0, 1, 0, 1, 0, 3, 1],
  [1, 0, 1, 0, 0, 2, 2, 1],
  [1, 0, 1, 0, 0, 1, 3, 1],
  [1, 0, 0, 1, 1, 2, 0, 2],
  [1, 0, 0, 0, 3, 0, 1, 2],
  [1, 0, 0, 0, 2, 3, 0, 1],
  [1, 0, 0, 0, 1, 0, 5, 0],
  [1, 0, 0, 0, 0, 4, 1, 1],
  [0, 5, 0, 0, 0, 2, 0, 0],
  [0, 3, 1, 0, 1, 1, 0, 1],
  [0, 3, 0, 1, 2, 1, 0, 0],
  [0, 3, 0, 1, 0, 1, 1, 1],
  [0, 3, 0, 0, 1, 0, 1, 2],
  [0, 2, 3, 1, 0, 0, 1, 0],
  [0, 2, 1, 1, 1, 1, 1, 0],
  [0, 2, 1, 1, 0, 2, 1, 0],
  [0, 2, 1, 0, 2, 0, 0, 2],
  [0, 2, 0, 1, 0, 1, 1, 2],
  [0, 1, 1, 1, 0, 3, 1, 0],
  [0, 1, 0, 2, 0, 0, 1, 3],
  [0, 1, 0, 1, 1, 2, 0, 2],
  [0, 1, 0, 1, 1, 1, 0, 3],
  [0, 1, 0, 1, 0, 2, 3, 0],
  [0, 1, 0, 1, 0, 2, 2, 1],
  [0, 0, 2, 1, 2, 1, 0, 1],
  [0, 0, 2, 0, 1, 0, 3, 1],
  [0, 0, 1, 3, 0, 2, 0, 1],
  [0, 0, 0, 2, 1, 0, 1, 3],
  [0, 0, 0, 2, 0, 4, 1, 0]
);
for problem in [4] do block(
x0:matrix(
  [-0.010225356691716,-0.055419820358665, 0.034185328433662,-0.104494641562390, 0.041250155177003, 0.054878393538205,-0.052611210972142, 0.131675899670453, 0.065160145053656],
  [-0.053595851966295, 0.059161069114037, 0.199490697725634, 0.467579176951920, 0.355199189837459,-0.131063803341372, 0.288061394452161,-0.102736412662402, 0.083303197798465],
  [-0.190328834543250,-0.497711298979509, 0.123392970936888, 0.167740548920355, 0.272556282479236,-0.087823117692359, 0.325228490112255, 0.125468842162790, 0.026035309770613],
  [-0.014801895819887, 0.199408482210143, 0.200617923836237, 0.474886278178172, 0.385880339935768,-0.226831622792108, 0.021732055076355, 0.186339704899805, 0.723345877638206],
  [-0.032458234283638, 0.156823250815528, 0.179632100598201, 0.530968400412760, 0.354794335867184,-0.227747581267568, 0.075525237375043, 0.139419747166188,-0.856852842882557],
  [-0.089313099817879, 0.063058413137547,-0.446767687528215,-0.187553346996807, 0.518297630058802,-0.122041709320190,-0.119499031012405, 0.062336032156279,-0.651802533245139],
  [-0.285027901199219, 0.112680370075289,-0.423242306785751,-0.234513722691266, 0.418784994073103,-0.225209894787339,-0.013248412681233,-0.002683612889035, 0.081542755510275],
  [ 0.130237508780135,-0.006492670609491,-0.485737905682580,-0.186201332992746, 0.475070842236456,-0.202240860926798,-0.000403715408649, 0.011897478133917, 0.081542755510273],
  [-0.096834425141300,-0.012219978749477,-0.345018200809803,-0.115220303921012, 0.544168307412606,-0.160937421920775,-0.316680598140904,-0.007172772694887, 0.101081370194765],
  [ 0.171313655820865, 0.408058347217477, 0.031907135319569,-0.376815890823444,-0.086653231079394,-0.164632424879502, 0.437246187452731, 0.050089093097655, 0.027273124304999],
  [-0.146084747435606,-0.002784724279084,-0.461513258241694,-0.003275924002270, 0.573293250529659,-0.057812362750966,-0.015850236544076, 0.062477319016734, 0.111047366425966],
  [-0.075277999837076, 0.105257797212213,-0.453078714179094,-0.226093662110901, 0.515128229716172,-0.095971597682099,-0.138136521416748, 0.095754706462415, 0.383350366141781],
  [-0.003781714017134, 0.185001862534386,-0.054104444290539, 0.222403465579310, 0.141552296172485, 0.484713022428663,-0.345597536455440,-0.354580337524532, 0.029867287502261],
  [ 0.193436537851139, 0.623680769158708,-0.021582723678138,-0.071469482105195,-0.105176543403240,-0.065071547224990,-0.128644790734513, 0.354531195155815, 0.016920130804978],
  [-0.050344377266821, 0.111303654221313, 0.146378107019643, 0.636463669356536, 0.260344599115695,-0.230917969336322, 0.125079565279136, 0.110637602261537, 0.215640451047996],
  [-0.499867881540740,-0.104600841953803,-0.006571957202628, 0.344209337057108, 0.057675607913905, 0.377078170822045, 0.075903411466620, 0.267434200733805, 0.024173955418352],
  [ 0.180249618740537,-0.299781246060860,-0.108926618772937, 0.423334881647995, 0.149860002361722, 0.414696622823344, 0.096940327113731, 0.291314964552775, 0.024173955418352],
  [ 0.022362790434948, 0.101937318299408,-0.145687369185026, 0.193423168154475,-0.498337030875693, 0.104585540127810, 0.258287584222264, 0.462352219016535, 0.019665512982064],
  [ 0.504276470954129,-0.108528442498852, 0.169026969534633, 0.242693915791722,-0.280650565067171,-0.258000862339253, 0.338221119096826,-0.042355317029525, 0.027381890809267],
  [-0.362296336211240, 0.140160983402952, 0.299442326243968, 0.141875975853030,-0.398107459560324,-0.305932473477766, 0.311416899180593,-0.072783030669149, 0.027381890809267],
  [ 0.096654960070421, 0.070713692735386, 0.187479607553146,-0.673343925004881, 0.199794781575181,-0.141218283655141, 0.197576833472994, 0.136987198306290, 0.016956882037132],
  [ 0.033326672839539, 0.382320436172254,-0.524533580797114, 0.018273856198088, 0.187485587748454,-0.260434581661659,-0.203927552203642,-0.266954401504816, 0.022994879777661],
  [-0.012944450590755,-0.269706158022531, 0.231150604011524, 0.373235455307486,-0.309144819114533,-0.242748663690248,-0.462676610219048,-0.098291689818519, 0.021843369155652],
  [ 0.151881353135695, 0.353873751449802, 0.075238516253983, 0.145510128341820,-0.381210360547611, 0.320254341113048,-0.363200337385969,-0.305924517879058, 0.025802299002075],
  [ 0.126323476123540, 0.078406698804736,-0.167191737535725,-0.470515128328887,-0.295556301202070,-0.219326340066498,-0.205000838091688,-0.447450604622313, 0.023641026376340],
  [ 0.097873699545049, 0.197084602665071, 0.165382571266618, 0.358586569585142,-0.435414638188515, 0.306548599671272,-0.047529486964760,-0.416143272098530, 0.028385680146732],
  [ 0.096809712154292,-0.098825510831280, 0.234338254014727,-0.521602705497489,-0.282638085365496, 0.398298891066342,-0.146246346616579,-0.239735492240054, 0.021402047545906],
  [-0.083827015170848,-0.327080655884901,-0.298144163152850,-0.144965338751532, 0.057499696020803,-0.608927891501106,-0.206643799590668,-0.164148850890480, 0.023955139967340],
  [-0.147555618342418,-0.659994565649125, 0.229208446293771, 0.068868423939491,-0.057635204229553,-0.300816316072143, 0.010758522300325, 0.249214729265626, 0.089948019210386],
  [-0.099051693335041,-0.393331079994985,-0.207254801048700, 0.061096081711885,-0.266718998702283,-0.056306467048864, 0.236356223928428,-0.574445581720863, 0.023669216178990],
  [ 0.009378029968047, 0.158759620932883,-0.079097539780675, 0.190465017180471, 0.264557546487170,-0.129370700598065,-0.031112898280400,-0.729661659870183, 0.017541459580769],
  [-0.149131114230622,-0.374511831162745,-0.186908527153805, 0.172902049680860,-0.085292825951049, 0.480754480227475,-0.228479404390098,-0.414504651250809, 0.023119540023362],
  [ 0.334174182273424,-0.192909374119220, 0.209437936911200,-0.389324709065764, 0.301616229577856, 0.124526926152568, 0.380853284821227,-0.308146892187242, 0.020844107708267],
  [-0.298750330507849,-0.011272433262943, 0.304690263573121,-0.462959774680202, 0.215828460673522, 0.089518798300159, 0.361276109434826,-0.330370582650603, 0.020844107708267],
  [ 0.065222425608444, 0.384583779741408, 0.315964855724072, 0.304259306045878, 0.450590714530949,-0.170486063358028,-0.169507388937317, 0.310375304206166,-0.399550571512112],
  [-0.078659617653014,-0.189821117394429,-0.545437366228576, 0.028768393750940,-0.428092561498530,-0.292366647047170, 0.280625668609615, 0.121536480600288, 0.024989625172508],
  [ 0.069993546673291,-0.016770891825284, 0.003719133794726,-0.186568897843977,-0.037723658386181,-0.433726135513543,-0.688045770678573,-0.061394596639398, 0.017904023742134],
  [-0.009077974920392,-0.039324234005193,-0.052529646356790, 0.537692829960309,-0.556718195504963, 0.235989571894397,-0.188873799163168,-0.125901873851181, 0.018272820791296],
  [-0.452981496847718,-0.000467314416938,-0.357584474306593, 0.239179496633290,-0.176533181318400,-0.096128906021089,-0.525852732420177,-0.065258434265706, 0.018408996546303],
  [ 0.280727618289437,-0.211027462524100,-0.468004435768925, 0.324539942853997,-0.077084879441459,-0.055546210943714,-0.503158158676268,-0.039495923988928, 0.018408996546303],
  [-0.008494606006576,-0.287427073148117, 0.663012352687190, 0.187051751647946, 0.009042275013805, 0.159979273200294, 0.166643434808958,-0.319016678885165, 0.023367070231926],
  [ 0.462284037129299, 0.292100007652740,-0.177623110480853,-0.055893051197355, 0.317699958475825, 0.480765659039749, 0.043496570019534, 0.211990420885357, 0.021509886624919],
  [-0.373198567580590, 0.531867154277034,-0.051886691086271,-0.153093926144024, 0.204457088008567, 0.434553699708899, 0.017654010355003, 0.182654368291973, 0.021509886624919],
  [-0.101664641179601,-0.200309548859742,-0.537785668470446,-0.408595885732254,-0.102616753514677, 0.371357873605178, 0.233237739855889,-0.087264499570265, 0.030503376210407],
  [-0.181869515713701,-0.723819906543392, 0.179805795209611, 0.192243888399208,-0.127212076680305,-0.209757212657469, 0.060972818996809, 0.165185978526863,-0.318200385042012],
  [ 0.350324969582620,-0.445576487797481, 0.007964880227264,-0.031367622988583, 0.164571166941499,-0.031126140547789,-0.353606949154940,-0.498608591406194, 0.025397762864323],
  [-0.464774970114670,-0.211658766886086, 0.130633799111415,-0.126197158470132, 0.054091000904936,-0.076210700120335,-0.378819046576763,-0.527228953535849, 0.025397762864323],
  [-0.180425134478962,-0.700182719129756, 0.150038676444172, 0.260958634116447,-0.208495077683343,-0.170225796501936, 0.090220221394376, 0.187710810863994, 0.184895982729281],
  [ 0.041846962301395,-0.132147707965269, 0.179100641877685,-0.058376198330422, 0.014514392412300,-0.622266316550757, 0.148949248350295,-0.517797426745468, 0.015149182327342],
  [-0.425346496643311, 0.300397975570134,-0.461152122341646,-0.072223764249315,-0.402049956747750, 0.161236743265293, 0.021572179857911, 0.236185831152213, 0.022623344633294],
  [ 0.427723019799602, 0.055583729676040,-0.589535293801505, 0.027023189452820,-0.286423323463560, 0.208421464500677, 0.047958725493202, 0.266139407754652, 0.022623344633294],
  [-0.158901901525551,-0.785809052765844, 0.147944953295891,-0.158472673016744,-0.169289811963965,-0.103506607002110, 0.086975309688750, 0.002071652440489, 0.025190386223920],
  [ 0.538872261175880, 0.237835159249172, 0.238501967218310, 0.100179785381108, 0.018142907460601, 0.109898089999921, 0.557316165544936,-0.034889394119442, 0.019339432647207],
  [-0.285758156577052, 0.474487940730932, 0.362605180699476, 0.004241464629288,-0.093629037346535, 0.064286383528291, 0.531809278086317,-0.063844397094886, 0.019339432647207],
  [-0.046914453469750, 0.202543479998087,-0.274101727818377, 0.599927129392220, 0.148164513871523,-0.091023045222295,-0.173336878516556,-0.446934111476763, 0.011867323473153],
  [ 0.069195751710007, 0.383455898806756, 0.328934262892051, 0.269861343426179, 0.464551607592233,-0.172759350208693,-0.208492912112833, 0.341590560198971, 0.273394663474532],
  [ 0.026406434541530, 0.122018393710251,-0.161025478094006, 0.039177378621611,-0.044479098485532,-0.178561974576892,-0.666986389525862, 0.465785840664368, 0.018159973407949],
  [ 0.078088647182454, 0.576694561194848,-0.081216590241044, 0.120669483168530, 0.195206246232939, 0.179747509767908, 0.481030556633979, 0.281100509865146, 0.011280303721481],
  [ 0.352980779539158, 0.126718568614404,-0.457226859311844, 0.077028480247051,-0.137384083287402, 0.347365547840135, 0.368797397361537,-0.334986659136858, 0.015456098370237],
  [-0.338031891259987, 0.325025673304245,-0.353232522993208,-0.003364619288797,-0.231045229467358, 0.309144465485992, 0.347423479971269,-0.359249981842779, 0.015456098370237],
  [ 0.050498474059808, 0.071647181969863, 0.038005047799050,-0.392100032615478,-0.225474613339056, 0.554119443984886, 0.398498108297828, 0.255909163906605, 0.021229943078456],
  [-0.621689371291133,-0.175657027781655, 0.133048252832548, 0.356300144427109, 0.166824706380479,-0.387533632705689,-0.083211965729737, 0.017695965489587, 0.025488584616086],
  [ 0.342492172160080,-0.452358249563980,-0.012056784946176, 0.468473981563348, 0.297511671035929,-0.334203116878857,-0.053388581109144, 0.051550985700425, 0.025488584616086],
  [ 0.416882592671043,-0.057375870874566, 0.356791388677753, 0.572524383300957,-0.184219683077622, 0.141118506434907, 0.020659835481025, 0.246645463218166, 0.017908047900416],
  [-0.350777558543109, 0.162927559736900, 0.472320830202257, 0.483214039867034,-0.288269771705147, 0.098657921992048,-0.003084887805850, 0.219690840293751, 0.017908047900416],
  [ 0.561826482982732, 0.093809782294186, 0.414868889744532, 0.098452245009530, 0.179529567140780,-0.080588326593953,-0.449893478985647,-0.030129409010613, 0.018386084036811],
  [-0.294138566919032, 0.339454989588877, 0.543687826123136,-0.001131577927285, 0.063510467851233,-0.127933204693990,-0.476369587223138,-0.060184655619530, 0.018386084036811],
  [ 0.153765180030650, 0.459085194465065, 0.433243073041312, 0.121476938379587, 0.037867816941743, 0.433213791010593,-0.263095848089009, 0.230546826083111, 0.019980054778737],
  [ 0.115144861233420, 0.587421701049157, 0.153084038434036, 0.269806486045424, 0.455318260132205,-0.127358891395165,-0.267205648906578,-0.037668872562892, 0.034174784691335],
  [-0.491971016204851,-0.191974367625817,-0.008213475765136,-0.469997491179820,-0.005565690955988,-0.282079548086375, 0.344553981953154, 0.234503788021287, 0.021659076095437],
  [ 0.362175609192649,-0.437097722697275,-0.136758747336336,-0.370625225553525, 0.110206935684778,-0.234835250128601, 0.370973843964235, 0.264495184830589, 0.021659076095437],
  [-0.058507362595585, 0.334881592046906,-0.100272715448239, 0.543481103332183, 0.314674809587784, 0.280856457234300, 0.203678550925210, 0.336225724194035, 0.014484062123844],
  [ 0.177790116796660, 0.228562747045272, 0.644360018510826, 0.077773835334011,-0.343395690935146, 0.312456949739307, 0.187344590768751,-0.022923103651352, 0.019224901488172],
  [-0.143616351448728,-0.170990184755837,-0.726328204249639,-0.147507935930882, 0.079793101803127, 0.146672247045813,-0.174758024726996,-0.316835050748849, 0.021345518083461],
  [ 0.085194098045781, 0.333174559788522,-0.265699201738857, 0.251231106712228,-0.316077285542230,-0.262041265147632, 0.415056121326261,-0.407178034977994, 0.018052393668181],
  [-0.122100371809075,-0.228284946004607,-0.392656601413016,-0.413104242221450, 0.221961912105163, 0.478252274600371,-0.014818740554240,-0.299742416977112, 0.255097699543233],
  [-0.319959659809552, 0.648103578135570, 0.029029146410385,-0.251485695673311,-0.038632260792394,-0.029220875493952,-0.119790206244708,-0.399892439985017, 0.022225459202700],
  [ 0.667953444476992, 0.364591863119331,-0.119647385818684,-0.136550905210169, 0.095271323879456, 0.025422273196805,-0.089232773693778,-0.365204140525920, 0.022225459202700],
  [-0.554064036663723, 0.203203233619761,-0.218003306721359, 0.281053771894986, 0.052909907082798,-0.289143478144816, 0.338558219861831, 0.296454995105541, 0.022635685516470],
  [ 0.382427744979792,-0.065551568761477,-0.358941158392366, 0.390006154677058, 0.179843749779778,-0.237344529988362, 0.367525124266584, 0.329337752932805, 0.022635685516470],
  [-0.197628984793329,-0.755766744338366, 0.200451610606807, 0.218361840238245,-0.029915529214302,-0.250027157796446, 0.036795885544177, 0.064007057702262, 0.077067506682461],
  [-0.495480736609435,-0.145434773522645, 0.268996583278410,-0.283487690194122, 0.561294238917058, 0.002733030142623,-0.110845947882953, 0.151095827444480, 0.020468128604603],
  [ 0.290924022807346,-0.371117539619972, 0.150646161514384,-0.191996580449142, 0.667885006700178, 0.046230410644488,-0.086521429573255, 0.178708624230297, 0.020468128604603],
  [ 0.089300405803689, 0.257522877550296, 0.253266192707066, 0.388485366062833,-0.213606136103469, 0.490168328746584,-0.278076510613564,-0.342779635572604,-0.403155898047242],
  [ 0.032287607784204,-0.070913401619298, 0.150669798576421, 0.232898943263115,-0.645569429969656, 0.406801825280819, 0.322547269906570,-0.057954621611203, 0.012273915419016],
  [-0.267076165468882, 0.335458737019059,-0.109768203881771,-0.158487104381769,-0.360075733637197,-0.620790428952648,-0.158905302220274, 0.110020448600819, 0.016344137257445],
  [ 0.519956332191594, 0.109595822338542,-0.228213097462008,-0.066922962946864,-0.253399881041757,-0.577258327184268,-0.134561367153215, 0.137655286973172, 0.016344137257445],
  [-0.035396247371107,-0.066331429399941,-0.031829744174080, 0.132884418591496, 0.059431488109506,-0.611388481357391, 0.603016253989448, 0.091695887525287, 0.016743575245477],
  [-0.000551489739699,-0.169501443569071, 0.608182576165913, 0.053584728974870, 0.105495560424348, 0.207976609974702,-0.220591716690780, 0.518990322974409, 0.020322402808957],
  [-0.456070683363380,-0.114265503089072, 0.110111434317192, 0.073379753191010,-0.496228488317487,-0.188712915366292,-0.328761057572346, 0.383043459291922, 0.014583124222344],
  [ 0.429495071937927,-0.368405533174455,-0.023162276688092, 0.176407351554936,-0.376197254211007,-0.139730772066026,-0.301369361157329, 0.414138066679279, 0.014583124222344],
  [ 0.090029614851411, 0.236851390773159, 0.285580785258305, 0.376431880001962,-0.203315157356398, 0.478935392235805,-0.303838898991941,-0.353393614089884, 0.333696924289927],
  [-0.304996947407758, 0.319744976736128, 0.031293428568370, 0.251344211778430,-0.234970877281076,-0.483275258582915,-0.349561734640978,-0.326162291837991, 0.016124904412263],
  [ 0.488356665115096, 0.092068025874019,-0.088102764709665, 0.343643757986337,-0.127438248987934,-0.439393525234774,-0.325022279299698,-0.298305502036601, 0.016124904412263],
  [ 0.193781362080389, 0.150324325683549, 0.554049171490486,-0.196392518678214,-0.044860589321002,-0.302214347271863,-0.110318416328813,-0.518388406966602, 0.022186081302112],
  [-0.102549797430281,-0.537243032095846,-0.316857907632791,-0.091778723201869,-0.526323660863734,-0.109350018044560,-0.279216970940151,-0.074410201243432, 0.014421406661723],
  [-0.428973547899477,-0.162897830872129,-0.080286900717617,-0.087654715743438,-0.350068338298923, 0.173640964230952, 0.614187547237696, 0.174966127524823, 0.016943446319338],
  [ 0.259270821761849,-0.360410487345971,-0.183864620016447,-0.007583683107842,-0.256782412818236, 0.211708927155830, 0.635475837486331, 0.199132247694972, 0.016943446319338],
  [-0.012155676294445, 0.111293142674420, 0.003890856896801, 0.316957370367987,-0.214709165878387, 0.380661188875940,-0.230377405350331, 0.654406679526888, 0.015575718523897],
  [-0.063749042426653, 0.152088106563431,-0.607847940498482, 0.208119963612121, 0.047291179055407,-0.366215245258843,-0.255811211114070, 0.383413304685719, 0.012581440282948],
  [-0.243315935866010, 0.374500032425955, 0.400408789507529,-0.377415436735654,-0.285044249216978, 0.006835562648635, 0.032189717891412, 0.451985499510802, 0.019505843254027],
  [ 0.590803500670914, 0.135124088372915, 0.274877520865501,-0.280373154126355,-0.171986145106272, 0.052972122836744, 0.057990112997827, 0.481273687584939, 0.019505843254027],
  [-0.638455421296448, 0.275917375452024,-0.354403332479477, 0.410460002831463, 0.004993815249941, 0.074577291272875,-0.029350544031278,-0.067772058297280, 0.044384319605394],
  [ 0.438509516776682,-0.033150471993902,-0.516481769975907, 0.535755171967802, 0.150967651560204, 0.134146047867482, 0.003961377140827,-0.029956908243363, 0.044384319605388],
  [-0.068145983469990,-0.432567114603041,-0.064566866409410,-0.301007210660544,-0.247990983640246,-0.105393354367637,-0.349503193858131, 0.557159486851713, 0.013929764087056],
  [-0.044661066181445, 0.208952369458128,-0.489819498759703,-0.157273136015289, 0.115276769207649, 0.036765167231562, 0.536544427972272, 0.425873580703361, 0.016876784945950],
  [-0.005136942593317, 0.070125556636253,-0.432832738407135,-0.511527471359640, 0.073650665851774, 0.453899987413120,-0.112787754337560,-0.340795218415689, 0.036740488814711],
  [ 0.500832080206290,-0.222868427547962, 0.249962661364460, 0.050072433331761, 0.012427319922097,-0.325366027698136,-0.089807846365834, 0.561048041169716, 0.012771357638073],
  [-0.433549961918927, 0.045280920905724, 0.390583006612963,-0.058634500262102,-0.114220564745780,-0.377048282585011,-0.118709493793273, 0.528239361999650, 0.012771357638073],
  [-0.113881390559972,-0.226446691262915,-0.408157544128100,-0.434574429073086, 0.165359206176950, 0.494401461593467,-0.014189076424141,-0.321588562183674,-0.319312464626267],
  [ 0.098912028798652,-0.077429669636113, 0.079280636591938,-0.231902480654997,-0.568378241960435,-0.456199834620758, 0.230976739381181, 0.367563380106363, 0.015158406260234],
  [-0.048984001798150,-0.395248371144153, 0.258109880233927, 0.002376925690615,-0.457244828123605, 0.498918252560110,-0.093517439489473, 0.324547311678568, 0.013188267158371],
  [ 0.104756471403773, 0.164622368469027,-0.280770805256110,-0.672537919388864,-0.222962903042421,-0.106028453682044, 0.006008705105779, 0.409409065004639, 0.016766004129659],
  [-0.738675948572696,-0.355929981348115, 0.335412289142673,-0.038785507669556,-0.082749860477759, 0.070885258526688, 0.000000000000000, 0.000000000000000, 0.038271230156553],
  [ 0.484997018698705,-0.707100160248280, 0.151254945174900, 0.103577819103319, 0.083109055729261, 0.138568684942781, 0.037849790633960, 0.042966465516590, 0.038271230156554],
  [ 0.112650349200626, 0.542204162322499,-0.128337266710720, 0.134697356041840, 0.223898679517268,-0.591409940097781, 0.218280040203049, 0.101933838240653, 0.014539882258931],
  [-0.484264708943708,-0.122468362347874, 0.038004083928075,-0.465175924459905,-0.026887356102748, 0.445484134741214,-0.183395322713513, 0.320165664165400, 0.015969207581883],
  [ 0.360434364778875,-0.364880455096323,-0.089119373097912,-0.366902796366490, 0.087604731763755, 0.492205872598618,-0.157267685718806, 0.349825331898294, 0.015969207581883],
  [ 0.162263232791939, 0.243776748919560, 0.209414275765908, 0.205805252589855,-0.700977331986352,-0.029066498339682,-0.036953390523644, 0.371112402230402, 0.011142049236904],
  [-0.483458861161784,-0.042961712060413,-0.077316530369706,-0.103131712431549,-0.590668227819945, 0.042666965134147,-0.255358384978886,-0.368134340509835, 0.015194038075796],
  [ 0.514678230308105,-0.329407511185948,-0.227531727237779, 0.012992546841670,-0.455378864856923, 0.097875619889608,-0.224484711255119,-0.333087049224894, 0.015194038075796],
  [ 0.096463267048136, 0.526011204533923,-0.337934027081985, 0.494537360953251,-0.309135462358121,-0.236556299612560,-0.048999489223837, 0.074043182553153, 0.017561327087763],
  [-0.338140658993665, 0.203554002486142, 0.153112874191703,-0.217110659408068, 0.187001911272479, 0.227231916985471,-0.686661408473418, 0.140645690203488, 0.014686101965094],
  [ 0.402986886027815,-0.009135089725626, 0.041576471996885,-0.130887145696280, 0.287455720971756, 0.268224937996841,-0.663737373079653, 0.166668681605814, 0.014686101965093],
  [ 0.043042904410197, 0.280025795415624,-0.058964796990547,-0.155784414583911, 0.071181567094646, 0.709069664287532, 0.292495630898823,-0.323131144522910, 0.011618831331200],
  [ 0.293271892476219, 0.555938889769380, 0.394009601945369,-0.026404646749185,-0.368317002652025,-0.337359053723221,-0.072981840940170,-0.014808976814554, 0.012956152243385],
  [ 0.064269416325463, 0.156751211852191, 0.190523824561776,-0.125663925657133,-0.089896516855663, 0.528781184029942, 0.582868243740347,-0.315667686363877, 0.008089980816065],
  [ 0.079077570077526, 0.390176572208056,-0.204432520578638,-0.250897819785308, 0.296324106127953,-0.054726278641276, 0.414658842170717,-0.530983709817872, 0.013836008583404],
  [ 0.110077418113590, 0.569663396727954,-0.326336132615741, 0.069087563521133,-0.053842657081477, 0.333224467762580,-0.496671935681488, 0.013795527792222, 0.015122237640483],
  [ 0.039840658360175, 0.064520615108091, 0.602347769992424,-0.204058760312410, 0.454327342047429, 0.371134906115151, 0.140050883627436, 0.188710180695140, 0.010615296366290],
  [-0.026039594245903,-0.419133888269171, 0.323826721555395,-0.029950302787098,-0.314162101290948,-0.191768968786119, 0.593729541141294,-0.205063494923841, 0.013477333229346],
  [ 0.578301157774041, 0.140449804777703, 0.176428759183763,-0.225124402850751,-0.422951636717784, 0.028915605430089,-0.444829034614767,-0.005156119948805, 0.012794963943624],
  [-0.149412101194166, 0.349289259578875, 0.285946370936313,-0.309787285217481,-0.521587249066958,-0.011335448677298,-0.467338148757352,-0.030708099508463, 0.012794963943623],
  [ 0.023329287594945, 0.080462068802931, 0.102020375416932, 0.384904418613449,-0.281961556197521,-0.371466082504747, 0.252826809991029, 0.606018708100218, 0.011347576143268],
  [ 0.191624040776858, 0.621756652947933, 0.199535822576079, 0.286338576076472,-0.132208808374311, 0.291882455544908,-0.012263393794435,-0.407860330730939, 0.021303382001189],
  [ 0.005690731505400, 0.338515596909787,-0.265311943866696, 0.455384965176472,-0.255571650518701, 0.236900770659508, 0.540549272553554, 0.095856877131324, 0.015130778117663],
  [-0.096434132607405,-0.319584187658522, 0.355286710017191, 0.138992531882016,-0.026042594230487, 0.739249397292349, 0.100693363284401, 0.043984628407038, 0.013442119835648],
  [-0.225629202228104,-0.744197740569476, 0.055924657690537, 0.008967172404109, 0.100396272987582, 0.170054652813707,-0.355121143998732, 0.210824973844591, 0.016731375317882],
  [-0.048739950473566, 0.168707931449451,-0.391714261440386, 0.400826794504520,-0.229454095909391, 0.505775970870770,-0.368262475565292, 0.173388126096782, 0.009768946293249],
  [ 0.419023986218372,-0.333559718847628,-0.068874981071741,-0.241109121041885,-0.592496712087779, 0.209611236331350, 0.146608471060925, 0.230088391508227, 0.016365096138684],
  [-0.353131020419464,-0.111966352750552, 0.047330916220342,-0.330942400414239,-0.697156041802604, 0.166902033814500, 0.122724716070918, 0.202975942060114, 0.016365096138684],
  [-0.025325442538423, 0.064022651212966, 0.203954863657340,-0.221382860296335, 0.379126940889891, 0.306568042747422, 0.329318396626820, 0.615682486220474, 0.015773274596678],
  [ 0.048414867481963, 0.069620074376845,-0.326697906968307,-0.338973549542012,-0.486464981355162, 0.533770779762546,-0.223326330223965, 0.146814192120565, 0.011388384714327],
  [ 0.122538657832313,-0.250299358320985, 0.661314350936776,-0.341885326402066,-0.403011259492751,-0.089492754570045, 0.139713558661592, 0.005235976547189, 0.016196043536626],
  [-0.742860010150670, 0.259256760072960,-0.273589826668510, 0.373503159393890, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.035884145617179],
  [ 0.540028939653258,-0.108907246210731,-0.466658912870762, 0.522755732310897, 0.173885160920817, 0.070958762803826, 0.039681417711612, 0.045045698726420,-0.035884145617172],
  [-0.101830255215054,-0.465610343526027, 0.069908222404135,-0.324657730231724,-0.096436564827092, 0.485727487769413, 0.411459381074195,-0.285398340575384, 0.013025264799541],
  [ 0.569056163028079,-0.119211857848447, 0.114544916122442,-0.221509728929169,-0.365384295165602, 0.074297629903732, 0.337175749660339,-0.427544858444328, 0.013388197009566],
  [-0.324442167843624, 0.137204666085128, 0.249012444501268,-0.325460211003270,-0.486490725359622, 0.024876722399903, 0.309538688403115,-0.458918000002023, 0.013388197009566],
  [ 0.304334772589772,-0.388360080822565,-0.031378208504745, 0.423882767926784,-0.066277331822879, 0.415535435431214, 0.358155362298915,-0.326204768763610, 0.015203322015657],
  [-0.542214849888813,-0.145416916819712, 0.096023747885781, 0.325394345155538,-0.181020246519156, 0.368711340584725, 0.331970485433063,-0.355929414265436, 0.015203322015657],
  [ 0.006424914346977, 0.275679173300205, 0.110184546175107,-0.201420977334979, 0.794720088008062, 0.216446539626480,-0.029135881546467,-0.173249170678056, 0.014061980594307],
  [ 0.048375354945642, 0.311312564553378, 0.142837099153601, 0.555752708827339,-0.144024317567140, 0.553809305024136,-0.150485565929153,-0.246386936124381, 0.051933718280381],
  [ 0.398913156346625, 0.154697939095983, 0.450859718071605, 0.429228577841512, 0.499323886207276, 0.095360352681948, 0.006677286374686, 0.104011536277395, 0.016568176795360],
  [-0.325002851863440, 0.362447657289637, 0.559805860458805, 0.345007471394476, 0.401202960307962, 0.055319330951794,-0.015714373881095, 0.078592888455976, 0.016568176795360],
  [-0.059313200529412, 0.015248197598188,-0.200277259128174,-0.008616175089064, 0.122853040137504,-0.029593330305762, 0.862362343735931,-0.203292417274407, 0.014356415267024],
  [-0.398031829986732, 0.246428215837949, 0.383120588227036, 0.020908143462890, 0.294863865698739, 0.359293076766317,-0.035272811842798,-0.511588344200339, 0.013444557240224],
  [ 0.448068683283897, 0.003613937383052, 0.255786220776613, 0.119344316423413, 0.409545907295351, 0.406092330621103,-0.009101826506748,-0.481879468136766, 0.013444557240224],
  [ 0.480346249307802,-0.714067217670021,-0.201710862834287, 0.155933121430907, 0.181668264626671, 0.074134878619679, 0.041457558859073, 0.047061945212508,-0.216345377451559],
  [-0.859964838685170,-0.329424182201256, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.216345377451769],
  [-0.017841133226184,-0.290229512646991,-0.143693051920573,-0.373434756964056,-0.236461596451403, 0.257949612306110,-0.679957839744204,-0.137091600269775, 0.015610350089533],
  [ 0.071291786755292,-0.021014800320419, 0.271053552196236,-0.569582117075333, 0.232253099116033,-0.110191637224938,-0.395406528190767, 0.472216138835854, 0.015100388239144],
  [-0.020074289602562,-0.042796179839724,-0.135693621706726,-0.244654718588215, 0.244931548222751,-0.654235747367839, 0.006553077354679, 0.530304485790905, 0.018261549282067],
  [ 0.143697030098981, 0.057179044312480, 0.058480769291626, 0.121720883353313,-0.749103377851162,-0.371544581573953, 0.030958804499861,-0.328079633946465, 0.013792158135851],
  [-0.073189520277250,-0.373439478491634, 0.154777352001351, 0.403067528535415,-0.113806156033523,-0.296991523921469,-0.107196856050696,-0.638285479248321, 0.009971404638801],
  [ 0.530947077552171, 0.311298282215933,-0.003196801046740,-0.232585479449570, 0.507510886690417,-0.134303104226153, 0.050267353934313, 0.375666213135846, 0.014708740122023],
  [-0.329067787956212, 0.558105707283776, 0.126231614584590,-0.332640461951071, 0.390942867840401,-0.181871984493386, 0.023665979651958, 0.345468766554170, 0.014708740122023],
  [ 0.102763615032850, 0.164419377312866, 0.232787682475475,-0.426953645221914, 0.397668745750850, 0.085539165575301,-0.509330039652560,-0.391613049765370, 0.013427443095552],
  [-0.054966047948275,-0.417396640794734,-0.351052142377149,-0.607852892054539,-0.381558931792764, 0.081034124082782, 0.135285434533591,-0.110548956151005, 0.013888418592399],
  [ 0.074552326021223, 0.285662244408441,-0.673438126330242,-0.104175363617564,-0.422320855564856,-0.234605729063665,-0.098995573451535,-0.242697857852444, 0.012887148999075],
  [-0.845640709396912,-0.368895222152260,-0.049575592624835, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.183088208021285],
  [ 0.436688348144205,-0.736898550320693,-0.242560417529544, 0.149187434495793, 0.173809272079280, 0.070927794213544, 0.039664099518356, 0.045026039395656, 0.183088208021074],
  [ 0.151345585457982, 0.600086176264452, 0.368253473012210, 0.301411739922080, 0.215399173478155,-0.106666047503872, 0.098909398195368, 0.423386508218510, 0.022448218069724],
  [ 0.075910402579334,-0.021483222702400, 0.589436182510592, 0.180532702563965, 0.129817957847897,-0.658383624305515, 0.149183923488330,-0.004710546250340, 0.020116029982045],
  [-0.121300749672810,-0.441227144147647,-0.265639894913665,-0.614625994320690, 0.298419460214644,-0.021804655243764,-0.324620469562949,-0.085313062249905, 0.013760701545194],
  [ 0.133340083194044, 0.375862336976080, 0.439500160335826, 0.561082533678680, 0.010800697893600,-0.416025354852014, 0.057826566768193,-0.138142594620973, 0.013398844529543],
  [-0.482976925468951, 0.567268777236570, 0.006838621673546, 0.319675919784794,-0.006740171113172,-0.048848958789694,-0.297929839679185, 0.346968845368841, 0.014254628812731],
  [ 0.585623289237374, 0.260601441593821,-0.153980962126301, 0.443997928707672, 0.138099894991245, 0.010257130774067,-0.264876650240647, 0.384490287375181, 0.014254628812731],
  [ 0.630662353883260,-0.226802479813289, 0.001773924148249,-0.603274914548794, 0.013590609963611,-0.130794721308029,-0.135570735115289,-0.143370766326839, 0.013799036562672],
  [-0.438673656506692, 0.080076014781862, 0.162704241928842,-0.727682526671339,-0.131349187260067,-0.189941508978506,-0.168646683667839,-0.180918044108515, 0.013799036562672],
  [ 0.242893423006900, 0.475767193425543,-0.131930718434735,-0.421451902574093,-0.579237277389873, 0.062770393314435, 0.140424668458189,-0.184689930832643, 0.014340153186876],
  [-0.241624116721871,-0.432662542395780,-0.498026724518358, 0.212412949050050, 0.121387278457192,-0.263454118445780,-0.053265021968072, 0.500157721446884, 0.014383270478215],
  [-0.088259603096833,-0.007740022439631,-0.354759981392490, 0.366793284755251, 0.238944481879172,-0.665484968236242, 0.150221808602306,-0.291887559311296, 0.012989521058167],
  [-0.936362694179745, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.039664262121987],
  [ 0.703268570782820,-0.470542064789693,-0.246757219386255, 0.190756327715061, 0.222238679663109, 0.090690785070686, 0.050715919821383, 0.057571885700006, 0.039664262121988],
  [ 0.086978484913277,-0.307095422544001, 0.640525638223544,-0.197191891913719,-0.275145790374890,-0.035222619359695,-0.500766474809566,-0.029611576687868, 0.015996616017732],
  [ 0.180549575793009, 0.182978952941904, 0.686385303254241,-0.152094658612489, 0.190042943046954,-0.530486626405698,-0.027128256953895,-0.074701343927814, 0.191870234386630],
  [ 0.116881270495679, 0.086978676377441, 0.488546373785692,-0.041731558971539, 0.277911734598129,-0.672411414768943,-0.245017026392659,-0.183372658589086, 0.033680908560922],
  [-0.191426931803921,-0.359730682204687,-0.504078503730171, 0.567295193611379,-0.260907392847424,-0.212114897236339,-0.016098143815566,-0.173035502994669, 0.013858377394346],
  [ 0.489224293570741,-0.098745207744905, 0.106004139587111, 0.604064076826116,-0.019811925268686, 0.000013238333984,-0.083807501064958,-0.503606155105979, 0.011840127295707],
  [-0.471981528812213, 0.177102040363209, 0.250661344568206, 0.492236438030575,-0.150095555140649,-0.053152685315572,-0.113538842776678,-0.537356689706618, 0.011840127295707],
  [-0.287028980683254, 0.326247895492238, 0.171063572605251, 0.051893825398727,-0.383964840102474, 0.663321113050851,-0.195021429546883,-0.202481118966707, 0.017076879835450],
  [ 0.463929795231870, 0.110737432535123, 0.058047613847744, 0.139261114264274,-0.282178487032040, 0.704857916110667,-0.171793301441295,-0.176112926473507, 0.017076879835450],
  [-0.184257917656490,-0.231893139841163,-0.555209945723715, 0.047804634353730, 0.102574525839460, 0.372127545088054,-0.511543059645706, 0.282729618732592, 0.013403379709152],
  [-0.058345874194213, 0.108511891857411, 0.278432023564885, 0.278634239049274, 0.408776996909251, 0.572495587546287, 0.468653830561054,-0.073913639120067, 0.010758582427831],
  [ 0.297057079311255,-0.169855431593942,-0.228682373238349, 0.006549362224690, 0.562713078345081, 0.353288281309652, 0.529713920212481, 0.039843010765767, 0.011983145030488],
  [-0.568976919268393, 0.078679366795038,-0.098348104826873,-0.094205892188697, 0.445329214972543, 0.305386472587501, 0.502926366344046, 0.009434216152005, 0.011983145030488],
  [ 0.089325501486698,-0.063748147271532, 0.038954389605698,-0.542258814595932,-0.186981116638611,-0.423419963770780, 0.571753607359752,-0.216212781268196, 0.011157903126892],
  [-0.242862350311590,-0.581240249207892, 0.010388224616121,-0.089193126106912, 0.324793249727801, 0.390936240646959, 0.367556568841528, 0.312779944798453, 0.010429531828124],
  [-0.147139304045179,-0.354273630261353,-0.124417660155874,-0.314927360041270, 0.611800209187216,-0.455305392303835, 0.229347525467813,-0.041309214504864, 0.012233742215484],
  [-0.063983739371070,-0.160964746856973,-0.440831049736460,-0.490686626795944, 0.137897141374538, 0.100050909313454, 0.183887831738514,-0.608863582171321, 0.013310804031448],
  [ 0.000463452568333, 0.250429844044493, 0.028564890289532,-0.154512539448911, 0.674525117531978,-0.287368586253475, 0.520796612706590, 0.058086581150598, 0.011597418987113],
  [-0.168549307038377,-0.101877752184565,-0.308023726852816, 0.325654379678449, 0.375748378922484, 0.305983347508545, 0.265248828068412,-0.597770904602553, 0.012160406723265],
  [ 0.051607977650154,-0.210895492297680, 0.661993727669006,-0.280928935589203, 0.364754334814469,-0.438369661175328,-0.042464131547505,-0.105353089749101, 0.018821227593527],
  [ 0.175242487082827, 0.143944983745303, 0.652731971651372,-0.167016205965779, 0.156250210103290,-0.603603394063238,-0.033380736328481,-0.086254017198721,-0.443671833921956],
  [-0.083475876010416,-0.279929238857043,-0.420934084131831,-0.227280400711080,-0.521920027277296, 0.235285348878244, 0.354273882559599, 0.370373546922678, 0.089222065194096],
  [-0.235853868078508,-0.546329975119492,-0.473706034047754,-0.171098767338063, 0.182446659089450,-0.115028081351795, 0.478647812191003,-0.156323721167454, 0.008363479257780],
  [ 0.178671689777851, 0.132131451966935, 0.626030607419292,-0.201456471344944, 0.112850540355928,-0.639218357986842,-0.026856152106766,-0.062914732688615, 0.233372883671893],
  [-0.059462825385813,-0.243071567581868,-0.411374032284605,-0.207209912397807,-0.605796224083078, 0.249881690792648, 0.384968838373070, 0.235950886294117,-0.259714683524396],
  [-0.363733131181828, 0.392503463157183,-0.335886816407540,-0.499825758026525,-0.174713376530091, 0.023716370430139,-0.467174870968136, 0.105899650689280, 0.010152105825994],
  [ 0.541699788222509, 0.132661946025100,-0.472150447327078,-0.394486794084628,-0.051989309947637, 0.073797400259428,-0.439168657421581, 0.137691847910013, 0.010152105825994],
  [-0.409686228646458, 0.173961492052491, 0.647019973182478,-0.372261655880688,-0.032883906191479, 0.392886470063943, 0.042984394439603,-0.026968570262396, 0.010938748231264],
  [ 0.610546852651544,-0.118825423456628, 0.493479428032701,-0.253566727233867, 0.105400388443184, 0.449317291477996, 0.074541525762914, 0.008854570951730, 0.010938748231264],
  [ 0.369325715433610,-0.369950865562478, 0.047006193437225, 0.326272873969851,-0.155183127646417, 0.408099008473148,-0.567498447948436, 0.140995022151601, 0.011692639108839],
  [-0.498002945191970,-0.121044524519176, 0.177535302733554, 0.225366997289867,-0.272742471927281, 0.360125589798288,-0.594326047391703, 0.110540768453888, 0.011692639108839],
  [ 0.361474058560375,-0.055671795678179,-0.206210489386246,-0.121058864458969, 0.666124013783049,-0.211983065909056,-0.045232725851297,-0.486981657010575, 0.008816256940408],
  [-0.434322715285856, 0.172706294640274,-0.086446611185656,-0.213642650478606, 0.558260234847492,-0.255999934652093,-0.069847751338399,-0.514924232809991, 0.008816256940407],
  [-0.340748299062717, 0.307377916411741, 0.464676439220282,-0.203818120281294, 0.168666387448509,-0.605656718862088, 0.150953591327460,-0.182592629377081, 0.014763956540336],
  [ 0.596044048134563, 0.038536857602430, 0.323693353769050,-0.094830769404568, 0.295640969361218,-0.553841145915283, 0.179929792614294,-0.149699317880784, 0.014763956540336],
  [-0.426245256331675, 0.132638130181083,-0.464737192154857,-0.098999828614946,-0.198368218933460,-0.372100597644373, 0.254008850217615,-0.507558945067073, 0.016612051370875],
  [ 0.385058396770404,-0.100190130818675,-0.586834786775905,-0.004611956881420,-0.088402608662312,-0.327226017119576, 0.279103523575444,-0.479071880821286, 0.016612051370875],
  [-0.190447701820106,-0.288754085569560,-0.481323943031355,-0.377796689811582, 0.451881491767254, 0.022032439123171,-0.002537984930028, 0.475840674324744, 0.010383295859891],
  [-0.147017410913963,-0.394134186297825,-0.441761062144770, 0.049057529029011,-0.544004608748030, 0.459560081748667, 0.151419319243870, 0.152392012321752, 0.019869943334961],
  [-0.026768953053570,-0.338831319506276, 0.513974939499443,-0.293145991458066, 0.278073142801781, 0.425042769604328,-0.386158350540461,-0.235503685171406, 0.010883692749970],
  [-0.089558379918849,-0.040066100368923, 0.072225867241674,-0.057556397887916, 0.389458795636577, 0.805859172605779,-0.270758912503773, 0.189092523967394, 0.011199989798171],
  [-0.043028456850416,-0.213533415915997,-0.406476992945161,-0.202125109674018,-0.648109603220503, 0.236764281582306, 0.410336633470709, 0.175119224304711, 0.163475233094139],
  [-0.058411308170164, 0.265531896745386, 0.051943730848357, 0.335876390485014, 0.648791505283451, 0.194905602511457,-0.329584087304326, 0.422364632876583, 0.012480382956636],
  [-0.193990086933925,-0.514774314215190, 0.255292898126449, 0.041683532681030, 0.572922572037684, 0.225425929810597, 0.134337149746537,-0.411475694563881, 0.010375267281600],
  [ 0.128050133149741,-0.353807432448604,-0.399291620579216,-0.402248749603733, 0.099091494095694, 0.577846403028341,-0.025772049334426,-0.358837656084398, 0.033230205204724],
  [-0.353274222423806,-0.215676767984656,-0.326854443915031,-0.458246502556513, 0.033851893242628, 0.551223536891668,-0.040660035399942,-0.375738255247065, 0.033230205204723],
  [-0.153576824112374,-0.021335052203260, 0.035336658950398, 0.568947796505031, 0.699842161827673,-0.271567645415717, 0.054603575120139, 0.143940407044028, 0.019941290920856],
  [ 0.097734204831730, 0.168407410195147, 0.530292952061228,-0.020221786252586, 0.366729680599417,-0.247377181723041, 0.440910436111957,-0.481521606647977, 0.007635523817150],
  [ 0.142707679135782, 0.299690957322579,-0.083010385144658,-0.648116343775083, 0.331100967895269,-0.473054380981885,-0.165191197336890,-0.210620754085391, 0.010504955045028],
  [-0.492920119922479,-0.339623314396840, 0.053386310868915,-0.213597022333574,-0.392658417406437,-0.604065474043870, 0.052684354700790,-0.124616571468936, 0.009305285371701],
  [ 0.413639022657804,-0.599788035526036,-0.083046811634032,-0.108127032470286,-0.269781700434246,-0.553922150901340, 0.080725403789650,-0.092784829508269, 0.009305285371701],
  [ 0.117570727835336, 0.358620060575223, 0.176636964464752, 0.564391268681747,-0.272011786688153, 0.018282665865942,-0.615718930082614, 0.033326090189371, 0.010154176855581],
  [ 0.299859410752661,-0.318343226259716,-0.690611874338315,-0.302929436048517,-0.025489625686686,-0.258003145445527,-0.275337099216557, 0.210548537436476, 0.007889749940416],
  [-0.472464092713398,-0.096701504872549,-0.574380619022329,-0.392782318509001,-0.130171793775860,-0.300721667807614,-0.299226066031819, 0.183430171609273, 0.007889749940416],
  [ 0.131272590367875,-0.151862353755141, 0.081513286465426,-0.638503203722190,-0.452478066601394,-0.436439154695497,-0.277302733506191, 0.163605032998026, 0.008338746885269],
  [-0.262983667234514,-0.340112835060229,-0.459461269221973, 0.567372665964057, 0.071684820380937, 0.091853538024700, 0.477587782179752, 0.018599753983305, 0.011256315944037],
  [-0.619913200592255,-0.245024616061538, 0.150373484834286, 0.043603871217169, 0.208258374963127,-0.248789597455906, 0.433124385372882,-0.445802189596276, 0.010778100771135],
  [ 0.351827706554769,-0.523895227192514, 0.004130796410706, 0.156657172223907, 0.339969949872572,-0.195040960407030, 0.463181590908758,-0.411681739692825, 0.010778100771135],
  [ 0.091848264438198, 0.111515204780393,-0.334892762321783, 0.030717197274230,-0.749449578677718,-0.094725827848232,-0.461723956791495, 0.207441561015934, 0.010390710979192],
  [-0.004971194864426,-0.454410181737759, 0.342288855186414,-0.747374330110599,-0.036560530088564, 0.162175796814640, 0.029310552325327, 0.230863588008684, 0.008214550761250],
  [ 0.099039869674937, 0.060361664193396, 0.143028838182233,-0.238020271307526,-0.127900746251425, 0.275396031567698, 0.022142492904020,-0.885210880682089, 0.010031842104191],
  [ 0.068860011429982, 0.361096275563353,-0.251772253895994,-0.045102368422934,-0.124733331168530,-0.188652136209654,-0.007925859251909, 0.846149959199835, 0.008930882849475],
  [ 0.131278918865584, 0.169676142395848, 0.427094815703522, 0.260253097099384,-0.177967621313854,-0.486836205608363,-0.441472424555994, 0.459027410357931, 0.009286794732239],
  [-0.152478650351569,-0.079100434160595,-0.000702719720985, 0.551400943478026, 0.605632248995070,-0.181348495951366,-0.443099365441693, 0.204196516026112, 0.388527179183875],
  [ 0.148745127544995, 0.791125013227692,-0.535017231189848,-0.134825418380452, 0.056513623439655, 0.053060096187113, 0.144685201553002,-0.045847810723627, 0.009088345681044],
  [ 0.253552026991733, 0.674535430462352,-0.054430061676340,-0.309899085287395,-0.029033053532386,-0.344664925848442,-0.469957569294353, 0.154488510589446, 0.008766941411590],
  [-0.035420878950735,-0.131344132521759,-0.155975770452466, 0.474395406506351,-0.310750640598717,-0.752569365943747,-0.129195480567203, 0.193781294351354, 0.010204490353673],
  [ 0.229625062215201, 0.683873708078266, 0.368028731030168,-0.299950842493006, 0.309080096698929, 0.201249164465613, 0.287842777472566,-0.142726358264978, 0.007845977588374],
  [-0.156320527378093,-0.094719731947991, 0.003957428573552, 0.514811395170623, 0.634695528285055,-0.200009554764419,-0.435292766662571, 0.237490901943784,-0.682708666527216],
  [ 0.237747274576073, 0.485616934772217, 0.277544224155695,-0.665264632089279, 0.086173488204922, 0.338343684897864,-0.215178610204122,-0.084206824754116, 0.011708402356297],
  [ 0.124895531101857,-0.249427836420235, 0.333496416273627,-0.157961327897174,-0.610280679088181,-0.394227685007026,-0.308849666877788,-0.393937940644696, 0.006468411314684],
  [ 0.194930556010835, 0.647576203174667,-0.073544814394907,-0.053595662481858,-0.419575496207462, 0.461014248696614, 0.208201049521706, 0.313532545860357, 0.007708370768865],
  [ 0.497226988341037, 0.319227415967627,-0.187989400254026, 0.504907325359190, 0.412211814722174,-0.095590778251742, 0.382154293126031,-0.181428226621746, 0.009889907070688],
  [-0.463551725931689, 0.594952092411994,-0.043396473145591, 0.393129376744844, 0.281986075880054,-0.148733077827609, 0.352436162421652,-0.215163764302146, 0.009889907070687],
  [ 0.063674621793627, 0.365557623129361,-0.239646079100562,-0.421667172990992, 0.110135317764294, 0.471669044463483,-0.232075853436922, 0.580599295303574, 0.006844705468647],
  [ 0.604607739985362, 0.288292619439219,-0.316973560825345,-0.105111035309474,-0.153172452322275,-0.399399292647420, 0.402278932017102, 0.312445557480237, 0.007081250219139],
  [-0.337305282595775, 0.558603211807526,-0.175219836483466,-0.214694130639554,-0.280841100126876,-0.451498098831220, 0.373144341604772, 0.279372445229828, 0.007081250219139],
  [-0.174982324823771,-0.025318521516138,-0.599339993244187, 0.117329806829446, 0.088807849583562, 0.724494903591325, 0.208150836426875, 0.151498875960711, 0.009922495926243],
  [ 0.154381871314872,-0.408353630714025,-0.067894627808871, 0.495530023868017, 0.641053898165635, 0.330574569133439,-0.204269464351382, 0.071882379942309, 0.010656258575349],
  [-0.617521595905393,-0.186832451503993, 0.048273413918628, 0.405726008841003, 0.536428662572605, 0.287879279688231,-0.228145438901235, 0.044778762723068, 0.010656258575349],
  [ 0.136828829970142, 0.116618004254620, 0.269173268772086,-0.251573179433228,-0.420273091595911, 0.362365641128499,-0.497686560775291, 0.533469001033687, 0.007252339109035],
  [-0.160486811414914,-0.115936207953015, 0.003933587003305, 0.471069519060412, 0.658515520599854,-0.225621246554376,-0.433256850234049, 0.274172853678674, 0.294774668147566],
  [-0.558934013816825,-0.229022328243139, 0.194791344982752,-0.320595807763630, 0.105674168256504,-0.422376259201891,-0.558045236427178, 0.142914020882260, 0.007243854982457],
  [ 0.458617833493961,-0.521039782103483, 0.041654313633515,-0.202212816538397, 0.243595043435881,-0.366093741385393,-0.526571039145701, 0.178643016723616, 0.007243854982457],
  [-0.269299268570927,-0.553853239364759,-0.413553357194345, 0.223698070268346, 0.403516828511118,-0.188920347484811,-0.257814484493101,-0.403795340470399, 0.006285061163037],
  [-0.067300781208188,-0.084413474271919, 0.334461377588587, 0.372972589089309, 0.654359292052582,-0.263654171040152,-0.280704590168169,-0.438833936016449, 0.006569435431907],
  [-0.041248523135387,-0.541335313578648, 0.191151654582698,-0.583556800034274, 0.109548568767297,-0.235937788223296,-0.008376510830429,-0.540666477827568, 0.007219523921966],
  [-0.012499239265232, 0.003026605818520,-0.145758641374996,-0.811754903768837, 0.430903787111046, 0.329335299784420, 0.248303490380649, 0.044719235785829, 0.007021371916595],
  [ 0.192576836619189,-0.272313512829042,-0.336020178069005, 0.056255446881761, 0.217188950434050, 0.083674852913454,-0.132397636425253, 0.863434877980553, 0.013045503794398],
  [-0.487061177490291,-0.077270711863705,-0.233737677036871,-0.022814313812294, 0.125069546436228, 0.046082922105231,-0.153419720943706, 0.839570950217146, 0.013045503794398],
  [-0.159524157636080,-0.430430016736873, 0.501124508123703, 0.650514175185264, 0.272174659733565, 0.118162209359070,-0.303231492337727, 0.048052378860949, 0.012464234434745],
  [-0.015471330856602, 0.559728761623387,-0.431642750686866, 0.178716595656844, 0.538583471157675, 0.399241816846651, 0.147817560500548,-0.265015086787742, 0.005560058123768],
  [ 0.253880176324207, 0.606059732381976, 0.101422031649422,-0.068852853011262,-0.071170153438789,-0.566512025641480, 0.131666049629429,-0.563051288315943, 0.005340906982964],
  [-0.421151583132123, 0.738566966008012, 0.114511778547741, 0.200141889210508,-0.575916606958426, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.006138450980265],
  [ 0.813550907611288, 0.384231529858203,-0.071305459690935, 0.343788401684291,-0.408562728569289, 0.068293488058616, 0.038190948088097, 0.043353741898922, 0.006138450980265],
  [ 0.473526899144989,-0.010003477113394, 0.042885696789022, 0.281719490080826,-0.064078575523078, 0.612244959058944, 0.372124599256100, 0.539725666229160, 0.005592404749760],
  [-0.504196684746826, 0.270584045086930, 0.190028751477615, 0.167970158527389,-0.196601053596565, 0.558165410016378, 0.341882341775567, 0.505395148373792, 0.005592404749760],
  [ 0.035820346975427, 0.121473797281753,-0.642897023962033,-0.417969210779990,-0.120336361039576,-0.586715285346265, 0.299160331516502,-0.272736719185536, 0.008646454061263],
  [-0.072199511617513,-0.118274312361840, 0.391318054650463, 0.657465668200372,-0.121491945433968, 0.221660742975843, 0.689137637590821, 0.101086311621376, 0.004297575443006],
  [ 0.021299645102916, 0.199581381172939,-0.528702988958282, 0.246894685487373,-0.444417731928590, 0.318524471770306,-0.198699993441506,-0.670697213859753, 0.005855001457664],
  [-0.001051073914488,-0.566294340784026, 0.481417363641879,-0.018528381566228,-0.571716430298062, 0.219097405472476,-0.140267643147275,-0.488313469491626, 0.006377250231720],
  [-0.086995849558214,-0.262403810506735,-0.001766643171618, 0.746455845414064,-0.470571109134278,-0.333841165960197, 0.439580204334233,-0.192738497756545, 0.004495047495315],
  [ 0.642072842064645, 0.149877665181594,-0.382731294231495,-0.552893724642475, 0.084526756185523, 0.179406902003524, 0.522957354606155, 0.038812449772780, 0.004894232852583],
  [-0.463294914149679, 0.467096565232825,-0.216378358817750,-0.681493305814099,-0.065296851068547, 0.118267137383830, 0.488766897461762, 0.000000000000000, 0.004894232852583],
  [ 0.195739165978282, 0.437150696050674, 0.206456975323676, 0.167058440570719,-0.513675691585285,-0.310168816843618, 0.717501739220992, 0.169081306361398, 0.004178005639416],
  [-0.060165836400933, 0.095972050525761,-0.888374019646671,-0.075042137839380,-0.077155097449317,-0.370487192675146, 0.274883970879392,-0.421796832708818,-0.095330733631729],
  [-0.210878420904100,-0.398184417664665, 0.132066619514366, 0.622184154694916, 0.325640070163210,-0.013387918640516,-0.519640354989723, 0.477690475429404, 0.006757625992301],
  [ 0.512671170946585, 0.121254208361446,-0.386523485550847, 0.257587290617555, 0.481073378280590,-0.564314435141605,-0.404094038285820, 0.108403796309671, 0.004163211458173],
  [-0.522752763090832, 0.418400601130286,-0.230696784567022, 0.137125043095232, 0.340730087133781,-0.621585488375017,-0.436121042370170, 0.072047263194397, 0.004163211458173],
  [ 0.279944281978768, 0.273687903726081, 0.481042702503811,-0.646269879602044,-0.477422736797843, 0.048546527323719, 0.412604006123727,-0.129740633663458, 0.002900271718444],
  [-0.068840273314171, 0.099352212551043,-0.912969078781553,-0.058635911607430,-0.060353266674996,-0.357497955724025, 0.285552863553740,-0.401618875815431, 0.084313148630152],
  [ 0.479967926467603, 0.072166041347824,-0.464414004770615, 0.133318243127875, 0.521870272771853, 0.378439795322353,-0.503776280923139,-0.312230398950306, 0.003938187113434],
  [-0.587799580363686, 0.378594406137030,-0.303719739805686, 0.009093112265142, 0.377143073445868, 0.319379764242919,-0.536803713627999,-0.349722602332313, 0.003938187113434],
  [-0.217082589177494,-0.481345087822768, 0.204511941063628, 0.634227496590468, 0.366580730545146, 0.143433001399218,-0.617174581438710,-0.073850524295268, 0.227885347895730],
  [ 0.273698263603615,-0.378667872369591, 0.482164674902556, 0.148359476635596, 0.348067416384816,-0.086343543540740, 0.611388212714236, 0.544694354269442, 0.007364380504942],
  [-0.439867075255141,-0.173888593586679, 0.589553087547412, 0.065342577327715, 0.251349439513995,-0.125812052200708, 0.589316712074914, 0.519639146427205, 0.007364380504941],
  [ 0.107079128031090, 0.266515935945536,-0.201431026364670, 0.017876129569794,-0.061433972947437,-0.094802374922503,-0.869522529934099,-0.641433399953478, 0.005488257029870],
  [-0.230593030846197,-0.508173655940123, 0.189803827511704, 0.679374274875775, 0.342397124530530, 0.164414522652444,-0.596347439964802,-0.079022488144030,-0.397322292770753],
  [-0.176604153169577,-0.219621030502146, 0.076759863650201, 0.236645946735628, 0.359287003925298, 0.016491409799226, 0.659057061133047, 0.786083741182262, 0.004506825562321],
  [ 0.094420971626998, 0.149207146546570, 0.350041036406345, 0.315760212368418,-0.212448167587852, 0.010116068868339, 0.653792812129538,-0.787300629815282, 0.003371426348216],
  [-0.109518445486076, 0.402816739856965,-0.818244023819255, 0.309468494741220, 0.315545524023985, 0.122893413231822,-0.083854731432350, 0.541105138633097, 0.003295916528474],
  [-0.242617593805910,-0.533066710278158, 0.168536099195991, 0.718106323439409, 0.311011523580726, 0.187542021524396,-0.574217493732242,-0.094280382576600, 0.176911729580665],
  [-0.225828750883005,-0.385426910458187,-0.366937653729879, 0.825743341247768,-0.335471292958996,-0.154728946288025, 0.055338880541256, 0.462667636126816, 0.012417596062290],
  [-0.667374875942135,-0.126503103211591,-0.209988093727759, 0.637849357637993,-0.630023613391138,-0.211560463047633, 0.177866955762243, 0.114916112330381, 0.004034700989714],
  [ 0.405712918585917,-0.434458286384660,-0.371483038349422, 0.762693456048560,-0.484575292348080,-0.152206157835757, 0.211058951860117, 0.152595125394364, 0.004034700989714],
  [ 0.144307657412390,-0.256302877421110, 0.843884927229970, 0.179500302885512,-0.765665358928797,-0.083560486093015,-0.123659291721391, 0.013745715190741, 0.004576382875937],
  [-0.155538457669723,-0.679034528171947,-0.075741358338603, 0.272902978977448,-0.209690461992229,-0.477125988892710,-0.784894204062963,-0.096529658670966, 0.001752966211886],
  [-0.051351775203312,-0.285711828645855, 0.540245706653141,-0.047228535339531, 0.041553054217750, 0.030868321195291, 0.698015766796019, 0.775422452793086, 0.062768698234456],
  [-0.050863259356424,-0.344553586215236, 0.624217472114472,-0.217371242979156, 0.163700221585815, 0.139325332020406, 0.843315643311207, 0.433884846087148, 0.006268846715092],
  [-0.247554737529670,-0.502925786360149,-0.371126202778136, 0.836019691480371,-0.383682569705350,-0.266385412558445, 0.158581409278398, 0.340128537242246,-0.011942623205053],
  [-0.033116924014481,-0.219625485788697, 0.497863837303785,-0.182924899324415, 0.132523986642025,-0.056294759982701, 0.761730992135022, 0.794201272089038, 0.032278941349216],
  [-0.072084480232432,-0.349925267740898, 0.545129527648845,-0.116457900575993, 0.110824217793573, 0.012471109615477, 0.727209668712607, 0.827236888428084,-0.328767632893111],
  [-0.078203863492272,-0.372387718735073, 0.545942708739354,-0.124058400373484, 0.113618425106819, 0.014613428312602, 0.719822805107538, 0.838941696158875, 0.242899409427946],
  [ 0.146765680592237,-0.222266056224457, 1.076427274903669, 0.008099160228675,-0.515004087219415,-0.257182207331752,-0.190073996426510,-0.346444136708929, 0.207464769221592],
  [ 0.238831727868098,-0.248687208899412, 1.062571743900373, 0.018810215489005,-0.502525283462984,-0.252089878169560,-0.187226274275996,-0.343211448930967, 0.207464769221779],
  [ 0.199677322895120,-0.231243579414239, 1.084152198543109, 0.004072325508100,-0.525866395608975,-0.243749990248476,-0.196351993741311,-0.356589838391712,-0.613837338194026],
  [-0.277857917945063,-0.800208284206579,-0.266247598776764, 0.368209953144928,-0.216467963942998,-0.633456704640565, 0.513774639600684, 0.392824764730816, 0.001531895987560],
  [ 0.211041378759973,-0.221119591731594, 1.106837905976037,-0.009950493363487,-0.549389024502811,-0.228061105986383,-0.208486463283666,-0.377017937123340, 0.204374092293331],
  [-0.032451010669139,-0.073176832804989,-0.807947563033025,-0.097676340872497,-0.206153511796863,-0.542637057360355,-0.343632692733777,-0.859872602743855, 0.001356194346774],
  [-0.222940981583542,-0.314918986795368,-0.663028736965815, 0.019151382468053, 0.017231787894242,-0.119664762062629,-0.259533291718027, 1.220793598239801,-0.024428549527491],
  [-0.223004250960984,-0.320449308402696,-0.677596268622913, 0.015208246140727,-0.004786980005052,-0.129845620121950,-0.265898879288013, 1.234664824389604, 0.021079685436425]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 8_325_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(3067,"equations, ",2897,"unknowns"),
[x,err]:fsolv2(x0,pp,7,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir8_325_6Sbdas2.mac",err,"refir8_325_6Sbdas2.txt")
)$


==> anc/refir8_339_6dg.mac <==
/* r8_339_6dg.txt:345 formula 2 */
rule:"8_339_6";
n:8;
N:339;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0, 0, 0],
  [4, 0, 0, 1, 0, 0, 0, 0],
  [4, 0, 0, 0, 1, 0, 0, 0],
  [4, 0, 0, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0, 0, 0],
  [3, 1, 0, 1, 0, 0, 0, 0],
  [3, 1, 0, 0, 1, 0, 0, 0],
  [3, 1, 0, 0, 0, 1, 0, 0],
  [3, 1, 0, 0, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0, 0, 0],
  [3, 0, 1, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 1, 0, 0, 0],
  [3, 0, 1, 0, 0, 1, 0, 0],
  [3, 0, 1, 0, 0, 0, 1, 0],
  [3, 0, 1, 0, 0, 0, 0, 1],
  [3, 0, 0, 2, 0, 0, 0, 0],
  [3, 0, 0, 1, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 1, 0, 0],
  [3, 0, 0, 1, 0, 0, 1, 0],
  [3, 0, 0, 1, 0, 0, 0, 1],
  [3, 0, 0, 0, 2, 0, 0, 0],
  [3, 0, 0, 0, 1, 1, 0, 0],
  [3, 0, 0, 0, 1, 0, 1, 0],
  [3, 0, 0, 0, 1, 0, 0, 1],
  [3, 0, 0, 0, 0, 2, 0, 0],
  [3, 0, 0, 0, 0, 1, 1, 0],
  [3, 0, 0, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0, 0, 0],
  [2, 2, 0, 1, 0, 0, 0, 0],
  [2, 2, 0, 0, 1, 0, 0, 0],
  [2, 2, 0, 0, 0, 1, 0, 0],
  [2, 2, 0, 0, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 1, 0, 0, 0, 0],
  [2, 1, 1, 0, 1, 0, 0, 0],
  [2, 1, 1, 0, 0, 1, 0, 0],
  [2, 1, 1, 0, 0, 0, 1, 0],
  [2, 1, 1, 0, 0, 0, 0, 1],
  [2, 1, 0, 2, 0, 0, 0, 0],
  [2, 1, 0, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 1, 0, 0],
  [2, 1, 0, 1, 0, 0, 1, 0],
  [2, 1, 0, 1, 0, 0, 0, 1],
  [2, 1, 0, 0, 2, 0, 0, 0],
  [2, 1, 0, 0, 1, 1, 0, 0],
  [2, 1, 0, 0, 1, 0, 1, 0],
  [2, 1, 0, 0, 1, 0, 0, 1],
  [2, 1, 0, 0, 0, 2, 0, 0],
  [2, 1, 0, 0, 0, 1, 1, 0],
  [2, 1, 0, 0, 0, 1, 0, 1],
  [2, 1, 0, 0, 0, 0, 2, 0],
  [2, 1, 0, 0, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0, 0, 0],
  [2, 0, 2, 1, 0, 0, 0, 0],
  [2, 0, 2, 0, 1, 0, 0, 0],
  [2, 0, 2, 0, 0, 1, 0, 0],
  [2, 0, 2, 0, 0, 0, 1, 0],
  [2, 0, 2, 0, 0, 0, 0, 1],
  [2, 0, 1, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 1, 0, 0, 0],
  [2, 0, 1, 1, 0, 1, 0, 0],
  [2, 0, 1, 1, 0, 0, 1, 0],
  [2, 0, 1, 1, 0, 0, 0, 1],
  [2, 0, 1, 0, 2, 0, 0, 0],
  [2, 0, 1, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 1, 0, 0, 1],
  [2, 0, 1, 0, 0, 2, 0, 0],
  [2, 0, 1, 0, 0, 1, 1, 0],
  [2, 0, 1, 0, 0, 1, 0, 1],
  [2, 0, 1, 0, 0, 0, 2, 0],
  [2, 0, 1, 0, 0, 0, 1, 1],
  [2, 0, 1, 0, 0, 0, 0, 2],
  [2, 0, 0, 3, 0, 0, 0, 0],
  [2, 0, 0, 2, 1, 0, 0, 0],
  [2, 0, 0, 2, 0, 1, 0, 0],
  [2, 0, 0, 2, 0, 0, 1, 0],
  [2, 0, 0, 2, 0, 0, 0, 1],
  [2, 0, 0, 1, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 1, 0, 0],
  [2, 0, 0, 1, 1, 0, 1, 0],
  [2, 0, 0, 1, 1, 0, 0, 1],
  [2, 0, 0, 1, 0, 2, 0, 0],
  [2, 0, 0, 1, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1, 0, 1],
  [2, 0, 0, 1, 0, 0, 2, 0],
  [2, 0, 0, 1, 0, 0, 1, 1],
  [2, 0, 0, 1, 0, 0, 0, 2],
  [2, 0, 0, 0, 3, 0, 0, 0],
  [2, 0, 0, 0, 2, 1, 0, 0],
  [2, 0, 0, 0, 2, 0, 1, 0],
  [2, 0, 0, 0, 2, 0, 0, 1],
  [2, 0, 0, 0, 1, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 1, 0],
  [2, 0, 0, 0, 1, 1, 0, 1],
  [2, 0, 0, 0, 1, 0, 2, 0],
  [2, 0, 0, 0, 1, 0, 1, 1],
  [2, 0, 0, 0, 1, 0, 0, 2],
  [2, 0, 0, 0, 0, 3, 0, 0],
  [2, 0, 0, 0, 0, 2, 1, 0],
  [2, 0, 0, 0, 0, 2, 0, 1],
  [2, 0, 0, 0, 0, 1, 2, 0],
  [2, 0, 0, 0, 0, 1, 1, 1],
  [2, 0, 0, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0, 0, 0],
  [1, 3, 0, 1, 0, 0, 0, 0],
  [1, 3, 0, 0, 1, 0, 0, 0],
  [1, 3, 0, 0, 0, 1, 0, 0],
  [1, 3, 0, 0, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0, 0, 0],
  [1, 2, 1, 1, 0, 0, 0, 0],
  [1, 2, 1, 0, 1, 0, 0, 0],
  [1, 2, 1, 0, 0, 1, 0, 0],
  [1, 2, 1, 0, 0, 0, 1, 0],
  [1, 2, 1, 0, 0, 0, 0, 1],
  [1, 2, 0, 2, 0, 0, 0, 0],
  [1, 2, 0, 1, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 1, 0, 0],
  [1, 2, 0, 1, 0, 0, 1, 0],
  [1, 2, 0, 1, 0, 0, 0, 1],
  [1, 2, 0, 0, 2, 0, 0, 0],
  [1, 2, 0, 0, 1, 1, 0, 0],
  [1, 2, 0, 0, 1, 0, 1, 0],
  [1, 2, 0, 0, 1, 0, 0, 1],
  [1, 2, 0, 0, 0, 2, 0, 0],
  [1, 2, 0, 0, 0, 1, 1, 0],
  [1, 2, 0, 0, 0, 1, 0, 1],
  [1, 2, 0, 0, 0, 0, 2, 0],
  [1, 2, 0, 0, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0, 0, 0],
  [1, 1, 2, 1, 0, 0, 0, 0],
  [1, 1, 2, 0, 1, 0, 0, 0],
  [1, 1, 2, 0, 0, 1, 0, 0],
  [1, 1, 2, 0, 0, 0, 1, 0],
  [1, 1, 2, 0, 0, 0, 0, 1],
  [1, 1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 1, 0, 0, 0, 1],
  [1, 1, 1, 0, 2, 0, 0, 0],
  [1, 1, 1, 0, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0, 1, 0],
  [1, 1, 1, 0, 1, 0, 0, 1],
  [1, 1, 1, 0, 0, 2, 0, 0],
  [1, 1, 1, 0, 0, 1, 1, 0],
  [1, 1, 1, 0, 0, 1, 0, 1],
  [1, 1, 1, 0, 0, 0, 2, 0],
  [1, 1, 1, 0, 0, 0, 1, 1],
  [1, 1, 1, 0, 0, 0, 0, 2],
  [1, 1, 0, 3, 0, 0, 0, 0],
  [1, 1, 0, 2, 1, 0, 0, 0],
  [1, 1, 0, 2, 0, 1, 0, 0],
  [1, 1, 0, 2, 0, 0, 1, 0],
  [1, 1, 0, 2, 0, 0, 0, 1],
  [1, 1, 0, 1, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 1, 0, 0],
  [1, 1, 0, 1, 1, 0, 1, 0],
  [1, 1, 0, 1, 1, 0, 0, 1],
  [1, 1, 0, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1, 0, 1],
  [1, 1, 0, 1, 0, 0, 2, 0],
  [1, 1, 0, 1, 0, 0, 1, 1],
  [1, 1, 0, 1, 0, 0, 0, 2],
  [1, 1, 0, 0, 3, 0, 0, 0],
  [1, 1, 0, 0, 2, 1, 0, 0],
  [1, 1, 0, 0, 2, 0, 1, 0],
  [1, 1, 0, 0, 2, 0, 0, 1],
  [1, 1, 0, 0, 1, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 1, 0],
  [1, 1, 0, 0, 1, 1, 0, 1],
  [1, 1, 0, 0, 1, 0, 2, 0],
  [1, 1, 0, 0, 1, 0, 1, 1],
  [1, 1, 0, 0, 1, 0, 0, 2],
  [1, 1, 0, 0, 0, 3, 0, 0],
  [1, 1, 0, 0, 0, 2, 1, 0],
  [1, 1, 0, 0, 0, 2, 0, 1],
  [1, 1, 0, 0, 0, 1, 2, 0],
  [1, 1, 0, 0, 0, 1, 1, 1],
  [1, 1, 0, 0, 0, 1, 0, 2],
  [1, 1, 0, 0, 0, 0, 3, 0],
  [1, 1, 0, 0, 0, 0, 2, 1],
  [1, 1, 0, 0, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0, 0, 0],
  [1, 0, 3, 1, 0, 0, 0, 0],
  [1, 0, 3, 0, 1, 0, 0, 0],
  [1, 0, 3, 0, 0, 1, 0, 0],
  [1, 0, 3, 0, 0, 0, 1, 0],
  [1, 0, 3, 0, 0, 0, 0, 1],
  [1, 0, 2, 2, 0, 0, 0, 0],
  [1, 0, 2, 1, 1, 0, 0, 0],
  [1, 0, 2, 1, 0, 1, 0, 0],
  [1, 0, 2, 1, 0, 0, 1, 0],
  [1, 0, 2, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 2, 0, 0, 0],
  [1, 0, 2, 0, 1, 1, 0, 0],
  [1, 0, 2, 0, 1, 0, 1, 0],
  [1, 0, 2, 0, 1, 0, 0, 1],
  [1, 0, 2, 0, 0, 2, 0, 0],
  [1, 0, 2, 0, 0, 1, 1, 0],
  [1, 0, 2, 0, 0, 1, 0, 1],
  [1, 0, 2, 0, 0, 0, 2, 0],
  [1, 0, 2, 0, 0, 0, 1, 1],
  [1, 0, 2, 0, 0, 0, 0, 2],
  [1, 0, 1, 3, 0, 0, 0, 0],
  [1, 0, 1, 2, 1, 0, 0, 0],
  [1, 0, 1, 2, 0, 1, 0, 0],
  [1, 0, 1, 2, 0, 0, 1, 0],
  [1, 0, 1, 2, 0, 0, 0, 1],
  [1, 0, 1, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 1, 0, 0, 1],
  [1, 0, 1, 1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0, 1, 1, 0],
  [1, 0, 1, 1, 0, 1, 0, 1],
  [1, 0, 1, 1, 0, 0, 2, 0],
  [1, 0, 1, 1, 0, 0, 1, 1],
  [1, 0, 1, 1, 0, 0, 0, 2],
  [1, 0, 1, 0, 3, 0, 0, 0],
  [1, 0, 1, 0, 2, 1, 0, 0],
  [1, 0, 1, 0, 2, 0, 1, 0],
  [1, 0, 1, 0, 2, 0, 0, 1],
  [1, 0, 1, 0, 1, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 1, 0],
  [1, 0, 1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 1, 0, 0, 2],
  [1, 0, 1, 0, 0, 3, 0, 0],
  [1, 0, 1, 0, 0, 2, 1, 0],
  [1, 0, 1, 0, 0, 2, 0, 1],
  [1, 0, 1, 0, 0, 1, 2, 0],
  [1, 0, 1, 0, 0, 1, 1, 1],
  [1, 0, 1, 0, 0, 1, 0, 2],
  [1, 0, 1, 0, 0, 0, 3, 0],
  [1, 0, 1, 0, 0, 0, 2, 1],
  [1, 0, 1, 0, 0, 0, 1, 2],
  [1, 0, 1, 0, 0, 0, 0, 3],
  [1, 0, 0, 4, 0, 0, 0, 0],
  [1, 0, 0, 3, 1, 0, 0, 0],
  [1, 0, 0, 3, 0, 1, 0, 0],
  [1, 0, 0, 3, 0, 0, 1, 0],
  [1, 0, 0, 3, 0, 0, 0, 1],
  [1, 0, 0, 2, 2, 0, 0, 0],
  [1, 0, 0, 2, 1, 1, 0, 0],
  [1, 0, 0, 2, 1, 0, 1, 0],
  [1, 0, 0, 2, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 2, 0, 0],
  [1, 0, 0, 2, 0, 1, 1, 0],
  [1, 0, 0, 2, 0, 1, 0, 1],
  [1, 0, 0, 2, 0, 0, 2, 0],
  [1, 0, 0, 2, 0, 0, 1, 1],
  [1, 0, 0, 2, 0, 0, 0, 2],
  [1, 0, 0, 1, 3, 0, 0, 0],
  [1, 0, 0, 1, 2, 1, 0, 0],
  [1, 0, 0, 1, 2, 0, 1, 0],
  [1, 0, 0, 1, 2, 0, 0, 1],
  [1, 0, 0, 1, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 1, 0, 1],
  [1, 0, 0, 1, 1, 0, 2, 0],
  [1, 0, 0, 1, 1, 0, 1, 1],
  [1, 0, 0, 1, 1, 0, 0, 2],
  [1, 0, 0, 1, 0, 3, 0, 0],
  [1, 0, 0, 1, 0, 2, 1, 0],
  [1, 0, 0, 1, 0, 2, 0, 1],
  [1, 0, 0, 1, 0, 1, 2, 0],
  [1, 0, 0, 1, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 1, 0, 2],
  [1, 0, 0, 1, 0, 0, 3, 0],
  [1, 0, 0, 1, 0, 0, 2, 1],
  [1, 0, 0, 1, 0, 0, 1, 2],
  [1, 0, 0, 1, 0, 0, 0, 3],
  [1, 0, 0, 0, 4, 0, 0, 0],
  [1, 0, 0, 0, 3, 1, 0, 0],
  [1, 0, 0, 0, 3, 0, 1, 0],
  [1, 0, 0, 0, 3, 0, 0, 1],
  [1, 0, 0, 0, 2, 2, 0, 0],
  [1, 0, 0, 0, 2, 1, 1, 0],
  [1, 0, 0, 0, 2, 1, 0, 1],
  [1, 0, 0, 0, 2, 0, 2, 0],
  [1, 0, 0, 0, 2, 0, 1, 1],
  [1, 0, 0, 0, 2, 0, 0, 2],
  [1, 0, 0, 0, 1, 3, 0, 0],
  [1, 0, 0, 0, 1, 2, 1, 0],
  [1, 0, 0, 0, 1, 2, 0, 1],
  [1, 0, 0, 0, 1, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1, 1],
  [1, 0, 0, 0, 1, 1, 0, 2],
  [1, 0, 0, 0, 1, 0, 3, 0],
  [1, 0, 0, 0, 1, 0, 2, 1],
  [1, 0, 0, 0, 1, 0, 1, 2],
  [1, 0, 0, 0, 1, 0, 0, 3],
  [1, 0, 0, 0, 0, 4, 0, 0],
  [1, 0, 0, 0, 0, 3, 1, 0],
  [1, 0, 0, 0, 0, 3, 0, 1],
  [1, 0, 0, 0, 0, 2, 2, 0],
  [1, 0, 0, 0, 0, 2, 1, 1],
  [1, 0, 0, 0, 0, 2, 0, 2],
  [1, 0, 0, 0, 0, 1, 3, 0],
  [1, 0, 0, 0, 0, 1, 2, 1],
  [1, 0, 0, 0, 0, 1, 1, 2],
  [1, 0, 0, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0, 0, 0],
  [0, 4, 0, 1, 0, 0, 0, 0],
  [0, 4, 0, 0, 1, 0, 0, 0],
  [0, 4, 0, 0, 0, 1, 0, 0],
  [0, 4, 0, 0, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0, 0, 0],
  [0, 3, 1, 1, 0, 0, 0, 0],
  [0, 3, 1, 0, 1, 0, 0, 0],
  [0, 3, 1, 0, 0, 1, 0, 0],
  [0, 3, 1, 0, 0, 0, 1, 0],
  [0, 3, 1, 0, 0, 0, 0, 1],
  [0, 3, 0, 2, 0, 0, 0, 0],
  [0, 3, 0, 1, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 1, 0, 0],
  [0, 3, 0, 1, 0, 0, 1, 0],
  [0, 3, 0, 1, 0, 0, 0, 1],
  [0, 3, 0, 0, 2, 0, 0, 0],
  [0, 3, 0, 0, 1, 1, 0, 0],
  [0, 3, 0, 0, 1, 0, 1, 0],
  [0, 3, 0, 0, 1, 0, 0, 1],
  [0, 3, 0, 0, 0, 2, 0, 0],
  [0, 3, 0, 0, 0, 1, 1, 0],
  [0, 3, 0, 0, 0, 1, 0, 1],
  [0, 3, 0, 0, 0, 0, 2, 0],
  [0, 3, 0, 0, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0, 0, 0],
  [0, 2, 2, 1, 0, 0, 0, 0],
  [0, 2, 2, 0, 1, 0, 0, 0],
  [0, 2, 2, 0, 0, 1, 0, 0],
  [0, 2, 2, 0, 0, 0, 1, 0],
  [0, 2, 2, 0, 0, 0, 0, 1],
  [0, 2, 1, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 1, 0, 0, 0],
  [0, 2, 1, 1, 0, 1, 0, 0],
  [0, 2, 1, 1, 0, 0, 1, 0],
  [0, 2, 1, 1, 0, 0, 0, 1],
  [0, 2, 1, 0, 2, 0, 0, 0],
  [0, 2, 1, 0, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0, 1, 0],
  [0, 2, 1, 0, 1, 0, 0, 1],
  [0, 2, 1, 0, 0, 2, 0, 0],
  [0, 2, 1, 0, 0, 1, 1, 0],
  [0, 2, 1, 0, 0, 1, 0, 1],
  [0, 2, 1, 0, 0, 0, 2, 0],
  [0, 2, 1, 0, 0, 0, 1, 1],
  [0, 2, 1, 0, 0, 0, 0, 2],
  [0, 2, 0, 3, 0, 0, 0, 0],
  [0, 2, 0, 2, 1, 0, 0, 0],
  [0, 2, 0, 2, 0, 1, 0, 0],
  [0, 2, 0, 2, 0, 0, 1, 0],
  [0, 2, 0, 2, 0, 0, 0, 1],
  [0, 2, 0, 1, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 1, 0, 0],
  [0, 2, 0, 1, 1, 0, 1, 0],
  [0, 2, 0, 1, 1, 0, 0, 1],
  [0, 2, 0, 1, 0, 2, 0, 0],
  [0, 2, 0, 1, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1, 0, 1],
  [0, 2, 0, 1, 0, 0, 2, 0],
  [0, 2, 0, 1, 0, 0, 1, 1],
  [0, 2, 0, 1, 0, 0, 0, 2],
  [0, 2, 0, 0, 3, 0, 0, 0],
  [0, 2, 0, 0, 2, 1, 0, 0],
  [0, 2, 0, 0, 2, 0, 1, 0],
  [0, 2, 0, 0, 2, 0, 0, 1],
  [0, 2, 0, 0, 1, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 1, 0],
  [0, 2, 0, 0, 1, 1, 0, 1],
  [0, 2, 0, 0, 1, 0, 2, 0],
  [0, 2, 0, 0, 1, 0, 1, 1],
  [0, 2, 0, 0, 1, 0, 0, 2],
  [0, 2, 0, 0, 0, 3, 0, 0],
  [0, 2, 0, 0, 0, 2, 1, 0],
  [0, 2, 0, 0, 0, 2, 0, 1],
  [0, 2, 0, 0, 0, 1, 2, 0],
  [0, 2, 0, 0, 0, 1, 1, 1],
  [0, 2, 0, 0, 0, 1, 0, 2],
  [0, 2, 0, 0, 0, 0, 3, 0],
  [0, 2, 0, 0, 0, 0, 2, 1],
  [0, 2, 0, 0, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0, 0, 0],
  [0, 1, 3, 1, 0, 0, 0, 0],
  [0, 1, 3, 0, 1, 0, 0, 0],
  [0, 1, 3, 0, 0, 1, 0, 0],
  [0, 1, 3, 0, 0, 0, 1, 0],
  [0, 1, 3, 0, 0, 0, 0, 1],
  [0, 1, 2, 2, 0, 0, 0, 0],
  [0, 1, 2, 1, 1, 0, 0, 0],
  [0, 1, 2, 1, 0, 1, 0, 0],
  [0, 1, 2, 1, 0, 0, 1, 0],
  [0, 1, 2, 1, 0, 0, 0, 1],
  [0, 1, 2, 0, 2, 0, 0, 0],
  [0, 1, 2, 0, 1, 1, 0, 0],
  [0, 1, 2, 0, 1, 0, 1, 0],
  [0, 1, 2, 0, 1, 0, 0, 1],
  [0, 1, 2, 0, 0, 2, 0, 0],
  [0, 1, 2, 0, 0, 1, 1, 0],
  [0, 1, 2, 0, 0, 1, 0, 1],
  [0, 1, 2, 0, 0, 0, 2, 0],
  [0, 1, 2, 0, 0, 0, 1, 1],
  [0, 1, 2, 0, 0, 0, 0, 2],
  [0, 1, 1, 3, 0, 0, 0, 0],
  [0, 1, 1, 2, 1, 0, 0, 0],
  [0, 1, 1, 2, 0, 1, 0, 0],
  [0, 1, 1, 2, 0, 0, 1, 0],
  [0, 1, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 1, 0, 0, 0, 2],
  [0, 1, 1, 0, 3, 0, 0, 0],
  [0, 1, 1, 0, 2, 1, 0, 0],
  [0, 1, 1, 0, 2, 0, 1, 0],
  [0, 1, 1, 0, 2, 0, 0, 1],
  [0, 1, 1, 0, 1, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1, 1, 0, 1],
  [0, 1, 1, 0, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 0, 1, 1],
  [0, 1, 1, 0, 1, 0, 0, 2],
  [0, 1, 1, 0, 0, 3, 0, 0],
  [0, 1, 1, 0, 0, 2, 1, 0],
  [0, 1, 1, 0, 0, 2, 0, 1],
  [0, 1, 1, 0, 0, 1, 2, 0],
  [0, 1, 1, 0, 0, 1, 1, 1],
  [0, 1, 1, 0, 0, 1, 0, 2],
  [0, 1, 1, 0, 0, 0, 3, 0],
  [0, 1, 1, 0, 0, 0, 2, 1],
  [0, 1, 1, 0, 0, 0, 1, 2],
  [0, 1, 1, 0, 0, 0, 0, 3],
  [0, 1, 0, 4, 0, 0, 0, 0],
  [0, 1, 0, 3, 1, 0, 0, 0],
  [0, 1, 0, 3, 0, 1, 0, 0],
  [0, 1, 0, 3, 0, 0, 1, 0],
  [0, 1, 0, 3, 0, 0, 0, 1],
  [0, 1, 0, 2, 2, 0, 0, 0],
  [0, 1, 0, 2, 1, 1, 0, 0],
  [0, 1, 0, 2, 1, 0, 1, 0],
  [0, 1, 0, 2, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 2, 0, 0],
  [0, 1, 0, 2, 0, 1, 1, 0],
  [0, 1, 0, 2, 0, 1, 0, 1],
  [0, 1, 0, 2, 0, 0, 2, 0],
  [0, 1, 0, 2, 0, 0, 1, 1],
  [0, 1, 0, 2, 0, 0, 0, 2],
  [0, 1, 0, 1, 3, 0, 0, 0],
  [0, 1, 0, 1, 2, 1, 0, 0],
  [0, 1, 0, 1, 2, 0, 1, 0],
  [0, 1, 0, 1, 2, 0, 0, 1],
  [0, 1, 0, 1, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 1, 0, 1],
  [0, 1, 0, 1, 1, 0, 2, 0],
  [0, 1, 0, 1, 1, 0, 1, 1],
  [0, 1, 0, 1, 1, 0, 0, 2],
  [0, 1, 0, 1, 0, 3, 0, 0],
  [0, 1, 0, 1, 0, 2, 1, 0],
  [0, 1, 0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 1, 0, 2],
  [0, 1, 0, 1, 0, 0, 3, 0],
  [0, 1, 0, 1, 0, 0, 2, 1],
  [0, 1, 0, 1, 0, 0, 1, 2],
  [0, 1, 0, 1, 0, 0, 0, 3],
  [0, 1, 0, 0, 4, 0, 0, 0],
  [0, 1, 0, 0, 3, 1, 0, 0],
  [0, 1, 0, 0, 3, 0, 1, 0],
  [0, 1, 0, 0, 3, 0, 0, 1],
  [0, 1, 0, 0, 2, 2, 0, 0],
  [0, 1, 0, 0, 2, 1, 1, 0],
  [0, 1, 0, 0, 2, 1, 0, 1],
  [0, 1, 0, 0, 2, 0, 2, 0],
  [0, 1, 0, 0, 2, 0, 1, 1],
  [0, 1, 0, 0, 2, 0, 0, 2],
  [0, 1, 0, 0, 1, 3, 0, 0],
  [0, 1, 0, 0, 1, 2, 1, 0],
  [0, 1, 0, 0, 1, 2, 0, 1],
  [0, 1, 0, 0, 1, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1, 1],
  [0, 1, 0, 0, 1, 1, 0, 2],
  [0, 1, 0, 0, 1, 0, 3, 0],
  [0, 1, 0, 0, 1, 0, 2, 1],
  [0, 1, 0, 0, 1, 0, 1, 2],
  [0, 1, 0, 0, 1, 0, 0, 3],
  [0, 1, 0, 0, 0, 4, 0, 0],
  [0, 1, 0, 0, 0, 3, 1, 0],
  [0, 1, 0, 0, 0, 3, 0, 1],
  [0, 1, 0, 0, 0, 2, 2, 0],
  [0, 1, 0, 0, 0, 2, 1, 1],
  [0, 1, 0, 0, 0, 2, 0, 2],
  [0, 1, 0, 0, 0, 1, 3, 0],
  [0, 1, 0, 0, 0, 1, 2, 1],
  [0, 1, 0, 0, 0, 1, 1, 2],
  [0, 1, 0, 0, 0, 1, 0, 3],
  [0, 1, 0, 0, 0, 0, 4, 0],
  [0, 1, 0, 0, 0, 0, 3, 1],
  [0, 1, 0, 0, 0, 0, 2, 2],
  [0, 1, 0, 0, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0, 0, 0],
  [0, 0, 4, 1, 0, 0, 0, 0],
  [0, 0, 4, 0, 1, 0, 0, 0],
  [0, 0, 4, 0, 0, 1, 0, 0],
  [0, 0, 4, 0, 0, 0, 1, 0],
  [0, 0, 4, 0, 0, 0, 0, 1],
  [0, 0, 3, 2, 0, 0, 0, 0],
  [0, 0, 3, 1, 1, 0, 0, 0],
  [0, 0, 3, 1, 0, 1, 0, 0],
  [0, 0, 3, 1, 0, 0, 1, 0],
  [0, 0, 3, 1, 0, 0, 0, 1],
  [0, 0, 3, 0, 2, 0, 0, 0],
  [0, 0, 3, 0, 1, 1, 0, 0],
  [0, 0, 3, 0, 1, 0, 1, 0],
  [0, 0, 3, 0, 1, 0, 0, 1],
  [0, 0, 3, 0, 0, 2, 0, 0],
  [0, 0, 3, 0, 0, 1, 1, 0],
  [0, 0, 3, 0, 0, 1, 0, 1],
  [0, 0, 3, 0, 0, 0, 2, 0],
  [0, 0, 3, 0, 0, 0, 1, 1],
  [0, 0, 3, 0, 0, 0, 0, 2],
  [0, 0, 2, 3, 0, 0, 0, 0],
  [0, 0, 2, 2, 1, 0, 0, 0],
  [0, 0, 2, 2, 0, 1, 0, 0],
  [0, 0, 2, 2, 0, 0, 1, 0],
  [0, 0, 2, 2, 0, 0, 0, 1],
  [0, 0, 2, 1, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 1, 0, 0],
  [0, 0, 2, 1, 1, 0, 1, 0],
  [0, 0, 2, 1, 1, 0, 0, 1],
  [0, 0, 2, 1, 0, 2, 0, 0],
  [0, 0, 2, 1, 0, 1, 1, 0],
  [0, 0, 2, 1, 0, 1, 0, 1],
  [0, 0, 2, 1, 0, 0, 2, 0],
  [0, 0, 2, 1, 0, 0, 1, 1],
  [0, 0, 2, 1, 0, 0, 0, 2],
  [0, 0, 2, 0, 3, 0, 0, 0],
  [0, 0, 2, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 2, 0, 0, 1],
  [0, 0, 2, 0, 1, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 1, 0],
  [0, 0, 2, 0, 1, 1, 0, 1],
  [0, 0, 2, 0, 1, 0, 2, 0],
  [0, 0, 2, 0, 1, 0, 1, 1],
  [0, 0, 2, 0, 1, 0, 0, 2],
  [0, 0, 2, 0, 0, 3, 0, 0],
  [0, 0, 2, 0, 0, 2, 1, 0],
  [0, 0, 2, 0, 0, 2, 0, 1],
  [0, 0, 2, 0, 0, 1, 2, 0],
  [0, 0, 2, 0, 0, 1, 1, 1],
  [0, 0, 2, 0, 0, 1, 0, 2],
  [0, 0, 2, 0, 0, 0, 3, 0],
  [0, 0, 2, 0, 0, 0, 2, 1],
  [0, 0, 2, 0, 0, 0, 1, 2],
  [0, 0, 2, 0, 0, 0, 0, 3],
  [0, 0, 1, 4, 0, 0, 0, 0],
  [0, 0, 1, 3, 1, 0, 0, 0],
  [0, 0, 1, 3, 0, 1, 0, 0],
  [0, 0, 1, 3, 0, 0, 1, 0],
  [0, 0, 1, 3, 0, 0, 0, 1],
  [0, 0, 1, 2, 2, 0, 0, 0],
  [0, 0, 1, 2, 1, 1, 0, 0],
  [0, 0, 1, 2, 1, 0, 1, 0],
  [0, 0, 1, 2, 1, 0, 0, 1],
  [0, 0, 1, 2, 0, 2, 0, 0],
  [0, 0, 1, 2, 0, 1, 1, 0],
  [0, 0, 1, 2, 0, 1, 0, 1],
  [0, 0, 1, 2, 0, 0, 2, 0],
  [0, 0, 1, 2, 0, 0, 1, 1],
  [0, 0, 1, 2, 0, 0, 0, 2],
  [0, 0, 1, 1, 3, 0, 0, 0],
  [0, 0, 1, 1, 2, 1, 0, 0],
  [0, 0, 1, 1, 2, 0, 1, 0],
  [0, 0, 1, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 1, 0, 0, 2],
  [0, 0, 1, 1, 0, 3, 0, 0],
  [0, 0, 1, 1, 0, 2, 1, 0],
  [0, 0, 1, 1, 0, 2, 0, 1],
  [0, 0, 1, 1, 0, 1, 2, 0],
  [0, 0, 1, 1, 0, 1, 1, 1],
  [0, 0, 1, 1, 0, 1, 0, 2],
  [0, 0, 1, 1, 0, 0, 3, 0],
  [0, 0, 1, 1, 0, 0, 2, 1],
  [0, 0, 1, 1, 0, 0, 1, 2],
  [0, 0, 1, 1, 0, 0, 0, 3],
  [0, 0, 1, 0, 4, 0, 0, 0],
  [0, 0, 1, 0, 3, 1, 0, 0],
  [0, 0, 1, 0, 3, 0, 1, 0],
  [0, 0, 1, 0, 3, 0, 0, 1],
  [0, 0, 1, 0, 2, 2, 0, 0],
  [0, 0, 1, 0, 2, 1, 1, 0],
  [0, 0, 1, 0, 2, 1, 0, 1],
  [0, 0, 1, 0, 2, 0, 2, 0],
  [0, 0, 1, 0, 2, 0, 1, 1],
  [0, 0, 1, 0, 2, 0, 0, 2],
  [0, 0, 1, 0, 1, 3, 0, 0],
  [0, 0, 1, 0, 1, 2, 1, 0],
  [0, 0, 1, 0, 1, 2, 0, 1],
  [0, 0, 1, 0, 1, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1, 1],
  [0, 0, 1, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 1, 0, 0, 3],
  [0, 0, 1, 0, 0, 4, 0, 0],
  [0, 0, 1, 0, 0, 3, 1, 0],
  [0, 0, 1, 0, 0, 3, 0, 1],
  [0, 0, 1, 0, 0, 2, 2, 0],
  [0, 0, 1, 0, 0, 2, 1, 1],
  [0, 0, 1, 0, 0, 2, 0, 2],
  [0, 0, 1, 0, 0, 1, 3, 0],
  [0, 0, 1, 0, 0, 1, 2, 1],
  [0, 0, 1, 0, 0, 1, 1, 2],
  [0, 0, 1, 0, 0, 1, 0, 3],
  [0, 0, 1, 0, 0, 0, 4, 0],
  [0, 0, 1, 0, 0, 0, 3, 1],
  [0, 0, 1, 0, 0, 0, 2, 2],
  [0, 0, 1, 0, 0, 0, 1, 3],
  [0, 0, 1, 0, 0, 0, 0, 4],
  [0, 0, 0, 5, 0, 0, 0, 0],
  [0, 0, 0, 4, 1, 0, 0, 0],
  [0, 0, 0, 4, 0, 1, 0, 0],
  [0, 0, 0, 4, 0, 0, 1, 0],
  [0, 0, 0, 4, 0, 0, 0, 1],
  [0, 0, 0, 3, 2, 0, 0, 0],
  [0, 0, 0, 3, 1, 1, 0, 0],
  [0, 0, 0, 3, 1, 0, 1, 0],
  [0, 0, 0, 3, 1, 0, 0, 1],
  [0, 0, 0, 3, 0, 2, 0, 0],
  [0, 0, 0, 3, 0, 1, 1, 0],
  [0, 0, 0, 3, 0, 1, 0, 1],
  [0, 0, 0, 3, 0, 0, 2, 0],
  [0, 0, 0, 3, 0, 0, 1, 1],
  [0, 0, 0, 3, 0, 0, 0, 2],
  [0, 0, 0, 2, 3, 0, 0, 0],
  [0, 0, 0, 2, 2, 1, 0, 0],
  [0, 0, 0, 2, 2, 0, 1, 0],
  [0, 0, 0, 2, 2, 0, 0, 1],
  [0, 0, 0, 2, 1, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 1, 0],
  [0, 0, 0, 2, 1, 1, 0, 1],
  [0, 0, 0, 2, 1, 0, 2, 0],
  [0, 0, 0, 2, 1, 0, 1, 1],
  [0, 0, 0, 2, 1, 0, 0, 2],
  [0, 0, 0, 2, 0, 3, 0, 0],
  [0, 0, 0, 2, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 2, 0, 1],
  [0, 0, 0, 2, 0, 1, 2, 0],
  [0, 0, 0, 2, 0, 1, 1, 1],
  [0, 0, 0, 2, 0, 1, 0, 2],
  [0, 0, 0, 2, 0, 0, 3, 0],
  [0, 0, 0, 2, 0, 0, 2, 1],
  [0, 0, 0, 2, 0, 0, 1, 2],
  [0, 0, 0, 2, 0, 0, 0, 3],
  [0, 0, 0, 1, 4, 0, 0, 0],
  [0, 0, 0, 1, 3, 1, 0, 0],
  [0, 0, 0, 1, 3, 0, 1, 0],
  [0, 0, 0, 1, 3, 0, 0, 1],
  [0, 0, 0, 1, 2, 2, 0, 0],
  [0, 0, 0, 1, 2, 1, 1, 0],
  [0, 0, 0, 1, 2, 1, 0, 1],
  [0, 0, 0, 1, 2, 0, 2, 0],
  [0, 0, 0, 1, 2, 0, 1, 1],
  [0, 0, 0, 1, 2, 0, 0, 2],
  [0, 0, 0, 1, 1, 3, 0, 0],
  [0, 0, 0, 1, 1, 2, 1, 0],
  [0, 0, 0, 1, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 1, 0, 2],
  [0, 0, 0, 1, 1, 0, 3, 0],
  [0, 0, 0, 1, 1, 0, 2, 1],
  [0, 0, 0, 1, 1, 0, 1, 2],
  [0, 0, 0, 1, 1, 0, 0, 3],
  [0, 0, 0, 1, 0, 4, 0, 0],
  [0, 0, 0, 1, 0, 3, 1, 0],
  [0, 0, 0, 1, 0, 3, 0, 1],
  [0, 0, 0, 1, 0, 2, 2, 0],
  [0, 0, 0, 1, 0, 2, 1, 1],
  [0, 0, 0, 1, 0, 2, 0, 2],
  [0, 0, 0, 1, 0, 1, 3, 0],
  [0, 0, 0, 1, 0, 1, 2, 1],
  [0, 0, 0, 1, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 1, 0, 3],
  [0, 0, 0, 1, 0, 0, 4, 0],
  [0, 0, 0, 1, 0, 0, 3, 1],
  [0, 0, 0, 1, 0, 0, 2, 2],
  [0, 0, 0, 1, 0, 0, 1, 3],
  [0, 0, 0, 1, 0, 0, 0, 4],
  [0, 0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 0, 4, 1, 0, 0],
  [0, 0, 0, 0, 4, 0, 1, 0],
  [0, 0, 0, 0, 4, 0, 0, 1],
  [0, 0, 0, 0, 3, 2, 0, 0],
  [0, 0, 0, 0, 3, 1, 1, 0],
  [0, 0, 0, 0, 3, 1, 0, 1],
  [0, 0, 0, 0, 3, 0, 2, 0],
  [0, 0, 0, 0, 3, 0, 1, 1],
  [0, 0, 0, 0, 3, 0, 0, 2],
  [0, 0, 0, 0, 2, 3, 0, 0],
  [0, 0, 0, 0, 2, 2, 1, 0],
  [0, 0, 0, 0, 2, 2, 0, 1],
  [0, 0, 0, 0, 2, 1, 2, 0],
  [0, 0, 0, 0, 2, 1, 1, 1],
  [0, 0, 0, 0, 2, 1, 0, 2],
  [0, 0, 0, 0, 2, 0, 3, 0],
  [0, 0, 0, 0, 2, 0, 2, 1],
  [0, 0, 0, 0, 2, 0, 1, 2],
  [0, 0, 0, 0, 2, 0, 0, 3],
  [0, 0, 0, 0, 1, 4, 0, 0],
  [0, 0, 0, 0, 1, 3, 1, 0],
  [0, 0, 0, 0, 1, 3, 0, 1],
  [0, 0, 0, 0, 1, 2, 2, 0],
  [0, 0, 0, 0, 1, 2, 1, 1],
  [0, 0, 0, 0, 1, 2, 0, 2],
  [0, 0, 0, 0, 1, 1, 3, 0],
  [0, 0, 0, 0, 1, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 1, 2],
  [0, 0, 0, 0, 1, 1, 0, 3],
  [0, 0, 0, 0, 1, 0, 4, 0],
  [0, 0, 0, 0, 1, 0, 3, 1],
  [0, 0, 0, 0, 1, 0, 2, 2],
  [0, 0, 0, 0, 1, 0, 1, 3],
  [0, 0, 0, 0, 1, 0, 0, 4],
  [0, 0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 0, 4, 1, 0],
  [0, 0, 0, 0, 0, 4, 0, 1],
  [0, 0, 0, 0, 0, 3, 2, 0],
  [0, 0, 0, 0, 0, 3, 1, 1],
  [0, 0, 0, 0, 0, 3, 0, 2],
  [0, 0, 0, 0, 0, 2, 3, 0],
  [0, 0, 0, 0, 0, 2, 2, 1],
  [0, 0, 0, 0, 0, 2, 1, 2],
  [0, 0, 0, 0, 0, 2, 0, 3],
  [0, 0, 0, 0, 0, 1, 4, 0],
  [0, 0, 0, 0, 0, 1, 3, 1],
  [0, 0, 0, 0, 0, 1, 2, 2],
  [0, 0, 0, 0, 0, 1, 1, 3],
  [0, 0, 0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0, 0, 0],
  [5, 0, 0, 1, 0, 0, 0, 0],
  [5, 0, 0, 0, 1, 0, 0, 0],
  [5, 0, 0, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0, 0, 0],
  [4, 1, 0, 1, 0, 0, 0, 0],
  [4, 1, 0, 0, 1, 0, 0, 0],
  [4, 1, 0, 0, 0, 1, 0, 0],
  [4, 1, 0, 0, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0, 0, 0],
  [4, 0, 1, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 1, 0, 0, 0],
  [4, 0, 1, 0, 0, 1, 0, 0],
  [4, 0, 1, 0, 0, 0, 1, 0],
  [4, 0, 1, 0, 0, 0, 0, 1],
  [4, 0, 0, 2, 0, 0, 0, 0],
  [4, 0, 0, 1, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 1, 0, 0],
  [4, 0, 0, 1, 0, 0, 1, 0],
  [4, 0, 0, 1, 0, 0, 0, 1],
  [4, 0, 0, 0, 2, 0, 0, 0],
  [4, 0, 0, 0, 1, 1, 0, 0],
  [4, 0, 0, 0, 1, 0, 1, 0],
  [4, 0, 0, 0, 1, 0, 0, 1],
  [4, 0, 0, 0, 0, 2, 0, 0],
  [4, 0, 0, 0, 0, 1, 1, 0],
  [4, 0, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0, 0, 0],
  [3, 2, 0, 1, 0, 0, 0, 0],
  [3, 2, 0, 0, 1, 0, 0, 0],
  [3, 2, 0, 0, 0, 1, 0, 0],
  [3, 2, 0, 0, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0, 0, 0],
  [3, 1, 1, 1, 0, 0, 0, 0],
  [3, 1, 1, 0, 1, 0, 0, 0],
  [3, 1, 1, 0, 0, 1, 0, 0],
  [3, 1, 1, 0, 0, 0, 1, 0],
  [3, 1, 1, 0, 0, 0, 0, 1],
  [3, 1, 0, 2, 0, 0, 0, 0],
  [3, 1, 0, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 1, 0, 0],
  [3, 1, 0, 1, 0, 0, 1, 0],
  [3, 1, 0, 1, 0, 0, 0, 1],
  [3, 1, 0, 0, 2, 0, 0, 0],
  [3, 1, 0, 0, 1, 1, 0, 0],
  [3, 1, 0, 0, 1, 0, 1, 0],
  [3, 1, 0, 0, 1, 0, 0, 1],
  [3, 1, 0, 0, 0, 2, 0, 0],
  [3, 1, 0, 0, 0, 1, 1, 0],
  [3, 1, 0, 0, 0, 1, 0, 1],
  [3, 1, 0, 0, 0, 0, 2, 0],
  [3, 1, 0, 0, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0, 0, 0],
  [3, 0, 2, 1, 0, 0, 0, 0],
  [3, 0, 2, 0, 1, 0, 0, 0],
  [3, 0, 2, 0, 0, 1, 0, 0],
  [3, 0, 2, 0, 0, 0, 1, 0],
  [3, 0, 2, 0, 0, 0, 0, 1],
  [3, 0, 1, 2, 0, 0, 0, 0],
  [3, 0, 1, 1, 1, 0, 0, 0],
  [3, 0, 1, 1, 0, 1, 0, 0],
  [3, 0, 1, 1, 0, 0, 1, 0],
  [3, 0, 1, 1, 0, 0, 0, 1],
  [3, 0, 1, 0, 2, 0, 0, 0],
  [3, 0, 1, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 1, 0, 0, 1],
  [3, 0, 1, 0, 0, 2, 0, 0],
  [3, 0, 1, 0, 0, 1, 1, 0],
  [3, 0, 1, 0, 0, 1, 0, 1],
  [3, 0, 1, 0, 0, 0, 2, 0],
  [3, 0, 1, 0, 0, 0, 1, 1],
  [3, 0, 1, 0, 0, 0, 0, 2],
  [3, 0, 0, 3, 0, 0, 0, 0],
  [3, 0, 0, 2, 1, 0, 0, 0],
  [3, 0, 0, 2, 0, 1, 0, 0],
  [3, 0, 0, 2, 0, 0, 1, 0],
  [3, 0, 0, 2, 0, 0, 0, 1],
  [3, 0, 0, 1, 2, 0, 0, 0],
  [3, 0, 0, 1, 1, 1, 0, 0],
  [3, 0, 0, 1, 1, 0, 1, 0],
  [3, 0, 0, 1, 1, 0, 0, 1],
  [3, 0, 0, 1, 0, 2, 0, 0],
  [3, 0, 0, 1, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1, 0, 1],
  [3, 0, 0, 1, 0, 0, 2, 0],
  [3, 0, 0, 1, 0, 0, 1, 1],
  [3, 0, 0, 1, 0, 0, 0, 2],
  [3, 0, 0, 0, 3, 0, 0, 0],
  [3, 0, 0, 0, 2, 1, 0, 0],
  [3, 0, 0, 0, 2, 0, 1, 0],
  [3, 0, 0, 0, 2, 0, 0, 1],
  [3, 0, 0, 0, 1, 2, 0, 0],
  [3, 0, 0, 0, 1, 1, 1, 0],
  [3, 0, 0, 0, 1, 1, 0, 1],
  [3, 0, 0, 0, 1, 0, 2, 0],
  [3, 0, 0, 0, 1, 0, 1, 1],
  [3, 0, 0, 0, 1, 0, 0, 2],
  [3, 0, 0, 0, 0, 3, 0, 0],
  [3, 0, 0, 0, 0, 2, 1, 0],
  [3, 0, 0, 0, 0, 2, 0, 1],
  [3, 0, 0, 0, 0, 1, 2, 0],
  [3, 0, 0, 0, 0, 1, 1, 1],
  [3, 0, 0, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0, 0, 0],
  [2, 3, 0, 1, 0, 0, 0, 0],
  [2, 3, 0, 0, 1, 0, 0, 0],
  [2, 3, 0, 0, 0, 1, 0, 0],
  [2, 3, 0, 0, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0, 0, 0],
  [2, 2, 1, 1, 0, 0, 0, 0],
  [2, 2, 1, 0, 1, 0, 0, 0],
  [2, 2, 1, 0, 0, 1, 0, 0],
  [2, 2, 1, 0, 0, 0, 1, 0],
  [2, 2, 1, 0, 0, 0, 0, 1],
  [2, 2, 0, 2, 0, 0, 0, 0],
  [2, 2, 0, 1, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 1, 0, 0],
  [2, 2, 0, 1, 0, 0, 1, 0],
  [2, 2, 0, 1, 0, 0, 0, 1],
  [2, 2, 0, 0, 2, 0, 0, 0],
  [2, 2, 0, 0, 1, 1, 0, 0],
  [2, 2, 0, 0, 1, 0, 1, 0],
  [2, 2, 0, 0, 1, 0, 0, 1],
  [2, 2, 0, 0, 0, 2, 0, 0],
  [2, 2, 0, 0, 0, 1, 1, 0],
  [2, 2, 0, 0, 0, 1, 0, 1],
  [2, 2, 0, 0, 0, 0, 2, 0],
  [2, 2, 0, 0, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0, 0, 0],
  [2, 1, 2, 1, 0, 0, 0, 0],
  [2, 1, 2, 0, 1, 0, 0, 0],
  [2, 1, 2, 0, 0, 1, 0, 0],
  [2, 1, 2, 0, 0, 0, 1, 0],
  [2, 1, 2, 0, 0, 0, 0, 1],
  [2, 1, 1, 2, 0, 0, 0, 0],
  [2, 1, 1, 1, 1, 0, 0, 0],
  [2, 1, 1, 1, 0, 1, 0, 0],
  [2, 1, 1, 1, 0, 0, 1, 0],
  [2, 1, 1, 1, 0, 0, 0, 1],
  [2, 1, 1, 0, 2, 0, 0, 0],
  [2, 1, 1, 0, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0, 1, 0],
  [2, 1, 1, 0, 1, 0, 0, 1],
  [2, 1, 1, 0, 0, 2, 0, 0],
  [2, 1, 1, 0, 0, 1, 1, 0],
  [2, 1, 1, 0, 0, 1, 0, 1],
  [2, 1, 1, 0, 0, 0, 2, 0],
  [2, 1, 1, 0, 0, 0, 1, 1],
  [2, 1, 1, 0, 0, 0, 0, 2],
  [2, 1, 0, 3, 0, 0, 0, 0],
  [2, 1, 0, 2, 1, 0, 0, 0],
  [2, 1, 0, 2, 0, 1, 0, 0],
  [2, 1, 0, 2, 0, 0, 1, 0],
  [2, 1, 0, 2, 0, 0, 0, 1],
  [2, 1, 0, 1, 2, 0, 0, 0],
  [2, 1, 0, 1, 1, 1, 0, 0],
  [2, 1, 0, 1, 1, 0, 1, 0],
  [2, 1, 0, 1, 1, 0, 0, 1],
  [2, 1, 0, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1, 0, 1],
  [2, 1, 0, 1, 0, 0, 2, 0],
  [2, 1, 0, 1, 0, 0, 1, 1],
  [2, 1, 0, 1, 0, 0, 0, 2],
  [2, 1, 0, 0, 3, 0, 0, 0],
  [2, 1, 0, 0, 2, 1, 0, 0],
  [2, 1, 0, 0, 2, 0, 1, 0],
  [2, 1, 0, 0, 2, 0, 0, 1],
  [2, 1, 0, 0, 1, 2, 0, 0],
  [2, 1, 0, 0, 1, 1, 1, 0],
  [2, 1, 0, 0, 1, 1, 0, 1],
  [2, 1, 0, 0, 1, 0, 2, 0],
  [2, 1, 0, 0, 1, 0, 1, 1],
  [2, 1, 0, 0, 1, 0, 0, 2],
  [2, 1, 0, 0, 0, 3, 0, 0],
  [2, 1, 0, 0, 0, 2, 1, 0],
  [2, 1, 0, 0, 0, 2, 0, 1],
  [2, 1, 0, 0, 0, 1, 2, 0],
  [2, 1, 0, 0, 0, 1, 1, 1],
  [2, 1, 0, 0, 0, 1, 0, 2],
  [2, 1, 0, 0, 0, 0, 3, 0],
  [2, 1, 0, 0, 0, 0, 2, 1],
  [2, 1, 0, 0, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0, 0, 0],
  [2, 0, 3, 1, 0, 0, 0, 0],
  [2, 0, 3, 0, 1, 0, 0, 0],
  [2, 0, 3, 0, 0, 1, 0, 0],
  [2, 0, 3, 0, 0, 0, 1, 0],
  [2, 0, 3, 0, 0, 0, 0, 1],
  [2, 0, 2, 2, 0, 0, 0, 0],
  [2, 0, 2, 1, 1, 0, 0, 0],
  [2, 0, 2, 1, 0, 1, 0, 0],
  [2, 0, 2, 1, 0, 0, 1, 0],
  [2, 0, 2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 2, 0, 0, 0],
  [2, 0, 2, 0, 1, 1, 0, 0],
  [2, 0, 2, 0, 1, 0, 1, 0],
  [2, 0, 2, 0, 1, 0, 0, 1],
  [2, 0, 2, 0, 0, 2, 0, 0],
  [2, 0, 2, 0, 0, 1, 1, 0],
  [2, 0, 2, 0, 0, 1, 0, 1],
  [2, 0, 2, 0, 0, 0, 2, 0],
  [2, 0, 2, 0, 0, 0, 1, 1],
  [2, 0, 2, 0, 0, 0, 0, 2],
  [2, 0, 1, 3, 0, 0, 0, 0],
  [2, 0, 1, 2, 1, 0, 0, 0],
  [2, 0, 1, 2, 0, 1, 0, 0],
  [2, 0, 1, 2, 0, 0, 1, 0],
  [2, 0, 1, 2, 0, 0, 0, 1],
  [2, 0, 1, 1, 2, 0, 0, 0],
  [2, 0, 1, 1, 1, 1, 0, 0],
  [2, 0, 1, 1, 1, 0, 1, 0],
  [2, 0, 1, 1, 1, 0, 0, 1],
  [2, 0, 1, 1, 0, 2, 0, 0],
  [2, 0, 1, 1, 0, 1, 1, 0],
  [2, 0, 1, 1, 0, 1, 0, 1],
  [2, 0, 1, 1, 0, 0, 2, 0],
  [2, 0, 1, 1, 0, 0, 1, 1],
  [2, 0, 1, 1, 0, 0, 0, 2],
  [2, 0, 1, 0, 3, 0, 0, 0],
  [2, 0, 1, 0, 2, 1, 0, 0],
  [2, 0, 1, 0, 2, 0, 1, 0],
  [2, 0, 1, 0, 2, 0, 0, 1],
  [2, 0, 1, 0, 1, 2, 0, 0],
  [2, 0, 1, 0, 1, 1, 1, 0],
  [2, 0, 1, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 1, 0, 0, 2],
  [2, 0, 1, 0, 0, 3, 0, 0],
  [2, 0, 1, 0, 0, 2, 1, 0],
  [2, 0, 1, 0, 0, 2, 0, 1],
  [2, 0, 1, 0, 0, 1, 2, 0],
  [2, 0, 1, 0, 0, 1, 1, 1],
  [2, 0, 1, 0, 0, 1, 0, 2],
  [2, 0, 1, 0, 0, 0, 3, 0],
  [2, 0, 1, 0, 0, 0, 2, 1],
  [2, 0, 1, 0, 0, 0, 1, 2],
  [2, 0, 1, 0, 0, 0, 0, 3],
  [2, 0, 0, 4, 0, 0, 0, 0],
  [2, 0, 0, 3, 1, 0, 0, 0],
  [2, 0, 0, 3, 0, 1, 0, 0],
  [2, 0, 0, 3, 0, 0, 1, 0],
  [2, 0, 0, 3, 0, 0, 0, 1],
  [2, 0, 0, 2, 2, 0, 0, 0],
  [2, 0, 0, 2, 1, 1, 0, 0],
  [2, 0, 0, 2, 1, 0, 1, 0],
  [2, 0, 0, 2, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 2, 0, 0],
  [2, 0, 0, 2, 0, 1, 1, 0],
  [2, 0, 0, 2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0, 0, 2, 0],
  [2, 0, 0, 2, 0, 0, 1, 1],
  [2, 0, 0, 2, 0, 0, 0, 2],
  [2, 0, 0, 1, 3, 0, 0, 0],
  [2, 0, 0, 1, 2, 1, 0, 0],
  [2, 0, 0, 1, 2, 0, 1, 0],
  [2, 0, 0, 1, 2, 0, 0, 1],
  [2, 0, 0, 1, 1, 2, 0, 0],
  [2, 0, 0, 1, 1, 1, 1, 0],
  [2, 0, 0, 1, 1, 1, 0, 1],
  [2, 0, 0, 1, 1, 0, 2, 0],
  [2, 0, 0, 1, 1, 0, 1, 1],
  [2, 0, 0, 1, 1, 0, 0, 2],
  [2, 0, 0, 1, 0, 3, 0, 0],
  [2, 0, 0, 1, 0, 2, 1, 0],
  [2, 0, 0, 1, 0, 2, 0, 1],
  [2, 0, 0, 1, 0, 1, 2, 0],
  [2, 0, 0, 1, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 1, 0, 2],
  [2, 0, 0, 1, 0, 0, 3, 0],
  [2, 0, 0, 1, 0, 0, 2, 1],
  [2, 0, 0, 1, 0, 0, 1, 2],
  [2, 0, 0, 1, 0, 0, 0, 3],
  [2, 0, 0, 0, 4, 0, 0, 0],
  [2, 0, 0, 0, 3, 1, 0, 0],
  [2, 0, 0, 0, 3, 0, 1, 0],
  [2, 0, 0, 0, 3, 0, 0, 1],
  [2, 0, 0, 0, 2, 2, 0, 0],
  [2, 0, 0, 0, 2, 1, 1, 0],
  [2, 0, 0, 0, 2, 1, 0, 1],
  [2, 0, 0, 0, 2, 0, 2, 0],
  [2, 0, 0, 0, 2, 0, 1, 1],
  [2, 0, 0, 0, 2, 0, 0, 2],
  [2, 0, 0, 0, 1, 3, 0, 0],
  [2, 0, 0, 0, 1, 2, 1, 0],
  [2, 0, 0, 0, 1, 2, 0, 1],
  [2, 0, 0, 0, 1, 1, 2, 0],
  [2, 0, 0, 0, 1, 1, 1, 1],
  [2, 0, 0, 0, 1, 1, 0, 2],
  [2, 0, 0, 0, 1, 0, 3, 0],
  [2, 0, 0, 0, 1, 0, 2, 1],
  [2, 0, 0, 0, 1, 0, 1, 2],
  [2, 0, 0, 0, 1, 0, 0, 3],
  [2, 0, 0, 0, 0, 4, 0, 0],
  [2, 0, 0, 0, 0, 3, 1, 0],
  [2, 0, 0, 0, 0, 3, 0, 1],
  [2, 0, 0, 0, 0, 2, 2, 0],
  [2, 0, 0, 0, 0, 2, 1, 1],
  [2, 0, 0, 0, 0, 2, 0, 2],
  [2, 0, 0, 0, 0, 1, 3, 0],
  [2, 0, 0, 0, 0, 1, 2, 1],
  [2, 0, 0, 0, 0, 1, 1, 2],
  [2, 0, 0, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0, 0, 0],
  [1, 4, 0, 1, 0, 0, 0, 0],
  [1, 4, 0, 0, 1, 0, 0, 0],
  [1, 4, 0, 0, 0, 1, 0, 0],
  [1, 4, 0, 0, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0, 0, 0],
  [1, 3, 1, 1, 0, 0, 0, 0],
  [1, 3, 1, 0, 1, 0, 0, 0],
  [1, 3, 1, 0, 0, 1, 0, 0],
  [1, 3, 1, 0, 0, 0, 1, 0],
  [1, 3, 1, 0, 0, 0, 0, 1],
  [1, 3, 0, 2, 0, 0, 0, 0],
  [1, 3, 0, 1, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 1, 0, 0],
  [1, 3, 0, 1, 0, 0, 1, 0],
  [1, 3, 0, 1, 0, 0, 0, 1],
  [1, 3, 0, 0, 2, 0, 0, 0],
  [1, 3, 0, 0, 1, 1, 0, 0],
  [1, 3, 0, 0, 1, 0, 1, 0],
  [1, 3, 0, 0, 1, 0, 0, 1],
  [1, 3, 0, 0, 0, 2, 0, 0],
  [1, 3, 0, 0, 0, 1, 1, 0],
  [1, 3, 0, 0, 0, 1, 0, 1],
  [1, 3, 0, 0, 0, 0, 2, 0],
  [1, 3, 0, 0, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0, 0, 0],
  [1, 2, 2, 1, 0, 0, 0, 0],
  [1, 2, 2, 0, 1, 0, 0, 0],
  [1, 2, 2, 0, 0, 1, 0, 0],
  [1, 2, 2, 0, 0, 0, 1, 0],
  [1, 2, 2, 0, 0, 0, 0, 1],
  [1, 2, 1, 2, 0, 0, 0, 0],
  [1, 2, 1, 1, 1, 0, 0, 0],
  [1, 2, 1, 1, 0, 1, 0, 0],
  [1, 2, 1, 1, 0, 0, 1, 0],
  [1, 2, 1, 1, 0, 0, 0, 1],
  [1, 2, 1, 0, 2, 0, 0, 0],
  [1, 2, 1, 0, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0, 1, 0],
  [1, 2, 1, 0, 1, 0, 0, 1],
  [1, 2, 1, 0, 0, 2, 0, 0],
  [1, 2, 1, 0, 0, 1, 1, 0],
  [1, 2, 1, 0, 0, 1, 0, 1],
  [1, 2, 1, 0, 0, 0, 2, 0],
  [1, 2, 1, 0, 0, 0, 1, 1],
  [1, 2, 1, 0, 0, 0, 0, 2],
  [1, 2, 0, 3, 0, 0, 0, 0],
  [1, 2, 0, 2, 1, 0, 0, 0],
  [1, 2, 0, 2, 0, 1, 0, 0],
  [1, 2, 0, 2, 0, 0, 1, 0],
  [1, 2, 0, 2, 0, 0, 0, 1],
  [1, 2, 0, 1, 2, 0, 0, 0],
  [1, 2, 0, 1, 1, 1, 0, 0],
  [1, 2, 0, 1, 1, 0, 1, 0],
  [1, 2, 0, 1, 1, 0, 0, 1],
  [1, 2, 0, 1, 0, 2, 0, 0],
  [1, 2, 0, 1, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1, 0, 1],
  [1, 2, 0, 1, 0, 0, 2, 0],
  [1, 2, 0, 1, 0, 0, 1, 1],
  [1, 2, 0, 1, 0, 0, 0, 2],
  [1, 2, 0, 0, 3, 0, 0, 0],
  [1, 2, 0, 0, 2, 1, 0, 0],
  [1, 2, 0, 0, 2, 0, 1, 0],
  [1, 2, 0, 0, 2, 0, 0, 1],
  [1, 2, 0, 0, 1, 2, 0, 0],
  [1, 2, 0, 0, 1, 1, 1, 0],
  [1, 2, 0, 0, 1, 1, 0, 1],
  [1, 2, 0, 0, 1, 0, 2, 0],
  [1, 2, 0, 0, 1, 0, 1, 1],
  [1, 2, 0, 0, 1, 0, 0, 2],
  [1, 2, 0, 0, 0, 3, 0, 0],
  [1, 2, 0, 0, 0, 2, 1, 0],
  [1, 2, 0, 0, 0, 2, 0, 1],
  [1, 2, 0, 0, 0, 1, 2, 0],
  [1, 2, 0, 0, 0, 1, 1, 1],
  [1, 2, 0, 0, 0, 1, 0, 2],
  [1, 2, 0, 0, 0, 0, 3, 0],
  [1, 2, 0, 0, 0, 0, 2, 1],
  [1, 2, 0, 0, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0, 0, 0],
  [1, 1, 3, 1, 0, 0, 0, 0],
  [1, 1, 3, 0, 1, 0, 0, 0],
  [1, 1, 3, 0, 0, 1, 0, 0],
  [1, 1, 3, 0, 0, 0, 1, 0],
  [1, 1, 3, 0, 0, 0, 0, 1],
  [1, 1, 2, 2, 0, 0, 0, 0],
  [1, 1, 2, 1, 1, 0, 0, 0],
  [1, 1, 2, 1, 0, 1, 0, 0],
  [1, 1, 2, 1, 0, 0, 1, 0],
  [1, 1, 2, 1, 0, 0, 0, 1],
  [1, 1, 2, 0, 2, 0, 0, 0],
  [1, 1, 2, 0, 1, 1, 0, 0],
  [1, 1, 2, 0, 1, 0, 1, 0],
  [1, 1, 2, 0, 1, 0, 0, 1],
  [1, 1, 2, 0, 0, 2, 0, 0],
  [1, 1, 2, 0, 0, 1, 1, 0],
  [1, 1, 2, 0, 0, 1, 0, 1],
  [1, 1, 2, 0, 0, 0, 2, 0],
  [1, 1, 2, 0, 0, 0, 1, 1],
  [1, 1, 2, 0, 0, 0, 0, 2],
  [1, 1, 1, 3, 0, 0, 0, 0],
  [1, 1, 1, 2, 1, 0, 0, 0],
  [1, 1, 1, 2, 0, 1, 0, 0],
  [1, 1, 1, 2, 0, 0, 1, 0],
  [1, 1, 1, 2, 0, 0, 0, 1],
  [1, 1, 1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 1, 1, 0, 0],
  [1, 1, 1, 1, 1, 0, 1, 0],
  [1, 1, 1, 1, 1, 0, 0, 1],
  [1, 1, 1, 1, 0, 2, 0, 0],
  [1, 1, 1, 1, 0, 1, 1, 0],
  [1, 1, 1, 1, 0, 1, 0, 1],
  [1, 1, 1, 1, 0, 0, 2, 0],
  [1, 1, 1, 1, 0, 0, 1, 1],
  [1, 1, 1, 1, 0, 0, 0, 2],
  [1, 1, 1, 0, 3, 0, 0, 0],
  [1, 1, 1, 0, 2, 1, 0, 0],
  [1, 1, 1, 0, 2, 0, 1, 0],
  [1, 1, 1, 0, 2, 0, 0, 1],
  [1, 1, 1, 0, 1, 2, 0, 0],
  [1, 1, 1, 0, 1, 1, 1, 0],
  [1, 1, 1, 0, 1, 1, 0, 1],
  [1, 1, 1, 0, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 0, 1, 1],
  [1, 1, 1, 0, 1, 0, 0, 2],
  [1, 1, 1, 0, 0, 3, 0, 0],
  [1, 1, 1, 0, 0, 2, 1, 0],
  [1, 1, 1, 0, 0, 2, 0, 1],
  [1, 1, 1, 0, 0, 1, 2, 0],
  [1, 1, 1, 0, 0, 1, 1, 1],
  [1, 1, 1, 0, 0, 1, 0, 2],
  [1, 1, 1, 0, 0, 0, 3, 0],
  [1, 1, 1, 0, 0, 0, 2, 1],
  [1, 1, 1, 0, 0, 0, 1, 2],
  [1, 1, 1, 0, 0, 0, 0, 3],
  [1, 1, 0, 4, 0, 0, 0, 0],
  [1, 1, 0, 3, 1, 0, 0, 0],
  [1, 1, 0, 3, 0, 1, 0, 0],
  [1, 1, 0, 3, 0, 0, 1, 0],
  [1, 1, 0, 3, 0, 0, 0, 1],
  [1, 1, 0, 2, 2, 0, 0, 0],
  [1, 1, 0, 2, 1, 1, 0, 0],
  [1, 1, 0, 2, 1, 0, 1, 0],
  [1, 1, 0, 2, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 2, 0, 0],
  [1, 1, 0, 2, 0, 1, 1, 0],
  [1, 1, 0, 2, 0, 1, 0, 1],
  [1, 1, 0, 2, 0, 0, 2, 0],
  [1, 1, 0, 2, 0, 0, 1, 1],
  [1, 1, 0, 2, 0, 0, 0, 2],
  [1, 1, 0, 1, 3, 0, 0, 0],
  [1, 1, 0, 1, 2, 1, 0, 0],
  [1, 1, 0, 1, 2, 0, 1, 0],
  [1, 1, 0, 1, 2, 0, 0, 1],
  [1, 1, 0, 1, 1, 2, 0, 0],
  [1, 1, 0, 1, 1, 1, 1, 0],
  [1, 1, 0, 1, 1, 1, 0, 1],
  [1, 1, 0, 1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1, 0, 1, 1],
  [1, 1, 0, 1, 1, 0, 0, 2],
  [1, 1, 0, 1, 0, 3, 0, 0],
  [1, 1, 0, 1, 0, 2, 1, 0],
  [1, 1, 0, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 1, 0, 2],
  [1, 1, 0, 1, 0, 0, 3, 0],
  [1, 1, 0, 1, 0, 0, 2, 1],
  [1, 1, 0, 1, 0, 0, 1, 2],
  [1, 1, 0, 1, 0, 0, 0, 3],
  [1, 1, 0, 0, 4, 0, 0, 0],
  [1, 1, 0, 0, 3, 1, 0, 0],
  [1, 1, 0, 0, 3, 0, 1, 0],
  [1, 1, 0, 0, 3, 0, 0, 1],
  [1, 1, 0, 0, 2, 2, 0, 0],
  [1, 1, 0, 0, 2, 1, 1, 0],
  [1, 1, 0, 0, 2, 1, 0, 1],
  [1, 1, 0, 0, 2, 0, 2, 0],
  [1, 1, 0, 0, 2, 0, 1, 1],
  [1, 1, 0, 0, 2, 0, 0, 2],
  [1, 1, 0, 0, 1, 3, 0, 0],
  [1, 1, 0, 0, 1, 2, 1, 0],
  [1, 1, 0, 0, 1, 2, 0, 1],
  [1, 1, 0, 0, 1, 1, 2, 0],
  [1, 1, 0, 0, 1, 1, 1, 1],
  [1, 1, 0, 0, 1, 1, 0, 2],
  [1, 1, 0, 0, 1, 0, 3, 0],
  [1, 1, 0, 0, 1, 0, 2, 1],
  [1, 1, 0, 0, 1, 0, 1, 2],
  [1, 1, 0, 0, 1, 0, 0, 3],
  [1, 1, 0, 0, 0, 4, 0, 0],
  [1, 1, 0, 0, 0, 3, 1, 0],
  [1, 1, 0, 0, 0, 3, 0, 1],
  [1, 1, 0, 0, 0, 2, 2, 0],
  [1, 1, 0, 0, 0, 2, 1, 1],
  [1, 1, 0, 0, 0, 2, 0, 2],
  [1, 1, 0, 0, 0, 1, 3, 0],
  [1, 1, 0, 0, 0, 1, 2, 1],
  [1, 1, 0, 0, 0, 1, 1, 2],
  [1, 1, 0, 0, 0, 1, 0, 3],
  [1, 1, 0, 0, 0, 0, 4, 0],
  [1, 1, 0, 0, 0, 0, 3, 1],
  [1, 1, 0, 0, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0, 0, 0],
  [1, 0, 4, 1, 0, 0, 0, 0],
  [1, 0, 4, 0, 1, 0, 0, 0],
  [1, 0, 4, 0, 0, 1, 0, 0],
  [1, 0, 4, 0, 0, 0, 1, 0],
  [1, 0, 4, 0, 0, 0, 0, 1],
  [1, 0, 3, 2, 0, 0, 0, 0],
  [1, 0, 3, 1, 1, 0, 0, 0],
  [1, 0, 3, 1, 0, 1, 0, 0],
  [1, 0, 3, 1, 0, 0, 1, 0],
  [1, 0, 3, 1, 0, 0, 0, 1],
  [1, 0, 3, 0, 2, 0, 0, 0],
  [1, 0, 3, 0, 1, 1, 0, 0],
  [1, 0, 3, 0, 1, 0, 1, 0],
  [1, 0, 3, 0, 1, 0, 0, 1],
  [1, 0, 3, 0, 0, 2, 0, 0],
  [1, 0, 3, 0, 0, 1, 1, 0],
  [1, 0, 3, 0, 0, 1, 0, 1],
  [1, 0, 3, 0, 0, 0, 2, 0],
  [1, 0, 3, 0, 0, 0, 1, 1],
  [1, 0, 3, 0, 0, 0, 0, 2],
  [1, 0, 2, 3, 0, 0, 0, 0],
  [1, 0, 2, 2, 1, 0, 0, 0],
  [1, 0, 2, 2, 0, 1, 0, 0],
  [1, 0, 2, 2, 0, 0, 1, 0],
  [1, 0, 2, 2, 0, 0, 0, 1],
  [1, 0, 2, 1, 2, 0, 0, 0],
  [1, 0, 2, 1, 1, 1, 0, 0],
  [1, 0, 2, 1, 1, 0, 1, 0],
  [1, 0, 2, 1, 1, 0, 0, 1],
  [1, 0, 2, 1, 0, 2, 0, 0],
  [1, 0, 2, 1, 0, 1, 1, 0],
  [1, 0, 2, 1, 0, 1, 0, 1],
  [1, 0, 2, 1, 0, 0, 2, 0],
  [1, 0, 2, 1, 0, 0, 1, 1],
  [1, 0, 2, 1, 0, 0, 0, 2],
  [1, 0, 2, 0, 3, 0, 0, 0],
  [1, 0, 2, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 2, 0, 0, 1],
  [1, 0, 2, 0, 1, 2, 0, 0],
  [1, 0, 2, 0, 1, 1, 1, 0],
  [1, 0, 2, 0, 1, 1, 0, 1],
  [1, 0, 2, 0, 1, 0, 2, 0],
  [1, 0, 2, 0, 1, 0, 1, 1],
  [1, 0, 2, 0, 1, 0, 0, 2],
  [1, 0, 2, 0, 0, 3, 0, 0],
  [1, 0, 2, 0, 0, 2, 1, 0],
  [1, 0, 2, 0, 0, 2, 0, 1],
  [1, 0, 2, 0, 0, 1, 2, 0],
  [1, 0, 2, 0, 0, 1, 1, 1],
  [1, 0, 2, 0, 0, 1, 0, 2],
  [1, 0, 2, 0, 0, 0, 3, 0],
  [1, 0, 2, 0, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 0, 1, 2],
  [1, 0, 2, 0, 0, 0, 0, 3],
  [1, 0, 1, 4, 0, 0, 0, 0],
  [1, 0, 1, 3, 1, 0, 0, 0],
  [1, 0, 1, 3, 0, 1, 0, 0],
  [1, 0, 1, 3, 0, 0, 1, 0],
  [1, 0, 1, 3, 0, 0, 0, 1],
  [1, 0, 1, 2, 2, 0, 0, 0],
  [1, 0, 1, 2, 1, 1, 0, 0],
  [1, 0, 1, 2, 1, 0, 1, 0],
  [1, 0, 1, 2, 1, 0, 0, 1],
  [1, 0, 1, 2, 0, 2, 0, 0],
  [1, 0, 1, 2, 0, 1, 1, 0],
  [1, 0, 1, 2, 0, 1, 0, 1],
  [1, 0, 1, 2, 0, 0, 2, 0],
  [1, 0, 1, 2, 0, 0, 1, 1],
  [1, 0, 1, 2, 0, 0, 0, 2],
  [1, 0, 1, 1, 3, 0, 0, 0],
  [1, 0, 1, 1, 2, 1, 0, 0],
  [1, 0, 1, 1, 2, 0, 1, 0],
  [1, 0, 1, 1, 2, 0, 0, 1],
  [1, 0, 1, 1, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 1, 1, 0],
  [1, 0, 1, 1, 1, 1, 0, 1],
  [1, 0, 1, 1, 1, 0, 2, 0],
  [1, 0, 1, 1, 1, 0, 1, 1],
  [1, 0, 1, 1, 1, 0, 0, 2],
  [1, 0, 1, 1, 0, 3, 0, 0],
  [1, 0, 1, 1, 0, 2, 1, 0],
  [1, 0, 1, 1, 0, 2, 0, 1],
  [1, 0, 1, 1, 0, 1, 2, 0],
  [1, 0, 1, 1, 0, 1, 1, 1],
  [1, 0, 1, 1, 0, 1, 0, 2],
  [1, 0, 1, 1, 0, 0, 3, 0],
  [1, 0, 1, 1, 0, 0, 2, 1],
  [1, 0, 1, 1, 0, 0, 1, 2],
  [1, 0, 1, 1, 0, 0, 0, 3],
  [1, 0, 1, 0, 4, 0, 0, 0],
  [1, 0, 1, 0, 3, 1, 0, 0],
  [1, 0, 1, 0, 3, 0, 1, 0],
  [1, 0, 1, 0, 3, 0, 0, 1],
  [1, 0, 1, 0, 2, 2, 0, 0],
  [1, 0, 1, 0, 2, 1, 1, 0],
  [1, 0, 1, 0, 2, 1, 0, 1],
  [1, 0, 1, 0, 2, 0, 2, 0],
  [1, 0, 1, 0, 2, 0, 1, 1],
  [1, 0, 1, 0, 2, 0, 0, 2],
  [1, 0, 1, 0, 1, 3, 0, 0],
  [1, 0, 1, 0, 1, 2, 1, 0],
  [1, 0, 1, 0, 1, 2, 0, 1],
  [1, 0, 1, 0, 1, 1, 2, 0],
  [1, 0, 1, 0, 1, 1, 1, 1],
  [1, 0, 1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 1, 0, 0, 3],
  [1, 0, 1, 0, 0, 4, 0, 0],
  [1, 0, 1, 0, 0, 3, 1, 0],
  [1, 0, 1, 0, 0, 3, 0, 1],
  [1, 0, 1, 0, 0, 2, 2, 0],
  [1, 0, 1, 0, 0, 2, 1, 1],
  [1, 0, 1, 0, 0, 2, 0, 2],
  [1, 0, 1, 0, 0, 1, 3, 0],
  [1, 0, 1, 0, 0, 1, 2, 1],
  [1, 0, 1, 0, 0, 1, 1, 2],
  [1, 0, 1, 0, 0, 1, 0, 3],
  [1, 0, 1, 0, 0, 0, 4, 0],
  [1, 0, 1, 0, 0, 0, 3, 1],
  [1, 0, 1, 0, 0, 0, 2, 2],
  [1, 0, 1, 0, 0, 0, 1, 3],
  [1, 0, 1, 0, 0, 0, 0, 4],
  [1, 0, 0, 5, 0, 0, 0, 0],
  [1, 0, 0, 4, 1, 0, 0, 0],
  [1, 0, 0, 4, 0, 1, 0, 0],
  [1, 0, 0, 4, 0, 0, 1, 0],
  [1, 0, 0, 4, 0, 0, 0, 1],
  [1, 0, 0, 3, 2, 0, 0, 0],
  [1, 0, 0, 3, 1, 1, 0, 0],
  [1, 0, 0, 3, 1, 0, 1, 0],
  [1, 0, 0, 3, 1, 0, 0, 1],
  [1, 0, 0, 3, 0, 2, 0, 0],
  [1, 0, 0, 3, 0, 1, 1, 0],
  [1, 0, 0, 3, 0, 1, 0, 1],
  [1, 0, 0, 3, 0, 0, 2, 0],
  [1, 0, 0, 3, 0, 0, 1, 1],
  [1, 0, 0, 3, 0, 0, 0, 2],
  [1, 0, 0, 2, 3, 0, 0, 0],
  [1, 0, 0, 2, 2, 1, 0, 0],
  [1, 0, 0, 2, 2, 0, 1, 0],
  [1, 0, 0, 2, 2, 0, 0, 1],
  [1, 0, 0, 2, 1, 2, 0, 0],
  [1, 0, 0, 2, 1, 1, 1, 0],
  [1, 0, 0, 2, 1, 1, 0, 1],
  [1, 0, 0, 2, 1, 0, 2, 0],
  [1, 0, 0, 2, 1, 0, 1, 1],
  [1, 0, 0, 2, 1, 0, 0, 2],
  [1, 0, 0, 2, 0, 3, 0, 0],
  [1, 0, 0, 2, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 2, 0, 1],
  [1, 0, 0, 2, 0, 1, 2, 0],
  [1, 0, 0, 2, 0, 1, 1, 1],
  [1, 0, 0, 2, 0, 1, 0, 2],
  [1, 0, 0, 2, 0, 0, 3, 0],
  [1, 0, 0, 2, 0, 0, 2, 1],
  [1, 0, 0, 2, 0, 0, 1, 2],
  [1, 0, 0, 2, 0, 0, 0, 3],
  [1, 0, 0, 1, 4, 0, 0, 0],
  [1, 0, 0, 1, 3, 1, 0, 0],
  [1, 0, 0, 1, 3, 0, 1, 0],
  [1, 0, 0, 1, 3, 0, 0, 1],
  [1, 0, 0, 1, 2, 2, 0, 0],
  [1, 0, 0, 1, 2, 1, 1, 0],
  [1, 0, 0, 1, 2, 1, 0, 1],
  [1, 0, 0, 1, 2, 0, 2, 0],
  [1, 0, 0, 1, 2, 0, 1, 1],
  [1, 0, 0, 1, 2, 0, 0, 2],
  [1, 0, 0, 1, 1, 3, 0, 0],
  [1, 0, 0, 1, 1, 2, 1, 0],
  [1, 0, 0, 1, 1, 2, 0, 1],
  [1, 0, 0, 1, 1, 1, 2, 0],
  [1, 0, 0, 1, 1, 1, 1, 1],
  [1, 0, 0, 1, 1, 1, 0, 2],
  [1, 0, 0, 1, 1, 0, 3, 0],
  [1, 0, 0, 1, 1, 0, 2, 1],
  [1, 0, 0, 1, 1, 0, 1, 2],
  [1, 0, 0, 1, 1, 0, 0, 3],
  [1, 0, 0, 1, 0, 4, 0, 0],
  [1, 0, 0, 1, 0, 3, 1, 0],
  [1, 0, 0, 1, 0, 3, 0, 1],
  [1, 0, 0, 1, 0, 2, 2, 0],
  [1, 0, 0, 1, 0, 2, 1, 1],
  [1, 0, 0, 1, 0, 2, 0, 2],
  [1, 0, 0, 1, 0, 1, 3, 0],
  [1, 0, 0, 1, 0, 1, 2, 1],
  [1, 0, 0, 1, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 1, 0, 3],
  [1, 0, 0, 1, 0, 0, 4, 0],
  [1, 0, 0, 1, 0, 0, 3, 1],
  [1, 0, 0, 1, 0, 0, 2, 2],
  [1, 0, 0, 1, 0, 0, 1, 3],
  [1, 0, 0, 1, 0, 0, 0, 4],
  [1, 0, 0, 0, 5, 0, 0, 0],
  [1, 0, 0, 0, 4, 1, 0, 0],
  [1, 0, 0, 0, 4, 0, 1, 0],
  [1, 0, 0, 0, 4, 0, 0, 1],
  [1, 0, 0, 0, 3, 2, 0, 0],
  [1, 0, 0, 0, 3, 1, 1, 0],
  [1, 0, 0, 0, 3, 1, 0, 1],
  [1, 0, 0, 0, 3, 0, 2, 0],
  [1, 0, 0, 0, 3, 0, 1, 1],
  [1, 0, 0, 0, 3, 0, 0, 2],
  [1, 0, 0, 0, 2, 3, 0, 0],
  [1, 0, 0, 0, 2, 2, 1, 0],
  [1, 0, 0, 0, 2, 2, 0, 1],
  [1, 0, 0, 0, 2, 1, 2, 0],
  [1, 0, 0, 0, 2, 1, 1, 1],
  [1, 0, 0, 0, 2, 1, 0, 2],
  [1, 0, 0, 0, 2, 0, 3, 0],
  [1, 0, 0, 0, 2, 0, 2, 1],
  [1, 0, 0, 0, 2, 0, 1, 2],
  [1, 0, 0, 0, 2, 0, 0, 3],
  [1, 0, 0, 0, 1, 4, 0, 0],
  [1, 0, 0, 0, 1, 3, 1, 0],
  [1, 0, 0, 0, 1, 3, 0, 1],
  [1, 0, 0, 0, 1, 2, 2, 0],
  [1, 0, 0, 0, 1, 2, 1, 1],
  [1, 0, 0, 0, 1, 2, 0, 2],
  [1, 0, 0, 0, 1, 1, 3, 0],
  [1, 0, 0, 0, 1, 1, 2, 1],
  [1, 0, 0, 0, 1, 1, 1, 2],
  [1, 0, 0, 0, 1, 1, 0, 3],
  [1, 0, 0, 0, 1, 0, 4, 0],
  [1, 0, 0, 0, 1, 0, 3, 1],
  [1, 0, 0, 0, 1, 0, 2, 2],
  [1, 0, 0, 0, 1, 0, 1, 3],
  [1, 0, 0, 0, 1, 0, 0, 4],
  [1, 0, 0, 0, 0, 5, 0, 0],
  [1, 0, 0, 0, 0, 4, 1, 0],
  [1, 0, 0, 0, 0, 4, 0, 1],
  [1, 0, 0, 0, 0, 3, 2, 0],
  [1, 0, 0, 0, 0, 3, 1, 1],
  [1, 0, 0, 0, 0, 3, 0, 2],
  [1, 0, 0, 0, 0, 2, 3, 0],
  [1, 0, 0, 0, 0, 2, 2, 1],
  [1, 0, 0, 0, 0, 2, 1, 2],
  [1, 0, 0, 0, 0, 2, 0, 3],
  [1, 0, 0, 0, 0, 1, 4, 0],
  [1, 0, 0, 0, 0, 1, 3, 1],
  [1, 0, 0, 0, 0, 1, 2, 2],
  [1, 0, 0, 0, 0, 1, 1, 3],
  [1, 0, 0, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0, 0, 0],
  [0, 5, 0, 1, 0, 0, 0, 0],
  [0, 5, 0, 0, 1, 0, 0, 0],
  [0, 5, 0, 0, 0, 1, 0, 0],
  [0, 5, 0, 0, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0, 0, 0],
  [0, 4, 1, 1, 0, 0, 0, 0],
  [0, 4, 1, 0, 1, 0, 0, 0],
  [0, 4, 1, 0, 0, 1, 0, 0],
  [0, 4, 1, 0, 0, 0, 1, 0],
  [0, 4, 1, 0, 0, 0, 0, 1],
  [0, 4, 0, 2, 0, 0, 0, 0],
  [0, 4, 0, 1, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 1, 0, 0],
  [0, 4, 0, 1, 0, 0, 1, 0],
  [0, 4, 0, 1, 0, 0, 0, 1],
  [0, 4, 0, 0, 2, 0, 0, 0],
  [0, 4, 0, 0, 1, 1, 0, 0],
  [0, 4, 0, 0, 1, 0, 1, 0],
  [0, 4, 0, 0, 1, 0, 0, 1],
  [0, 4, 0, 0, 0, 2, 0, 0],
  [0, 4, 0, 0, 0, 1, 1, 0],
  [0, 4, 0, 0, 0, 1, 0, 1],
  [0, 4, 0, 0, 0, 0, 2, 0],
  [0, 4, 0, 0, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0, 0, 0],
  [0, 3, 2, 1, 0, 0, 0, 0],
  [0, 3, 2, 0, 1, 0, 0, 0],
  [0, 3, 2, 0, 0, 1, 0, 0],
  [0, 3, 2, 0, 0, 0, 1, 0],
  [0, 3, 2, 0, 0, 0, 0, 1],
  [0, 3, 1, 2, 0, 0, 0, 0],
  [0, 3, 1, 1, 1, 0, 0, 0],
  [0, 3, 1, 1, 0, 1, 0, 0],
  [0, 3, 1, 1, 0, 0, 1, 0],
  [0, 3, 1, 1, 0, 0, 0, 1],
  [0, 3, 1, 0, 2, 0, 0, 0],
  [0, 3, 1, 0, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0, 1, 0],
  [0, 3, 1, 0, 1, 0, 0, 1],
  [0, 3, 1, 0, 0, 2, 0, 0],
  [0, 3, 1, 0, 0, 1, 1, 0],
  [0, 3, 1, 0, 0, 1, 0, 1],
  [0, 3, 1, 0, 0, 0, 2, 0],
  [0, 3, 1, 0, 0, 0, 1, 1],
  [0, 3, 1, 0, 0, 0, 0, 2],
  [0, 3, 0, 3, 0, 0, 0, 0],
  [0, 3, 0, 2, 1, 0, 0, 0],
  [0, 3, 0, 2, 0, 1, 0, 0],
  [0, 3, 0, 2, 0, 0, 1, 0],
  [0, 3, 0, 2, 0, 0, 0, 1],
  [0, 3, 0, 1, 2, 0, 0, 0],
  [0, 3, 0, 1, 1, 1, 0, 0],
  [0, 3, 0, 1, 1, 0, 1, 0],
  [0, 3, 0, 1, 1, 0, 0, 1],
  [0, 3, 0, 1, 0, 2, 0, 0],
  [0, 3, 0, 1, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1, 0, 1],
  [0, 3, 0, 1, 0, 0, 2, 0],
  [0, 3, 0, 1, 0, 0, 1, 1],
  [0, 3, 0, 1, 0, 0, 0, 2],
  [0, 3, 0, 0, 3, 0, 0, 0],
  [0, 3, 0, 0, 2, 1, 0, 0],
  [0, 3, 0, 0, 2, 0, 1, 0],
  [0, 3, 0, 0, 2, 0, 0, 1],
  [0, 3, 0, 0, 1, 2, 0, 0],
  [0, 3, 0, 0, 1, 1, 1, 0],
  [0, 3, 0, 0, 1, 1, 0, 1],
  [0, 3, 0, 0, 1, 0, 2, 0],
  [0, 3, 0, 0, 1, 0, 1, 1],
  [0, 3, 0, 0, 1, 0, 0, 2],
  [0, 3, 0, 0, 0, 3, 0, 0],
  [0, 3, 0, 0, 0, 2, 1, 0],
  [0, 3, 0, 0, 0, 2, 0, 1],
  [0, 3, 0, 0, 0, 1, 2, 0],
  [0, 3, 0, 0, 0, 1, 1, 1],
  [0, 3, 0, 0, 0, 1, 0, 2],
  [0, 3, 0, 0, 0, 0, 3, 0],
  [0, 3, 0, 0, 0, 0, 2, 1],
  [0, 3, 0, 0, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0, 0, 0],
  [0, 2, 3, 1, 0, 0, 0, 0],
  [0, 2, 3, 0, 1, 0, 0, 0],
  [0, 2, 3, 0, 0, 1, 0, 0],
  [0, 2, 3, 0, 0, 0, 1, 0],
  [0, 2, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 2, 0, 0, 0, 0],
  [0, 2, 2, 1, 1, 0, 0, 0],
  [0, 2, 2, 1, 0, 1, 0, 0],
  [0, 2, 2, 1, 0, 0, 1, 0],
  [0, 2, 2, 1, 0, 0, 0, 1],
  [0, 2, 2, 0, 2, 0, 0, 0],
  [0, 2, 2, 0, 1, 1, 0, 0],
  [0, 2, 2, 0, 1, 0, 1, 0],
  [0, 2, 2, 0, 1, 0, 0, 1],
  [0, 2, 2, 0, 0, 2, 0, 0],
  [0, 2, 2, 0, 0, 1, 1, 0],
  [0, 2, 2, 0, 0, 1, 0, 1],
  [0, 2, 2, 0, 0, 0, 2, 0],
  [0, 2, 2, 0, 0, 0, 1, 1],
  [0, 2, 2, 0, 0, 0, 0, 2],
  [0, 2, 1, 3, 0, 0, 0, 0],
  [0, 2, 1, 2, 1, 0, 0, 0],
  [0, 2, 1, 2, 0, 1, 0, 0],
  [0, 2, 1, 2, 0, 0, 1, 0],
  [0, 2, 1, 2, 0, 0, 0, 1],
  [0, 2, 1, 1, 2, 0, 0, 0],
  [0, 2, 1, 1, 1, 1, 0, 0],
  [0, 2, 1, 1, 1, 0, 1, 0],
  [0, 2, 1, 1, 1, 0, 0, 1],
  [0, 2, 1, 1, 0, 2, 0, 0],
  [0, 2, 1, 1, 0, 1, 1, 0],
  [0, 2, 1, 1, 0, 1, 0, 1],
  [0, 2, 1, 1, 0, 0, 2, 0],
  [0, 2, 1, 1, 0, 0, 1, 1],
  [0, 2, 1, 1, 0, 0, 0, 2],
  [0, 2, 1, 0, 3, 0, 0, 0],
  [0, 2, 1, 0, 2, 1, 0, 0],
  [0, 2, 1, 0, 2, 0, 1, 0],
  [0, 2, 1, 0, 2, 0, 0, 1],
  [0, 2, 1, 0, 1, 2, 0, 0],
  [0, 2, 1, 0, 1, 1, 1, 0],
  [0, 2, 1, 0, 1, 1, 0, 1],
  [0, 2, 1, 0, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 0, 1, 1],
  [0, 2, 1, 0, 1, 0, 0, 2],
  [0, 2, 1, 0, 0, 3, 0, 0],
  [0, 2, 1, 0, 0, 2, 1, 0],
  [0, 2, 1, 0, 0, 2, 0, 1],
  [0, 2, 1, 0, 0, 1, 2, 0],
  [0, 2, 1, 0, 0, 1, 1, 1],
  [0, 2, 1, 0, 0, 1, 0, 2],
  [0, 2, 1, 0, 0, 0, 3, 0],
  [0, 2, 1, 0, 0, 0, 2, 1],
  [0, 2, 1, 0, 0, 0, 1, 2],
  [0, 2, 1, 0, 0, 0, 0, 3],
  [0, 2, 0, 4, 0, 0, 0, 0],
  [0, 2, 0, 3, 1, 0, 0, 0],
  [0, 2, 0, 3, 0, 1, 0, 0],
  [0, 2, 0, 3, 0, 0, 1, 0],
  [0, 2, 0, 3, 0, 0, 0, 1],
  [0, 2, 0, 2, 2, 0, 0, 0],
  [0, 2, 0, 2, 1, 1, 0, 0],
  [0, 2, 0, 2, 1, 0, 1, 0],
  [0, 2, 0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 2, 0, 0],
  [0, 2, 0, 2, 0, 1, 1, 0],
  [0, 2, 0, 2, 0, 1, 0, 1],
  [0, 2, 0, 2, 0, 0, 2, 0],
  [0, 2, 0, 2, 0, 0, 1, 1],
  [0, 2, 0, 2, 0, 0, 0, 2],
  [0, 2, 0, 1, 3, 0, 0, 0],
  [0, 2, 0, 1, 2, 1, 0, 0],
  [0, 2, 0, 1, 2, 0, 1, 0],
  [0, 2, 0, 1, 2, 0, 0, 1],
  [0, 2, 0, 1, 1, 2, 0, 0],
  [0, 2, 0, 1, 1, 1, 1, 0],
  [0, 2, 0, 1, 1, 1, 0, 1],
  [0, 2, 0, 1, 1, 0, 2, 0],
  [0, 2, 0, 1, 1, 0, 1, 1],
  [0, 2, 0, 1, 1, 0, 0, 2],
  [0, 2, 0, 1, 0, 3, 0, 0],
  [0, 2, 0, 1, 0, 2, 1, 0],
  [0, 2, 0, 1, 0, 2, 0, 1],
  [0, 2, 0, 1, 0, 1, 2, 0],
  [0, 2, 0, 1, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 1, 0, 2],
  [0, 2, 0, 1, 0, 0, 3, 0],
  [0, 2, 0, 1, 0, 0, 2, 1],
  [0, 2, 0, 1, 0, 0, 1, 2],
  [0, 2, 0, 1, 0, 0, 0, 3],
  [0, 2, 0, 0, 4, 0, 0, 0],
  [0, 2, 0, 0, 3, 1, 0, 0],
  [0, 2, 0, 0, 3, 0, 1, 0],
  [0, 2, 0, 0, 3, 0, 0, 1],
  [0, 2, 0, 0, 2, 2, 0, 0],
  [0, 2, 0, 0, 2, 1, 1, 0],
  [0, 2, 0, 0, 2, 1, 0, 1],
  [0, 2, 0, 0, 2, 0, 2, 0],
  [0, 2, 0, 0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2, 0, 0, 2],
  [0, 2, 0, 0, 1, 3, 0, 0],
  [0, 2, 0, 0, 1, 2, 1, 0],
  [0, 2, 0, 0, 1, 2, 0, 1],
  [0, 2, 0, 0, 1, 1, 2, 0],
  [0, 2, 0, 0, 1, 1, 1, 1],
  [0, 2, 0, 0, 1, 1, 0, 2],
  [0, 2, 0, 0, 1, 0, 3, 0],
  [0, 2, 0, 0, 1, 0, 2, 1],
  [0, 2, 0, 0, 1, 0, 1, 2],
  [0, 2, 0, 0, 1, 0, 0, 3],
  [0, 2, 0, 0, 0, 4, 0, 0],
  [0, 2, 0, 0, 0, 3, 1, 0],
  [0, 2, 0, 0, 0, 3, 0, 1],
  [0, 2, 0, 0, 0, 2, 2, 0],
  [0, 2, 0, 0, 0, 2, 1, 1],
  [0, 2, 0, 0, 0, 2, 0, 2],
  [0, 2, 0, 0, 0, 1, 3, 0],
  [0, 2, 0, 0, 0, 1, 2, 1],
  [0, 2, 0, 0, 0, 1, 1, 2],
  [0, 2, 0, 0, 0, 1, 0, 3],
  [0, 2, 0, 0, 0, 0, 4, 0],
  [0, 2, 0, 0, 0, 0, 3, 1],
  [0, 2, 0, 0, 0, 0, 2, 2],
  [0, 2, 0, 0, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0, 0, 0],
  [0, 1, 4, 1, 0, 0, 0, 0],
  [0, 1, 4, 0, 1, 0, 0, 0],
  [0, 1, 4, 0, 0, 1, 0, 0],
  [0, 1, 4, 0, 0, 0, 1, 0],
  [0, 1, 4, 0, 0, 0, 0, 1],
  [0, 1, 3, 2, 0, 0, 0, 0],
  [0, 1, 3, 1, 1, 0, 0, 0],
  [0, 1, 3, 1, 0, 1, 0, 0],
  [0, 1, 3, 1, 0, 0, 1, 0],
  [0, 1, 3, 1, 0, 0, 0, 1],
  [0, 1, 3, 0, 2, 0, 0, 0],
  [0, 1, 3, 0, 1, 1, 0, 0],
  [0, 1, 3, 0, 1, 0, 1, 0],
  [0, 1, 3, 0, 1, 0, 0, 1],
  [0, 1, 3, 0, 0, 2, 0, 0],
  [0, 1, 3, 0, 0, 1, 1, 0],
  [0, 1, 3, 0, 0, 1, 0, 1],
  [0, 1, 3, 0, 0, 0, 2, 0],
  [0, 1, 3, 0, 0, 0, 1, 1],
  [0, 1, 3, 0, 0, 0, 0, 2],
  [0, 1, 2, 3, 0, 0, 0, 0],
  [0, 1, 2, 2, 1, 0, 0, 0],
  [0, 1, 2, 2, 0, 1, 0, 0],
  [0, 1, 2, 2, 0, 0, 1, 0],
  [0, 1, 2, 2, 0, 0, 0, 1],
  [0, 1, 2, 1, 2, 0, 0, 0],
  [0, 1, 2, 1, 1, 1, 0, 0],
  [0, 1, 2, 1, 1, 0, 1, 0],
  [0, 1, 2, 1, 1, 0, 0, 1],
  [0, 1, 2, 1, 0, 2, 0, 0],
  [0, 1, 2, 1, 0, 1, 1, 0],
  [0, 1, 2, 1, 0, 1, 0, 1],
  [0, 1, 2, 1, 0, 0, 2, 0],
  [0, 1, 2, 1, 0, 0, 1, 1],
  [0, 1, 2, 1, 0, 0, 0, 2],
  [0, 1, 2, 0, 3, 0, 0, 0],
  [0, 1, 2, 0, 2, 1, 0, 0],
  [0, 1, 2, 0, 2, 0, 1, 0],
  [0, 1, 2, 0, 2, 0, 0, 1],
  [0, 1, 2, 0, 1, 2, 0, 0],
  [0, 1, 2, 0, 1, 1, 1, 0],
  [0, 1, 2, 0, 1, 1, 0, 1],
  [0, 1, 2, 0, 1, 0, 2, 0],
  [0, 1, 2, 0, 1, 0, 1, 1],
  [0, 1, 2, 0, 1, 0, 0, 2],
  [0, 1, 2, 0, 0, 3, 0, 0],
  [0, 1, 2, 0, 0, 2, 1, 0],
  [0, 1, 2, 0, 0, 2, 0, 1],
  [0, 1, 2, 0, 0, 1, 2, 0],
  [0, 1, 2, 0, 0, 1, 1, 1],
  [0, 1, 2, 0, 0, 1, 0, 2],
  [0, 1, 2, 0, 0, 0, 3, 0],
  [0, 1, 2, 0, 0, 0, 2, 1],
  [0, 1, 2, 0, 0, 0, 1, 2],
  [0, 1, 2, 0, 0, 0, 0, 3],
  [0, 1, 1, 4, 0, 0, 0, 0],
  [0, 1, 1, 3, 1, 0, 0, 0],
  [0, 1, 1, 3, 0, 1, 0, 0],
  [0, 1, 1, 3, 0, 0, 1, 0],
  [0, 1, 1, 3, 0, 0, 0, 1],
  [0, 1, 1, 2, 2, 0, 0, 0],
  [0, 1, 1, 2, 1, 1, 0, 0],
  [0, 1, 1, 2, 1, 0, 1, 0],
  [0, 1, 1, 2, 1, 0, 0, 1],
  [0, 1, 1, 2, 0, 2, 0, 0],
  [0, 1, 1, 2, 0, 1, 1, 0],
  [0, 1, 1, 2, 0, 1, 0, 1],
  [0, 1, 1, 2, 0, 0, 2, 0],
  [0, 1, 1, 2, 0, 0, 1, 1],
  [0, 1, 1, 2, 0, 0, 0, 2],
  [0, 1, 1, 1, 3, 0, 0, 0],
  [0, 1, 1, 1, 2, 1, 0, 0],
  [0, 1, 1, 1, 2, 0, 1, 0],
  [0, 1, 1, 1, 2, 0, 0, 1],
  [0, 1, 1, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 1, 1, 0, 1],
  [0, 1, 1, 1, 1, 0, 2, 0],
  [0, 1, 1, 1, 1, 0, 1, 1],
  [0, 1, 1, 1, 1, 0, 0, 2],
  [0, 1, 1, 1, 0, 3, 0, 0],
  [0, 1, 1, 1, 0, 2, 1, 0],
  [0, 1, 1, 1, 0, 2, 0, 1],
  [0, 1, 1, 1, 0, 1, 2, 0],
  [0, 1, 1, 1, 0, 1, 1, 1],
  [0, 1, 1, 1, 0, 1, 0, 2],
  [0, 1, 1, 1, 0, 0, 3, 0],
  [0, 1, 1, 1, 0, 0, 2, 1],
  [0, 1, 1, 1, 0, 0, 1, 2],
  [0, 1, 1, 1, 0, 0, 0, 3],
  [0, 1, 1, 0, 4, 0, 0, 0],
  [0, 1, 1, 0, 3, 1, 0, 0],
  [0, 1, 1, 0, 3, 0, 1, 0],
  [0, 1, 1, 0, 3, 0, 0, 1],
  [0, 1, 1, 0, 2, 2, 0, 0],
  [0, 1, 1, 0, 2, 1, 1, 0],
  [0, 1, 1, 0, 2, 1, 0, 1],
  [0, 1, 1, 0, 2, 0, 2, 0],
  [0, 1, 1, 0, 2, 0, 1, 1],
  [0, 1, 1, 0, 2, 0, 0, 2],
  [0, 1, 1, 0, 1, 3, 0, 0],
  [0, 1, 1, 0, 1, 2, 1, 0],
  [0, 1, 1, 0, 1, 2, 0, 1],
  [0, 1, 1, 0, 1, 1, 2, 0],
  [0, 1, 1, 0, 1, 1, 1, 1],
  [0, 1, 1, 0, 1, 1, 0, 2],
  [0, 1, 1, 0, 1, 0, 3, 0],
  [0, 1, 1, 0, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 0, 1, 2],
  [0, 1, 1, 0, 1, 0, 0, 3],
  [0, 1, 1, 0, 0, 4, 0, 0],
  [0, 1, 1, 0, 0, 3, 1, 0],
  [0, 1, 1, 0, 0, 3, 0, 1],
  [0, 1, 1, 0, 0, 2, 2, 0],
  [0, 1, 1, 0, 0, 2, 1, 1],
  [0, 1, 1, 0, 0, 2, 0, 2],
  [0, 1, 1, 0, 0, 1, 3, 0],
  [0, 1, 1, 0, 0, 1, 2, 1],
  [0, 1, 1, 0, 0, 1, 1, 2],
  [0, 1, 1, 0, 0, 1, 0, 3],
  [0, 1, 1, 0, 0, 0, 4, 0],
  [0, 1, 1, 0, 0, 0, 3, 1],
  [0, 1, 1, 0, 0, 0, 2, 2],
  [0, 1, 1, 0, 0, 0, 1, 3],
  [0, 1, 1, 0, 0, 0, 0, 4],
  [0, 1, 0, 5, 0, 0, 0, 0],
  [0, 1, 0, 4, 1, 0, 0, 0],
  [0, 1, 0, 4, 0, 1, 0, 0],
  [0, 1, 0, 4, 0, 0, 1, 0],
  [0, 1, 0, 4, 0, 0, 0, 1],
  [0, 1, 0, 3, 2, 0, 0, 0],
  [0, 1, 0, 3, 1, 1, 0, 0],
  [0, 1, 0, 3, 1, 0, 1, 0],
  [0, 1, 0, 3, 1, 0, 0, 1],
  [0, 1, 0, 3, 0, 2, 0, 0],
  [0, 1, 0, 3, 0, 1, 1, 0],
  [0, 1, 0, 3, 0, 1, 0, 1],
  [0, 1, 0, 3, 0, 0, 2, 0],
  [0, 1, 0, 3, 0, 0, 1, 1],
  [0, 1, 0, 3, 0, 0, 0, 2],
  [0, 1, 0, 2, 3, 0, 0, 0],
  [0, 1, 0, 2, 2, 1, 0, 0],
  [0, 1, 0, 2, 2, 0, 1, 0],
  [0, 1, 0, 2, 2, 0, 0, 1],
  [0, 1, 0, 2, 1, 2, 0, 0],
  [0, 1, 0, 2, 1, 1, 1, 0],
  [0, 1, 0, 2, 1, 1, 0, 1],
  [0, 1, 0, 2, 1, 0, 2, 0],
  [0, 1, 0, 2, 1, 0, 1, 1],
  [0, 1, 0, 2, 1, 0, 0, 2],
  [0, 1, 0, 2, 0, 3, 0, 0],
  [0, 1, 0, 2, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 2, 0, 1],
  [0, 1, 0, 2, 0, 1, 2, 0],
  [0, 1, 0, 2, 0, 1, 1, 1],
  [0, 1, 0, 2, 0, 1, 0, 2],
  [0, 1, 0, 2, 0, 0, 3, 0],
  [0, 1, 0, 2, 0, 0, 2, 1],
  [0, 1, 0, 2, 0, 0, 1, 2],
  [0, 1, 0, 2, 0, 0, 0, 3],
  [0, 1, 0, 1, 4, 0, 0, 0],
  [0, 1, 0, 1, 3, 1, 0, 0],
  [0, 1, 0, 1, 3, 0, 1, 0],
  [0, 1, 0, 1, 3, 0, 0, 1],
  [0, 1, 0, 1, 2, 2, 0, 0],
  [0, 1, 0, 1, 2, 1, 1, 0],
  [0, 1, 0, 1, 2, 1, 0, 1],
  [0, 1, 0, 1, 2, 0, 2, 0],
  [0, 1, 0, 1, 2, 0, 1, 1],
  [0, 1, 0, 1, 2, 0, 0, 2],
  [0, 1, 0, 1, 1, 3, 0, 0],
  [0, 1, 0, 1, 1, 2, 1, 0],
  [0, 1, 0, 1, 1, 2, 0, 1],
  [0, 1, 0, 1, 1, 1, 2, 0],
  [0, 1, 0, 1, 1, 1, 1, 1],
  [0, 1, 0, 1, 1, 1, 0, 2],
  [0, 1, 0, 1, 1, 0, 3, 0],
  [0, 1, 0, 1, 1, 0, 2, 1],
  [0, 1, 0, 1, 1, 0, 1, 2],
  [0, 1, 0, 1, 1, 0, 0, 3],
  [0, 1, 0, 1, 0, 4, 0, 0],
  [0, 1, 0, 1, 0, 3, 1, 0],
  [0, 1, 0, 1, 0, 3, 0, 1],
  [0, 1, 0, 1, 0, 2, 2, 0],
  [0, 1, 0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 1, 0, 3],
  [0, 1, 0, 1, 0, 0, 4, 0],
  [0, 1, 0, 1, 0, 0, 3, 1],
  [0, 1, 0, 1, 0, 0, 2, 2],
  [0, 1, 0, 1, 0, 0, 1, 3],
  [0, 1, 0, 1, 0, 0, 0, 4],
  [0, 1, 0, 0, 5, 0, 0, 0],
  [0, 1, 0, 0, 4, 1, 0, 0],
  [0, 1, 0, 0, 4, 0, 1, 0],
  [0, 1, 0, 0, 4, 0, 0, 1],
  [0, 1, 0, 0, 3, 2, 0, 0],
  [0, 1, 0, 0, 3, 1, 1, 0],
  [0, 1, 0, 0, 3, 1, 0, 1],
  [0, 1, 0, 0, 3, 0, 2, 0],
  [0, 1, 0, 0, 3, 0, 1, 1],
  [0, 1, 0, 0, 3, 0, 0, 2],
  [0, 1, 0, 0, 2, 3, 0, 0],
  [0, 1, 0, 0, 2, 2, 1, 0],
  [0, 1, 0, 0, 2, 2, 0, 1],
  [0, 1, 0, 0, 2, 1, 2, 0],
  [0, 1, 0, 0, 2, 1, 1, 1],
  [0, 1, 0, 0, 2, 1, 0, 2],
  [0, 1, 0, 0, 2, 0, 3, 0],
  [0, 1, 0, 0, 2, 0, 2, 1],
  [0, 1, 0, 0, 2, 0, 1, 2],
  [0, 1, 0, 0, 2, 0, 0, 3],
  [0, 1, 0, 0, 1, 4, 0, 0],
  [0, 1, 0, 0, 1, 3, 1, 0],
  [0, 1, 0, 0, 1, 3, 0, 1],
  [0, 1, 0, 0, 1, 2, 2, 0],
  [0, 1, 0, 0, 1, 2, 1, 1],
  [0, 1, 0, 0, 1, 2, 0, 2],
  [0, 1, 0, 0, 1, 1, 3, 0],
  [0, 1, 0, 0, 1, 1, 2, 1],
  [0, 1, 0, 0, 1, 1, 1, 2],
  [0, 1, 0, 0, 1, 1, 0, 3],
  [0, 1, 0, 0, 1, 0, 4, 0],
  [0, 1, 0, 0, 1, 0, 3, 1],
  [0, 1, 0, 0, 1, 0, 2, 2],
  [0, 1, 0, 0, 1, 0, 1, 3],
  [0, 1, 0, 0, 1, 0, 0, 4],
  [0, 1, 0, 0, 0, 5, 0, 0],
  [0, 1, 0, 0, 0, 4, 1, 0],
  [0, 1, 0, 0, 0, 4, 0, 1],
  [0, 1, 0, 0, 0, 3, 2, 0],
  [0, 1, 0, 0, 0, 3, 1, 1],
  [0, 1, 0, 0, 0, 3, 0, 2],
  [0, 1, 0, 0, 0, 2, 3, 0],
  [0, 1, 0, 0, 0, 2, 2, 1],
  [0, 1, 0, 0, 0, 2, 1, 2],
  [0, 1, 0, 0, 0, 2, 0, 3],
  [0, 1, 0, 0, 0, 1, 4, 0],
  [0, 1, 0, 0, 0, 1, 3, 1],
  [0, 1, 0, 0, 0, 1, 2, 2],
  [0, 1, 0, 0, 0, 1, 1, 3],
  [0, 1, 0, 0, 0, 1, 0, 4],
  [0, 1, 0, 0, 0, 0, 5, 0],
  [0, 1, 0, 0, 0, 0, 4, 1],
  [0, 1, 0, 0, 0, 0, 3, 2],
  [0, 1, 0, 0, 0, 0, 2, 3],
  [0, 1, 0, 0, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0, 0, 0],
  [0, 0, 5, 1, 0, 0, 0, 0],
  [0, 0, 5, 0, 1, 0, 0, 0],
  [0, 0, 5, 0, 0, 1, 0, 0],
  [0, 0, 5, 0, 0, 0, 1, 0],
  [0, 0, 5, 0, 0, 0, 0, 1],
  [0, 0, 4, 2, 0, 0, 0, 0],
  [0, 0, 4, 1, 1, 0, 0, 0],
  [0, 0, 4, 1, 0, 1, 0, 0],
  [0, 0, 4, 1, 0, 0, 1, 0],
  [0, 0, 4, 1, 0, 0, 0, 1],
  [0, 0, 4, 0, 2, 0, 0, 0],
  [0, 0, 4, 0, 1, 1, 0, 0],
  [0, 0, 4, 0, 1, 0, 1, 0],
  [0, 0, 4, 0, 1, 0, 0, 1],
  [0, 0, 4, 0, 0, 2, 0, 0],
  [0, 0, 4, 0, 0, 1, 1, 0],
  [0, 0, 4, 0, 0, 1, 0, 1],
  [0, 0, 4, 0, 0, 0, 2, 0],
  [0, 0, 4, 0, 0, 0, 1, 1],
  [0, 0, 4, 0, 0, 0, 0, 2],
  [0, 0, 3, 3, 0, 0, 0, 0],
  [0, 0, 3, 2, 1, 0, 0, 0],
  [0, 0, 3, 2, 0, 1, 0, 0],
  [0, 0, 3, 2, 0, 0, 1, 0],
  [0, 0, 3, 2, 0, 0, 0, 1],
  [0, 0, 3, 1, 2, 0, 0, 0],
  [0, 0, 3, 1, 1, 1, 0, 0],
  [0, 0, 3, 1, 1, 0, 1, 0],
  [0, 0, 3, 1, 1, 0, 0, 1],
  [0, 0, 3, 1, 0, 2, 0, 0],
  [0, 0, 3, 1, 0, 1, 1, 0],
  [0, 0, 3, 1, 0, 1, 0, 1],
  [0, 0, 3, 1, 0, 0, 2, 0],
  [0, 0, 3, 1, 0, 0, 1, 1],
  [0, 0, 3, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 3, 0, 0, 0],
  [0, 0, 3, 0, 2, 1, 0, 0],
  [0, 0, 3, 0, 2, 0, 1, 0],
  [0, 0, 3, 0, 2, 0, 0, 1],
  [0, 0, 3, 0, 1, 2, 0, 0],
  [0, 0, 3, 0, 1, 1, 1, 0],
  [0, 0, 3, 0, 1, 1, 0, 1],
  [0, 0, 3, 0, 1, 0, 2, 0],
  [0, 0, 3, 0, 1, 0, 1, 1],
  [0, 0, 3, 0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0, 3, 0, 0],
  [0, 0, 3, 0, 0, 2, 1, 0],
  [0, 0, 3, 0, 0, 2, 0, 1],
  [0, 0, 3, 0, 0, 1, 2, 0],
  [0, 0, 3, 0, 0, 1, 1, 1],
  [0, 0, 3, 0, 0, 1, 0, 2],
  [0, 0, 3, 0, 0, 0, 3, 0],
  [0, 0, 3, 0, 0, 0, 2, 1],
  [0, 0, 3, 0, 0, 0, 1, 2],
  [0, 0, 3, 0, 0, 0, 0, 3],
  [0, 0, 2, 4, 0, 0, 0, 0],
  [0, 0, 2, 3, 1, 0, 0, 0],
  [0, 0, 2, 3, 0, 1, 0, 0],
  [0, 0, 2, 3, 0, 0, 1, 0],
  [0, 0, 2, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 2, 0, 0, 0],
  [0, 0, 2, 2, 1, 1, 0, 0],
  [0, 0, 2, 2, 1, 0, 1, 0],
  [0, 0, 2, 2, 1, 0, 0, 1],
  [0, 0, 2, 2, 0, 2, 0, 0],
  [0, 0, 2, 2, 0, 1, 1, 0],
  [0, 0, 2, 2, 0, 1, 0, 1],
  [0, 0, 2, 2, 0, 0, 2, 0],
  [0, 0, 2, 2, 0, 0, 1, 1],
  [0, 0, 2, 2, 0, 0, 0, 2],
  [0, 0, 2, 1, 3, 0, 0, 0],
  [0, 0, 2, 1, 2, 1, 0, 0],
  [0, 0, 2, 1, 2, 0, 1, 0],
  [0, 0, 2, 1, 2, 0, 0, 1],
  [0, 0, 2, 1, 1, 2, 0, 0],
  [0, 0, 2, 1, 1, 1, 1, 0],
  [0, 0, 2, 1, 1, 1, 0, 1],
  [0, 0, 2, 1, 1, 0, 2, 0],
  [0, 0, 2, 1, 1, 0, 1, 1],
  [0, 0, 2, 1, 1, 0, 0, 2],
  [0, 0, 2, 1, 0, 3, 0, 0],
  [0, 0, 2, 1, 0, 2, 1, 0],
  [0, 0, 2, 1, 0, 2, 0, 1],
  [0, 0, 2, 1, 0, 1, 2, 0],
  [0, 0, 2, 1, 0, 1, 1, 1],
  [0, 0, 2, 1, 0, 1, 0, 2],
  [0, 0, 2, 1, 0, 0, 3, 0],
  [0, 0, 2, 1, 0, 0, 2, 1],
  [0, 0, 2, 1, 0, 0, 1, 2],
  [0, 0, 2, 1, 0, 0, 0, 3],
  [0, 0, 2, 0, 4, 0, 0, 0],
  [0, 0, 2, 0, 3, 1, 0, 0],
  [0, 0, 2, 0, 3, 0, 1, 0],
  [0, 0, 2, 0, 3, 0, 0, 1],
  [0, 0, 2, 0, 2, 2, 0, 0],
  [0, 0, 2, 0, 2, 1, 1, 0],
  [0, 0, 2, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 2, 0, 0, 2],
  [0, 0, 2, 0, 1, 3, 0, 0],
  [0, 0, 2, 0, 1, 2, 1, 0],
  [0, 0, 2, 0, 1, 2, 0, 1],
  [0, 0, 2, 0, 1, 1, 2, 0],
  [0, 0, 2, 0, 1, 1, 1, 1],
  [0, 0, 2, 0, 1, 1, 0, 2],
  [0, 0, 2, 0, 1, 0, 3, 0],
  [0, 0, 2, 0, 1, 0, 2, 1],
  [0, 0, 2, 0, 1, 0, 1, 2],
  [0, 0, 2, 0, 1, 0, 0, 3],
  [0, 0, 2, 0, 0, 4, 0, 0],
  [0, 0, 2, 0, 0, 3, 1, 0],
  [0, 0, 2, 0, 0, 3, 0, 1],
  [0, 0, 2, 0, 0, 2, 2, 0],
  [0, 0, 2, 0, 0, 2, 1, 1],
  [0, 0, 2, 0, 0, 2, 0, 2],
  [0, 0, 2, 0, 0, 1, 3, 0],
  [0, 0, 2, 0, 0, 1, 2, 1],
  [0, 0, 2, 0, 0, 1, 1, 2],
  [0, 0, 2, 0, 0, 1, 0, 3],
  [0, 0, 2, 0, 0, 0, 4, 0],
  [0, 0, 2, 0, 0, 0, 3, 1],
  [0, 0, 2, 0, 0, 0, 2, 2],
  [0, 0, 2, 0, 0, 0, 1, 3],
  [0, 0, 2, 0, 0, 0, 0, 4],
  [0, 0, 1, 5, 0, 0, 0, 0],
  [0, 0, 1, 4, 1, 0, 0, 0],
  [0, 0, 1, 4, 0, 1, 0, 0],
  [0, 0, 1, 4, 0, 0, 1, 0],
  [0, 0, 1, 4, 0, 0, 0, 1],
  [0, 0, 1, 3, 2, 0, 0, 0],
  [0, 0, 1, 3, 1, 1, 0, 0],
  [0, 0, 1, 3, 1, 0, 1, 0],
  [0, 0, 1, 3, 1, 0, 0, 1],
  [0, 0, 1, 3, 0, 2, 0, 0],
  [0, 0, 1, 3, 0, 1, 1, 0],
  [0, 0, 1, 3, 0, 1, 0, 1],
  [0, 0, 1, 3, 0, 0, 2, 0],
  [0, 0, 1, 3, 0, 0, 1, 1],
  [0, 0, 1, 3, 0, 0, 0, 2],
  [0, 0, 1, 2, 3, 0, 0, 0],
  [0, 0, 1, 2, 2, 1, 0, 0],
  [0, 0, 1, 2, 2, 0, 1, 0],
  [0, 0, 1, 2, 2, 0, 0, 1],
  [0, 0, 1, 2, 1, 2, 0, 0],
  [0, 0, 1, 2, 1, 1, 1, 0],
  [0, 0, 1, 2, 1, 1, 0, 1],
  [0, 0, 1, 2, 1, 0, 2, 0],
  [0, 0, 1, 2, 1, 0, 1, 1],
  [0, 0, 1, 2, 1, 0, 0, 2],
  [0, 0, 1, 2, 0, 3, 0, 0],
  [0, 0, 1, 2, 0, 2, 1, 0],
  [0, 0, 1, 2, 0, 2, 0, 1],
  [0, 0, 1, 2, 0, 1, 2, 0],
  [0, 0, 1, 2, 0, 1, 1, 1],
  [0, 0, 1, 2, 0, 1, 0, 2],
  [0, 0, 1, 2, 0, 0, 3, 0],
  [0, 0, 1, 2, 0, 0, 2, 1],
  [0, 0, 1, 2, 0, 0, 1, 2],
  [0, 0, 1, 2, 0, 0, 0, 3],
  [0, 0, 1, 1, 4, 0, 0, 0],
  [0, 0, 1, 1, 3, 1, 0, 0],
  [0, 0, 1, 1, 3, 0, 1, 0],
  [0, 0, 1, 1, 3, 0, 0, 1],
  [0, 0, 1, 1, 2, 2, 0, 0],
  [0, 0, 1, 1, 2, 1, 1, 0],
  [0, 0, 1, 1, 2, 1, 0, 1],
  [0, 0, 1, 1, 2, 0, 2, 0],
  [0, 0, 1, 1, 2, 0, 1, 1],
  [0, 0, 1, 1, 2, 0, 0, 2],
  [0, 0, 1, 1, 1, 3, 0, 0],
  [0, 0, 1, 1, 1, 2, 1, 0],
  [0, 0, 1, 1, 1, 2, 0, 1],
  [0, 0, 1, 1, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1, 1, 1],
  [0, 0, 1, 1, 1, 1, 0, 2],
  [0, 0, 1, 1, 1, 0, 3, 0],
  [0, 0, 1, 1, 1, 0, 2, 1],
  [0, 0, 1, 1, 1, 0, 1, 2],
  [0, 0, 1, 1, 1, 0, 0, 3],
  [0, 0, 1, 1, 0, 4, 0, 0],
  [0, 0, 1, 1, 0, 3, 1, 0],
  [0, 0, 1, 1, 0, 3, 0, 1],
  [0, 0, 1, 1, 0, 2, 2, 0],
  [0, 0, 1, 1, 0, 2, 1, 1],
  [0, 0, 1, 1, 0, 2, 0, 2],
  [0, 0, 1, 1, 0, 1, 3, 0],
  [0, 0, 1, 1, 0, 1, 2, 1],
  [0, 0, 1, 1, 0, 1, 1, 2],
  [0, 0, 1, 1, 0, 1, 0, 3],
  [0, 0, 1, 1, 0, 0, 4, 0],
  [0, 0, 1, 1, 0, 0, 3, 1],
  [0, 0, 1, 1, 0, 0, 2, 2],
  [0, 0, 1, 1, 0, 0, 1, 3],
  [0, 0, 1, 1, 0, 0, 0, 4],
  [0, 0, 1, 0, 5, 0, 0, 0],
  [0, 0, 1, 0, 4, 1, 0, 0],
  [0, 0, 1, 0, 4, 0, 1, 0],
  [0, 0, 1, 0, 4, 0, 0, 1],
  [0, 0, 1, 0, 3, 2, 0, 0],
  [0, 0, 1, 0, 3, 1, 1, 0],
  [0, 0, 1, 0, 3, 1, 0, 1],
  [0, 0, 1, 0, 3, 0, 2, 0],
  [0, 0, 1, 0, 3, 0, 1, 1],
  [0, 0, 1, 0, 3, 0, 0, 2],
  [0, 0, 1, 0, 2, 3, 0, 0],
  [0, 0, 1, 0, 2, 2, 1, 0],
  [0, 0, 1, 0, 2, 2, 0, 1],
  [0, 0, 1, 0, 2, 1, 2, 0],
  [0, 0, 1, 0, 2, 1, 1, 1],
  [0, 0, 1, 0, 2, 1, 0, 2],
  [0, 0, 1, 0, 2, 0, 3, 0],
  [0, 0, 1, 0, 2, 0, 2, 1],
  [0, 0, 1, 0, 2, 0, 1, 2],
  [0, 0, 1, 0, 2, 0, 0, 3],
  [0, 0, 1, 0, 1, 4, 0, 0],
  [0, 0, 1, 0, 1, 3, 1, 0],
  [0, 0, 1, 0, 1, 3, 0, 1],
  [0, 0, 1, 0, 1, 2, 2, 0],
  [0, 0, 1, 0, 1, 2, 1, 1],
  [0, 0, 1, 0, 1, 2, 0, 2],
  [0, 0, 1, 0, 1, 1, 3, 0],
  [0, 0, 1, 0, 1, 1, 2, 1],
  [0, 0, 1, 0, 1, 1, 1, 2],
  [0, 0, 1, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 1, 0, 0, 4],
  [0, 0, 1, 0, 0, 5, 0, 0],
  [0, 0, 1, 0, 0, 4, 1, 0],
  [0, 0, 1, 0, 0, 4, 0, 1],
  [0, 0, 1, 0, 0, 3, 2, 0],
  [0, 0, 1, 0, 0, 3, 1, 1],
  [0, 0, 1, 0, 0, 3, 0, 2],
  [0, 0, 1, 0, 0, 2, 3, 0],
  [0, 0, 1, 0, 0, 2, 2, 1],
  [0, 0, 1, 0, 0, 2, 1, 2],
  [0, 0, 1, 0, 0, 2, 0, 3],
  [0, 0, 1, 0, 0, 1, 4, 0],
  [0, 0, 1, 0, 0, 1, 3, 1],
  [0, 0, 1, 0, 0, 1, 2, 2],
  [0, 0, 1, 0, 0, 1, 1, 3],
  [0, 0, 1, 0, 0, 1, 0, 4],
  [0, 0, 1, 0, 0, 0, 5, 0],
  [0, 0, 1, 0, 0, 0, 4, 1],
  [0, 0, 1, 0, 0, 0, 3, 2],
  [0, 0, 1, 0, 0, 0, 2, 3],
  [0, 0, 1, 0, 0, 0, 1, 4],
  [0, 0, 1, 0, 0, 0, 0, 5],
  [0, 0, 0, 6, 0, 0, 0, 0],
  [0, 0, 0, 5, 1, 0, 0, 0],
  [0, 0, 0, 5, 0, 1, 0, 0],
  [0, 0, 0, 5, 0, 0, 1, 0],
  [0, 0, 0, 5, 0, 0, 0, 1],
  [0, 0, 0, 4, 2, 0, 0, 0],
  [0, 0, 0, 4, 1, 1, 0, 0],
  [0, 0, 0, 4, 1, 0, 1, 0],
  [0, 0, 0, 4, 1, 0, 0, 1],
  [0, 0, 0, 4, 0, 2, 0, 0],
  [0, 0, 0, 4, 0, 1, 1, 0],
  [0, 0, 0, 4, 0, 1, 0, 1],
  [0, 0, 0, 4, 0, 0, 2, 0],
  [0, 0, 0, 4, 0, 0, 1, 1],
  [0, 0, 0, 4, 0, 0, 0, 2],
  [0, 0, 0, 3, 3, 0, 0, 0],
  [0, 0, 0, 3, 2, 1, 0, 0],
  [0, 0, 0, 3, 2, 0, 1, 0],
  [0, 0, 0, 3, 2, 0, 0, 1],
  [0, 0, 0, 3, 1, 2, 0, 0],
  [0, 0, 0, 3, 1, 1, 1, 0],
  [0, 0, 0, 3, 1, 1, 0, 1],
  [0, 0, 0, 3, 1, 0, 2, 0],
  [0, 0, 0, 3, 1, 0, 1, 1],
  [0, 0, 0, 3, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 3, 0, 0],
  [0, 0, 0, 3, 0, 2, 1, 0],
  [0, 0, 0, 3, 0, 2, 0, 1],
  [0, 0, 0, 3, 0, 1, 2, 0],
  [0, 0, 0, 3, 0, 1, 1, 1],
  [0, 0, 0, 3, 0, 1, 0, 2],
  [0, 0, 0, 3, 0, 0, 3, 0],
  [0, 0, 0, 3, 0, 0, 2, 1],
  [0, 0, 0, 3, 0, 0, 1, 2],
  [0, 0, 0, 3, 0, 0, 0, 3],
  [0, 0, 0, 2, 4, 0, 0, 0],
  [0, 0, 0, 2, 3, 1, 0, 0],
  [0, 0, 0, 2, 3, 0, 1, 0],
  [0, 0, 0, 2, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 2, 0, 0],
  [0, 0, 0, 2, 2, 1, 1, 0],
  [0, 0, 0, 2, 2, 1, 0, 1],
  [0, 0, 0, 2, 2, 0, 2, 0],
  [0, 0, 0, 2, 2, 0, 1, 1],
  [0, 0, 0, 2, 2, 0, 0, 2],
  [0, 0, 0, 2, 1, 3, 0, 0],
  [0, 0, 0, 2, 1, 2, 1, 0],
  [0, 0, 0, 2, 1, 2, 0, 1],
  [0, 0, 0, 2, 1, 1, 2, 0],
  [0, 0, 0, 2, 1, 1, 1, 1],
  [0, 0, 0, 2, 1, 1, 0, 2],
  [0, 0, 0, 2, 1, 0, 3, 0],
  [0, 0, 0, 2, 1, 0, 2, 1],
  [0, 0, 0, 2, 1, 0, 1, 2],
  [0, 0, 0, 2, 1, 0, 0, 3],
  [0, 0, 0, 2, 0, 4, 0, 0],
  [0, 0, 0, 2, 0, 3, 1, 0],
  [0, 0, 0, 2, 0, 3, 0, 1],
  [0, 0, 0, 2, 0, 2, 2, 0],
  [0, 0, 0, 2, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2, 0, 2],
  [0, 0, 0, 2, 0, 1, 3, 0],
  [0, 0, 0, 2, 0, 1, 2, 1],
  [0, 0, 0, 2, 0, 1, 1, 2],
  [0, 0, 0, 2, 0, 1, 0, 3],
  [0, 0, 0, 2, 0, 0, 4, 0],
  [0, 0, 0, 2, 0, 0, 3, 1],
  [0, 0, 0, 2, 0, 0, 2, 2],
  [0, 0, 0, 2, 0, 0, 1, 3],
  [0, 0, 0, 2, 0, 0, 0, 4],
  [0, 0, 0, 1, 5, 0, 0, 0],
  [0, 0, 0, 1, 4, 1, 0, 0],
  [0, 0, 0, 1, 4, 0, 1, 0],
  [0, 0, 0, 1, 4, 0, 0, 1],
  [0, 0, 0, 1, 3, 2, 0, 0],
  [0, 0, 0, 1, 3, 1, 1, 0],
  [0, 0, 0, 1, 3, 1, 0, 1],
  [0, 0, 0, 1, 3, 0, 2, 0],
  [0, 0, 0, 1, 3, 0, 1, 1],
  [0, 0, 0, 1, 3, 0, 0, 2],
  [0, 0, 0, 1, 2, 3, 0, 0],
  [0, 0, 0, 1, 2, 2, 1, 0],
  [0, 0, 0, 1, 2, 2, 0, 1],
  [0, 0, 0, 1, 2, 1, 2, 0],
  [0, 0, 0, 1, 2, 1, 1, 1],
  [0, 0, 0, 1, 2, 1, 0, 2],
  [0, 0, 0, 1, 2, 0, 3, 0],
  [0, 0, 0, 1, 2, 0, 2, 1],
  [0, 0, 0, 1, 2, 0, 1, 2],
  [0, 0, 0, 1, 2, 0, 0, 3],
  [0, 0, 0, 1, 1, 4, 0, 0],
  [0, 0, 0, 1, 1, 3, 1, 0],
  [0, 0, 0, 1, 1, 3, 0, 1],
  [0, 0, 0, 1, 1, 2, 2, 0],
  [0, 0, 0, 1, 1, 2, 1, 1],
  [0, 0, 0, 1, 1, 2, 0, 2],
  [0, 0, 0, 1, 1, 1, 3, 0],
  [0, 0, 0, 1, 1, 1, 2, 1],
  [0, 0, 0, 1, 1, 1, 1, 2],
  [0, 0, 0, 1, 1, 1, 0, 3],
  [0, 0, 0, 1, 1, 0, 4, 0],
  [0, 0, 0, 1, 1, 0, 3, 1],
  [0, 0, 0, 1, 1, 0, 2, 2],
  [0, 0, 0, 1, 1, 0, 1, 3],
  [0, 0, 0, 1, 1, 0, 0, 4],
  [0, 0, 0, 1, 0, 5, 0, 0],
  [0, 0, 0, 1, 0, 4, 1, 0],
  [0, 0, 0, 1, 0, 4, 0, 1],
  [0, 0, 0, 1, 0, 3, 2, 0],
  [0, 0, 0, 1, 0, 3, 1, 1],
  [0, 0, 0, 1, 0, 3, 0, 2],
  [0, 0, 0, 1, 0, 2, 3, 0],
  [0, 0, 0, 1, 0, 2, 2, 1],
  [0, 0, 0, 1, 0, 2, 1, 2],
  [0, 0, 0, 1, 0, 2, 0, 3],
  [0, 0, 0, 1, 0, 1, 4, 0],
  [0, 0, 0, 1, 0, 1, 3, 1],
  [0, 0, 0, 1, 0, 1, 2, 2],
  [0, 0, 0, 1, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 1, 0, 4],
  [0, 0, 0, 1, 0, 0, 5, 0],
  [0, 0, 0, 1, 0, 0, 4, 1],
  [0, 0, 0, 1, 0, 0, 3, 2],
  [0, 0, 0, 1, 0, 0, 2, 3],
  [0, 0, 0, 1, 0, 0, 1, 4],
  [0, 0, 0, 1, 0, 0, 0, 5],
  [0, 0, 0, 0, 6, 0, 0, 0],
  [0, 0, 0, 0, 5, 1, 0, 0],
  [0, 0, 0, 0, 5, 0, 1, 0],
  [0, 0, 0, 0, 5, 0, 0, 1],
  [0, 0, 0, 0, 4, 2, 0, 0],
  [0, 0, 0, 0, 4, 1, 1, 0],
  [0, 0, 0, 0, 4, 1, 0, 1],
  [0, 0, 0, 0, 4, 0, 2, 0],
  [0, 0, 0, 0, 4, 0, 1, 1],
  [0, 0, 0, 0, 4, 0, 0, 2],
  [0, 0, 0, 0, 3, 3, 0, 0],
  [0, 0, 0, 0, 3, 2, 1, 0],
  [0, 0, 0, 0, 3, 2, 0, 1],
  [0, 0, 0, 0, 3, 1, 2, 0],
  [0, 0, 0, 0, 3, 1, 1, 1],
  [0, 0, 0, 0, 3, 1, 0, 2],
  [0, 0, 0, 0, 3, 0, 3, 0],
  [0, 0, 0, 0, 3, 0, 2, 1],
  [0, 0, 0, 0, 3, 0, 1, 2],
  [0, 0, 0, 0, 3, 0, 0, 3],
  [0, 0, 0, 0, 2, 4, 0, 0],
  [0, 0, 0, 0, 2, 3, 1, 0],
  [0, 0, 0, 0, 2, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 2, 0],
  [0, 0, 0, 0, 2, 2, 1, 1],
  [0, 0, 0, 0, 2, 2, 0, 2],
  [0, 0, 0, 0, 2, 1, 3, 0],
  [0, 0, 0, 0, 2, 1, 2, 1],
  [0, 0, 0, 0, 2, 1, 1, 2],
  [0, 0, 0, 0, 2, 1, 0, 3],
  [0, 0, 0, 0, 2, 0, 4, 0],
  [0, 0, 0, 0, 2, 0, 3, 1],
  [0, 0, 0, 0, 2, 0, 2, 2],
  [0, 0, 0, 0, 2, 0, 1, 3],
  [0, 0, 0, 0, 2, 0, 0, 4],
  [0, 0, 0, 0, 1, 5, 0, 0],
  [0, 0, 0, 0, 1, 4, 1, 0],
  [0, 0, 0, 0, 1, 4, 0, 1],
  [0, 0, 0, 0, 1, 3, 2, 0],
  [0, 0, 0, 0, 1, 3, 1, 1],
  [0, 0, 0, 0, 1, 3, 0, 2],
  [0, 0, 0, 0, 1, 2, 3, 0],
  [0, 0, 0, 0, 1, 2, 2, 1],
  [0, 0, 0, 0, 1, 2, 1, 2],
  [0, 0, 0, 0, 1, 2, 0, 3],
  [0, 0, 0, 0, 1, 1, 4, 0],
  [0, 0, 0, 0, 1, 1, 3, 1],
  [0, 0, 0, 0, 1, 1, 2, 2],
  [0, 0, 0, 0, 1, 1, 1, 3],
  [0, 0, 0, 0, 1, 1, 0, 4],
  [0, 0, 0, 0, 1, 0, 5, 0],
  [0, 0, 0, 0, 1, 0, 4, 1],
  [0, 0, 0, 0, 1, 0, 3, 2],
  [0, 0, 0, 0, 1, 0, 2, 3],
  [0, 0, 0, 0, 1, 0, 1, 4],
  [0, 0, 0, 0, 1, 0, 0, 5],
  [0, 0, 0, 0, 0, 6, 0, 0],
  [0, 0, 0, 0, 0, 5, 1, 0],
  [0, 0, 0, 0, 0, 5, 0, 1],
  [0, 0, 0, 0, 0, 4, 2, 0],
  [0, 0, 0, 0, 0, 4, 1, 1],
  [0, 0, 0, 0, 0, 4, 0, 2],
  [0, 0, 0, 0, 0, 3, 3, 0],
  [0, 0, 0, 0, 0, 3, 2, 1],
  [0, 0, 0, 0, 0, 3, 1, 2],
  [0, 0, 0, 0, 0, 3, 0, 3],
  [0, 0, 0, 0, 0, 2, 4, 0],
  [0, 0, 0, 0, 0, 2, 3, 1],
  [0, 0, 0, 0, 0, 2, 2, 2],
  [0, 0, 0, 0, 0, 2, 1, 3],
  [0, 0, 0, 0, 0, 2, 0, 4],
  [0, 0, 0, 0, 0, 1, 5, 0],
  [0, 0, 0, 0, 0, 1, 4, 1],
  [0, 0, 0, 0, 0, 1, 3, 2],
  [0, 0, 0, 0, 0, 1, 2, 3],
  [0, 0, 0, 0, 0, 1, 1, 4],
  [0, 0, 0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 0, 0, 6]
);
for problem in [2] do block(
x0:matrix(
  [-0.186874597997130, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,12.976688472677917],
  [-0.783988461416482,-0.352306842207969, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-7.116622178374015],
  [-0.617284459496335,-0.571765311230120, 0.904216551994312, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 2.352241601030946],
  [ 0.003366464478268,-0.646067442574700,-0.432195128502492,-0.349510317618508,-0.895953426303523, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.343439496134565],
  [ 0.918945078240504, 0.183884756802613, 0.042397242109519, 1.206346591731564, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.176733093572988],
  [-0.071771646984046,-0.600545519455749, 0.039648218284501,-0.351991194195892, 0.937313152432379, 0.933791261686402, 0.475087388322439,-0.023630466688924, 0.966625811943246],
  [-1.044798353816593,-0.168152340327492,-0.001552836895703,-0.534629168434941,-0.921306949131800,-0.501254112261846, 0.201325340328983,-0.029085203193014, 1.244784597788015],
  [-1.350003717681750,-0.625674198581658,-0.270008846421996, 0.080300470686935,-0.238648893181106, 0.491409941784336, 0.000000000000000, 0.000000000000000, 1.663271910813163],
  [-0.242514711448114, 0.508243994288671,-0.631994633547066,-0.691102854313644, 0.515667570699185, 0.867142384350159,-0.591537231775780,-0.422421274134025, 1.222757933110659],
  [-0.074189199784269, 0.214020478074998,-0.410070125831265,-0.419704508853918, 0.369280510873660,-0.345299531493340, 1.224248901716574, 0.785140245109367, 0.806491694797508],
  [-1.273076691718470,-0.202717582980903, 0.535746140856368, 0.699760822178538, 0.105139615278627,-0.343683065381800, 0.218960004143488, 0.414129347534898, 0.960785307626012],
  [-0.490315297925530,-0.123356212294800,-0.002981222648381, 0.273267231743245, 1.308920997888990,-0.504896287324051, 0.037042472990056, 0.755905713086979, 0.892609841016754],
  [ 0.759026553654470, 0.424311095384181, 0.223239748595744,-0.922422363303663, 0.860840651458368,-0.309926313931134,-0.128154017590264, 0.615866384990592, 0.797173876257961],
  [ 0.060246226033458,-0.918787320372884, 0.374332221210860,-0.880806568500830, 0.230281209814800, 0.181228563763428,-0.801819357279019, 0.631988560207950, 0.904505458880889],
  [ 0.408837306857799, 0.932010896026315,-0.600936829142028,-0.174282985133417,-0.357232817513790, 1.131447874497480, 0.062639748486883, 0.268333583831935, 0.765181735180787],
  [ 0.104350845429871,-0.018800988183316,-0.967744718823928,-0.514520948002893, 0.658708270467050,-0.036617315314345, 0.490682575068439,-1.018277546269589, 0.822497416051569],
  [-0.261429928349854,-0.866080189911391, 0.303438548356546, 0.868092147035152, 0.902870087229100, 0.699137053742792, 0.192187317573793,-0.033013832016843, 0.769633807370523],
  [ 0.905994582415592, 0.883331337717693,-0.046167480651064,-0.323560214659896,-0.509902801674142,-0.807884019800205,-0.621772030358609,-0.013655977302397, 1.034272785021980],
  [-0.322737368492684,-0.238215266630758,-0.171407095877914, 0.675489211724236, 0.734577194703110,-0.243662619116032,-1.180523749821884,-0.688500965787492, 0.962999776648996],
  [-1.083906376952080,-0.558536606365587,-0.747139200282204, 0.453011442408175, 0.595415810509432,-0.498953117222884, 0.531962773647316,-0.167807120381384, 0.822218377893776],
  [ 0.739257857955357,-0.082172158612743, 0.937597669435211,-0.175450519744115,-1.045515889534725,-0.642931777801888, 0.331707340976420,-0.367050965825009, 0.797390046635267],
  [ 0.850091235921598,-0.378219474231551,-0.636875355765208, 0.675409709492369, 0.040740477709078, 0.867616493595388, 0.850863224261566,-0.107292591874754, 0.670104988211506],
  [-0.641358642458178,-0.114100854809221,-0.394494778162791, 1.212666504545014, 0.343068843194619, 0.761487107855793,-0.311879690664078, 0.615743358912707, 0.858300220555277],
  [-1.069829473384216, 0.682155253774095, 0.448878307518389, 0.618178582988638,-0.420704015884400, 0.486877098359727, 0.713099198733649,-0.346946492273482, 0.730556618455684],
  [-0.800481968056503,-1.094724295948818,-0.241688920370401,-0.865797827551120, 0.179833148418473,-0.072636959389266, 0.760241613646770, 0.000000000000000, 0.476461357940424],
  [ 0.588303177576091, 0.677279079777046, 0.892468636693709,-0.564171299735477,-0.356170108257834, 0.529020986085351, 0.476774060722878, 0.846764288856441, 0.833431457851728],
  [ 1.135950080499741, 0.041260704843675, 1.000360847218344, 0.125987479821103, 0.409699992824235,-0.634767882058593, 0.194842432111464, 0.609970519076563, 0.677028501521175],
  [-1.103488793069882,-0.291076028063103,-0.085241731122930,-0.347456843072203,-0.262937017606754,-0.271134843784595,-1.329630307379500,-0.042766212452587, 0.692342692504728],
  [ 0.005322369284142,-0.494048767410258,-0.856487120964231, 0.812651141944641,-0.219632199860890,-1.213929420152974, 0.283450704921045,-0.349822872980748, 0.729506847212911],
  [ 0.861090875065404,-0.398383079015522, 0.076822924211302,-1.421905515242282,-0.471428678842037, 0.433768273392027, 0.168542801745563,-0.117008983373616, 0.920800312547347],
  [-0.411967650245506,-0.456393205631889, 0.583500336391641,-0.411980496766844,-1.068472452787232, 1.017170368192273,-0.377299072624492, 0.531040129665954, 0.666478631116476],
  [ 1.036574081857388,-0.879842891473154, 0.699659933008333, 0.235145165584803,-0.088066193672732, 0.953341779425665,-0.404794414856946, 0.125009409627192, 0.655190630117594],
  [ 0.429009551577948, 0.249077042867904, 0.302669240377316, 0.931899734727473,-0.704690154496075, 0.292610534577794,-1.052513269890958, 0.771069850913383, 0.719803854845898],
  [-1.200916228252273, 0.367475510443851,-0.381601050966093, 0.042483433420849, 0.289847855637782,-0.898628981518145,-0.288197018406180,-0.901440762046472, 0.676675523283687],
  [ 1.009857500536969, 0.869277410914952,-0.618924053742161, 0.384776777970878,-0.751699452217315, 0.301649636358914,-0.255663254372578, 0.716899066826926, 0.552059037271962],
  [-0.555980621565745, 0.239450874148670, 0.519894664148289,-0.167729289528361, 1.066062258940254,-0.248564893579870, 1.200378353086088,-0.549470304296555, 0.614506868219667],
  [ 0.284942574020891,-0.368229115837225,-0.162715889831986,-0.195147762629005,-0.077692139073964, 0.463159764500013,-0.244520674281613,-1.748610102896596, 0.679753631215725],
  [-0.463305000948648, 0.338244130963482, 0.481198714547829, 0.888564983626642,-0.135459312806374,-1.111163039115453,-0.982473174944788, 0.275370570513314, 0.549956979443789],
  [-0.037864033763993,-1.053954915668046,-1.391639669127475, 0.079094500725734, 0.217733854955664,-0.092056618738907,-0.521463665556108,-0.517184418032630, 0.530496525210820],
  [-0.305057948026982,-0.031124585566089,-0.771819841193410,-0.355322027540688,-0.460235805596204,-0.187294956803654,-1.190839882942643, 1.100986282742089, 0.625407543597187],
  [-0.343588640433210,-0.569619517817495,-0.639503900702088, 0.057727196600618,-0.586784190096375,-1.045472061587608,-0.121691438149014, 1.181524966802363, 0.552035998942009],
  [-0.087881318048792, 0.818144276553405, 0.649308639403933, 0.446540818355035, 1.276858564710944, 0.181105942549469,-0.836250392867588,-0.215320365798640, 0.530067127152174],
  [-0.125179759222624, 0.849104014425980,-0.077945300216182, 0.039422162508948, 0.446918701533755, 0.125667769351221,-0.632865467920302, 1.540521237806401, 0.478102959626918],
  [-0.667592928656715,-0.654214103125699,-0.914792667854921,-0.876509829626417, 0.641416105061726,-0.855474104690689,-0.275929684534983, 0.213912244175903, 0.709426882959305],
  [ 0.951247387984513,-1.230937953498740,-0.986912995458080,-0.002504016821358,-0.090885447071384, 0.080157031116717,-0.126998056824177, 0.569863754164939, 0.674847680402960],
  [ 1.736720563994211, 0.095906278848102,-0.226702600786939,-0.188221033729050, 0.021501032246298,-0.124190003074526, 0.607208935190633,-0.516820283494807, 0.722995082261990],
  [ 0.029315443997114, 0.493161096754975,-1.654639604233757,-0.306982710561151,-0.461211661837057,-0.253973510651929,-0.677400531089296,-0.093698833347010, 0.530985524566484],
  [ 0.106004368602663,-0.053918254029216, 0.019431427817729,-1.048973526185404, 0.343516058409827,-0.862412577234800,-1.173741279357461,-0.703470416607480, 0.636145798254195],
  [ 0.162362327343356, 0.544866003246444,-0.123039064354064,-0.443664150972805, 0.344514819603608,-1.377327145422547, 0.823273915457387,-0.789191750177500, 0.552978938127863],
  [ 0.024645928416501, 1.586382595522658,-0.170296137826084,-0.795852845691029, 0.741883353571688, 0.300246421042545, 0.181722820390290, 0.142696143888988, 0.481492286906191],
  [-0.137240161704724, 0.483435451577077, 0.115481874554295,-0.208705799973471,-0.997814836682911, 0.502435042501389, 0.658858944292966,-1.375273805035206, 0.520460027855503],
  [-0.602520126753593,-1.511935055087184,-0.048552552359398,-0.398863559402625,-0.252232333500802,-0.223101247825534,-0.635255734375540,-0.756400564569612, 0.422005347633565],
  [ 0.561527964049537,-0.999891247849012,-0.319991196751446,-0.105929554288204, 1.482627149597911,-0.368919834681483, 0.127148466132450,-0.365581503446061, 0.503488451273984],
  [ 0.370338883375484, 0.916784098464400,-0.036546001805203, 1.085567080596431, 0.469292864847738,-1.124350109072799,-0.013397540754922,-0.529783797142022, 0.504837970941294],
  [ 0.228637362810898,-1.239330790929198, 0.050829656478590, 0.826899850320803,-0.330919604283455,-0.701391542687141,-0.963421212369282, 0.366151060639932, 0.542679122631069],
  [ 0.543251642869081, 0.271610718344781, 1.132889259110001, 1.042227861113495, 0.412935367105194,-0.180454061676441,-0.469574122262440,-0.882759043044609, 0.454445925455845],
  [ 0.500967016457953,-0.579798339754128, 0.419354222614892, 0.239013789661110,-0.126869564698502,-1.519267019516035,-0.653285229849458,-0.624940490810586, 0.450144629363160],
  [ 0.263702620723782, 1.408310533089723,-1.093840540345939, 0.194903833641747, 0.004563964151193,-0.402691908742305, 0.611558454227102,-0.381215807741358, 0.512334465141297],
  [ 0.705806740866084, 0.708927949318715,-0.550841205577121, 0.693454578913325,-0.967636162417124,-0.389584765121968,-0.095884583278449,-1.051674091290826, 0.461011097980217],
  [-0.919379652608543, 1.094641200700211, 0.640638403390905,-0.452501456868967,-0.845440075593124, 0.613014990680532,-0.410600691674685, 0.325774851742958, 0.456294869882487],
  [-0.811854704659258,-0.021502588534593,-0.343267417460931, 0.023033290838796,-0.564308247543470, 0.799884881407295, 0.575473516745973, 1.399016364727302, 0.496608670142896],
  [ 0.508058136406191,-0.613179246738030,-0.519056893878620, 1.293214805287384,-0.919588149960152, 0.398509780239123,-0.286724464739907,-0.604186354374985, 0.505365466227338],
  [-0.488583114115536,-0.676836137320532,-1.007449312081411,-0.597246911030404, 0.615408532893111, 1.104821682750533, 0.007409783635795, 0.602032100727011, 0.500287708082782],
  [-0.342010687014959, 0.865789078079006, 0.755376231930180,-1.355646496868017,-0.301008439546849, 0.345309292233198, 0.680781077197748,-0.304494027747538, 0.468760075795046],
  [-0.688919284758736, 1.051929577211877,-0.312467797297589, 1.132697709117559,-0.610483133673789,-0.114352364343709, 0.447983186352735, 0.727957884045715, 0.445136691878713],
  [ 0.654020877620887, 0.745373451588199, 0.160600573156710, 0.001061504518024, 0.209350005783869, 1.217715753986749, 1.037305752757008,-0.684665269864291, 0.539953135084017],
  [ 1.240707571934021,-0.866479804533880,-0.018712097891707, 0.743271427080247, 0.432451316768410,-0.610371901309509, 0.206619845691601,-0.806093982375849, 0.324334015078975],
  [ 1.237304704030526,-0.474323889895456, 0.282419215006815,-0.550486659138774, 0.925910191000107,-0.046211354161494,-0.963024122318255,-0.487756129998603, 0.469330951171896],
  [-1.092659090114304,-0.335894377933589, 0.551932264462510, 0.823208621769616,-0.378397329304186,-0.024206875538920,-0.239255414057471,-1.296219925721119, 0.514252946320649],
  [-0.471608604943009,-0.424514450152199, 0.613958458617814, 0.462719497220826,-0.191993587316680,-0.978882347812431, 1.420649516996424,-0.406584993374358, 0.434967586753104],
  [-0.612470048190207,-0.026161170102785, 0.505830585415268,-1.415516319280272, 0.950126673245586, 0.389261518283094, 0.411548594057809, 0.574249747263816, 0.373333843298058],
  [-0.170496346493073,-0.086265667069746,-1.549022779244162, 0.588427571420848,-0.333736946445921,-0.078994625070881, 0.965019679057260, 0.630817646515152, 0.482671418742856],
  [ 1.125933444863969, 0.899739949722725,-0.500989781593227, 0.125875703341024, 0.571631559119962, 0.375084386870641,-0.803595842699665,-0.882294804330371, 0.478698302124888],
  [ 0.260936901766059, 0.341047555805997,-0.311731143174347, 0.340936064947173,-1.426512847333927, 0.228879052292947, 1.321096592696233,-0.120895711011338, 0.487629131444848],
  [-1.239344010486310,-0.821222418145456, 0.030495042383960,-0.429291155213367, 1.165286171207867, 0.358153054460726,-0.365153916883488,-0.486127351800592, 0.424693813616239],
  [-1.575060512556807, 0.803858571010279,-0.992059336571400, 0.061126845167824,-0.124624463095081, 0.018490186940426,-0.246909874154506, 0.264004722059544, 0.451308477598054],
  [-0.848035152772707,-0.161033360055209,-1.006786175138360, 1.217091551687334,-0.833604878167853,-0.030570878590175,-0.572017306532914,-0.077153845528683, 0.464711162262882],
  [ 0.218086972517187, 0.421473769518368, 0.315763617262861, 0.778330469754218,-0.125174041317556, 1.259114430830993,-0.918415674012769,-0.950796733304825, 0.434380836696101],
  [ 0.818306350963997, 0.971790358812064, 0.195354838308486, 0.501092223307197, 1.324651519189589,-0.056421777471872, 0.786176479508536,-0.055266767161033, 0.518624958318940],
  [ 0.600535866221183,-0.599045785311157,-0.114847883604275, 0.288194222434391, 0.575618307915220,-1.384714457868268, 0.895310855742695, 0.656491465717857, 0.442740145030450],
  [-0.384201077526536,-1.060362625595684,-0.532328314152247, 0.216105863532863,-0.653196048942599, 0.278532398384170, 1.081900858045764,-1.026185211632505, 0.432249441974659],
  [ 0.028377698213854, 0.058730555163471,-1.259943925442848,-1.045380635972538,-0.420612714837021, 0.608646461577680, 1.045881825889752, 0.136904080791241, 0.400372827550829],
  [ 1.003214116218575,-0.689878047089415, 0.211889677835437, 0.579285142251177,-0.074928170002194, 0.134741366607917, 1.104995488130926, 1.112170817787480, 0.393386215145400],
  [-0.450866410076851, 0.796628953141240, 1.206395654029547, 0.495976984572183, 0.187727255934567, 1.077302082947183, 0.152679459027019,-0.766890315481097, 0.339001341984185],
  [-1.149508627491033, 0.550619326000080, 0.120362048661317,-0.701252189843696, 0.575055534154398, 0.434110542762899, 0.355516541611522,-1.260819341185415, 0.335927244660693],
  [ 0.345044370828481,-0.553203559194750, 0.895390992733980, 1.224212263040551,-0.385255890541047, 0.324878649206772, 1.052259337809769,-0.544881608965337, 0.439918114384702],
  [-0.130073132061265, 0.867718209872633, 0.367916499281457,-0.004957773850974,-1.246478869305956,-0.946753141382072, 0.515816596102736, 0.877954513410299, 0.474735020568726],
  [ 0.201954921590486,-1.180858789808589, 0.567254727138696,-0.442664564972913, 0.448623126059499, 0.122766236500282, 1.133622259461519,-0.972859955575396, 0.396374382494036],
  [-0.234883279408050,-0.608360012303149, 0.628753815798022,-0.324615550440921, 0.517382827304236,-1.278457386919297,-0.730484062883715, 1.035558226800353, 0.420498407934415],
  [-0.662879461372740, 0.633112008369000, 1.646916499294619,-0.026637397504679,-0.469658472845881,-0.605061997223511,-0.483248616615359, 0.263087103111205, 0.396586865553167],
  [-0.749834785731610, 0.426883481972723,-0.950965692003814,-0.016406114477052,-0.961271923312119,-0.813870428752437, 0.829317185878272,-0.728762878178008, 0.373249626746875],
  [ 0.538881944128129,-0.652808622520101,-0.493159927808203, 0.834982703328689, 0.158094700694221, 1.524799500829490,-0.673064465373127,-0.004399486315732, 0.309839223791822],
  [-0.055995991227486, 0.363163904293517, 0.322510450818628,-0.262816061620042, 0.762384025862522, 1.056809190944427,-1.405369059019391, 0.711608319270004, 0.387825621289317],
  [ 0.582388880569180,-1.650634428496442, 0.686788479284526,-0.252964121015176,-0.902634205327645,-0.160233450263411,-0.198087576914674, 0.101747424134245, 0.330899404146081],
  [ 0.047736458742929,-0.090204310626026, 0.776761519485515, 0.065907512710516,-1.420986377136366, 0.233421491460456,-1.125020479945345,-0.739821698190877, 0.461984044082419],
  [ 0.621570797011277,-0.584685767617732, 1.467701777238548,-0.641056087863422, 0.642386566686548,-0.765066557784105, 0.237610769788524,-0.413616956255171, 0.363641206883673],
  [ 0.261686423932015, 1.172405022969906, 1.207386431315522,-0.563520667375493, 0.245102638423354,-1.041354844288742, 0.152228407938482,-0.397771168609293, 0.400160760058955],
  [-0.725654055822703, 1.544281223353964,-0.272080342775965, 0.259631246118901, 0.060916176877321,-0.498118248288364,-1.076873413152340, 0.289125981205703, 0.310101518177892],
  [ 0.578016526897074,-0.349798516458086, 0.875927211308523, 0.057238185073015, 0.154288024082685,-0.097317503734808,-1.815506360699381, 0.062680832989300, 0.372293610129123],
  [ 0.937420598987145, 0.911631053929823, 1.203082542957174,-0.369532924847616,-0.204433018642939, 0.333286086217390,-0.681383571038418,-0.812695773913500, 0.420656741982180],
  [-0.102660685726350, 0.277286075087614, 0.432182175414650,-1.523561249794307,-0.529953793184086, 0.219094434363803,-0.497712041862889,-1.185017833585637, 0.346396814963509],
  [-0.961095010544502, 0.577222379321405, 0.486902030018351,-0.934216688088621,-0.031105796225697, 0.068426777074161,-0.123748069987549, 1.482113952072059, 0.345045029492436],
  [-0.647557044139870,-0.097641853009338, 0.858453500772749,-0.670461238804008,-0.382535614170812,-0.960722758144865, 0.277072028070804,-1.354383932565224, 0.341584835089560],
  [ 0.845501767573920, 0.739284810962104,-0.170479801246624, 0.020955781642346,-0.246781403225123,-0.462387491948980, 1.718957651702406, 0.277690533513488, 0.284547105975871],
  [-0.447136298769813,-0.219504902606688, 0.388690251759085, 0.303739941264153,-0.108975201846262, 0.845484149432538, 1.812611046581306, 0.352280860816861, 0.387421004400961],
  [-0.283868179732493,-1.534692153534177,-0.394630740789585, 0.523490763029021,-0.737170614354607, 0.605181261336150, 0.778893637287396, 0.503652762274596, 0.361131803465619],
  [-0.410430428460593, 0.099281183793580, 0.037664043615243, 0.246922153786105,-1.556354147467971,-1.110042602897870,-0.859395160504934, 0.053489857559748, 0.287447861622585],
  [ 0.130816879788391,-0.171827770287963, 1.361893018058939, 0.057300378931868, 1.543003348599848, 0.107211123354001,-0.021153098651697, 0.594052433274012, 0.327731438385457],
  [-0.428332278141020,-1.170772393478625,-0.278510328446576, 0.688509203739894, 0.261668359804178,-0.222093417536817, 0.379549944250935, 1.523021516561296, 0.241211552502904],
  [-1.035817702620613, 0.578024453418581, 1.003504706991932,-0.612108206338704, 0.317706316406844, 0.350497489469384,-1.177591216198650,-0.552939412082454, 0.342922047784388],
  [-0.520554477073750, 1.071836061543738,-0.627752931863274, 0.209875463141267,-0.870248203415063, 0.448729799278804,-0.782951506320575,-1.131767818563627, 0.369490588480125],
  [ 0.805537819881676,-0.974170666467753,-0.651800054690183,-0.628358568091796,-0.239950145378065,-1.065684868614058, 0.306576370029789,-1.007311904547560, 0.375751921402575],
  [ 0.208106683143768,-0.900320004138022,-0.296541959138343,-1.116825429676150, 0.376458759789637,-0.179735849910997, 0.522437920522528, 1.444050995983753, 0.337618408656774],
  [ 0.144595276666567,-0.006178236796270, 0.462100085473845, 0.102526671695016, 1.552955720384209,-0.066483914450548,-0.028006014746929,-1.457062698080122, 0.297392394932354],
  [-0.156173632458835,-1.042849273465509, 0.560231367895128, 1.117199205377114, 0.718246938433577,-0.892950141994280, 0.283190981595108,-0.854484665777718, 0.302081371134989],
  [-1.689074991593583, 0.122906581606001, 0.722982556083218,-0.742582035120174, 0.585499099286862,-0.715179656818820,-0.044198686229616,-0.017562784153286, 0.334774828675324],
  [-0.230325952539641, 0.307280991565017,-0.295462532285002,-1.756309756677484,-0.460502976586801,-1.006211741722039, 0.336780537902264, 0.430436402427849, 0.339670208564610],
  [-0.317373079929341, 0.214489784825638, 1.186234366361969, 0.340073079228509, 0.181482047285285,-0.391812426958817, 1.002485411952873, 1.409448454255728, 0.333172373666176],
  [ 1.000302832765176, 0.032359629385221,-0.207326442028887,-0.512343682643124,-0.193795315580675,-1.808530449571461,-0.158698827227375, 0.472432259013120, 0.271972315233713],
  [ 0.659547584025590, 0.582942957481113,-0.487193237199067, 0.873902753957690, 0.420852188456294, 0.373779115081251, 0.606605407392946, 1.552790945860045, 0.300507786047354],
  [-0.511116628926745, 1.098542632577493,-0.258550319034771, 0.307649658983175, 1.228156316689376, 0.740153609510869, 0.588395893218050, 0.936038418386053, 0.279427285593840],
  [ 0.591894523839250,-0.867044513040390, 0.224443342181416,-0.670301367473829,-0.867384149960564,-0.747654543742306, 1.402920535293616, 0.176182702561608, 0.335704554262629],
  [ 0.359968850845782, 0.909565806056864, 1.145154188839722, 0.744379652368915,-0.216271997752561,-0.427699617859168, 1.367501331004030,-0.185909420658651, 0.283883840117462],
  [-0.136238421617932,-0.627679115389960,-1.353559898939663,-0.264998715743122,-0.935702933032959, 1.223117698195696,-0.369264194319048,-0.373546464905577, 0.337557646132006],
  [-0.163972199992674, 1.538979682328655,-0.750277487555691, 1.182615914703923, 0.365610984198091, 0.637570242428159,-0.331013501100810,-0.116824010817447, 0.314296004289235],
  [ 1.362158886091978,-0.480452004544034,-0.591018201504878,-0.284514912031378,-0.714449997842022,-0.011423810654409,-1.203523204912747,-0.745964339949518, 0.311247944643450],
  [ 0.293280674454967, 0.364995981463941, 0.506976926067488, 0.755156282970611,-0.258013211247868, 1.893024768365032, 0.392247039455476, 0.455378266655968, 0.230123027350404],
  [-0.038865533098792, 0.033993316139877,-1.690716503946530, 0.721457449060243, 1.128754539843115, 0.104657941792995,-0.519964281506048, 0.358600838257131, 0.345556438586951],
  [ 0.349918697383205, 0.032700819435431, 0.462584310732314,-0.070202319382927, 0.625836892732612, 1.649368816628378, 0.280185932671317, 1.238250297677838, 0.217820733783850],
  [-0.333199821749631, 0.962983082466383, 0.271797140362996,-0.962584730801550, 0.312848150418613,-1.313732971245865,-0.810182878639243, 0.745084913285008, 0.284408923499631],
  [ 0.217695849072628, 1.641810098198984, 0.975529841945447, 0.123087390995595, 0.280167241623920, 0.674712771451674,-0.654309166430610, 0.650016873844605, 0.220373549024107],
  [ 0.065029995409238, 1.178851408645375,-0.930236449357267, 0.126868084443760, 0.279341141893580,-1.324851880075913, 0.529208857424351, 0.840462804592922, 0.270472651581086],
  [-1.600531378433543, 0.723323174995566, 0.256691091827201,-0.120097569453021, 0.683207560699701, 1.132742729464641, 0.373202376263017, 0.264299944084231, 0.288217488629936],
  [ 0.410469493958296,-0.147094757024127, 0.880867637205518, 0.689120370766780,-1.578682120732076, 0.525803796174966, 0.428714797199783, 0.859879200581633, 0.280994026393811],
  [-0.471856512830009,-1.893205169887752, 0.036038046723279, 0.126590454380769, 0.430317437409381,-0.782686052739203, 0.656359628462378, 0.287513606739209, 0.274278114226679],
  [ 0.002721871188537, 0.405086843425230,-0.592852011929477,-0.877743679665159,-1.779079156591378, 0.401946086028104,-0.699942799919283, 0.233061303010113, 0.293563240402841],
  [ 0.654138337788169, 1.312704509028703, 0.702669257053336, 0.855669056637576,-0.041553091578680,-0.762591033078949,-0.104387856824993, 1.098297861861073, 0.274148658635670],
  [ 0.990432915457451,-0.621919287670309,-0.789413625283640, 0.207299768715794, 1.211930235642928, 0.664943014559439,-0.386375895482609, 1.058743686127735, 0.225563851793813],
  [-0.211793257863342,-0.494997974191174, 0.194872936678811, 1.917932676938982,-0.606649536001205,-0.361384092488043, 0.379159057581686, 0.752904788427349, 0.277156588085478],
  [-0.621436434280371,-0.248910737960291,-0.025214824128060,-0.742792072933551,-0.400057109251825, 1.766845255816590, 0.840879621410657,-0.487535743420651, 0.297864820668322],
  [-1.002097230148328,-1.087834315454639, 0.819407292471303, 0.650777940934379,-1.302223174950140,-0.428594038482440, 0.018584003813664, 0.287480329929594, 0.246123304802438],
  [ 0.179317687358594,-0.743184060690199, 0.685631990975052, 0.549426308475707,-0.009559039037744, 0.726093597993077,-0.470912023062707, 1.772668563155910, 0.255498174494464],
  [ 0.897034756640981,-0.123939640563482,-0.396312943164396, 1.184297853262886,-0.915302218193161,-1.146802059321987, 0.740902143298920, 0.463026081717375, 0.227839322092691],
  [-0.421281959764256, 0.327274777645367,-0.523050531305867, 1.478901020412093, 0.659896249769481, 0.348382360313338, 0.807615292052527,-1.181206639124966, 0.429009778503959],
  [-0.271545664458594,-1.085053693798113, 1.019865835024379, 0.450562078227429,-0.810238246705281, 1.267203507728794, 0.257852122033952,-0.728896781871933, 0.201618749174913],
  [ 1.191206471160822, 0.428509941494453,-1.062248187093007,-0.452286245689953, 0.800628312734506, 1.162728011182954, 0.434570358639907, 0.488555918342614, 0.233767697816081],
  [ 1.224613797196441,-1.133639704874305, 0.514169125592240, 0.948014658164484, 0.658173705312593,-0.320200209424490,-0.494985234817051, 0.793647780341625, 0.197663325197150],
  [-0.396823521533885,-0.440599435196822, 1.524648157453203,-0.316681412566250, 0.433570810417079, 0.835010079018098,-0.081356051826858,-1.307078368366886, 0.215048753931624],
  [ 0.483649750874633,-0.850726119762224,-0.661349672183637,-0.038165598021379, 1.092958018405030, 0.204303020310362, 1.655367540468249, 0.135931321843714, 0.197381840833939],
  [-0.348889613768665,-1.740877100929762,-0.158427205046138, 0.885445628720585, 0.167264365522291, 0.421752889836292,-0.432678524869623,-1.032635506146224, 0.203443064644843],
  [ 0.953786416186198, 0.137101173722421,-0.636514298673279,-1.248611073962405, 1.286426956707547,-0.655786432653197, 0.678622793411314, 0.096069522814247, 0.213003977557681],
  [-0.908520139308602,-1.430728921146043,-0.361505082419551, 0.412214242906228, 0.393287939660399, 0.274323652252547,-1.130342771983289, 0.902194196506183, 0.242580914151333],
  [ 0.740308048152283, 0.408254463783409,-0.383473767872088,-0.780576961017768,-0.538007838388075,-0.159109844603971, 0.389515144096164, 1.888361135534115, 0.208105467208872],
  [ 1.829894250634309,-0.444717003005194, 0.351728869362525,-0.463327154964686,-0.531908724386513,-0.230421929979265,-0.407692203921319, 1.060661481781397, 0.206011641159166],
  [ 1.047511064206343, 0.115807279226466,-0.981748824565950, 0.205956661843027, 0.879082476903482,-0.602656358449073,-1.173414188828991, 0.951968551225785, 0.477955286466869],
  [ 0.533975852899801,-0.187307689796988,-1.317759992125028,-0.765191982814782,-1.124315854649688,-1.097079971743744, 0.452451892892037, 0.489253690150571, 0.185212030261655],
  [-1.144356863313184,-0.206257495933966, 0.572989271665808, 0.510007145244411,-0.511235997404750, 1.165844452900668,-1.408696089937189, 0.170609226989919, 0.163655044683704],
  [-0.924431961685117,-0.359225020596029,-0.483387863720142, 0.331788899411734, 0.261752367232218, 1.632675981507070,-0.466846298193087,-1.138717367635623, 0.198867844442719],
  [-0.013788196394006,-1.053519500747251, 1.122283116858639,-0.877367211046286,-0.291209441372622, 0.690984409061412, 1.100507514607334, 0.820599872464468, 0.221267651295831],
  [ 0.175183497603141,-0.777742769982623, 0.849170908979232,-0.253440547703679,-1.091158950515118,-0.710238536642058, 0.124592147063378, 1.586694278700292, 0.177247879343813],
  [-1.007439970129151, 1.363967887226929, 0.152926596876478,-0.582486773360582,-0.123482220059154,-0.626794214139738, 1.414584528345586, 0.144249417457661, 0.213555812637827],
  [-1.549836083636440,-0.226842677373713,-0.284546527369174,-0.871296382961296,-0.195670347516815, 0.137915954620787, 1.502868855848123, 0.326830212859712, 0.196882550337593],
  [ 0.836670748304057, 1.307081195520226,-0.764094657090128,-1.277619644094189,-0.693757580959178, 0.010307950332132, 0.670269597189059,-0.478051434799113, 0.187163042204586],
  [-0.284180736153072, 0.375990921505465,-0.416229655527677, 1.042564215443391,-1.380967395723502, 1.479281909135442, 0.275480815141715,-0.379014304626507, 0.191991714468205],
  [ 0.305724251591091, 2.103123335770535, 0.623313246080667, 0.370626842037921,-0.374956343231916, 0.183784152168128, 0.496790848840691,-0.583520948639840, 0.190215842463021],
  [-0.376349038196705, 0.617059719040531,-1.661562079743798,-0.850822917889789, 0.508811852190744, 0.195464004761594, 0.187822364770717, 1.222626678487730, 0.200729563026535],
  [-1.113962006594627, 1.543682238032714, 0.503568001467361, 0.621296912466701, 0.986441196839403,-0.726788931089014, 0.264106935344948, 0.188745585190850, 0.210027901830804],
  [ 1.521115313526964, 0.183630038091895,-0.320906607602771,-0.248778720190066,-0.578501688888848, 1.272238776910481,-1.146915716829338, 0.305855240802738, 0.192153433318380],
  [-0.013287107159832, 0.750331276386451, 1.073954283113057, 1.713429988696805, 0.543772726770761, 0.755729039509783, 0.314630774685327, 0.510284953768233, 0.198617500984957],
  [-0.308817411191319, 0.108945669415102, 0.079938542526536,-0.017841475129743, 1.582858534221124,-1.768168238115508,-0.009990581266291,-0.379142575135220, 0.194793733892752],
  [ 0.052497644401935, 1.158546997591538,-0.797258702068131,-0.230478614993233, 1.546677973173685,-0.667989028237513,-0.956991502604608,-0.364984536345595, 0.192973203333141],
  [ 0.103872593206526,-0.171482767546438,-1.119371919062285, 0.693402462676663,-1.199397539356625, 0.698508976618791,-0.029366511886606, 1.494008671520400, 0.168508998964630],
  [ 0.023938535410526, 0.140882203127870,-0.852085389695478, 0.701639148141824,-0.430176036507386, 0.353030728248180,-2.088461777918828,-0.152759400620677, 0.185108978224850],
  [ 1.079354760363728,-0.146941479350432, 1.573705852725599,-0.421600458391649,-0.301894960726542, 0.669968131760541, 1.165750168503895,-0.504959286304923, 0.168202403134868],
  [ 0.348494376417341, 0.202860314178868,-1.040262277740697, 0.620605571608060, 0.036269967202492,-0.955773657256577,-0.881063682404367,-1.635405939877378, 0.164649403573173],
  [ 0.798344176014348, 0.357800901328646, 0.628899182937533, 0.406703828649604,-0.179288977564237,-0.467095587732600, 0.720543712816756,-1.980358082020585, 0.207911163802115],
  [-0.931834238036039, 0.798156287812626, 0.136802991256956, 1.317128330687627,-0.759510935288911,-1.197406879117506, 0.464368004058193,-0.738131869739057, 0.180287082349042],
  [-0.003280180873359, 0.883194862499113, 1.093392849670507, 1.345594878016985,-1.414193756856006,-0.083654197394688,-0.193569372732914,-0.453689120950970, 0.196835687677038],
  [ 0.695582358114612,-0.231925495916255, 0.725619994458903,-1.124826717914410, 0.898914675525021, 1.560998418705823,-0.395074323341443,-0.554428398445842, 0.193929160904670],
  [-0.784253300962143, 0.042994346776454, 1.240190319175925, 0.900215882709895, 0.615194238420910,-0.138011188342867,-1.033314321341514, 1.270993837021141, 0.163527308436258],
  [-0.168759390818355, 0.631112629367500, 1.623415261505946,-0.379291545290935, 1.037951859913663, 0.733875647645060, 1.130199845634527, 0.052572943603882, 0.162118655456029],
  [ 0.469336785799064, 0.026247937984930, 2.220728359408069, 0.440827452384064,-0.278274929322295, 0.621538749547436,-0.367792505078400, 0.399976097658117, 0.184729782918578],
  [-0.110672195554993,-0.964918636476135,-0.029343947405790,-0.955819659117587,-0.317056372066218, 1.229263529147009,-1.514836673789999,-0.605464707215903, 0.184756839571703],
  [ 0.916983008608044, 0.035019102885243,-1.263604229100412,-1.696785584334314,-0.113722794790810,-0.219096037787542,-0.778806910776542, 0.415966035093746, 0.151838451650127],
  [ 1.366783836294488,-0.442007835545758, 0.515175190745539, 0.040852084943298,-1.368422372930692, 1.133876073347132, 0.131807753915730,-0.809667408785644, 0.156326728569500],
  [ 1.767258889452581, 0.744558309942312, 0.690193243839807,-0.006450479295420, 0.859785960778696, 0.891733937180300,-0.425200058390816, 0.558427595991379, 0.168505907541535],
  [ 0.024205682322708,-0.574094057388926, 0.395922367847145,-1.957733730223064, 0.750439907185816,-0.857364491747543, 0.411175791615855,-0.630039737541910, 0.164695041817093],
  [-0.511819101803438,-0.367657473386993, 1.266164827713395,-1.017800623792242, 0.194202889355685,-1.146860936939338, 1.086627439458548, 0.784264444637432, 0.172199502817637],
  [-0.928210398930658,-0.183361420864060,-1.344879986069875,-1.319951120160032,-0.449615928325333,-0.099509878265569, 0.231191965545961,-1.214190285334736, 0.185383264556485],
  [-0.715131279968862, 1.700511899706091, 0.282186874116743,-0.523178553505787,-1.175622457037579,-0.738567729593788,-0.320735159700428,-0.647585140468232, 0.160750013279665],
  [ 0.497010043810089,-0.554706975622779,-0.517218868243577,-0.908725211623942,-0.433070607760401, 1.240588975036756,-0.788224633401336, 1.487553296667570, 0.152211841531294],
  [-0.319314277658620, 0.390733554250951,-1.119381661805886, 1.377662177202587, 0.650764440430911,-1.120765080411822,-0.712780284109334, 0.791834395937525, 0.185441183299215],
  [ 1.095812324309408,-0.633423711521183,-0.474985477074404, 0.273134344760006,-1.953696870174005,-0.379809252014515,-0.250488492290659, 0.574408460838292, 0.166145312826196],
  [ 0.306929273200464,-0.098283385751194,-0.577275893240134,-1.124688503642433,-1.519044849376356,-0.766683038510870,-0.477230680046066,-1.204811166238433, 0.111756242621526],
  [-1.023994079146783, 1.322720681579139,-0.997593118866348,-0.497033653733812,-0.758306712356986, 1.116924919336412, 0.643039544287338,-0.147747020726718, 0.148387843136227],
  [ 0.917455488983576, 1.111958548077739, 0.049128925064102,-1.777732837274842, 0.163588749181895, 0.480311800549295,-0.679759896072096, 0.609474765507960, 0.129105758251638],
  [ 0.952330166318741, 0.145720815349577,-1.969318591609600,-0.319476465247106, 0.715673513436906,-0.930845969302926, 0.135250460993180,-0.232125986759289, 0.128314248029729],
  [-1.621643444620166, 0.188608458428327,-0.578285722201630, 0.020798734111161,-0.019906342187503,-1.157906943160874, 0.437497568381670, 1.358124096041652, 0.157374238491512],
  [-1.236559251297397, 0.091495367072528,-0.417645513445561,-1.911470557188843,-0.335215856500244, 0.573980084077287,-0.704101812038046, 0.321350603690695, 0.180350037420418],
  [-0.815832836578144,-1.332847845327818, 0.254686577320161,-0.707382580284141,-0.529506792943391,-1.744605763985278,-0.001741941069755,-0.327724465065004, 0.147237144732458],
  [ 0.317351686875350, 0.025579768633988,-0.025328252801201,-1.260884371892464,-0.266023325999648,-0.068317509362041, 1.915535661711921,-1.046849170559294, 0.144690745047419],
  [ 0.177766139893470, 1.258417293197069,-0.090453191598435,-0.936030045753725,-0.363678267883041, 0.275984968940463,-1.952393582187330,-0.160843882288199, 0.148837120072107],
  [-1.497149821245651, 0.174318102580619,-0.340343470048671,-0.225648673821280, 1.357788625668697, 0.079223877269871,-1.147165771500172, 0.974113747868268, 0.135736200355557],
  [-0.998798842401079,-1.302331723869452, 0.894637101115324,-1.538132575608635,-0.201308967861401, 0.522035628017855, 0.130613374885589,-0.608113768778853, 0.129451856422659],
  [-1.028794691413073, 0.776783845552261,-1.065087546647493,-1.051825331180501, 1.487132391969580,-0.421654758700078, 0.533914235094857, 0.053351460789535, 0.126357956512860],
  [ 0.733766780079420,-1.224011830632609, 1.428187957202254,-0.384993713531690,-0.274590814042671,-0.187846133129294,-0.592963718245670,-1.395074993625214, 0.127400507743490],
  [ 1.153016437392672, 0.169740899896113,-1.249867362667283, 1.071831240297321, 1.448251250030720,-0.376334209464833, 0.132618568751533, 0.577657416689379, 0.164634118904647],
  [ 1.054058764317408,-1.066190781688866,-0.594698281307599,-0.294325280907035, 0.187039977274253, 1.442018204830711, 0.608064117767037,-1.225175603209996, 0.126130149728372],
  [ 1.000632545732959, 0.903775104744829, 0.579789182249028,-1.174214348121141, 1.087760349635036, 0.262373625172984, 0.484586593346671,-1.300033660152342, 0.134135061390564],
  [ 0.747674009862608, 0.486343695991532,-2.088949096320394, 0.666010385083489,-0.260483303631833, 0.996899737799138,-0.212591297977822,-0.173803414457142, 0.102312327619214],
  [ 0.175704445526369, 0.531013234883172, 0.924614641038233,-0.845031177231101,-0.887424373003468, 1.993886317092340,-0.504369215207497,-0.216236160511652, 0.108136063056707],
  [ 1.118746349369608, 1.258411214749560, 0.523182419315396,-0.542874229006402,-1.850183740582383, 0.358957888284300, 0.198085619618480,-0.065966093389141, 0.117021131874378],
  [-0.893174453850961, 1.579496465903920,-0.745293023207149,-1.616906082645303, 0.178081390924123,-0.550371529372260,-0.141082062007641,-0.444519532607127, 0.083516377900390],
  [ 0.115563761600424,-0.298721977143094, 1.189382161188514,-1.632428641426358,-1.241803194990343,-0.847064082637106,-0.700218255015220, 0.328839841443692, 0.139516569965469],
  [-0.636944070363688, 1.702290377619614, 0.171054916575919, 0.158720050175314, 0.638870541094741,-0.066786918025142,-0.170850690593281,-1.804839297375060, 0.119487827685618],
  [ 0.311014760747662,-0.618167115322050, 0.547217511932898, 1.208142037579179, 1.425861337375559, 0.715854414547469, 1.322965730386891, 0.734142413711102, 0.089756429213737],
  [ 0.121125532123266,-0.139352396058071, 1.934451583801428,-1.593730184620647, 0.230609283719234, 0.301398967066429,-0.659463255738932, 0.430713687161708, 0.107099639785801],
  [-1.163736136710923,-0.317174479528670, 1.422223915303472,-0.235585834567205, 0.583664543275264, 1.633941894767030,-0.303504113468890, 0.718797050591894, 0.105758708009146],
  [ 1.086986582091025,-0.351245876051834,-0.990764404970065, 1.017333746193859, 1.251566022668664, 0.788013856993113,-0.294090299608023,-1.281565502176338, 0.094448741273758],
  [ 0.066845288284538,-0.095959545815265, 0.842643359185856, 1.884096424396385, 1.116697716394219,-1.212645391555498, 0.292421605200027, 0.421892703313381, 0.096506833577905],
  [-0.381009417304848, 0.178377465522725, 0.125611931069943,-1.347257286577311,-1.729152100560138, 0.429854018443310, 1.052490003166453, 0.982899496081232, 0.096922356620059],
  [ 0.021580545646576,-0.964664574018628, 0.251772933922639, 0.985432898865636,-1.583936757988949,-0.932251997385540, 0.263911351004424,-1.367006172000864, 0.107947259108076],
  [ 1.437473948501018,-0.454687856185708, 1.041909624220305, 1.013347068221268, 1.199792702518180, 0.957060433105653, 0.282338597400000,-0.762290728901260, 0.100430892932452],
  [ 1.591098028934534,-0.962160296600779, 0.606476244888425,-0.963513750723294, 1.009484721537224, 0.627922400072384, 0.958491925971157, 0.587839184222404, 0.102376192305737],
  [ 0.001297055653671, 0.669639223015356,-0.149224627099540, 0.494925176525644, 1.607204748834406, 1.971164532473584,-0.160365907772755,-0.483173830137082, 0.090400091622812],
  [-0.065764855023484, 1.618368968933397, 0.371173467711668, 0.757963770669517,-1.249091536533708, 1.173237034727665,-0.814218114529299, 0.741568194791163, 0.069388281170980],
  [-0.731521639227801, 0.346041954280639,-0.305383624647751, 1.476300359341660, 0.771952814338493,-0.691769837839210, 1.759446065002051, 0.681809364460905, 0.091578531549627],
  [-0.926194403483080,-0.692579971760918,-0.876981118731847, 0.016217179904125,-1.075691425640627,-0.403715035078476,-1.332254763942814,-1.578291208226113, 0.077275050720895],
  [-0.826039558037387,-1.105977068817673, 1.351487210333207,-0.046179959768390, 1.232747631742661,-1.083365706688756,-0.983834294254874,-0.557067110462093, 0.087379293897766],
  [-1.657831111173762, 0.962995821307210, 0.658385673454683, 1.365872958275133,-0.076634987250044, 0.410703286592735,-1.237514537009891,-0.282056238296764, 0.083952512289193],
  [ 2.024660743128233, 0.468586622670985,-1.224387013445986,-0.293356733147703,-0.438424392059472,-0.360070707189509, 0.814735809498024, 0.981532345408679, 0.068586041548635],
  [-0.233818299380171,-0.995441154272915, 1.389058492236355, 1.912228338087136,-0.225293369936013, 0.297061703511069,-1.054714839508332,-0.145696130537601, 0.075570697130057],
  [-0.178547826383717,-1.111827864880265, 1.084490993505602, 0.532511265462979, 1.230262360470858, 1.179319864545743,-1.460186572154533,-0.376156208357177, 0.073661248702184],
  [ 0.810580859094996,-0.053679900607438,-0.278123684760451, 0.623226136512776,-1.169474518923932,-1.646267680646047,-1.647402273983963,-0.037847351429798, 0.055031149479707],
  [-1.297351546958287,-0.000762728782406,-0.353437436040225, 0.449095115575023,-2.388719663690523, 0.413467733296657, 0.157952639759614,-0.175738641772754, 0.070181533189512],
  [-0.902280151634500, 0.430355414057706,-1.550329127769686, 0.782186090691687, 0.993306548797654, 0.581414056401813, 1.405853810016408,-0.804997545025902, 0.264797442433975],
  [ 1.029018490149098,-2.419232462009720,-0.034988808853852,-0.374611666522497, 0.458330562187782, 0.354054873395674,-0.325622217055090,-0.690902350507136, 0.053671937137791],
  [-0.319693068231424, 0.666290123326050, 1.058078220608290, 0.186852119885377,-0.311938276823134,-1.285158015340778,-1.329704241883907,-1.670265468592727, 0.081813483446974],
  [ 0.506543450130618,-0.928919540187649,-1.229565755520575,-0.036552250372768, 1.184635609879944, 0.812738145318789,-1.825608077164955,-0.030086235284161, 0.071923456121080],
  [-1.832717066282955,-0.797497308371380, 0.001725989835134,-0.176157412409883, 0.205962724478985,-0.303400424685864, 1.175473180871571,-1.587212304544217, 0.057857702863133],
  [ 0.724569966146520, 1.212481823060970,-0.767012513125849,-1.212258421085558, 0.211123646886916,-0.936309669845711,-0.405958786621339,-1.715360033790072, 0.066125791137067],
  [ 1.229241914182851,-0.294451665125515,-1.563226903257409,-1.448723649142445, 0.837445063693872, 0.793759861124497,-0.400711904451761,-0.705122369362786, 0.061256972849166],
  [-0.193122167893275, 1.971392852877238,-0.785437426107774,-0.819074662069898,-1.003076002806606,-0.247576365514566,-0.298285414179260, 1.361684178068107, 0.063083954133693],
  [-0.406131876418130, 0.932571925825163, 1.217602368731149,-1.392420388659039, 1.726612019095469,-0.256590402146231,-0.776735897587848,-0.343860682327832, 0.066311564288388],
  [ 0.518275711152394,-0.572270743830850, 1.922208667723284, 0.923748479541103,-0.755438176484870,-1.578775579458624, 0.052244340682609, 0.284882589162573, 0.073972145411061],
  [ 0.714821200274809, 0.309951164610015, 1.199761046014086,-0.816554173769597,-0.960898696643227,-0.278308060780201,-1.599859962576927, 1.474918159129629, 0.094222967852719],
  [ 0.172928293930779,-1.906191589984793, 1.892280338821770, 0.599685745501032, 0.322082136162670,-0.089245871838177, 0.546064577739352, 0.664149878101596, 0.065008412644581],
  [ 1.341768874489589,-0.219088869916822,-1.779513928947319, 0.075412864044167,-1.403872123929527, 0.150488817513869, 0.608245755758308,-1.061712084686105, 0.067810548473129],
  [ 0.110518080778621, 0.163684192292425,-0.365299036764527,-0.410253553075178, 2.766096472718560, 0.744523591996407,-0.082717245959733, 0.067539125679465, 0.061481219708418],
  [ 1.280201725252167,-0.656379338460410,-0.483221679302025,-0.580965131694733,-1.203012948829412, 1.570146179907962, 1.153151580904916, 0.834648695022576, 0.073512700291856],
  [-0.449253351675135,-0.836759664331567,-0.310184431334871,-1.281573535900596, 1.469376718514911, 0.050987584288438,-0.912028336591503,-1.717778687928357, 0.050867142023594],
  [-1.768666227572552,-1.239694890657612, 0.886187617976104,-0.790858642961395,-0.298437176984014, 0.031112607771356,-0.401946470768848, 1.513267233308111, 0.060582476653544],
  [-0.650458409420834, 0.632963465472569,-1.478445311775133,-0.301643733646798,-0.353817276369523,-2.197510582761025,-0.932472902535804,-0.210121788092499, 0.061903156681703],
  [-1.297803580268404, 0.620666297706231, 1.448263375407949, 0.824090581060796,-0.906163957747257, 0.777877974410500, 0.737568270752527, 1.494196803825106, 0.044469834513820],
  [ 0.555470580165893, 0.753454658188166,-0.119137470936607,-1.151350655351296, 0.949219178272693, 0.828224840417437, 2.138691672808027, 0.821049406445156, 0.049397038497918],
  [-0.804910495212892, 0.304450199001994, 0.699840762317365, 0.308434126698966,-0.254952386347830,-2.715719393588807, 0.448667680131220, 0.327414992015972, 0.057547338315514],
  [ 0.641711291813981, 0.036324082591730, 0.068975019608456, 1.090338483931100,-0.275793032228874,-1.359230781148606,-0.455596434408443, 2.317737451793937, 0.047180145815134],
  [ 0.224914146783515,-1.897716196539085,-0.989019085515804,-2.079341598065720, 0.169007406682807, 0.513916872734859, 0.021180557906639,-0.400511226374797, 0.040430887197711],
  [-0.959597438120276, 0.741931224332840,-1.038372218179995, 0.173745074794235,-0.249118359923821, 2.069703910073460,-1.208416333745977, 1.015609446363639, 0.056525193192562],
  [-1.498865793519695, 0.330828952078893, 0.249240056277049, 0.607384515111122,-1.586634536214152,-0.237195383125398,-1.198825942290310, 1.627971495364432, 0.050370230397447],
  [ 0.618045668567490,-0.798878795972717,-0.356997129606658, 1.575610961741447, 1.987830403190508,-0.432056769831463,-1.110355258276916, 0.702282824402387, 0.049257354596578],
  [-1.725728810566496, 0.527222388896659,-1.339887841434306, 0.327918477461977, 1.189679145637351, 0.649355476745669,-1.280823437810855,-0.967411640846676, 0.038351352448764],
  [-0.144576851317633, 2.011493534347583,-0.156278654233217, 0.200804623429237,-0.511159755002795, 1.035393495237835, 1.706493620667671, 1.157700229371848, 0.044389150751106],
  [ 0.003055751134781,-2.184662503008854, 0.722852958055125,-0.688129310538632, 1.760295477914408, 0.030788080480555,-0.633313338950024, 0.680333792994449, 0.037154109188121],
  [ 1.008381071095871, 0.746433291670194, 1.482613455394492, 0.257650248181456, 1.359348894010033,-1.309473710168011,-1.492445580947138, 0.392745529941578, 0.041981264421955],
  [-0.069625681102484,-0.273121002105410,-0.353733050397439,-1.933002554265969, 1.723132461707662, 0.098097273725693,-1.478854884743815, 0.824983161253445, 0.039196556591769],
  [-1.308023773881736,-0.842235400562263,-0.407369917938256, 0.015152122664528, 1.477298050819222, 0.592018334711018, 1.049943626693597, 1.890962001415659, 0.044056479661641],
  [ 0.561750525264022,-0.150674087678646,-1.302268628037347, 1.146917227973593, 0.457067815108607,-0.549334872122691, 2.052900735162165,-1.326600788391438, 0.060329534953405],
  [ 2.362691924112583, 0.057621048553974, 1.017133365367804, 1.215340181904749,-0.873277725399492,-0.589590330523561,-0.780302179458280,-0.141891444993538, 0.043684225624414],
  [ 0.459830053014452,-1.607796285676808,-1.921121924265149,-0.753509039715172,-0.031121312969460,-0.170575338254182, 1.650652811450954, 0.253097316243221, 0.035870107336892],
  [ 0.779434584800105, 1.853530664748537, 0.236261217356615, 1.066019564464817,-0.206852065677837,-0.656188840996573,-2.018231671620986,-0.384716696702318, 0.035578142566755],
  [ 0.389387158907825,-1.480429143107405,-0.727971668291463,-1.236048073912750,-0.934615711283340,-0.961247154789495,-1.919828671760042, 0.281386174438775, 0.041800190652446],
  [-1.044090502170501,-0.835517078699649,-0.106127169660767, 0.576036607111817,-1.567709765890639,-0.966908748062533, 1.957043405754269, 0.815042907183872, 0.038615755808925],
  [ 1.047079075853366, 0.650684648023133,-0.025895814920505, 1.905555081856557, 1.198462537041509, 0.869858998594610,-1.466775480541430, 0.785634307578848, 0.038137200904889],
  [ 1.606639141844986,-0.324991525009630,-1.884129293400603, 1.291594357760034, 0.702297805708112,-0.746081312863327,-0.934575020978624, 0.573922373648743, 0.128556274828722],
  [-1.774182843755180, 0.083576128868908, 0.383296014006826, 1.594712916357400, 2.029580096867903, 0.319288555569893,-0.261011272065916,-0.473723014670294, 0.037459743808890],
  [ 0.265977619689852, 1.441482314834026,-1.475121363532710, 1.316144748980345,-1.764028004295631,-0.856496200600787,-0.563173580909827, 0.474902206562288, 0.036238916792669],
  [ 2.044366440062866, 1.452404903189858,-0.016413697077997, 1.398097010835473,-0.599320811060481, 1.101275462813930, 0.120358443160459,-0.874232555994587, 0.029106828968272],
  [ 0.038766512661973,-1.805933421096546,-1.256091057978004, 2.222436448158159, 0.726711585710612, 0.128681691607075, 0.589663630941357, 0.037885781722699, 0.036618077646911],
  [ 1.558560123700216,-1.763066993239516, 0.217947937157770,-1.366832870689236, 0.405346542331376,-1.629791545900996,-0.229641529975512, 0.675078999032198, 0.032397047740646],
  [-0.981068474118993, 0.434501289787031, 2.458894345178085, 0.971278835686864, 0.865949854803652,-0.793535540821092, 0.527776464577232,-1.043296730573411, 0.035341621303625],
  [-1.131304017815006, 0.103407048963749, 2.121619140432617,-0.661666390938285,-1.645163232948264, 0.249001003383559, 1.250877232840684,-0.600577149062398, 0.055554369354218],
  [ 0.800537759376529, 1.105101083416704,-0.896389594268856, 2.418760059343785,-0.382299275102579, 0.531859142404893, 1.525359370207726, 0.053730422119149, 0.026570932377344],
  [-0.064974954297176,-1.560381883300955, 0.097443556646411,-1.223588792351941,-2.339909165981735, 0.490607315210174, 0.568060265960240,-1.162231693716193, 0.030439280112632],
  [-0.710639514757175,-1.771013041662204,-1.889901020232163, 0.476526773541632,-1.647856884236280,-1.238738923315958,-0.054475374989259,-0.230772665448794, 0.021591669297741],
  [-2.183702201946926,-1.215743557769644,-0.307432534862834, 1.420647724477470, 0.194985589938833,-1.601931918555740,-0.887795345813323,-0.026797115030008, 0.029135839387612],
  [ 0.256123288648613, 1.233919936487188, 0.363170708727002,-0.558103698123138, 1.826117368075449,-1.533708916303663, 0.845256897516832, 1.886173157355822, 0.021693815919306],
  [ 1.471131280341696,-1.260808954923443, 0.249778361921860, 1.445082231807182,-0.161202137403852,-0.033673822050379,-1.632405704694124,-1.848042050148836, 0.018863148024322],
  [-1.307824362505455,-0.909017490941098, 0.787727864507750, 2.064759845869487,-0.662055723784153, 2.032583853184915, 0.319298297622650, 0.250475939574842, 0.017734228799164],
  [ 1.305938360924707,-0.385968423937265,-2.101843679464788, 1.100846280654978, 1.334202327177770,-0.661399769475729,-1.085443913831200, 1.132919599304350,-0.166492338221883],
  [ 1.973084194937569,-2.163121481594180, 0.093026102942331, 1.001890188615644,-0.820727848671205,-0.403276210497439, 1.268343686468028,-0.483127793188425, 0.022587287650685],
  [-0.139041988052475, 0.390903402574992,-0.242207948033302, 3.126709694304862, 0.002559070168814,-0.291521668286726,-1.108642340275932,-0.995531436000829, 0.020917791560659],
  [-0.460196121965146, 0.029360069718906,-0.576256005849550,-2.387351542288072, 1.434288896749327, 1.291243665585973, 1.247219987686777,-0.910981710642197, 0.018150084020665],
  [ 1.520925267370233,-0.380573342158401, 1.192618453098175, 0.444972260891425, 1.517646939927550,-1.058512804654366, 2.176863706351797,-0.389513005799170, 0.018814538036652],
  [-0.085724913949935,-1.977476414485296,-0.260529367253269, 0.781877549008884,-1.834936708487054, 1.070706624696651,-1.693845526122655, 0.656381189770918, 0.023195037858969],
  [-0.039492467462616,-2.586596800017510, 0.154124024871546,-0.267023451317041, 0.223540818482710, 2.272700755012798, 0.256087754101769, 0.613924487330023, 0.021811961068445],
  [-2.170890090260074,-1.395007728635618, 1.598890678479841, 0.627819330351448, 0.918225696310904, 0.520710285439572, 1.330281258139270, 0.161241455116433, 0.019893321696949],
  [-0.865928576112020, 0.298946595809433,-2.205836113051415, 1.344735273168818, 0.763772530066261, 0.423876947397517, 1.085435134317180,-1.863380978607720, 0.129288026531861],
  [ 0.865819783445719,-0.176625268489425, 0.908598252398753,-0.658782074852187, 1.718576371647863, 0.241226782821358,-0.202020641817373, 2.833429228544089, 0.014914484813407],
  [ 2.460027213581339, 0.984260559111213, 1.138647361941747, 1.018190047828271,-0.647149183778972, 0.779484836533396, 1.258869871366873, 1.076080414668351, 0.014856672405243],
  [-0.853717255414322,-2.033475446364121,-0.898203783057500,-1.688513065280272,-1.644212006272544,-0.075671910966921, 0.054909675033400, 1.406992963426781, 0.018478847285563],
  [ 0.544933941110739, 0.774346464867477, 0.091631135402167,-0.873309742786387,-2.175769467212755,-2.140819013967830, 0.923122514320828,-1.276920809900155, 0.015208535137417],
  [ 1.562732573376922, 1.166371735782868, 1.298183856047927,-1.878522604933658,-0.244139090468664,-1.208528950941318, 1.556057864233474, 0.812157028295349, 0.017505796079768],
  [-0.153522321099182, 0.768674482028679,-0.034488132745516,-2.351783704715989, 0.136365213645776, 2.333375474309744, 0.374108755817920, 1.451385433574760, 0.013574021567661],
  [-0.476294204606981,-0.277617997768180,-1.700912683077079, 1.199011363428507, 0.395586431929306, 2.622489643109375, 1.336627135850642, 0.689167156254148, 0.013935253130152],
  [ 0.405856764588477,-1.470207092219701,-1.600814651500849, 0.397107010229441, 1.542430393709421,-1.944002458423795,-1.672346077427271, 0.002656408699922, 0.017715626801029],
  [ 2.323552883353154, 0.529373984821100, 0.174767052017916, 0.273071079020548, 1.639087775945212,-2.064235147732448,-0.493525720924152,-1.228193083597097, 0.013297182738608],
  [ 1.119138658039536, 1.306693621308837,-1.161638532351426,-1.244542939389793,-0.949655337214351, 1.973253597456839,-0.338706839633382,-1.953421836908354, 0.013710952026733],
  [-2.058273641096427,-1.277590180027149,-2.731707630922144,-0.388678017578580,-0.540591657741142, 0.230797105657801,-0.445570043796671, 0.754728736523508, 0.012778546389239],
  [-2.688883824283000, 0.069076385998870, 0.192631178380126,-0.805060194042379,-1.423992292874912, 1.220666993782538,-0.636061940515135,-1.685940749170831, 0.012638391630064],
  [-0.856585735290517, 0.433099641523626,-2.087320706657126, 1.452600218736989, 1.505568810521400, 0.155053927999570, 1.438367294184009,-1.732106587669995,-8.473177274809350],
  [-0.855332575971248, 0.432777487137902,-2.085927928798168, 1.452979633563693, 1.513707926416706, 0.149125442475299, 1.437114368658552,-1.731896177854745, 8.329099691569727],
  [ 0.101607430070305, 1.359966853493430,-1.982091029252869, 0.388592985809682, 1.326126903348126, 0.894467136122686, 1.658054094979571,-1.905309019878597, 0.016218023575293],
  [-1.333704228187091,-1.566136480907488, 2.364182357402162,-0.194153486277068,-0.857119045221565,-0.409098772379408,-2.077879724425464,-0.385478530942569, 0.010146373270147],
  [ 0.934268638830722,-0.683285894208885,-2.491966066192285, 1.505104715080362, 0.619211234163748,-0.150084931859785,-1.520958505937224, 1.886927581140212, 0.018337369943115],
  [ 2.369994376061380, 3.097858570115258,-0.321571181839881,-0.290618407930618, 0.698361441581310,-0.670617787987535, 0.014528979479902, 0.624621423398619, 0.008334572855814],
  [-1.369494219687178, 1.028908587365825,-2.499929215087118,-0.506751357670066,-2.451610150812180,-0.252833220329300, 0.922709525880961, 0.947592740337414, 0.005280210235034],
  [-2.394059766050146, 0.295427061560924, 0.324155190081429,-1.646702714360043,-1.641936530196115,-1.829766158392934,-1.790769621662834,-0.059407674311619, 0.004654823789146],
  [ 1.025181533747427,-0.969909567813378,-2.627258421509131, 0.667012664597779, 1.851904957797573,-1.108464113922151,-0.421047530301268, 1.993021982224797, 0.015743047692615],
  [-0.878146285089749, 0.378708556229347,-2.611735649177739,-1.474926223055689, 0.619573486056324, 0.219101249282843,-2.485902764192442,-1.318117718213181, 0.004590238827260],
  [ 3.141843852260789, 0.141216558190841, 1.228928433039435,-2.090543493286360,-0.717519991553853,-1.006001301794297,-0.577908744341309,-1.388104946852708, 0.004592536678924],
  [-0.933149341101556,-1.007433871208006, 0.738688081858706, 0.807595292472057, 1.665833391704244, 2.072920970870614, 2.051011828307582,-2.299369371229466, 0.005083479358546],
  [-1.024353369569216,-0.560766893116367,-1.997117402592580,-1.137643118616481, 0.485613561204051,-2.657524944072041, 2.501984897529842,-0.117654178817806, 0.005347831805999],
  [-1.144683809935099, 2.831986998651472, 2.520843822237755,-0.809190603071563, 0.917808642011031,-0.041940344859815, 0.451307090504741, 1.837021343205581, 0.003332777136563],
  [-2.723327027463833,-0.685611991663250,-0.968845118142970, 2.569639266978561,-0.936959122603728, 0.627866376629267, 2.169738032600212,-0.551689520247651, 0.003324914347997],
  [-0.814215470378600,-1.655876570637161,-0.715917215913968,-0.108982084853477, 1.246288542475413,-2.088859453169953, 0.469330800544442,-3.546418127150726, 0.003632197045458],
  [ 2.470294992525611, 1.508844497210556, 0.154115485024117, 1.535279308839291,-1.066958505385685,-2.987966817223648, 1.440955452189143,-0.557942754721152, 0.002757515687290],
  [-1.318955124555114,-2.467315272416925,-2.651691354116852, 0.131954071311692, 2.395979827762233, 1.355191578712065, 1.136898934855076,-1.249913788319248, 0.002478047773903],
  [-1.385000393080600,-1.355242865543423, 0.837276400423464,-1.134034058284354, 3.551537873907432,-1.412011868967538, 2.314342792110208, 0.585743372448578, 0.002114679346634],
  [-1.634169452869933, 2.051233861833912,-0.386720166684394, 0.511681708183520,-0.070757833016572,-0.095848664690680, 3.532834201030127,-2.758653746885925, 0.001872618296375],
  [ 1.092723079745327, 3.224394643379039,-2.906525302587823,-0.051204497554031, 1.302165934539709, 1.170310666747604,-1.974784055051064, 1.863860161913394, 0.001314832025237],
  [-1.070371692256324, 4.351432981874181, 0.668272970181762,-1.560597359907723, 1.177906503619499, 3.743238550964093,-0.633519070852792,-1.484486471376746, 0.000531567018351],
  [ 3.077654969603147,-1.598532793290140,-0.472848883544396, 3.979572912877060,-1.240794467732474, 2.826740216570780,-0.211844571182474, 2.271746941764733, 0.000447347293614],
  [-1.958010433741285, 0.580865083585586, 0.031820185008539,-0.101694418115567, 1.688628852126530,-2.327355307532806,-5.756763170638786, 1.247722830862453, 0.000322530112730],
  [-3.376600874638130, 2.283362864477169,-0.856823839500852, 4.026393846191477, 0.814552405882372, 0.199207810039553,-1.016166981116430, 5.803917739377637, 0.000095106676011],
  [-9.691425355351495, 3.131429128029295, 2.501267276569787, 0.306216139568642,-2.876081803468779,-1.969482667758910, 1.090762426120053,-0.377455675788311, 0.000019300400601],
  [-4.466607780889276, 3.924704529060640,-6.349717984248075, 4.537425004007615, 2.597038733453550,-2.326583878589766, 3.255832509586901,-2.990664293012675, 0.000027050133334],
  [-0.405287701349366, 1.102276442626417, 2.155748427224896,-0.500236440589573, 2.937896301376612, 2.713504350642953,-9.470778885885201,-9.907051949347123, 0.000004412255703],
  [ 2.173352812937618, 0.655790658539124, 2.995992246806602, 7.250769095527391,-2.627439169329871, 6.336324425683479, 2.027879365904020,-9.977915752621698, 0.000003156998430]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 8_339_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(3003,"equations, ",3023,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir8_339_6dg.mac",err,"refir8_339_6dg.txt")
)$
/* r8_339_6dg.txt:3 formula 1 */
rule:"8_339_6";
n:8;
N:339;
deg:6;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0],
  [4, 1, 0, 0, 0, 0, 0, 0],
  [4, 0, 1, 0, 0, 0, 0, 0],
  [4, 0, 0, 1, 0, 0, 0, 0],
  [4, 0, 0, 0, 1, 0, 0, 0],
  [4, 0, 0, 0, 0, 1, 0, 0],
  [4, 0, 0, 0, 0, 0, 1, 0],
  [4, 0, 0, 0, 0, 0, 0, 1],
  [3, 2, 0, 0, 0, 0, 0, 0],
  [3, 1, 1, 0, 0, 0, 0, 0],
  [3, 1, 0, 1, 0, 0, 0, 0],
  [3, 1, 0, 0, 1, 0, 0, 0],
  [3, 1, 0, 0, 0, 1, 0, 0],
  [3, 1, 0, 0, 0, 0, 1, 0],
  [3, 1, 0, 0, 0, 0, 0, 1],
  [3, 0, 2, 0, 0, 0, 0, 0],
  [3, 0, 1, 1, 0, 0, 0, 0],
  [3, 0, 1, 0, 1, 0, 0, 0],
  [3, 0, 1, 0, 0, 1, 0, 0],
  [3, 0, 1, 0, 0, 0, 1, 0],
  [3, 0, 1, 0, 0, 0, 0, 1],
  [3, 0, 0, 2, 0, 0, 0, 0],
  [3, 0, 0, 1, 1, 0, 0, 0],
  [3, 0, 0, 1, 0, 1, 0, 0],
  [3, 0, 0, 1, 0, 0, 1, 0],
  [3, 0, 0, 1, 0, 0, 0, 1],
  [3, 0, 0, 0, 2, 0, 0, 0],
  [3, 0, 0, 0, 1, 1, 0, 0],
  [3, 0, 0, 0, 1, 0, 1, 0],
  [3, 0, 0, 0, 1, 0, 0, 1],
  [3, 0, 0, 0, 0, 2, 0, 0],
  [3, 0, 0, 0, 0, 1, 1, 0],
  [3, 0, 0, 0, 0, 1, 0, 1],
  [3, 0, 0, 0, 0, 0, 2, 0],
  [3, 0, 0, 0, 0, 0, 1, 1],
  [3, 0, 0, 0, 0, 0, 0, 2],
  [2, 3, 0, 0, 0, 0, 0, 0],
  [2, 2, 1, 0, 0, 0, 0, 0],
  [2, 2, 0, 1, 0, 0, 0, 0],
  [2, 2, 0, 0, 1, 0, 0, 0],
  [2, 2, 0, 0, 0, 1, 0, 0],
  [2, 2, 0, 0, 0, 0, 1, 0],
  [2, 2, 0, 0, 0, 0, 0, 1],
  [2, 1, 2, 0, 0, 0, 0, 0],
  [2, 1, 1, 1, 0, 0, 0, 0],
  [2, 1, 1, 0, 1, 0, 0, 0],
  [2, 1, 1, 0, 0, 1, 0, 0],
  [2, 1, 1, 0, 0, 0, 1, 0],
  [2, 1, 1, 0, 0, 0, 0, 1],
  [2, 1, 0, 2, 0, 0, 0, 0],
  [2, 1, 0, 1, 1, 0, 0, 0],
  [2, 1, 0, 1, 0, 1, 0, 0],
  [2, 1, 0, 1, 0, 0, 1, 0],
  [2, 1, 0, 1, 0, 0, 0, 1],
  [2, 1, 0, 0, 2, 0, 0, 0],
  [2, 1, 0, 0, 1, 1, 0, 0],
  [2, 1, 0, 0, 1, 0, 1, 0],
  [2, 1, 0, 0, 1, 0, 0, 1],
  [2, 1, 0, 0, 0, 2, 0, 0],
  [2, 1, 0, 0, 0, 1, 1, 0],
  [2, 1, 0, 0, 0, 1, 0, 1],
  [2, 1, 0, 0, 0, 0, 2, 0],
  [2, 1, 0, 0, 0, 0, 1, 1],
  [2, 1, 0, 0, 0, 0, 0, 2],
  [2, 0, 3, 0, 0, 0, 0, 0],
  [2, 0, 2, 1, 0, 0, 0, 0],
  [2, 0, 2, 0, 1, 0, 0, 0],
  [2, 0, 2, 0, 0, 1, 0, 0],
  [2, 0, 2, 0, 0, 0, 1, 0],
  [2, 0, 2, 0, 0, 0, 0, 1],
  [2, 0, 1, 2, 0, 0, 0, 0],
  [2, 0, 1, 1, 1, 0, 0, 0],
  [2, 0, 1, 1, 0, 1, 0, 0],
  [2, 0, 1, 1, 0, 0, 1, 0],
  [2, 0, 1, 1, 0, 0, 0, 1],
  [2, 0, 1, 0, 2, 0, 0, 0],
  [2, 0, 1, 0, 1, 1, 0, 0],
  [2, 0, 1, 0, 1, 0, 1, 0],
  [2, 0, 1, 0, 1, 0, 0, 1],
  [2, 0, 1, 0, 0, 2, 0, 0],
  [2, 0, 1, 0, 0, 1, 1, 0],
  [2, 0, 1, 0, 0, 1, 0, 1],
  [2, 0, 1, 0, 0, 0, 2, 0],
  [2, 0, 1, 0, 0, 0, 1, 1],
  [2, 0, 1, 0, 0, 0, 0, 2],
  [2, 0, 0, 3, 0, 0, 0, 0],
  [2, 0, 0, 2, 1, 0, 0, 0],
  [2, 0, 0, 2, 0, 1, 0, 0],
  [2, 0, 0, 2, 0, 0, 1, 0],
  [2, 0, 0, 2, 0, 0, 0, 1],
  [2, 0, 0, 1, 2, 0, 0, 0],
  [2, 0, 0, 1, 1, 1, 0, 0],
  [2, 0, 0, 1, 1, 0, 1, 0],
  [2, 0, 0, 1, 1, 0, 0, 1],
  [2, 0, 0, 1, 0, 2, 0, 0],
  [2, 0, 0, 1, 0, 1, 1, 0],
  [2, 0, 0, 1, 0, 1, 0, 1],
  [2, 0, 0, 1, 0, 0, 2, 0],
  [2, 0, 0, 1, 0, 0, 1, 1],
  [2, 0, 0, 1, 0, 0, 0, 2],
  [2, 0, 0, 0, 3, 0, 0, 0],
  [2, 0, 0, 0, 2, 1, 0, 0],
  [2, 0, 0, 0, 2, 0, 1, 0],
  [2, 0, 0, 0, 2, 0, 0, 1],
  [2, 0, 0, 0, 1, 2, 0, 0],
  [2, 0, 0, 0, 1, 1, 1, 0],
  [2, 0, 0, 0, 1, 1, 0, 1],
  [2, 0, 0, 0, 1, 0, 2, 0],
  [2, 0, 0, 0, 1, 0, 1, 1],
  [2, 0, 0, 0, 1, 0, 0, 2],
  [2, 0, 0, 0, 0, 3, 0, 0],
  [2, 0, 0, 0, 0, 2, 1, 0],
  [2, 0, 0, 0, 0, 2, 0, 1],
  [2, 0, 0, 0, 0, 1, 2, 0],
  [2, 0, 0, 0, 0, 1, 1, 1],
  [2, 0, 0, 0, 0, 1, 0, 2],
  [2, 0, 0, 0, 0, 0, 3, 0],
  [2, 0, 0, 0, 0, 0, 2, 1],
  [2, 0, 0, 0, 0, 0, 1, 2],
  [2, 0, 0, 0, 0, 0, 0, 3],
  [1, 4, 0, 0, 0, 0, 0, 0],
  [1, 3, 1, 0, 0, 0, 0, 0],
  [1, 3, 0, 1, 0, 0, 0, 0],
  [1, 3, 0, 0, 1, 0, 0, 0],
  [1, 3, 0, 0, 0, 1, 0, 0],
  [1, 3, 0, 0, 0, 0, 1, 0],
  [1, 3, 0, 0, 0, 0, 0, 1],
  [1, 2, 2, 0, 0, 0, 0, 0],
  [1, 2, 1, 1, 0, 0, 0, 0],
  [1, 2, 1, 0, 1, 0, 0, 0],
  [1, 2, 1, 0, 0, 1, 0, 0],
  [1, 2, 1, 0, 0, 0, 1, 0],
  [1, 2, 1, 0, 0, 0, 0, 1],
  [1, 2, 0, 2, 0, 0, 0, 0],
  [1, 2, 0, 1, 1, 0, 0, 0],
  [1, 2, 0, 1, 0, 1, 0, 0],
  [1, 2, 0, 1, 0, 0, 1, 0],
  [1, 2, 0, 1, 0, 0, 0, 1],
  [1, 2, 0, 0, 2, 0, 0, 0],
  [1, 2, 0, 0, 1, 1, 0, 0],
  [1, 2, 0, 0, 1, 0, 1, 0],
  [1, 2, 0, 0, 1, 0, 0, 1],
  [1, 2, 0, 0, 0, 2, 0, 0],
  [1, 2, 0, 0, 0, 1, 1, 0],
  [1, 2, 0, 0, 0, 1, 0, 1],
  [1, 2, 0, 0, 0, 0, 2, 0],
  [1, 2, 0, 0, 0, 0, 1, 1],
  [1, 2, 0, 0, 0, 0, 0, 2],
  [1, 1, 3, 0, 0, 0, 0, 0],
  [1, 1, 2, 1, 0, 0, 0, 0],
  [1, 1, 2, 0, 1, 0, 0, 0],
  [1, 1, 2, 0, 0, 1, 0, 0],
  [1, 1, 2, 0, 0, 0, 1, 0],
  [1, 1, 2, 0, 0, 0, 0, 1],
  [1, 1, 1, 2, 0, 0, 0, 0],
  [1, 1, 1, 1, 1, 0, 0, 0],
  [1, 1, 1, 1, 0, 1, 0, 0],
  [1, 1, 1, 1, 0, 0, 1, 0],
  [1, 1, 1, 1, 0, 0, 0, 1],
  [1, 1, 1, 0, 2, 0, 0, 0],
  [1, 1, 1, 0, 1, 1, 0, 0],
  [1, 1, 1, 0, 1, 0, 1, 0],
  [1, 1, 1, 0, 1, 0, 0, 1],
  [1, 1, 1, 0, 0, 2, 0, 0],
  [1, 1, 1, 0, 0, 1, 1, 0],
  [1, 1, 1, 0, 0, 1, 0, 1],
  [1, 1, 1, 0, 0, 0, 2, 0],
  [1, 1, 1, 0, 0, 0, 1, 1],
  [1, 1, 1, 0, 0, 0, 0, 2],
  [1, 1, 0, 3, 0, 0, 0, 0],
  [1, 1, 0, 2, 1, 0, 0, 0],
  [1, 1, 0, 2, 0, 1, 0, 0],
  [1, 1, 0, 2, 0, 0, 1, 0],
  [1, 1, 0, 2, 0, 0, 0, 1],
  [1, 1, 0, 1, 2, 0, 0, 0],
  [1, 1, 0, 1, 1, 1, 0, 0],
  [1, 1, 0, 1, 1, 0, 1, 0],
  [1, 1, 0, 1, 1, 0, 0, 1],
  [1, 1, 0, 1, 0, 2, 0, 0],
  [1, 1, 0, 1, 0, 1, 1, 0],
  [1, 1, 0, 1, 0, 1, 0, 1],
  [1, 1, 0, 1, 0, 0, 2, 0],
  [1, 1, 0, 1, 0, 0, 1, 1],
  [1, 1, 0, 1, 0, 0, 0, 2],
  [1, 1, 0, 0, 3, 0, 0, 0],
  [1, 1, 0, 0, 2, 1, 0, 0],
  [1, 1, 0, 0, 2, 0, 1, 0],
  [1, 1, 0, 0, 2, 0, 0, 1],
  [1, 1, 0, 0, 1, 2, 0, 0],
  [1, 1, 0, 0, 1, 1, 1, 0],
  [1, 1, 0, 0, 1, 1, 0, 1],
  [1, 1, 0, 0, 1, 0, 2, 0],
  [1, 1, 0, 0, 1, 0, 1, 1],
  [1, 1, 0, 0, 1, 0, 0, 2],
  [1, 1, 0, 0, 0, 3, 0, 0],
  [1, 1, 0, 0, 0, 2, 1, 0],
  [1, 1, 0, 0, 0, 2, 0, 1],
  [1, 1, 0, 0, 0, 1, 2, 0],
  [1, 1, 0, 0, 0, 1, 1, 1],
  [1, 1, 0, 0, 0, 1, 0, 2],
  [1, 1, 0, 0, 0, 0, 3, 0],
  [1, 1, 0, 0, 0, 0, 2, 1],
  [1, 1, 0, 0, 0, 0, 1, 2],
  [1, 1, 0, 0, 0, 0, 0, 3],
  [1, 0, 4, 0, 0, 0, 0, 0],
  [1, 0, 3, 1, 0, 0, 0, 0],
  [1, 0, 3, 0, 1, 0, 0, 0],
  [1, 0, 3, 0, 0, 1, 0, 0],
  [1, 0, 3, 0, 0, 0, 1, 0],
  [1, 0, 3, 0, 0, 0, 0, 1],
  [1, 0, 2, 2, 0, 0, 0, 0],
  [1, 0, 2, 1, 1, 0, 0, 0],
  [1, 0, 2, 1, 0, 1, 0, 0],
  [1, 0, 2, 1, 0, 0, 1, 0],
  [1, 0, 2, 1, 0, 0, 0, 1],
  [1, 0, 2, 0, 2, 0, 0, 0],
  [1, 0, 2, 0, 1, 1, 0, 0],
  [1, 0, 2, 0, 1, 0, 1, 0],
  [1, 0, 2, 0, 1, 0, 0, 1],
  [1, 0, 2, 0, 0, 2, 0, 0],
  [1, 0, 2, 0, 0, 1, 1, 0],
  [1, 0, 2, 0, 0, 1, 0, 1],
  [1, 0, 2, 0, 0, 0, 2, 0],
  [1, 0, 2, 0, 0, 0, 1, 1],
  [1, 0, 2, 0, 0, 0, 0, 2],
  [1, 0, 1, 3, 0, 0, 0, 0],
  [1, 0, 1, 2, 1, 0, 0, 0],
  [1, 0, 1, 2, 0, 1, 0, 0],
  [1, 0, 1, 2, 0, 0, 1, 0],
  [1, 0, 1, 2, 0, 0, 0, 1],
  [1, 0, 1, 1, 2, 0, 0, 0],
  [1, 0, 1, 1, 1, 1, 0, 0],
  [1, 0, 1, 1, 1, 0, 1, 0],
  [1, 0, 1, 1, 1, 0, 0, 1],
  [1, 0, 1, 1, 0, 2, 0, 0],
  [1, 0, 1, 1, 0, 1, 1, 0],
  [1, 0, 1, 1, 0, 1, 0, 1],
  [1, 0, 1, 1, 0, 0, 2, 0],
  [1, 0, 1, 1, 0, 0, 1, 1],
  [1, 0, 1, 1, 0, 0, 0, 2],
  [1, 0, 1, 0, 3, 0, 0, 0],
  [1, 0, 1, 0, 2, 1, 0, 0],
  [1, 0, 1, 0, 2, 0, 1, 0],
  [1, 0, 1, 0, 2, 0, 0, 1],
  [1, 0, 1, 0, 1, 2, 0, 0],
  [1, 0, 1, 0, 1, 1, 1, 0],
  [1, 0, 1, 0, 1, 1, 0, 1],
  [1, 0, 1, 0, 1, 0, 2, 0],
  [1, 0, 1, 0, 1, 0, 1, 1],
  [1, 0, 1, 0, 1, 0, 0, 2],
  [1, 0, 1, 0, 0, 3, 0, 0],
  [1, 0, 1, 0, 0, 2, 1, 0],
  [1, 0, 1, 0, 0, 2, 0, 1],
  [1, 0, 1, 0, 0, 1, 2, 0],
  [1, 0, 1, 0, 0, 1, 1, 1],
  [1, 0, 1, 0, 0, 1, 0, 2],
  [1, 0, 1, 0, 0, 0, 3, 0],
  [1, 0, 1, 0, 0, 0, 2, 1],
  [1, 0, 1, 0, 0, 0, 1, 2],
  [1, 0, 1, 0, 0, 0, 0, 3],
  [1, 0, 0, 4, 0, 0, 0, 0],
  [1, 0, 0, 3, 1, 0, 0, 0],
  [1, 0, 0, 3, 0, 1, 0, 0],
  [1, 0, 0, 3, 0, 0, 1, 0],
  [1, 0, 0, 3, 0, 0, 0, 1],
  [1, 0, 0, 2, 2, 0, 0, 0],
  [1, 0, 0, 2, 1, 1, 0, 0],
  [1, 0, 0, 2, 1, 0, 1, 0],
  [1, 0, 0, 2, 1, 0, 0, 1],
  [1, 0, 0, 2, 0, 2, 0, 0],
  [1, 0, 0, 2, 0, 1, 1, 0],
  [1, 0, 0, 2, 0, 1, 0, 1],
  [1, 0, 0, 2, 0, 0, 2, 0],
  [1, 0, 0, 2, 0, 0, 1, 1],
  [1, 0, 0, 2, 0, 0, 0, 2],
  [1, 0, 0, 1, 3, 0, 0, 0],
  [1, 0, 0, 1, 2, 1, 0, 0],
  [1, 0, 0, 1, 2, 0, 1, 0],
  [1, 0, 0, 1, 2, 0, 0, 1],
  [1, 0, 0, 1, 1, 2, 0, 0],
  [1, 0, 0, 1, 1, 1, 1, 0],
  [1, 0, 0, 1, 1, 1, 0, 1],
  [1, 0, 0, 1, 1, 0, 2, 0],
  [1, 0, 0, 1, 1, 0, 1, 1],
  [1, 0, 0, 1, 1, 0, 0, 2],
  [1, 0, 0, 1, 0, 3, 0, 0],
  [1, 0, 0, 1, 0, 2, 1, 0],
  [1, 0, 0, 1, 0, 2, 0, 1],
  [1, 0, 0, 1, 0, 1, 2, 0],
  [1, 0, 0, 1, 0, 1, 1, 1],
  [1, 0, 0, 1, 0, 1, 0, 2],
  [1, 0, 0, 1, 0, 0, 3, 0],
  [1, 0, 0, 1, 0, 0, 2, 1],
  [1, 0, 0, 1, 0, 0, 1, 2],
  [1, 0, 0, 1, 0, 0, 0, 3],
  [1, 0, 0, 0, 4, 0, 0, 0],
  [1, 0, 0, 0, 3, 1, 0, 0],
  [1, 0, 0, 0, 3, 0, 1, 0],
  [1, 0, 0, 0, 3, 0, 0, 1],
  [1, 0, 0, 0, 2, 2, 0, 0],
  [1, 0, 0, 0, 2, 1, 1, 0],
  [1, 0, 0, 0, 2, 1, 0, 1],
  [1, 0, 0, 0, 2, 0, 2, 0],
  [1, 0, 0, 0, 2, 0, 1, 1],
  [1, 0, 0, 0, 2, 0, 0, 2],
  [1, 0, 0, 0, 1, 3, 0, 0],
  [1, 0, 0, 0, 1, 2, 1, 0],
  [1, 0, 0, 0, 1, 2, 0, 1],
  [1, 0, 0, 0, 1, 1, 2, 0],
  [1, 0, 0, 0, 1, 1, 1, 1],
  [1, 0, 0, 0, 1, 1, 0, 2],
  [1, 0, 0, 0, 1, 0, 3, 0],
  [1, 0, 0, 0, 1, 0, 2, 1],
  [1, 0, 0, 0, 1, 0, 1, 2],
  [1, 0, 0, 0, 1, 0, 0, 3],
  [1, 0, 0, 0, 0, 4, 0, 0],
  [1, 0, 0, 0, 0, 3, 1, 0],
  [1, 0, 0, 0, 0, 3, 0, 1],
  [1, 0, 0, 0, 0, 2, 2, 0],
  [1, 0, 0, 0, 0, 2, 1, 1],
  [1, 0, 0, 0, 0, 2, 0, 2],
  [1, 0, 0, 0, 0, 1, 3, 0],
  [1, 0, 0, 0, 0, 1, 2, 1],
  [1, 0, 0, 0, 0, 1, 1, 2],
  [1, 0, 0, 0, 0, 1, 0, 3],
  [1, 0, 0, 0, 0, 0, 4, 0],
  [1, 0, 0, 0, 0, 0, 3, 1],
  [1, 0, 0, 0, 0, 0, 2, 2],
  [1, 0, 0, 0, 0, 0, 1, 3],
  [1, 0, 0, 0, 0, 0, 0, 4],
  [0, 5, 0, 0, 0, 0, 0, 0],
  [0, 4, 1, 0, 0, 0, 0, 0],
  [0, 4, 0, 1, 0, 0, 0, 0],
  [0, 4, 0, 0, 1, 0, 0, 0],
  [0, 4, 0, 0, 0, 1, 0, 0],
  [0, 4, 0, 0, 0, 0, 1, 0],
  [0, 4, 0, 0, 0, 0, 0, 1],
  [0, 3, 2, 0, 0, 0, 0, 0],
  [0, 3, 1, 1, 0, 0, 0, 0],
  [0, 3, 1, 0, 1, 0, 0, 0],
  [0, 3, 1, 0, 0, 1, 0, 0],
  [0, 3, 1, 0, 0, 0, 1, 0],
  [0, 3, 1, 0, 0, 0, 0, 1],
  [0, 3, 0, 2, 0, 0, 0, 0],
  [0, 3, 0, 1, 1, 0, 0, 0],
  [0, 3, 0, 1, 0, 1, 0, 0],
  [0, 3, 0, 1, 0, 0, 1, 0],
  [0, 3, 0, 1, 0, 0, 0, 1],
  [0, 3, 0, 0, 2, 0, 0, 0],
  [0, 3, 0, 0, 1, 1, 0, 0],
  [0, 3, 0, 0, 1, 0, 1, 0],
  [0, 3, 0, 0, 1, 0, 0, 1],
  [0, 3, 0, 0, 0, 2, 0, 0],
  [0, 3, 0, 0, 0, 1, 1, 0],
  [0, 3, 0, 0, 0, 1, 0, 1],
  [0, 3, 0, 0, 0, 0, 2, 0],
  [0, 3, 0, 0, 0, 0, 1, 1],
  [0, 3, 0, 0, 0, 0, 0, 2],
  [0, 2, 3, 0, 0, 0, 0, 0],
  [0, 2, 2, 1, 0, 0, 0, 0],
  [0, 2, 2, 0, 1, 0, 0, 0],
  [0, 2, 2, 0, 0, 1, 0, 0],
  [0, 2, 2, 0, 0, 0, 1, 0],
  [0, 2, 2, 0, 0, 0, 0, 1],
  [0, 2, 1, 2, 0, 0, 0, 0],
  [0, 2, 1, 1, 1, 0, 0, 0],
  [0, 2, 1, 1, 0, 1, 0, 0],
  [0, 2, 1, 1, 0, 0, 1, 0],
  [0, 2, 1, 1, 0, 0, 0, 1],
  [0, 2, 1, 0, 2, 0, 0, 0],
  [0, 2, 1, 0, 1, 1, 0, 0],
  [0, 2, 1, 0, 1, 0, 1, 0],
  [0, 2, 1, 0, 1, 0, 0, 1],
  [0, 2, 1, 0, 0, 2, 0, 0],
  [0, 2, 1, 0, 0, 1, 1, 0],
  [0, 2, 1, 0, 0, 1, 0, 1],
  [0, 2, 1, 0, 0, 0, 2, 0],
  [0, 2, 1, 0, 0, 0, 1, 1],
  [0, 2, 1, 0, 0, 0, 0, 2],
  [0, 2, 0, 3, 0, 0, 0, 0],
  [0, 2, 0, 2, 1, 0, 0, 0],
  [0, 2, 0, 2, 0, 1, 0, 0],
  [0, 2, 0, 2, 0, 0, 1, 0],
  [0, 2, 0, 2, 0, 0, 0, 1],
  [0, 2, 0, 1, 2, 0, 0, 0],
  [0, 2, 0, 1, 1, 1, 0, 0],
  [0, 2, 0, 1, 1, 0, 1, 0],
  [0, 2, 0, 1, 1, 0, 0, 1],
  [0, 2, 0, 1, 0, 2, 0, 0],
  [0, 2, 0, 1, 0, 1, 1, 0],
  [0, 2, 0, 1, 0, 1, 0, 1],
  [0, 2, 0, 1, 0, 0, 2, 0],
  [0, 2, 0, 1, 0, 0, 1, 1],
  [0, 2, 0, 1, 0, 0, 0, 2],
  [0, 2, 0, 0, 3, 0, 0, 0],
  [0, 2, 0, 0, 2, 1, 0, 0],
  [0, 2, 0, 0, 2, 0, 1, 0],
  [0, 2, 0, 0, 2, 0, 0, 1],
  [0, 2, 0, 0, 1, 2, 0, 0],
  [0, 2, 0, 0, 1, 1, 1, 0],
  [0, 2, 0, 0, 1, 1, 0, 1],
  [0, 2, 0, 0, 1, 0, 2, 0],
  [0, 2, 0, 0, 1, 0, 1, 1],
  [0, 2, 0, 0, 1, 0, 0, 2],
  [0, 2, 0, 0, 0, 3, 0, 0],
  [0, 2, 0, 0, 0, 2, 1, 0],
  [0, 2, 0, 0, 0, 2, 0, 1],
  [0, 2, 0, 0, 0, 1, 2, 0],
  [0, 2, 0, 0, 0, 1, 1, 1],
  [0, 2, 0, 0, 0, 1, 0, 2],
  [0, 2, 0, 0, 0, 0, 3, 0],
  [0, 2, 0, 0, 0, 0, 2, 1],
  [0, 2, 0, 0, 0, 0, 1, 2],
  [0, 2, 0, 0, 0, 0, 0, 3],
  [0, 1, 4, 0, 0, 0, 0, 0],
  [0, 1, 3, 1, 0, 0, 0, 0],
  [0, 1, 3, 0, 1, 0, 0, 0],
  [0, 1, 3, 0, 0, 1, 0, 0],
  [0, 1, 3, 0, 0, 0, 1, 0],
  [0, 1, 3, 0, 0, 0, 0, 1],
  [0, 1, 2, 2, 0, 0, 0, 0],
  [0, 1, 2, 1, 1, 0, 0, 0],
  [0, 1, 2, 1, 0, 1, 0, 0],
  [0, 1, 2, 1, 0, 0, 1, 0],
  [0, 1, 2, 1, 0, 0, 0, 1],
  [0, 1, 2, 0, 2, 0, 0, 0],
  [0, 1, 2, 0, 1, 1, 0, 0],
  [0, 1, 2, 0, 1, 0, 1, 0],
  [0, 1, 2, 0, 1, 0, 0, 1],
  [0, 1, 2, 0, 0, 2, 0, 0],
  [0, 1, 2, 0, 0, 1, 1, 0],
  [0, 1, 2, 0, 0, 1, 0, 1],
  [0, 1, 2, 0, 0, 0, 2, 0],
  [0, 1, 2, 0, 0, 0, 1, 1],
  [0, 1, 2, 0, 0, 0, 0, 2],
  [0, 1, 1, 3, 0, 0, 0, 0],
  [0, 1, 1, 2, 1, 0, 0, 0],
  [0, 1, 1, 2, 0, 1, 0, 0],
  [0, 1, 1, 2, 0, 0, 1, 0],
  [0, 1, 1, 2, 0, 0, 0, 1],
  [0, 1, 1, 1, 2, 0, 0, 0],
  [0, 1, 1, 1, 1, 1, 0, 0],
  [0, 1, 1, 1, 1, 0, 1, 0],
  [0, 1, 1, 1, 1, 0, 0, 1],
  [0, 1, 1, 1, 0, 2, 0, 0],
  [0, 1, 1, 1, 0, 1, 1, 0],
  [0, 1, 1, 1, 0, 1, 0, 1],
  [0, 1, 1, 1, 0, 0, 2, 0],
  [0, 1, 1, 1, 0, 0, 1, 1],
  [0, 1, 1, 1, 0, 0, 0, 2],
  [0, 1, 1, 0, 3, 0, 0, 0],
  [0, 1, 1, 0, 2, 1, 0, 0],
  [0, 1, 1, 0, 2, 0, 1, 0],
  [0, 1, 1, 0, 2, 0, 0, 1],
  [0, 1, 1, 0, 1, 2, 0, 0],
  [0, 1, 1, 0, 1, 1, 1, 0],
  [0, 1, 1, 0, 1, 1, 0, 1],
  [0, 1, 1, 0, 1, 0, 2, 0],
  [0, 1, 1, 0, 1, 0, 1, 1],
  [0, 1, 1, 0, 1, 0, 0, 2],
  [0, 1, 1, 0, 0, 3, 0, 0],
  [0, 1, 1, 0, 0, 2, 1, 0],
  [0, 1, 1, 0, 0, 2, 0, 1],
  [0, 1, 1, 0, 0, 1, 2, 0],
  [0, 1, 1, 0, 0, 1, 1, 1],
  [0, 1, 1, 0, 0, 1, 0, 2],
  [0, 1, 1, 0, 0, 0, 3, 0],
  [0, 1, 1, 0, 0, 0, 2, 1],
  [0, 1, 1, 0, 0, 0, 1, 2],
  [0, 1, 1, 0, 0, 0, 0, 3],
  [0, 1, 0, 4, 0, 0, 0, 0],
  [0, 1, 0, 3, 1, 0, 0, 0],
  [0, 1, 0, 3, 0, 1, 0, 0],
  [0, 1, 0, 3, 0, 0, 1, 0],
  [0, 1, 0, 3, 0, 0, 0, 1],
  [0, 1, 0, 2, 2, 0, 0, 0],
  [0, 1, 0, 2, 1, 1, 0, 0],
  [0, 1, 0, 2, 1, 0, 1, 0],
  [0, 1, 0, 2, 1, 0, 0, 1],
  [0, 1, 0, 2, 0, 2, 0, 0],
  [0, 1, 0, 2, 0, 1, 1, 0],
  [0, 1, 0, 2, 0, 1, 0, 1],
  [0, 1, 0, 2, 0, 0, 2, 0],
  [0, 1, 0, 2, 0, 0, 1, 1],
  [0, 1, 0, 2, 0, 0, 0, 2],
  [0, 1, 0, 1, 3, 0, 0, 0],
  [0, 1, 0, 1, 2, 1, 0, 0],
  [0, 1, 0, 1, 2, 0, 1, 0],
  [0, 1, 0, 1, 2, 0, 0, 1],
  [0, 1, 0, 1, 1, 2, 0, 0],
  [0, 1, 0, 1, 1, 1, 1, 0],
  [0, 1, 0, 1, 1, 1, 0, 1],
  [0, 1, 0, 1, 1, 0, 2, 0],
  [0, 1, 0, 1, 1, 0, 1, 1],
  [0, 1, 0, 1, 1, 0, 0, 2],
  [0, 1, 0, 1, 0, 3, 0, 0],
  [0, 1, 0, 1, 0, 2, 1, 0],
  [0, 1, 0, 1, 0, 2, 0, 1],
  [0, 1, 0, 1, 0, 1, 2, 0],
  [0, 1, 0, 1, 0, 1, 1, 1],
  [0, 1, 0, 1, 0, 1, 0, 2],
  [0, 1, 0, 1, 0, 0, 3, 0],
  [0, 1, 0, 1, 0, 0, 2, 1],
  [0, 1, 0, 1, 0, 0, 1, 2],
  [0, 1, 0, 1, 0, 0, 0, 3],
  [0, 1, 0, 0, 4, 0, 0, 0],
  [0, 1, 0, 0, 3, 1, 0, 0],
  [0, 1, 0, 0, 3, 0, 1, 0],
  [0, 1, 0, 0, 3, 0, 0, 1],
  [0, 1, 0, 0, 2, 2, 0, 0],
  [0, 1, 0, 0, 2, 1, 1, 0],
  [0, 1, 0, 0, 2, 1, 0, 1],
  [0, 1, 0, 0, 2, 0, 2, 0],
  [0, 1, 0, 0, 2, 0, 1, 1],
  [0, 1, 0, 0, 2, 0, 0, 2],
  [0, 1, 0, 0, 1, 3, 0, 0],
  [0, 1, 0, 0, 1, 2, 1, 0],
  [0, 1, 0, 0, 1, 2, 0, 1],
  [0, 1, 0, 0, 1, 1, 2, 0],
  [0, 1, 0, 0, 1, 1, 1, 1],
  [0, 1, 0, 0, 1, 1, 0, 2],
  [0, 1, 0, 0, 1, 0, 3, 0],
  [0, 1, 0, 0, 1, 0, 2, 1],
  [0, 1, 0, 0, 1, 0, 1, 2],
  [0, 1, 0, 0, 1, 0, 0, 3],
  [0, 1, 0, 0, 0, 4, 0, 0],
  [0, 1, 0, 0, 0, 3, 1, 0],
  [0, 1, 0, 0, 0, 3, 0, 1],
  [0, 1, 0, 0, 0, 2, 2, 0],
  [0, 1, 0, 0, 0, 2, 1, 1],
  [0, 1, 0, 0, 0, 2, 0, 2],
  [0, 1, 0, 0, 0, 1, 3, 0],
  [0, 1, 0, 0, 0, 1, 2, 1],
  [0, 1, 0, 0, 0, 1, 1, 2],
  [0, 1, 0, 0, 0, 1, 0, 3],
  [0, 1, 0, 0, 0, 0, 4, 0],
  [0, 1, 0, 0, 0, 0, 3, 1],
  [0, 1, 0, 0, 0, 0, 2, 2],
  [0, 1, 0, 0, 0, 0, 1, 3],
  [0, 1, 0, 0, 0, 0, 0, 4],
  [0, 0, 5, 0, 0, 0, 0, 0],
  [0, 0, 4, 1, 0, 0, 0, 0],
  [0, 0, 4, 0, 1, 0, 0, 0],
  [0, 0, 4, 0, 0, 1, 0, 0],
  [0, 0, 4, 0, 0, 0, 1, 0],
  [0, 0, 4, 0, 0, 0, 0, 1],
  [0, 0, 3, 2, 0, 0, 0, 0],
  [0, 0, 3, 1, 1, 0, 0, 0],
  [0, 0, 3, 1, 0, 1, 0, 0],
  [0, 0, 3, 1, 0, 0, 1, 0],
  [0, 0, 3, 1, 0, 0, 0, 1],
  [0, 0, 3, 0, 2, 0, 0, 0],
  [0, 0, 3, 0, 1, 1, 0, 0],
  [0, 0, 3, 0, 1, 0, 1, 0],
  [0, 0, 3, 0, 1, 0, 0, 1],
  [0, 0, 3, 0, 0, 2, 0, 0],
  [0, 0, 3, 0, 0, 1, 1, 0],
  [0, 0, 3, 0, 0, 1, 0, 1],
  [0, 0, 3, 0, 0, 0, 2, 0],
  [0, 0, 3, 0, 0, 0, 1, 1],
  [0, 0, 3, 0, 0, 0, 0, 2],
  [0, 0, 2, 3, 0, 0, 0, 0],
  [0, 0, 2, 2, 1, 0, 0, 0],
  [0, 0, 2, 2, 0, 1, 0, 0],
  [0, 0, 2, 2, 0, 0, 1, 0],
  [0, 0, 2, 2, 0, 0, 0, 1],
  [0, 0, 2, 1, 2, 0, 0, 0],
  [0, 0, 2, 1, 1, 1, 0, 0],
  [0, 0, 2, 1, 1, 0, 1, 0],
  [0, 0, 2, 1, 1, 0, 0, 1],
  [0, 0, 2, 1, 0, 2, 0, 0],
  [0, 0, 2, 1, 0, 1, 1, 0],
  [0, 0, 2, 1, 0, 1, 0, 1],
  [0, 0, 2, 1, 0, 0, 2, 0],
  [0, 0, 2, 1, 0, 0, 1, 1],
  [0, 0, 2, 1, 0, 0, 0, 2],
  [0, 0, 2, 0, 3, 0, 0, 0],
  [0, 0, 2, 0, 2, 1, 0, 0],
  [0, 0, 2, 0, 2, 0, 1, 0],
  [0, 0, 2, 0, 2, 0, 0, 1],
  [0, 0, 2, 0, 1, 2, 0, 0],
  [0, 0, 2, 0, 1, 1, 1, 0],
  [0, 0, 2, 0, 1, 1, 0, 1],
  [0, 0, 2, 0, 1, 0, 2, 0],
  [0, 0, 2, 0, 1, 0, 1, 1],
  [0, 0, 2, 0, 1, 0, 0, 2],
  [0, 0, 2, 0, 0, 3, 0, 0],
  [0, 0, 2, 0, 0, 2, 1, 0],
  [0, 0, 2, 0, 0, 2, 0, 1],
  [0, 0, 2, 0, 0, 1, 2, 0],
  [0, 0, 2, 0, 0, 1, 1, 1],
  [0, 0, 2, 0, 0, 1, 0, 2],
  [0, 0, 2, 0, 0, 0, 3, 0],
  [0, 0, 2, 0, 0, 0, 2, 1],
  [0, 0, 2, 0, 0, 0, 1, 2],
  [0, 0, 2, 0, 0, 0, 0, 3],
  [0, 0, 1, 4, 0, 0, 0, 0],
  [0, 0, 1, 3, 1, 0, 0, 0],
  [0, 0, 1, 3, 0, 1, 0, 0],
  [0, 0, 1, 3, 0, 0, 1, 0],
  [0, 0, 1, 3, 0, 0, 0, 1],
  [0, 0, 1, 2, 2, 0, 0, 0],
  [0, 0, 1, 2, 1, 1, 0, 0],
  [0, 0, 1, 2, 1, 0, 1, 0],
  [0, 0, 1, 2, 1, 0, 0, 1],
  [0, 0, 1, 2, 0, 2, 0, 0],
  [0, 0, 1, 2, 0, 1, 1, 0],
  [0, 0, 1, 2, 0, 1, 0, 1],
  [0, 0, 1, 2, 0, 0, 2, 0],
  [0, 0, 1, 2, 0, 0, 1, 1],
  [0, 0, 1, 2, 0, 0, 0, 2],
  [0, 0, 1, 1, 3, 0, 0, 0],
  [0, 0, 1, 1, 2, 1, 0, 0],
  [0, 0, 1, 1, 2, 0, 1, 0],
  [0, 0, 1, 1, 2, 0, 0, 1],
  [0, 0, 1, 1, 1, 2, 0, 0],
  [0, 0, 1, 1, 1, 1, 1, 0],
  [0, 0, 1, 1, 1, 1, 0, 1],
  [0, 0, 1, 1, 1, 0, 2, 0],
  [0, 0, 1, 1, 1, 0, 1, 1],
  [0, 0, 1, 1, 1, 0, 0, 2],
  [0, 0, 1, 1, 0, 3, 0, 0],
  [0, 0, 1, 1, 0, 2, 1, 0],
  [0, 0, 1, 1, 0, 2, 0, 1],
  [0, 0, 1, 1, 0, 1, 2, 0],
  [0, 0, 1, 1, 0, 1, 1, 1],
  [0, 0, 1, 1, 0, 1, 0, 2],
  [0, 0, 1, 1, 0, 0, 3, 0],
  [0, 0, 1, 1, 0, 0, 2, 1],
  [0, 0, 1, 1, 0, 0, 1, 2],
  [0, 0, 1, 1, 0, 0, 0, 3],
  [0, 0, 1, 0, 4, 0, 0, 0],
  [0, 0, 1, 0, 3, 1, 0, 0],
  [0, 0, 1, 0, 3, 0, 1, 0],
  [0, 0, 1, 0, 3, 0, 0, 1],
  [0, 0, 1, 0, 2, 2, 0, 0],
  [0, 0, 1, 0, 2, 1, 1, 0],
  [0, 0, 1, 0, 2, 1, 0, 1],
  [0, 0, 1, 0, 2, 0, 2, 0],
  [0, 0, 1, 0, 2, 0, 1, 1],
  [0, 0, 1, 0, 2, 0, 0, 2],
  [0, 0, 1, 0, 1, 3, 0, 0],
  [0, 0, 1, 0, 1, 2, 1, 0],
  [0, 0, 1, 0, 1, 2, 0, 1],
  [0, 0, 1, 0, 1, 1, 2, 0],
  [0, 0, 1, 0, 1, 1, 1, 1],
  [0, 0, 1, 0, 1, 1, 0, 2],
  [0, 0, 1, 0, 1, 0, 3, 0],
  [0, 0, 1, 0, 1, 0, 2, 1],
  [0, 0, 1, 0, 1, 0, 1, 2],
  [0, 0, 1, 0, 1, 0, 0, 3],
  [0, 0, 1, 0, 0, 4, 0, 0],
  [0, 0, 1, 0, 0, 3, 1, 0],
  [0, 0, 1, 0, 0, 3, 0, 1],
  [0, 0, 1, 0, 0, 2, 2, 0],
  [0, 0, 1, 0, 0, 2, 1, 1],
  [0, 0, 1, 0, 0, 2, 0, 2],
  [0, 0, 1, 0, 0, 1, 3, 0],
  [0, 0, 1, 0, 0, 1, 2, 1],
  [0, 0, 1, 0, 0, 1, 1, 2],
  [0, 0, 1, 0, 0, 1, 0, 3],
  [0, 0, 1, 0, 0, 0, 4, 0],
  [0, 0, 1, 0, 0, 0, 3, 1],
  [0, 0, 1, 0, 0, 0, 2, 2],
  [0, 0, 1, 0, 0, 0, 1, 3],
  [0, 0, 1, 0, 0, 0, 0, 4],
  [0, 0, 0, 5, 0, 0, 0, 0],
  [0, 0, 0, 4, 1, 0, 0, 0],
  [0, 0, 0, 4, 0, 1, 0, 0],
  [0, 0, 0, 4, 0, 0, 1, 0],
  [0, 0, 0, 4, 0, 0, 0, 1],
  [0, 0, 0, 3, 2, 0, 0, 0],
  [0, 0, 0, 3, 1, 1, 0, 0],
  [0, 0, 0, 3, 1, 0, 1, 0],
  [0, 0, 0, 3, 1, 0, 0, 1],
  [0, 0, 0, 3, 0, 2, 0, 0],
  [0, 0, 0, 3, 0, 1, 1, 0],
  [0, 0, 0, 3, 0, 1, 0, 1],
  [0, 0, 0, 3, 0, 0, 2, 0],
  [0, 0, 0, 3, 0, 0, 1, 1],
  [0, 0, 0, 3, 0, 0, 0, 2],
  [0, 0, 0, 2, 3, 0, 0, 0],
  [0, 0, 0, 2, 2, 1, 0, 0],
  [0, 0, 0, 2, 2, 0, 1, 0],
  [0, 0, 0, 2, 2, 0, 0, 1],
  [0, 0, 0, 2, 1, 2, 0, 0],
  [0, 0, 0, 2, 1, 1, 1, 0],
  [0, 0, 0, 2, 1, 1, 0, 1],
  [0, 0, 0, 2, 1, 0, 2, 0],
  [0, 0, 0, 2, 1, 0, 1, 1],
  [0, 0, 0, 2, 1, 0, 0, 2],
  [0, 0, 0, 2, 0, 3, 0, 0],
  [0, 0, 0, 2, 0, 2, 1, 0],
  [0, 0, 0, 2, 0, 2, 0, 1],
  [0, 0, 0, 2, 0, 1, 2, 0],
  [0, 0, 0, 2, 0, 1, 1, 1],
  [0, 0, 0, 2, 0, 1, 0, 2],
  [0, 0, 0, 2, 0, 0, 3, 0],
  [0, 0, 0, 2, 0, 0, 2, 1],
  [0, 0, 0, 2, 0, 0, 1, 2],
  [0, 0, 0, 2, 0, 0, 0, 3],
  [0, 0, 0, 1, 4, 0, 0, 0],
  [0, 0, 0, 1, 3, 1, 0, 0],
  [0, 0, 0, 1, 3, 0, 1, 0],
  [0, 0, 0, 1, 3, 0, 0, 1],
  [0, 0, 0, 1, 2, 2, 0, 0],
  [0, 0, 0, 1, 2, 1, 1, 0],
  [0, 0, 0, 1, 2, 1, 0, 1],
  [0, 0, 0, 1, 2, 0, 2, 0],
  [0, 0, 0, 1, 2, 0, 1, 1],
  [0, 0, 0, 1, 2, 0, 0, 2],
  [0, 0, 0, 1, 1, 3, 0, 0],
  [0, 0, 0, 1, 1, 2, 1, 0],
  [0, 0, 0, 1, 1, 2, 0, 1],
  [0, 0, 0, 1, 1, 1, 2, 0],
  [0, 0, 0, 1, 1, 1, 1, 1],
  [0, 0, 0, 1, 1, 1, 0, 2],
  [0, 0, 0, 1, 1, 0, 3, 0],
  [0, 0, 0, 1, 1, 0, 2, 1],
  [0, 0, 0, 1, 1, 0, 1, 2],
  [0, 0, 0, 1, 1, 0, 0, 3],
  [0, 0, 0, 1, 0, 4, 0, 0],
  [0, 0, 0, 1, 0, 3, 1, 0],
  [0, 0, 0, 1, 0, 3, 0, 1],
  [0, 0, 0, 1, 0, 2, 2, 0],
  [0, 0, 0, 1, 0, 2, 1, 1],
  [0, 0, 0, 1, 0, 2, 0, 2],
  [0, 0, 0, 1, 0, 1, 3, 0],
  [0, 0, 0, 1, 0, 1, 2, 1],
  [0, 0, 0, 1, 0, 1, 1, 2],
  [0, 0, 0, 1, 0, 1, 0, 3],
  [0, 0, 0, 1, 0, 0, 4, 0],
  [0, 0, 0, 1, 0, 0, 3, 1],
  [0, 0, 0, 1, 0, 0, 2, 2],
  [0, 0, 0, 1, 0, 0, 1, 3],
  [0, 0, 0, 1, 0, 0, 0, 4],
  [0, 0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 0, 4, 1, 0, 0],
  [0, 0, 0, 0, 4, 0, 1, 0],
  [0, 0, 0, 0, 4, 0, 0, 1],
  [0, 0, 0, 0, 3, 2, 0, 0],
  [0, 0, 0, 0, 3, 1, 1, 0],
  [0, 0, 0, 0, 3, 1, 0, 1],
  [0, 0, 0, 0, 3, 0, 2, 0],
  [0, 0, 0, 0, 3, 0, 1, 1],
  [0, 0, 0, 0, 3, 0, 0, 2],
  [0, 0, 0, 0, 2, 3, 0, 0],
  [0, 0, 0, 0, 2, 2, 1, 0],
  [0, 0, 0, 0, 2, 2, 0, 1],
  [0, 0, 0, 0, 2, 1, 2, 0],
  [0, 0, 0, 0, 2, 1, 1, 1],
  [0, 0, 0, 0, 2, 1, 0, 2],
  [0, 0, 0, 0, 2, 0, 3, 0],
  [0, 0, 0, 0, 2, 0, 2, 1],
  [0, 0, 0, 0, 2, 0, 1, 2],
  [0, 0, 0, 0, 2, 0, 0, 3],
  [0, 0, 0, 0, 1, 4, 0, 0],
  [0, 0, 0, 0, 1, 3, 1, 0],
  [0, 0, 0, 0, 1, 3, 0, 1],
  [0, 0, 0, 0, 1, 2, 2, 0],
  [0, 0, 0, 0, 1, 2, 1, 1],
  [0, 0, 0, 0, 1, 2, 0, 2],
  [0, 0, 0, 0, 1, 1, 3, 0],
  [0, 0, 0, 0, 1, 1, 2, 1],
  [0, 0, 0, 0, 1, 1, 1, 2],
  [0, 0, 0, 0, 1, 1, 0, 3],
  [0, 0, 0, 0, 1, 0, 4, 0],
  [0, 0, 0, 0, 1, 0, 3, 1],
  [0, 0, 0, 0, 1, 0, 2, 2],
  [0, 0, 0, 0, 1, 0, 1, 3],
  [0, 0, 0, 0, 1, 0, 0, 4],
  [0, 0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 0, 4, 1, 0],
  [0, 0, 0, 0, 0, 4, 0, 1],
  [0, 0, 0, 0, 0, 3, 2, 0],
  [0, 0, 0, 0, 0, 3, 1, 1],
  [0, 0, 0, 0, 0, 3, 0, 2],
  [0, 0, 0, 0, 0, 2, 3, 0],
  [0, 0, 0, 0, 0, 2, 2, 1],
  [0, 0, 0, 0, 0, 2, 1, 2],
  [0, 0, 0, 0, 0, 2, 0, 3],
  [0, 0, 0, 0, 0, 1, 4, 0],
  [0, 0, 0, 0, 0, 1, 3, 1],
  [0, 0, 0, 0, 0, 1, 2, 2],
  [0, 0, 0, 0, 0, 1, 1, 3],
  [0, 0, 0, 0, 0, 1, 0, 4],
  [0, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 0, 4, 1],
  [0, 0, 0, 0, 0, 0, 3, 2],
  [0, 0, 0, 0, 0, 0, 2, 3],
  [0, 0, 0, 0, 0, 0, 1, 4],
  [0, 0, 0, 0, 0, 0, 0, 5],
  [6, 0, 0, 0, 0, 0, 0, 0],
  [5, 1, 0, 0, 0, 0, 0, 0],
  [5, 0, 1, 0, 0, 0, 0, 0],
  [5, 0, 0, 1, 0, 0, 0, 0],
  [5, 0, 0, 0, 1, 0, 0, 0],
  [5, 0, 0, 0, 0, 1, 0, 0],
  [5, 0, 0, 0, 0, 0, 1, 0],
  [5, 0, 0, 0, 0, 0, 0, 1],
  [4, 2, 0, 0, 0, 0, 0, 0],
  [4, 1, 1, 0, 0, 0, 0, 0],
  [4, 1, 0, 1, 0, 0, 0, 0],
  [4, 1, 0, 0, 1, 0, 0, 0],
  [4, 1, 0, 0, 0, 1, 0, 0],
  [4, 1, 0, 0, 0, 0, 1, 0],
  [4, 1, 0, 0, 0, 0, 0, 1],
  [4, 0, 2, 0, 0, 0, 0, 0],
  [4, 0, 1, 1, 0, 0, 0, 0],
  [4, 0, 1, 0, 1, 0, 0, 0],
  [4, 0, 1, 0, 0, 1, 0, 0],
  [4, 0, 1, 0, 0, 0, 1, 0],
  [4, 0, 1, 0, 0, 0, 0, 1],
  [4, 0, 0, 2, 0, 0, 0, 0],
  [4, 0, 0, 1, 1, 0, 0, 0],
  [4, 0, 0, 1, 0, 1, 0, 0],
  [4, 0, 0, 1, 0, 0, 1, 0],
  [4, 0, 0, 1, 0, 0, 0, 1],
  [4, 0, 0, 0, 2, 0, 0, 0],
  [4, 0, 0, 0, 1, 1, 0, 0],
  [4, 0, 0, 0, 1, 0, 1, 0],
  [4, 0, 0, 0, 1, 0, 0, 1],
  [4, 0, 0, 0, 0, 2, 0, 0],
  [4, 0, 0, 0, 0, 1, 1, 0],
  [4, 0, 0, 0, 0, 1, 0, 1],
  [4, 0, 0, 0, 0, 0, 2, 0],
  [4, 0, 0, 0, 0, 0, 1, 1],
  [4, 0, 0, 0, 0, 0, 0, 2],
  [3, 3, 0, 0, 0, 0, 0, 0],
  [3, 2, 1, 0, 0, 0, 0, 0],
  [3, 2, 0, 1, 0, 0, 0, 0],
  [3, 2, 0, 0, 1, 0, 0, 0],
  [3, 2, 0, 0, 0, 1, 0, 0],
  [3, 2, 0, 0, 0, 0, 1, 0],
  [3, 2, 0, 0, 0, 0, 0, 1],
  [3, 1, 2, 0, 0, 0, 0, 0],
  [3, 1, 1, 1, 0, 0, 0, 0],
  [3, 1, 1, 0, 1, 0, 0, 0],
  [3, 1, 1, 0, 0, 1, 0, 0],
  [3, 1, 1, 0, 0, 0, 1, 0],
  [3, 1, 1, 0, 0, 0, 0, 1],
  [3, 1, 0, 2, 0, 0, 0, 0],
  [3, 1, 0, 1, 1, 0, 0, 0],
  [3, 1, 0, 1, 0, 1, 0, 0],
  [3, 1, 0, 1, 0, 0, 1, 0],
  [3, 1, 0, 1, 0, 0, 0, 1],
  [3, 1, 0, 0, 2, 0, 0, 0],
  [3, 1, 0, 0, 1, 1, 0, 0],
  [3, 1, 0, 0, 1, 0, 1, 0],
  [3, 1, 0, 0, 1, 0, 0, 1],
  [3, 1, 0, 0, 0, 2, 0, 0],
  [3, 1, 0, 0, 0, 1, 1, 0],
  [3, 1, 0, 0, 0, 1, 0, 1],
  [3, 1, 0, 0, 0, 0, 2, 0],
  [3, 1, 0, 0, 0, 0, 1, 1],
  [3, 1, 0, 0, 0, 0, 0, 2],
  [3, 0, 3, 0, 0, 0, 0, 0],
  [3, 0, 2, 1, 0, 0, 0, 0],
  [3, 0, 2, 0, 1, 0, 0, 0],
  [3, 0, 2, 0, 0, 1, 0, 0],
  [3, 0, 2, 0, 0, 0, 1, 0],
  [3, 0, 2, 0, 0, 0, 0, 1],
  [3, 0, 1, 2, 0, 0, 0, 0],
  [3, 0, 1, 1, 1, 0, 0, 0],
  [3, 0, 1, 1, 0, 1, 0, 0],
  [3, 0, 1, 1, 0, 0, 1, 0],
  [3, 0, 1, 1, 0, 0, 0, 1],
  [3, 0, 1, 0, 2, 0, 0, 0],
  [3, 0, 1, 0, 1, 1, 0, 0],
  [3, 0, 1, 0, 1, 0, 1, 0],
  [3, 0, 1, 0, 1, 0, 0, 1],
  [3, 0, 1, 0, 0, 2, 0, 0],
  [3, 0, 1, 0, 0, 1, 1, 0],
  [3, 0, 1, 0, 0, 1, 0, 1],
  [3, 0, 1, 0, 0, 0, 2, 0],
  [3, 0, 1, 0, 0, 0, 1, 1],
  [3, 0, 1, 0, 0, 0, 0, 2],
  [3, 0, 0, 3, 0, 0, 0, 0],
  [3, 0, 0, 2, 1, 0, 0, 0],
  [3, 0, 0, 2, 0, 1, 0, 0],
  [3, 0, 0, 2, 0, 0, 1, 0],
  [3, 0, 0, 2, 0, 0, 0, 1],
  [3, 0, 0, 1, 2, 0, 0, 0],
  [3, 0, 0, 1, 1, 1, 0, 0],
  [3, 0, 0, 1, 1, 0, 1, 0],
  [3, 0, 0, 1, 1, 0, 0, 1],
  [3, 0, 0, 1, 0, 2, 0, 0],
  [3, 0, 0, 1, 0, 1, 1, 0],
  [3, 0, 0, 1, 0, 1, 0, 1],
  [3, 0, 0, 1, 0, 0, 2, 0],
  [3, 0, 0, 1, 0, 0, 1, 1],
  [3, 0, 0, 1, 0, 0, 0, 2],
  [3, 0, 0, 0, 3, 0, 0, 0],
  [3, 0, 0, 0, 2, 1, 0, 0],
  [3, 0, 0, 0, 2, 0, 1, 0],
  [3, 0, 0, 0, 2, 0, 0, 1],
  [3, 0, 0, 0, 1, 2, 0, 0],
  [3, 0, 0, 0, 1, 1, 1, 0],
  [3, 0, 0, 0, 1, 1, 0, 1],
  [3, 0, 0, 0, 1, 0, 2, 0],
  [3, 0, 0, 0, 1, 0, 1, 1],
  [3, 0, 0, 0, 1, 0, 0, 2],
  [3, 0, 0, 0, 0, 3, 0, 0],
  [3, 0, 0, 0, 0, 2, 1, 0],
  [3, 0, 0, 0, 0, 2, 0, 1],
  [3, 0, 0, 0, 0, 1, 2, 0],
  [3, 0, 0, 0, 0, 1, 1, 1],
  [3, 0, 0, 0, 0, 1, 0, 2],
  [3, 0, 0, 0, 0, 0, 3, 0],
  [3, 0, 0, 0, 0, 0, 2, 1],
  [3, 0, 0, 0, 0, 0, 1, 2],
  [3, 0, 0, 0, 0, 0, 0, 3],
  [2, 4, 0, 0, 0, 0, 0, 0],
  [2, 3, 1, 0, 0, 0, 0, 0],
  [2, 3, 0, 1, 0, 0, 0, 0],
  [2, 3, 0, 0, 1, 0, 0, 0],
  [2, 3, 0, 0, 0, 1, 0, 0],
  [2, 3, 0, 0, 0, 0, 1, 0],
  [2, 3, 0, 0, 0, 0, 0, 1],
  [2, 2, 2, 0, 0, 0, 0, 0],
  [2, 2, 1, 1, 0, 0, 0, 0],
  [2, 2, 1, 0, 1, 0, 0, 0],
  [2, 2, 1, 0, 0, 1, 0, 0],
  [2, 2, 1, 0, 0, 0, 1, 0],
  [2, 2, 1, 0, 0, 0, 0, 1],
  [2, 2, 0, 2, 0, 0, 0, 0],
  [2, 2, 0, 1, 1, 0, 0, 0],
  [2, 2, 0, 1, 0, 1, 0, 0],
  [2, 2, 0, 1, 0, 0, 1, 0],
  [2, 2, 0, 1, 0, 0, 0, 1],
  [2, 2, 0, 0, 2, 0, 0, 0],
  [2, 2, 0, 0, 1, 1, 0, 0],
  [2, 2, 0, 0, 1, 0, 1, 0],
  [2, 2, 0, 0, 1, 0, 0, 1],
  [2, 2, 0, 0, 0, 2, 0, 0],
  [2, 2, 0, 0, 0, 1, 1, 0],
  [2, 2, 0, 0, 0, 1, 0, 1],
  [2, 2, 0, 0, 0, 0, 2, 0],
  [2, 2, 0, 0, 0, 0, 1, 1],
  [2, 2, 0, 0, 0, 0, 0, 2],
  [2, 1, 3, 0, 0, 0, 0, 0],
  [2, 1, 2, 1, 0, 0, 0, 0],
  [2, 1, 2, 0, 1, 0, 0, 0],
  [2, 1, 2, 0, 0, 1, 0, 0],
  [2, 1, 2, 0, 0, 0, 1, 0],
  [2, 1, 2, 0, 0, 0, 0, 1],
  [2, 1, 1, 2, 0, 0, 0, 0],
  [2, 1, 1, 1, 1, 0, 0, 0],
  [2, 1, 1, 1, 0, 1, 0, 0],
  [2, 1, 1, 1, 0, 0, 1, 0],
  [2, 1, 1, 1, 0, 0, 0, 1],
  [2, 1, 1, 0, 2, 0, 0, 0],
  [2, 1, 1, 0, 1, 1, 0, 0],
  [2, 1, 1, 0, 1, 0, 1, 0],
  [2, 1, 1, 0, 1, 0, 0, 1],
  [2, 1, 1, 0, 0, 2, 0, 0],
  [2, 1, 1, 0, 0, 1, 1, 0],
  [2, 1, 1, 0, 0, 1, 0, 1],
  [2, 1, 1, 0, 0, 0, 2, 0],
  [2, 1, 1, 0, 0, 0, 1, 1],
  [2, 1, 1, 0, 0, 0, 0, 2],
  [2, 1, 0, 3, 0, 0, 0, 0],
  [2, 1, 0, 2, 1, 0, 0, 0],
  [2, 1, 0, 2, 0, 1, 0, 0],
  [2, 1, 0, 2, 0, 0, 1, 0],
  [2, 1, 0, 2, 0, 0, 0, 1],
  [2, 1, 0, 1, 2, 0, 0, 0],
  [2, 1, 0, 1, 1, 1, 0, 0],
  [2, 1, 0, 1, 1, 0, 1, 0],
  [2, 1, 0, 1, 1, 0, 0, 1],
  [2, 1, 0, 1, 0, 2, 0, 0],
  [2, 1, 0, 1, 0, 1, 1, 0],
  [2, 1, 0, 1, 0, 1, 0, 1],
  [2, 1, 0, 1, 0, 0, 2, 0],
  [2, 1, 0, 1, 0, 0, 1, 1],
  [2, 1, 0, 1, 0, 0, 0, 2],
  [2, 1, 0, 0, 3, 0, 0, 0],
  [2, 1, 0, 0, 2, 1, 0, 0],
  [2, 1, 0, 0, 2, 0, 1, 0],
  [2, 1, 0, 0, 2, 0, 0, 1],
  [2, 1, 0, 0, 1, 2, 0, 0],
  [2, 1, 0, 0, 1, 1, 1, 0],
  [2, 1, 0, 0, 1, 1, 0, 1],
  [2, 1, 0, 0, 1, 0, 2, 0],
  [2, 1, 0, 0, 1, 0, 1, 1],
  [2, 1, 0, 0, 1, 0, 0, 2],
  [2, 1, 0, 0, 0, 3, 0, 0],
  [2, 1, 0, 0, 0, 2, 1, 0],
  [2, 1, 0, 0, 0, 2, 0, 1],
  [2, 1, 0, 0, 0, 1, 2, 0],
  [2, 1, 0, 0, 0, 1, 1, 1],
  [2, 1, 0, 0, 0, 1, 0, 2],
  [2, 1, 0, 0, 0, 0, 3, 0],
  [2, 1, 0, 0, 0, 0, 2, 1],
  [2, 1, 0, 0, 0, 0, 1, 2],
  [2, 1, 0, 0, 0, 0, 0, 3],
  [2, 0, 4, 0, 0, 0, 0, 0],
  [2, 0, 3, 1, 0, 0, 0, 0],
  [2, 0, 3, 0, 1, 0, 0, 0],
  [2, 0, 3, 0, 0, 1, 0, 0],
  [2, 0, 3, 0, 0, 0, 1, 0],
  [2, 0, 3, 0, 0, 0, 0, 1],
  [2, 0, 2, 2, 0, 0, 0, 0],
  [2, 0, 2, 1, 1, 0, 0, 0],
  [2, 0, 2, 1, 0, 1, 0, 0],
  [2, 0, 2, 1, 0, 0, 1, 0],
  [2, 0, 2, 1, 0, 0, 0, 1],
  [2, 0, 2, 0, 2, 0, 0, 0],
  [2, 0, 2, 0, 1, 1, 0, 0],
  [2, 0, 2, 0, 1, 0, 1, 0],
  [2, 0, 2, 0, 1, 0, 0, 1],
  [2, 0, 2, 0, 0, 2, 0, 0],
  [2, 0, 2, 0, 0, 1, 1, 0],
  [2, 0, 2, 0, 0, 1, 0, 1],
  [2, 0, 2, 0, 0, 0, 2, 0],
  [2, 0, 2, 0, 0, 0, 1, 1],
  [2, 0, 2, 0, 0, 0, 0, 2],
  [2, 0, 1, 3, 0, 0, 0, 0],
  [2, 0, 1, 2, 1, 0, 0, 0],
  [2, 0, 1, 2, 0, 1, 0, 0],
  [2, 0, 1, 2, 0, 0, 1, 0],
  [2, 0, 1, 2, 0, 0, 0, 1],
  [2, 0, 1, 1, 2, 0, 0, 0],
  [2, 0, 1, 1, 1, 1, 0, 0],
  [2, 0, 1, 1, 1, 0, 1, 0],
  [2, 0, 1, 1, 1, 0, 0, 1],
  [2, 0, 1, 1, 0, 2, 0, 0],
  [2, 0, 1, 1, 0, 1, 1, 0],
  [2, 0, 1, 1, 0, 1, 0, 1],
  [2, 0, 1, 1, 0, 0, 2, 0],
  [2, 0, 1, 1, 0, 0, 1, 1],
  [2, 0, 1, 1, 0, 0, 0, 2],
  [2, 0, 1, 0, 3, 0, 0, 0],
  [2, 0, 1, 0, 2, 1, 0, 0],
  [2, 0, 1, 0, 2, 0, 1, 0],
  [2, 0, 1, 0, 2, 0, 0, 1],
  [2, 0, 1, 0, 1, 2, 0, 0],
  [2, 0, 1, 0, 1, 1, 1, 0],
  [2, 0, 1, 0, 1, 1, 0, 1],
  [2, 0, 1, 0, 1, 0, 2, 0],
  [2, 0, 1, 0, 1, 0, 1, 1],
  [2, 0, 1, 0, 1, 0, 0, 2],
  [2, 0, 1, 0, 0, 3, 0, 0],
  [2, 0, 1, 0, 0, 2, 1, 0],
  [2, 0, 1, 0, 0, 2, 0, 1],
  [2, 0, 1, 0, 0, 1, 2, 0],
  [2, 0, 1, 0, 0, 1, 1, 1],
  [2, 0, 1, 0, 0, 1, 0, 2],
  [2, 0, 1, 0, 0, 0, 3, 0],
  [2, 0, 1, 0, 0, 0, 2, 1],
  [2, 0, 1, 0, 0, 0, 1, 2],
  [2, 0, 1, 0, 0, 0, 0, 3],
  [2, 0, 0, 4, 0, 0, 0, 0],
  [2, 0, 0, 3, 1, 0, 0, 0],
  [2, 0, 0, 3, 0, 1, 0, 0],
  [2, 0, 0, 3, 0, 0, 1, 0],
  [2, 0, 0, 3, 0, 0, 0, 1],
  [2, 0, 0, 2, 2, 0, 0, 0],
  [2, 0, 0, 2, 1, 1, 0, 0],
  [2, 0, 0, 2, 1, 0, 1, 0],
  [2, 0, 0, 2, 1, 0, 0, 1],
  [2, 0, 0, 2, 0, 2, 0, 0],
  [2, 0, 0, 2, 0, 1, 1, 0],
  [2, 0, 0, 2, 0, 1, 0, 1],
  [2, 0, 0, 2, 0, 0, 2, 0],
  [2, 0, 0, 2, 0, 0, 1, 1],
  [2, 0, 0, 2, 0, 0, 0, 2],
  [2, 0, 0, 1, 3, 0, 0, 0],
  [2, 0, 0, 1, 2, 1, 0, 0],
  [2, 0, 0, 1, 2, 0, 1, 0],
  [2, 0, 0, 1, 2, 0, 0, 1],
  [2, 0, 0, 1, 1, 2, 0, 0],
  [2, 0, 0, 1, 1, 1, 1, 0],
  [2, 0, 0, 1, 1, 1, 0, 1],
  [2, 0, 0, 1, 1, 0, 2, 0],
  [2, 0, 0, 1, 1, 0, 1, 1],
  [2, 0, 0, 1, 1, 0, 0, 2],
  [2, 0, 0, 1, 0, 3, 0, 0],
  [2, 0, 0, 1, 0, 2, 1, 0],
  [2, 0, 0, 1, 0, 2, 0, 1],
  [2, 0, 0, 1, 0, 1, 2, 0],
  [2, 0, 0, 1, 0, 1, 1, 1],
  [2, 0, 0, 1, 0, 1, 0, 2],
  [2, 0, 0, 1, 0, 0, 3, 0],
  [2, 0, 0, 1, 0, 0, 2, 1],
  [2, 0, 0, 1, 0, 0, 1, 2],
  [2, 0, 0, 1, 0, 0, 0, 3],
  [2, 0, 0, 0, 4, 0, 0, 0],
  [2, 0, 0, 0, 3, 1, 0, 0],
  [2, 0, 0, 0, 3, 0, 1, 0],
  [2, 0, 0, 0, 3, 0, 0, 1],
  [2, 0, 0, 0, 2, 2, 0, 0],
  [2, 0, 0, 0, 2, 1, 1, 0],
  [2, 0, 0, 0, 2, 1, 0, 1],
  [2, 0, 0, 0, 2, 0, 2, 0],
  [2, 0, 0, 0, 2, 0, 1, 1],
  [2, 0, 0, 0, 2, 0, 0, 2],
  [2, 0, 0, 0, 1, 3, 0, 0],
  [2, 0, 0, 0, 1, 2, 1, 0],
  [2, 0, 0, 0, 1, 2, 0, 1],
  [2, 0, 0, 0, 1, 1, 2, 0],
  [2, 0, 0, 0, 1, 1, 1, 1],
  [2, 0, 0, 0, 1, 1, 0, 2],
  [2, 0, 0, 0, 1, 0, 3, 0],
  [2, 0, 0, 0, 1, 0, 2, 1],
  [2, 0, 0, 0, 1, 0, 1, 2],
  [2, 0, 0, 0, 1, 0, 0, 3],
  [2, 0, 0, 0, 0, 4, 0, 0],
  [2, 0, 0, 0, 0, 3, 1, 0],
  [2, 0, 0, 0, 0, 3, 0, 1],
  [2, 0, 0, 0, 0, 2, 2, 0],
  [2, 0, 0, 0, 0, 2, 1, 1],
  [2, 0, 0, 0, 0, 2, 0, 2],
  [2, 0, 0, 0, 0, 1, 3, 0],
  [2, 0, 0, 0, 0, 1, 2, 1],
  [2, 0, 0, 0, 0, 1, 1, 2],
  [2, 0, 0, 0, 0, 1, 0, 3],
  [2, 0, 0, 0, 0, 0, 4, 0],
  [2, 0, 0, 0, 0, 0, 3, 1],
  [2, 0, 0, 0, 0, 0, 2, 2],
  [2, 0, 0, 0, 0, 0, 1, 3],
  [2, 0, 0, 0, 0, 0, 0, 4],
  [1, 5, 0, 0, 0, 0, 0, 0],
  [1, 4, 1, 0, 0, 0, 0, 0],
  [1, 4, 0, 1, 0, 0, 0, 0],
  [1, 4, 0, 0, 1, 0, 0, 0],
  [1, 4, 0, 0, 0, 1, 0, 0],
  [1, 4, 0, 0, 0, 0, 1, 0],
  [1, 4, 0, 0, 0, 0, 0, 1],
  [1, 3, 2, 0, 0, 0, 0, 0],
  [1, 3, 1, 1, 0, 0, 0, 0],
  [1, 3, 1, 0, 1, 0, 0, 0],
  [1, 3, 1, 0, 0, 1, 0, 0],
  [1, 3, 1, 0, 0, 0, 1, 0],
  [1, 3, 1, 0, 0, 0, 0, 1],
  [1, 3, 0, 2, 0, 0, 0, 0],
  [1, 3, 0, 1, 1, 0, 0, 0],
  [1, 3, 0, 1, 0, 1, 0, 0],
  [1, 3, 0, 1, 0, 0, 1, 0],
  [1, 3, 0, 1, 0, 0, 0, 1],
  [1, 3, 0, 0, 2, 0, 0, 0],
  [1, 3, 0, 0, 1, 1, 0, 0],
  [1, 3, 0, 0, 1, 0, 1, 0],
  [1, 3, 0, 0, 1, 0, 0, 1],
  [1, 3, 0, 0, 0, 2, 0, 0],
  [1, 3, 0, 0, 0, 1, 1, 0],
  [1, 3, 0, 0, 0, 1, 0, 1],
  [1, 3, 0, 0, 0, 0, 2, 0],
  [1, 3, 0, 0, 0, 0, 1, 1],
  [1, 3, 0, 0, 0, 0, 0, 2],
  [1, 2, 3, 0, 0, 0, 0, 0],
  [1, 2, 2, 1, 0, 0, 0, 0],
  [1, 2, 2, 0, 1, 0, 0, 0],
  [1, 2, 2, 0, 0, 1, 0, 0],
  [1, 2, 2, 0, 0, 0, 1, 0],
  [1, 2, 2, 0, 0, 0, 0, 1],
  [1, 2, 1, 2, 0, 0, 0, 0],
  [1, 2, 1, 1, 1, 0, 0, 0],
  [1, 2, 1, 1, 0, 1, 0, 0],
  [1, 2, 1, 1, 0, 0, 1, 0],
  [1, 2, 1, 1, 0, 0, 0, 1],
  [1, 2, 1, 0, 2, 0, 0, 0],
  [1, 2, 1, 0, 1, 1, 0, 0],
  [1, 2, 1, 0, 1, 0, 1, 0],
  [1, 2, 1, 0, 1, 0, 0, 1],
  [1, 2, 1, 0, 0, 2, 0, 0],
  [1, 2, 1, 0, 0, 1, 1, 0],
  [1, 2, 1, 0, 0, 1, 0, 1],
  [1, 2, 1, 0, 0, 0, 2, 0],
  [1, 2, 1, 0, 0, 0, 1, 1],
  [1, 2, 1, 0, 0, 0, 0, 2],
  [1, 2, 0, 3, 0, 0, 0, 0],
  [1, 2, 0, 2, 1, 0, 0, 0],
  [1, 2, 0, 2, 0, 1, 0, 0],
  [1, 2, 0, 2, 0, 0, 1, 0],
  [1, 2, 0, 2, 0, 0, 0, 1],
  [1, 2, 0, 1, 2, 0, 0, 0],
  [1, 2, 0, 1, 1, 1, 0, 0],
  [1, 2, 0, 1, 1, 0, 1, 0],
  [1, 2, 0, 1, 1, 0, 0, 1],
  [1, 2, 0, 1, 0, 2, 0, 0],
  [1, 2, 0, 1, 0, 1, 1, 0],
  [1, 2, 0, 1, 0, 1, 0, 1],
  [1, 2, 0, 1, 0, 0, 2, 0],
  [1, 2, 0, 1, 0, 0, 1, 1],
  [1, 2, 0, 1, 0, 0, 0, 2],
  [1, 2, 0, 0, 3, 0, 0, 0],
  [1, 2, 0, 0, 2, 1, 0, 0],
  [1, 2, 0, 0, 2, 0, 1, 0],
  [1, 2, 0, 0, 2, 0, 0, 1],
  [1, 2, 0, 0, 1, 2, 0, 0],
  [1, 2, 0, 0, 1, 1, 1, 0],
  [1, 2, 0, 0, 1, 1, 0, 1],
  [1, 2, 0, 0, 1, 0, 2, 0],
  [1, 2, 0, 0, 1, 0, 1, 1],
  [1, 2, 0, 0, 1, 0, 0, 2],
  [1, 2, 0, 0, 0, 3, 0, 0],
  [1, 2, 0, 0, 0, 2, 1, 0],
  [1, 2, 0, 0, 0, 2, 0, 1],
  [1, 2, 0, 0, 0, 1, 2, 0],
  [1, 2, 0, 0, 0, 1, 1, 1],
  [1, 2, 0, 0, 0, 1, 0, 2],
  [1, 2, 0, 0, 0, 0, 3, 0],
  [1, 2, 0, 0, 0, 0, 2, 1],
  [1, 2, 0, 0, 0, 0, 1, 2],
  [1, 2, 0, 0, 0, 0, 0, 3],
  [1, 1, 4, 0, 0, 0, 0, 0],
  [1, 1, 3, 1, 0, 0, 0, 0],
  [1, 1, 3, 0, 1, 0, 0, 0],
  [1, 1, 3, 0, 0, 1, 0, 0],
  [1, 1, 3, 0, 0, 0, 1, 0],
  [1, 1, 3, 0, 0, 0, 0, 1],
  [1, 1, 2, 2, 0, 0, 0, 0],
  [1, 1, 2, 1, 1, 0, 0, 0],
  [1, 1, 2, 1, 0, 1, 0, 0],
  [1, 1, 2, 1, 0, 0, 1, 0],
  [1, 1, 2, 1, 0, 0, 0, 1],
  [1, 1, 2, 0, 2, 0, 0, 0],
  [1, 1, 2, 0, 1, 1, 0, 0],
  [1, 1, 2, 0, 1, 0, 1, 0],
  [1, 1, 2, 0, 1, 0, 0, 1],
  [1, 1, 2, 0, 0, 2, 0, 0],
  [1, 1, 2, 0, 0, 1, 1, 0],
  [1, 1, 2, 0, 0, 1, 0, 1],
  [1, 1, 2, 0, 0, 0, 2, 0],
  [1, 1, 2, 0, 0, 0, 1, 1],
  [1, 1, 2, 0, 0, 0, 0, 2],
  [1, 1, 1, 3, 0, 0, 0, 0],
  [1, 1, 1, 2, 1, 0, 0, 0],
  [1, 1, 1, 2, 0, 1, 0, 0],
  [1, 1, 1, 2, 0, 0, 1, 0],
  [1, 1, 1, 2, 0, 0, 0, 1],
  [1, 1, 1, 1, 2, 0, 0, 0],
  [1, 1, 1, 1, 1, 1, 0, 0],
  [1, 1, 1, 1, 1, 0, 1, 0],
  [1, 1, 1, 1, 1, 0, 0, 1],
  [1, 1, 1, 1, 0, 2, 0, 0],
  [1, 1, 1, 1, 0, 1, 1, 0],
  [1, 1, 1, 1, 0, 1, 0, 1],
  [1, 1, 1, 1, 0, 0, 2, 0],
  [1, 1, 1, 1, 0, 0, 1, 1],
  [1, 1, 1, 1, 0, 0, 0, 2],
  [1, 1, 1, 0, 3, 0, 0, 0],
  [1, 1, 1, 0, 2, 1, 0, 0],
  [1, 1, 1, 0, 2, 0, 1, 0],
  [1, 1, 1, 0, 2, 0, 0, 1],
  [1, 1, 1, 0, 1, 2, 0, 0],
  [1, 1, 1, 0, 1, 1, 1, 0],
  [1, 1, 1, 0, 1, 1, 0, 1],
  [1, 1, 1, 0, 1, 0, 2, 0],
  [1, 1, 1, 0, 1, 0, 1, 1],
  [1, 1, 1, 0, 1, 0, 0, 2],
  [1, 1, 1, 0, 0, 3, 0, 0],
  [1, 1, 1, 0, 0, 2, 1, 0],
  [1, 1, 1, 0, 0, 2, 0, 1],
  [1, 1, 1, 0, 0, 1, 2, 0],
  [1, 1, 1, 0, 0, 1, 1, 1],
  [1, 1, 1, 0, 0, 1, 0, 2],
  [1, 1, 1, 0, 0, 0, 3, 0],
  [1, 1, 1, 0, 0, 0, 2, 1],
  [1, 1, 1, 0, 0, 0, 1, 2],
  [1, 1, 1, 0, 0, 0, 0, 3],
  [1, 1, 0, 4, 0, 0, 0, 0],
  [1, 1, 0, 3, 1, 0, 0, 0],
  [1, 1, 0, 3, 0, 1, 0, 0],
  [1, 1, 0, 3, 0, 0, 1, 0],
  [1, 1, 0, 3, 0, 0, 0, 1],
  [1, 1, 0, 2, 2, 0, 0, 0],
  [1, 1, 0, 2, 1, 1, 0, 0],
  [1, 1, 0, 2, 1, 0, 1, 0],
  [1, 1, 0, 2, 1, 0, 0, 1],
  [1, 1, 0, 2, 0, 2, 0, 0],
  [1, 1, 0, 2, 0, 1, 1, 0],
  [1, 1, 0, 2, 0, 1, 0, 1],
  [1, 1, 0, 2, 0, 0, 2, 0],
  [1, 1, 0, 2, 0, 0, 1, 1],
  [1, 1, 0, 2, 0, 0, 0, 2],
  [1, 1, 0, 1, 3, 0, 0, 0],
  [1, 1, 0, 1, 2, 1, 0, 0],
  [1, 1, 0, 1, 2, 0, 1, 0],
  [1, 1, 0, 1, 2, 0, 0, 1],
  [1, 1, 0, 1, 1, 2, 0, 0],
  [1, 1, 0, 1, 1, 1, 1, 0],
  [1, 1, 0, 1, 1, 1, 0, 1],
  [1, 1, 0, 1, 1, 0, 2, 0],
  [1, 1, 0, 1, 1, 0, 1, 1],
  [1, 1, 0, 1, 1, 0, 0, 2],
  [1, 1, 0, 1, 0, 3, 0, 0],
  [1, 1, 0, 1, 0, 2, 1, 0],
  [1, 1, 0, 1, 0, 2, 0, 1],
  [1, 1, 0, 1, 0, 1, 2, 0],
  [1, 1, 0, 1, 0, 1, 1, 1],
  [1, 1, 0, 1, 0, 1, 0, 2],
  [1, 1, 0, 1, 0, 0, 3, 0],
  [1, 1, 0, 1, 0, 0, 2, 1],
  [1, 1, 0, 1, 0, 0, 1, 2],
  [1, 1, 0, 1, 0, 0, 0, 3],
  [1, 1, 0, 0, 4, 0, 0, 0],
  [1, 1, 0, 0, 3, 1, 0, 0],
  [1, 1, 0, 0, 3, 0, 1, 0],
  [1, 1, 0, 0, 3, 0, 0, 1],
  [1, 1, 0, 0, 2, 2, 0, 0],
  [1, 1, 0, 0, 2, 1, 1, 0],
  [1, 1, 0, 0, 2, 1, 0, 1],
  [1, 1, 0, 0, 2, 0, 2, 0],
  [1, 1, 0, 0, 2, 0, 1, 1],
  [1, 1, 0, 0, 2, 0, 0, 2],
  [1, 1, 0, 0, 1, 3, 0, 0],
  [1, 1, 0, 0, 1, 2, 1, 0],
  [1, 1, 0, 0, 1, 2, 0, 1],
  [1, 1, 0, 0, 1, 1, 2, 0],
  [1, 1, 0, 0, 1, 1, 1, 1],
  [1, 1, 0, 0, 1, 1, 0, 2],
  [1, 1, 0, 0, 1, 0, 3, 0],
  [1, 1, 0, 0, 1, 0, 2, 1],
  [1, 1, 0, 0, 1, 0, 1, 2],
  [1, 1, 0, 0, 1, 0, 0, 3],
  [1, 1, 0, 0, 0, 4, 0, 0],
  [1, 1, 0, 0, 0, 3, 1, 0],
  [1, 1, 0, 0, 0, 3, 0, 1],
  [1, 1, 0, 0, 0, 2, 2, 0],
  [1, 1, 0, 0, 0, 2, 1, 1],
  [1, 1, 0, 0, 0, 2, 0, 2],
  [1, 1, 0, 0, 0, 1, 3, 0],
  [1, 1, 0, 0, 0, 1, 2, 1],
  [1, 1, 0, 0, 0, 1, 1, 2],
  [1, 1, 0, 0, 0, 1, 0, 3],
  [1, 1, 0, 0, 0, 0, 4, 0],
  [1, 1, 0, 0, 0, 0, 3, 1],
  [1, 1, 0, 0, 0, 0, 2, 2],
  [1, 1, 0, 0, 0, 0, 1, 3],
  [1, 1, 0, 0, 0, 0, 0, 4],
  [1, 0, 5, 0, 0, 0, 0, 0],
  [1, 0, 4, 1, 0, 0, 0, 0],
  [1, 0, 4, 0, 1, 0, 0, 0],
  [1, 0, 4, 0, 0, 1, 0, 0],
  [1, 0, 4, 0, 0, 0, 1, 0],
  [1, 0, 4, 0, 0, 0, 0, 1],
  [1, 0, 3, 2, 0, 0, 0, 0],
  [1, 0, 3, 1, 1, 0, 0, 0],
  [1, 0, 3, 1, 0, 1, 0, 0],
  [1, 0, 3, 1, 0, 0, 1, 0],
  [1, 0, 3, 1, 0, 0, 0, 1],
  [1, 0, 3, 0, 2, 0, 0, 0],
  [1, 0, 3, 0, 1, 1, 0, 0],
  [1, 0, 3, 0, 1, 0, 1, 0],
  [1, 0, 3, 0, 1, 0, 0, 1],
  [1, 0, 3, 0, 0, 2, 0, 0],
  [1, 0, 3, 0, 0, 1, 1, 0],
  [1, 0, 3, 0, 0, 1, 0, 1],
  [1, 0, 3, 0, 0, 0, 2, 0],
  [1, 0, 3, 0, 0, 0, 1, 1],
  [1, 0, 3, 0, 0, 0, 0, 2],
  [1, 0, 2, 3, 0, 0, 0, 0],
  [1, 0, 2, 2, 1, 0, 0, 0],
  [1, 0, 2, 2, 0, 1, 0, 0],
  [1, 0, 2, 2, 0, 0, 1, 0],
  [1, 0, 2, 2, 0, 0, 0, 1],
  [1, 0, 2, 1, 2, 0, 0, 0],
  [1, 0, 2, 1, 1, 1, 0, 0],
  [1, 0, 2, 1, 1, 0, 1, 0],
  [1, 0, 2, 1, 1, 0, 0, 1],
  [1, 0, 2, 1, 0, 2, 0, 0],
  [1, 0, 2, 1, 0, 1, 1, 0],
  [1, 0, 2, 1, 0, 1, 0, 1],
  [1, 0, 2, 1, 0, 0, 2, 0],
  [1, 0, 2, 1, 0, 0, 1, 1],
  [1, 0, 2, 1, 0, 0, 0, 2],
  [1, 0, 2, 0, 3, 0, 0, 0],
  [1, 0, 2, 0, 2, 1, 0, 0],
  [1, 0, 2, 0, 2, 0, 1, 0],
  [1, 0, 2, 0, 2, 0, 0, 1],
  [1, 0, 2, 0, 1, 2, 0, 0],
  [1, 0, 2, 0, 1, 1, 1, 0],
  [1, 0, 2, 0, 1, 1, 0, 1],
  [1, 0, 2, 0, 1, 0, 2, 0],
  [1, 0, 2, 0, 1, 0, 1, 1],
  [1, 0, 2, 0, 1, 0, 0, 2],
  [1, 0, 2, 0, 0, 3, 0, 0],
  [1, 0, 2, 0, 0, 2, 1, 0],
  [1, 0, 2, 0, 0, 2, 0, 1],
  [1, 0, 2, 0, 0, 1, 2, 0],
  [1, 0, 2, 0, 0, 1, 1, 1],
  [1, 0, 2, 0, 0, 1, 0, 2],
  [1, 0, 2, 0, 0, 0, 3, 0],
  [1, 0, 2, 0, 0, 0, 2, 1],
  [1, 0, 2, 0, 0, 0, 1, 2],
  [1, 0, 2, 0, 0, 0, 0, 3],
  [1, 0, 1, 4, 0, 0, 0, 0],
  [1, 0, 1, 3, 1, 0, 0, 0],
  [1, 0, 1, 3, 0, 1, 0, 0],
  [1, 0, 1, 3, 0, 0, 1, 0],
  [1, 0, 1, 3, 0, 0, 0, 1],
  [1, 0, 1, 2, 2, 0, 0, 0],
  [1, 0, 1, 2, 1, 1, 0, 0],
  [1, 0, 1, 2, 1, 0, 1, 0],
  [1, 0, 1, 2, 1, 0, 0, 1],
  [1, 0, 1, 2, 0, 2, 0, 0],
  [1, 0, 1, 2, 0, 1, 1, 0],
  [1, 0, 1, 2, 0, 1, 0, 1],
  [1, 0, 1, 2, 0, 0, 2, 0],
  [1, 0, 1, 2, 0, 0, 1, 1],
  [1, 0, 1, 2, 0, 0, 0, 2],
  [1, 0, 1, 1, 3, 0, 0, 0],
  [1, 0, 1, 1, 2, 1, 0, 0],
  [1, 0, 1, 1, 2, 0, 1, 0],
  [1, 0, 1, 1, 2, 0, 0, 1],
  [1, 0, 1, 1, 1, 2, 0, 0],
  [1, 0, 1, 1, 1, 1, 1, 0],
  [1, 0, 1, 1, 1, 1, 0, 1],
  [1, 0, 1, 1, 1, 0, 2, 0],
  [1, 0, 1, 1, 1, 0, 1, 1],
  [1, 0, 1, 1, 1, 0, 0, 2],
  [1, 0, 1, 1, 0, 3, 0, 0],
  [1, 0, 1, 1, 0, 2, 1, 0],
  [1, 0, 1, 1, 0, 2, 0, 1],
  [1, 0, 1, 1, 0, 1, 2, 0],
  [1, 0, 1, 1, 0, 1, 1, 1],
  [1, 0, 1, 1, 0, 1, 0, 2],
  [1, 0, 1, 1, 0, 0, 3, 0],
  [1, 0, 1, 1, 0, 0, 2, 1],
  [1, 0, 1, 1, 0, 0, 1, 2],
  [1, 0, 1, 1, 0, 0, 0, 3],
  [1, 0, 1, 0, 4, 0, 0, 0],
  [1, 0, 1, 0, 3, 1, 0, 0],
  [1, 0, 1, 0, 3, 0, 1, 0],
  [1, 0, 1, 0, 3, 0, 0, 1],
  [1, 0, 1, 0, 2, 2, 0, 0],
  [1, 0, 1, 0, 2, 1, 1, 0],
  [1, 0, 1, 0, 2, 1, 0, 1],
  [1, 0, 1, 0, 2, 0, 2, 0],
  [1, 0, 1, 0, 2, 0, 1, 1],
  [1, 0, 1, 0, 2, 0, 0, 2],
  [1, 0, 1, 0, 1, 3, 0, 0],
  [1, 0, 1, 0, 1, 2, 1, 0],
  [1, 0, 1, 0, 1, 2, 0, 1],
  [1, 0, 1, 0, 1, 1, 2, 0],
  [1, 0, 1, 0, 1, 1, 1, 1],
  [1, 0, 1, 0, 1, 1, 0, 2],
  [1, 0, 1, 0, 1, 0, 3, 0],
  [1, 0, 1, 0, 1, 0, 2, 1],
  [1, 0, 1, 0, 1, 0, 1, 2],
  [1, 0, 1, 0, 1, 0, 0, 3],
  [1, 0, 1, 0, 0, 4, 0, 0],
  [1, 0, 1, 0, 0, 3, 1, 0],
  [1, 0, 1, 0, 0, 3, 0, 1],
  [1, 0, 1, 0, 0, 2, 2, 0],
  [1, 0, 1, 0, 0, 2, 1, 1],
  [1, 0, 1, 0, 0, 2, 0, 2],
  [1, 0, 1, 0, 0, 1, 3, 0],
  [1, 0, 1, 0, 0, 1, 2, 1],
  [1, 0, 1, 0, 0, 1, 1, 2],
  [1, 0, 1, 0, 0, 1, 0, 3],
  [1, 0, 1, 0, 0, 0, 4, 0],
  [1, 0, 1, 0, 0, 0, 3, 1],
  [1, 0, 1, 0, 0, 0, 2, 2],
  [1, 0, 1, 0, 0, 0, 1, 3],
  [1, 0, 1, 0, 0, 0, 0, 4],
  [1, 0, 0, 5, 0, 0, 0, 0],
  [1, 0, 0, 4, 1, 0, 0, 0],
  [1, 0, 0, 4, 0, 1, 0, 0],
  [1, 0, 0, 4, 0, 0, 1, 0],
  [1, 0, 0, 4, 0, 0, 0, 1],
  [1, 0, 0, 3, 2, 0, 0, 0],
  [1, 0, 0, 3, 1, 1, 0, 0],
  [1, 0, 0, 3, 1, 0, 1, 0],
  [1, 0, 0, 3, 1, 0, 0, 1],
  [1, 0, 0, 3, 0, 2, 0, 0],
  [1, 0, 0, 3, 0, 1, 1, 0],
  [1, 0, 0, 3, 0, 1, 0, 1],
  [1, 0, 0, 3, 0, 0, 2, 0],
  [1, 0, 0, 3, 0, 0, 1, 1],
  [1, 0, 0, 3, 0, 0, 0, 2],
  [1, 0, 0, 2, 3, 0, 0, 0],
  [1, 0, 0, 2, 2, 1, 0, 0],
  [1, 0, 0, 2, 2, 0, 1, 0],
  [1, 0, 0, 2, 2, 0, 0, 1],
  [1, 0, 0, 2, 1, 2, 0, 0],
  [1, 0, 0, 2, 1, 1, 1, 0],
  [1, 0, 0, 2, 1, 1, 0, 1],
  [1, 0, 0, 2, 1, 0, 2, 0],
  [1, 0, 0, 2, 1, 0, 1, 1],
  [1, 0, 0, 2, 1, 0, 0, 2],
  [1, 0, 0, 2, 0, 3, 0, 0],
  [1, 0, 0, 2, 0, 2, 1, 0],
  [1, 0, 0, 2, 0, 2, 0, 1],
  [1, 0, 0, 2, 0, 1, 2, 0],
  [1, 0, 0, 2, 0, 1, 1, 1],
  [1, 0, 0, 2, 0, 1, 0, 2],
  [1, 0, 0, 2, 0, 0, 3, 0],
  [1, 0, 0, 2, 0, 0, 2, 1],
  [1, 0, 0, 2, 0, 0, 1, 2],
  [1, 0, 0, 2, 0, 0, 0, 3],
  [1, 0, 0, 1, 4, 0, 0, 0],
  [1, 0, 0, 1, 3, 1, 0, 0],
  [1, 0, 0, 1, 3, 0, 1, 0],
  [1, 0, 0, 1, 3, 0, 0, 1],
  [1, 0, 0, 1, 2, 2, 0, 0],
  [1, 0, 0, 1, 2, 1, 1, 0],
  [1, 0, 0, 1, 2, 1, 0, 1],
  [1, 0, 0, 1, 2, 0, 2, 0],
  [1, 0, 0, 1, 2, 0, 1, 1],
  [1, 0, 0, 1, 2, 0, 0, 2],
  [1, 0, 0, 1, 1, 3, 0, 0],
  [1, 0, 0, 1, 1, 2, 1, 0],
  [1, 0, 0, 1, 1, 2, 0, 1],
  [1, 0, 0, 1, 1, 1, 2, 0],
  [1, 0, 0, 1, 1, 1, 1, 1],
  [1, 0, 0, 1, 1, 1, 0, 2],
  [1, 0, 0, 1, 1, 0, 3, 0],
  [1, 0, 0, 1, 1, 0, 2, 1],
  [1, 0, 0, 1, 1, 0, 1, 2],
  [1, 0, 0, 1, 1, 0, 0, 3],
  [1, 0, 0, 1, 0, 4, 0, 0],
  [1, 0, 0, 1, 0, 3, 1, 0],
  [1, 0, 0, 1, 0, 3, 0, 1],
  [1, 0, 0, 1, 0, 2, 2, 0],
  [1, 0, 0, 1, 0, 2, 1, 1],
  [1, 0, 0, 1, 0, 2, 0, 2],
  [1, 0, 0, 1, 0, 1, 3, 0],
  [1, 0, 0, 1, 0, 1, 2, 1],
  [1, 0, 0, 1, 0, 1, 1, 2],
  [1, 0, 0, 1, 0, 1, 0, 3],
  [1, 0, 0, 1, 0, 0, 4, 0],
  [1, 0, 0, 1, 0, 0, 3, 1],
  [1, 0, 0, 1, 0, 0, 2, 2],
  [1, 0, 0, 1, 0, 0, 1, 3],
  [1, 0, 0, 1, 0, 0, 0, 4],
  [1, 0, 0, 0, 5, 0, 0, 0],
  [1, 0, 0, 0, 4, 1, 0, 0],
  [1, 0, 0, 0, 4, 0, 1, 0],
  [1, 0, 0, 0, 4, 0, 0, 1],
  [1, 0, 0, 0, 3, 2, 0, 0],
  [1, 0, 0, 0, 3, 1, 1, 0],
  [1, 0, 0, 0, 3, 1, 0, 1],
  [1, 0, 0, 0, 3, 0, 2, 0],
  [1, 0, 0, 0, 3, 0, 1, 1],
  [1, 0, 0, 0, 3, 0, 0, 2],
  [1, 0, 0, 0, 2, 3, 0, 0],
  [1, 0, 0, 0, 2, 2, 1, 0],
  [1, 0, 0, 0, 2, 2, 0, 1],
  [1, 0, 0, 0, 2, 1, 2, 0],
  [1, 0, 0, 0, 2, 1, 1, 1],
  [1, 0, 0, 0, 2, 1, 0, 2],
  [1, 0, 0, 0, 2, 0, 3, 0],
  [1, 0, 0, 0, 2, 0, 2, 1],
  [1, 0, 0, 0, 2, 0, 1, 2],
  [1, 0, 0, 0, 2, 0, 0, 3],
  [1, 0, 0, 0, 1, 4, 0, 0],
  [1, 0, 0, 0, 1, 3, 1, 0],
  [1, 0, 0, 0, 1, 3, 0, 1],
  [1, 0, 0, 0, 1, 2, 2, 0],
  [1, 0, 0, 0, 1, 2, 1, 1],
  [1, 0, 0, 0, 1, 2, 0, 2],
  [1, 0, 0, 0, 1, 1, 3, 0],
  [1, 0, 0, 0, 1, 1, 2, 1],
  [1, 0, 0, 0, 1, 1, 1, 2],
  [1, 0, 0, 0, 1, 1, 0, 3],
  [1, 0, 0, 0, 1, 0, 4, 0],
  [1, 0, 0, 0, 1, 0, 3, 1],
  [1, 0, 0, 0, 1, 0, 2, 2],
  [1, 0, 0, 0, 1, 0, 1, 3],
  [1, 0, 0, 0, 1, 0, 0, 4],
  [1, 0, 0, 0, 0, 5, 0, 0],
  [1, 0, 0, 0, 0, 4, 1, 0],
  [1, 0, 0, 0, 0, 4, 0, 1],
  [1, 0, 0, 0, 0, 3, 2, 0],
  [1, 0, 0, 0, 0, 3, 1, 1],
  [1, 0, 0, 0, 0, 3, 0, 2],
  [1, 0, 0, 0, 0, 2, 3, 0],
  [1, 0, 0, 0, 0, 2, 2, 1],
  [1, 0, 0, 0, 0, 2, 1, 2],
  [1, 0, 0, 0, 0, 2, 0, 3],
  [1, 0, 0, 0, 0, 1, 4, 0],
  [1, 0, 0, 0, 0, 1, 3, 1],
  [1, 0, 0, 0, 0, 1, 2, 2],
  [1, 0, 0, 0, 0, 1, 1, 3],
  [1, 0, 0, 0, 0, 1, 0, 4],
  [1, 0, 0, 0, 0, 0, 5, 0],
  [1, 0, 0, 0, 0, 0, 4, 1],
  [1, 0, 0, 0, 0, 0, 3, 2],
  [1, 0, 0, 0, 0, 0, 2, 3],
  [1, 0, 0, 0, 0, 0, 1, 4],
  [1, 0, 0, 0, 0, 0, 0, 5],
  [0, 6, 0, 0, 0, 0, 0, 0],
  [0, 5, 1, 0, 0, 0, 0, 0],
  [0, 5, 0, 1, 0, 0, 0, 0],
  [0, 5, 0, 0, 1, 0, 0, 0],
  [0, 5, 0, 0, 0, 1, 0, 0],
  [0, 5, 0, 0, 0, 0, 1, 0],
  [0, 5, 0, 0, 0, 0, 0, 1],
  [0, 4, 2, 0, 0, 0, 0, 0],
  [0, 4, 1, 1, 0, 0, 0, 0],
  [0, 4, 1, 0, 1, 0, 0, 0],
  [0, 4, 1, 0, 0, 1, 0, 0],
  [0, 4, 1, 0, 0, 0, 1, 0],
  [0, 4, 1, 0, 0, 0, 0, 1],
  [0, 4, 0, 2, 0, 0, 0, 0],
  [0, 4, 0, 1, 1, 0, 0, 0],
  [0, 4, 0, 1, 0, 1, 0, 0],
  [0, 4, 0, 1, 0, 0, 1, 0],
  [0, 4, 0, 1, 0, 0, 0, 1],
  [0, 4, 0, 0, 2, 0, 0, 0],
  [0, 4, 0, 0, 1, 1, 0, 0],
  [0, 4, 0, 0, 1, 0, 1, 0],
  [0, 4, 0, 0, 1, 0, 0, 1],
  [0, 4, 0, 0, 0, 2, 0, 0],
  [0, 4, 0, 0, 0, 1, 1, 0],
  [0, 4, 0, 0, 0, 1, 0, 1],
  [0, 4, 0, 0, 0, 0, 2, 0],
  [0, 4, 0, 0, 0, 0, 1, 1],
  [0, 4, 0, 0, 0, 0, 0, 2],
  [0, 3, 3, 0, 0, 0, 0, 0],
  [0, 3, 2, 1, 0, 0, 0, 0],
  [0, 3, 2, 0, 1, 0, 0, 0],
  [0, 3, 2, 0, 0, 1, 0, 0],
  [0, 3, 2, 0, 0, 0, 1, 0],
  [0, 3, 2, 0, 0, 0, 0, 1],
  [0, 3, 1, 2, 0, 0, 0, 0],
  [0, 3, 1, 1, 1, 0, 0, 0],
  [0, 3, 1, 1, 0, 1, 0, 0],
  [0, 3, 1, 1, 0, 0, 1, 0],
  [0, 3, 1, 1, 0, 0, 0, 1],
  [0, 3, 1, 0, 2, 0, 0, 0],
  [0, 3, 1, 0, 1, 1, 0, 0],
  [0, 3, 1, 0, 1, 0, 1, 0],
  [0, 3, 1, 0, 1, 0, 0, 1],
  [0, 3, 1, 0, 0, 2, 0, 0],
  [0, 3, 1, 0, 0, 1, 1, 0],
  [0, 3, 1, 0, 0, 1, 0, 1],
  [0, 3, 1, 0, 0, 0, 2, 0],
  [0, 3, 1, 0, 0, 0, 1, 1],
  [0, 3, 1, 0, 0, 0, 0, 2],
  [0, 3, 0, 3, 0, 0, 0, 0],
  [0, 3, 0, 2, 1, 0, 0, 0],
  [0, 3, 0, 2, 0, 1, 0, 0],
  [0, 3, 0, 2, 0, 0, 1, 0],
  [0, 3, 0, 2, 0, 0, 0, 1],
  [0, 3, 0, 1, 2, 0, 0, 0],
  [0, 3, 0, 1, 1, 1, 0, 0],
  [0, 3, 0, 1, 1, 0, 1, 0],
  [0, 3, 0, 1, 1, 0, 0, 1],
  [0, 3, 0, 1, 0, 2, 0, 0],
  [0, 3, 0, 1, 0, 1, 1, 0],
  [0, 3, 0, 1, 0, 1, 0, 1],
  [0, 3, 0, 1, 0, 0, 2, 0],
  [0, 3, 0, 1, 0, 0, 1, 1],
  [0, 3, 0, 1, 0, 0, 0, 2],
  [0, 3, 0, 0, 3, 0, 0, 0],
  [0, 3, 0, 0, 2, 1, 0, 0],
  [0, 3, 0, 0, 2, 0, 1, 0],
  [0, 3, 0, 0, 2, 0, 0, 1],
  [0, 3, 0, 0, 1, 2, 0, 0],
  [0, 3, 0, 0, 1, 1, 1, 0],
  [0, 3, 0, 0, 1, 1, 0, 1],
  [0, 3, 0, 0, 1, 0, 2, 0],
  [0, 3, 0, 0, 1, 0, 1, 1],
  [0, 3, 0, 0, 1, 0, 0, 2],
  [0, 3, 0, 0, 0, 3, 0, 0],
  [0, 3, 0, 0, 0, 2, 1, 0],
  [0, 3, 0, 0, 0, 2, 0, 1],
  [0, 3, 0, 0, 0, 1, 2, 0],
  [0, 3, 0, 0, 0, 1, 1, 1],
  [0, 3, 0, 0, 0, 1, 0, 2],
  [0, 3, 0, 0, 0, 0, 3, 0],
  [0, 3, 0, 0, 0, 0, 2, 1],
  [0, 3, 0, 0, 0, 0, 1, 2],
  [0, 3, 0, 0, 0, 0, 0, 3],
  [0, 2, 4, 0, 0, 0, 0, 0],
  [0, 2, 3, 1, 0, 0, 0, 0],
  [0, 2, 3, 0, 1, 0, 0, 0],
  [0, 2, 3, 0, 0, 1, 0, 0],
  [0, 2, 3, 0, 0, 0, 1, 0],
  [0, 2, 3, 0, 0, 0, 0, 1],
  [0, 2, 2, 2, 0, 0, 0, 0],
  [0, 2, 2, 1, 1, 0, 0, 0],
  [0, 2, 2, 1, 0, 1, 0, 0],
  [0, 2, 2, 1, 0, 0, 1, 0],
  [0, 2, 2, 1, 0, 0, 0, 1],
  [0, 2, 2, 0, 2, 0, 0, 0],
  [0, 2, 2, 0, 1, 1, 0, 0],
  [0, 2, 2, 0, 1, 0, 1, 0],
  [0, 2, 2, 0, 1, 0, 0, 1],
  [0, 2, 2, 0, 0, 2, 0, 0],
  [0, 2, 2, 0, 0, 1, 1, 0],
  [0, 2, 2, 0, 0, 1, 0, 1],
  [0, 2, 2, 0, 0, 0, 2, 0],
  [0, 2, 2, 0, 0, 0, 1, 1],
  [0, 2, 2, 0, 0, 0, 0, 2],
  [0, 2, 1, 3, 0, 0, 0, 0],
  [0, 2, 1, 2, 1, 0, 0, 0],
  [0, 2, 1, 2, 0, 1, 0, 0],
  [0, 2, 1, 2, 0, 0, 1, 0],
  [0, 2, 1, 2, 0, 0, 0, 1],
  [0, 2, 1, 1, 2, 0, 0, 0],
  [0, 2, 1, 1, 1, 1, 0, 0],
  [0, 2, 1, 1, 1, 0, 1, 0],
  [0, 2, 1, 1, 1, 0, 0, 1],
  [0, 2, 1, 1, 0, 2, 0, 0],
  [0, 2, 1, 1, 0, 1, 1, 0],
  [0, 2, 1, 1, 0, 1, 0, 1],
  [0, 2, 1, 1, 0, 0, 2, 0],
  [0, 2, 1, 1, 0, 0, 1, 1],
  [0, 2, 1, 1, 0, 0, 0, 2],
  [0, 2, 1, 0, 3, 0, 0, 0],
  [0, 2, 1, 0, 2, 1, 0, 0],
  [0, 2, 1, 0, 2, 0, 1, 0],
  [0, 2, 1, 0, 2, 0, 0, 1],
  [0, 2, 1, 0, 1, 2, 0, 0],
  [0, 2, 1, 0, 1, 1, 1, 0],
  [0, 2, 1, 0, 1, 1, 0, 1],
  [0, 2, 1, 0, 1, 0, 2, 0],
  [0, 2, 1, 0, 1, 0, 1, 1],
  [0, 2, 1, 0, 1, 0, 0, 2],
  [0, 2, 1, 0, 0, 3, 0, 0],
  [0, 2, 1, 0, 0, 2, 1, 0],
  [0, 2, 1, 0, 0, 2, 0, 1],
  [0, 2, 1, 0, 0, 1, 2, 0],
  [0, 2, 1, 0, 0, 1, 1, 1],
  [0, 2, 1, 0, 0, 1, 0, 2],
  [0, 2, 1, 0, 0, 0, 3, 0],
  [0, 2, 1, 0, 0, 0, 2, 1],
  [0, 2, 1, 0, 0, 0, 1, 2],
  [0, 2, 1, 0, 0, 0, 0, 3],
  [0, 2, 0, 4, 0, 0, 0, 0],
  [0, 2, 0, 3, 1, 0, 0, 0],
  [0, 2, 0, 3, 0, 1, 0, 0],
  [0, 2, 0, 3, 0, 0, 1, 0],
  [0, 2, 0, 3, 0, 0, 0, 1],
  [0, 2, 0, 2, 2, 0, 0, 0],
  [0, 2, 0, 2, 1, 1, 0, 0],
  [0, 2, 0, 2, 1, 0, 1, 0],
  [0, 2, 0, 2, 1, 0, 0, 1],
  [0, 2, 0, 2, 0, 2, 0, 0],
  [0, 2, 0, 2, 0, 1, 1, 0],
  [0, 2, 0, 2, 0, 1, 0, 1],
  [0, 2, 0, 2, 0, 0, 2, 0],
  [0, 2, 0, 2, 0, 0, 1, 1],
  [0, 2, 0, 2, 0, 0, 0, 2],
  [0, 2, 0, 1, 3, 0, 0, 0],
  [0, 2, 0, 1, 2, 1, 0, 0],
  [0, 2, 0, 1, 2, 0, 1, 0],
  [0, 2, 0, 1, 2, 0, 0, 1],
  [0, 2, 0, 1, 1, 2, 0, 0],
  [0, 2, 0, 1, 1, 1, 1, 0],
  [0, 2, 0, 1, 1, 1, 0, 1],
  [0, 2, 0, 1, 1, 0, 2, 0],
  [0, 2, 0, 1, 1, 0, 1, 1],
  [0, 2, 0, 1, 1, 0, 0, 2],
  [0, 2, 0, 1, 0, 3, 0, 0],
  [0, 2, 0, 1, 0, 2, 1, 0],
  [0, 2, 0, 1, 0, 2, 0, 1],
  [0, 2, 0, 1, 0, 1, 2, 0],
  [0, 2, 0, 1, 0, 1, 1, 1],
  [0, 2, 0, 1, 0, 1, 0, 2],
  [0, 2, 0, 1, 0, 0, 3, 0],
  [0, 2, 0, 1, 0, 0, 2, 1],
  [0, 2, 0, 1, 0, 0, 1, 2],
  [0, 2, 0, 1, 0, 0, 0, 3],
  [0, 2, 0, 0, 4, 0, 0, 0],
  [0, 2, 0, 0, 3, 1, 0, 0],
  [0, 2, 0, 0, 3, 0, 1, 0],
  [0, 2, 0, 0, 3, 0, 0, 1],
  [0, 2, 0, 0, 2, 2, 0, 0],
  [0, 2, 0, 0, 2, 1, 1, 0],
  [0, 2, 0, 0, 2, 1, 0, 1],
  [0, 2, 0, 0, 2, 0, 2, 0],
  [0, 2, 0, 0, 2, 0, 1, 1],
  [0, 2, 0, 0, 2, 0, 0, 2],
  [0, 2, 0, 0, 1, 3, 0, 0],
  [0, 2, 0, 0, 1, 2, 1, 0],
  [0, 2, 0, 0, 1, 2, 0, 1],
  [0, 2, 0, 0, 1, 1, 2, 0],
  [0, 2, 0, 0, 1, 1, 1, 1],
  [0, 2, 0, 0, 1, 1, 0, 2],
  [0, 2, 0, 0, 1, 0, 3, 0],
  [0, 2, 0, 0, 1, 0, 2, 1],
  [0, 2, 0, 0, 1, 0, 1, 2],
  [0, 2, 0, 0, 1, 0, 0, 3],
  [0, 2, 0, 0, 0, 4, 0, 0],
  [0, 2, 0, 0, 0, 3, 1, 0],
  [0, 2, 0, 0, 0, 3, 0, 1],
  [0, 2, 0, 0, 0, 2, 2, 0],
  [0, 2, 0, 0, 0, 2, 1, 1],
  [0, 2, 0, 0, 0, 2, 0, 2],
  [0, 2, 0, 0, 0, 1, 3, 0],
  [0, 2, 0, 0, 0, 1, 2, 1],
  [0, 2, 0, 0, 0, 1, 1, 2],
  [0, 2, 0, 0, 0, 1, 0, 3],
  [0, 2, 0, 0, 0, 0, 4, 0],
  [0, 2, 0, 0, 0, 0, 3, 1],
  [0, 2, 0, 0, 0, 0, 2, 2],
  [0, 2, 0, 0, 0, 0, 1, 3],
  [0, 2, 0, 0, 0, 0, 0, 4],
  [0, 1, 5, 0, 0, 0, 0, 0],
  [0, 1, 4, 1, 0, 0, 0, 0],
  [0, 1, 4, 0, 1, 0, 0, 0],
  [0, 1, 4, 0, 0, 1, 0, 0],
  [0, 1, 4, 0, 0, 0, 1, 0],
  [0, 1, 4, 0, 0, 0, 0, 1],
  [0, 1, 3, 2, 0, 0, 0, 0],
  [0, 1, 3, 1, 1, 0, 0, 0],
  [0, 1, 3, 1, 0, 1, 0, 0],
  [0, 1, 3, 1, 0, 0, 1, 0],
  [0, 1, 3, 1, 0, 0, 0, 1],
  [0, 1, 3, 0, 2, 0, 0, 0],
  [0, 1, 3, 0, 1, 1, 0, 0],
  [0, 1, 3, 0, 1, 0, 1, 0],
  [0, 1, 3, 0, 1, 0, 0, 1],
  [0, 1, 3, 0, 0, 2, 0, 0],
  [0, 1, 3, 0, 0, 1, 1, 0],
  [0, 1, 3, 0, 0, 1, 0, 1],
  [0, 1, 3, 0, 0, 0, 2, 0],
  [0, 1, 3, 0, 0, 0, 1, 1],
  [0, 1, 3, 0, 0, 0, 0, 2],
  [0, 1, 2, 3, 0, 0, 0, 0],
  [0, 1, 2, 2, 1, 0, 0, 0],
  [0, 1, 2, 2, 0, 1, 0, 0],
  [0, 1, 2, 2, 0, 0, 1, 0],
  [0, 1, 2, 2, 0, 0, 0, 1],
  [0, 1, 2, 1, 2, 0, 0, 0],
  [0, 1, 2, 1, 1, 1, 0, 0],
  [0, 1, 2, 1, 1, 0, 1, 0],
  [0, 1, 2, 1, 1, 0, 0, 1],
  [0, 1, 2, 1, 0, 2, 0, 0],
  [0, 1, 2, 1, 0, 1, 1, 0],
  [0, 1, 2, 1, 0, 1, 0, 1],
  [0, 1, 2, 1, 0, 0, 2, 0],
  [0, 1, 2, 1, 0, 0, 1, 1],
  [0, 1, 2, 1, 0, 0, 0, 2],
  [0, 1, 2, 0, 3, 0, 0, 0],
  [0, 1, 2, 0, 2, 1, 0, 0],
  [0, 1, 2, 0, 2, 0, 1, 0],
  [0, 1, 2, 0, 2, 0, 0, 1],
  [0, 1, 2, 0, 1, 2, 0, 0],
  [0, 1, 2, 0, 1, 1, 1, 0],
  [0, 1, 2, 0, 1, 1, 0, 1],
  [0, 1, 2, 0, 1, 0, 2, 0],
  [0, 1, 2, 0, 1, 0, 1, 1],
  [0, 1, 2, 0, 1, 0, 0, 2],
  [0, 1, 2, 0, 0, 3, 0, 0],
  [0, 1, 2, 0, 0, 2, 1, 0],
  [0, 1, 2, 0, 0, 2, 0, 1],
  [0, 1, 2, 0, 0, 1, 2, 0],
  [0, 1, 2, 0, 0, 1, 1, 1],
  [0, 1, 2, 0, 0, 1, 0, 2],
  [0, 1, 2, 0, 0, 0, 3, 0],
  [0, 1, 2, 0, 0, 0, 2, 1],
  [0, 1, 2, 0, 0, 0, 1, 2],
  [0, 1, 2, 0, 0, 0, 0, 3],
  [0, 1, 1, 4, 0, 0, 0, 0],
  [0, 1, 1, 3, 1, 0, 0, 0],
  [0, 1, 1, 3, 0, 1, 0, 0],
  [0, 1, 1, 3, 0, 0, 1, 0],
  [0, 1, 1, 3, 0, 0, 0, 1],
  [0, 1, 1, 2, 2, 0, 0, 0],
  [0, 1, 1, 2, 1, 1, 0, 0],
  [0, 1, 1, 2, 1, 0, 1, 0],
  [0, 1, 1, 2, 1, 0, 0, 1],
  [0, 1, 1, 2, 0, 2, 0, 0],
  [0, 1, 1, 2, 0, 1, 1, 0],
  [0, 1, 1, 2, 0, 1, 0, 1],
  [0, 1, 1, 2, 0, 0, 2, 0],
  [0, 1, 1, 2, 0, 0, 1, 1],
  [0, 1, 1, 2, 0, 0, 0, 2],
  [0, 1, 1, 1, 3, 0, 0, 0],
  [0, 1, 1, 1, 2, 1, 0, 0],
  [0, 1, 1, 1, 2, 0, 1, 0],
  [0, 1, 1, 1, 2, 0, 0, 1],
  [0, 1, 1, 1, 1, 2, 0, 0],
  [0, 1, 1, 1, 1, 1, 1, 0],
  [0, 1, 1, 1, 1, 1, 0, 1],
  [0, 1, 1, 1, 1, 0, 2, 0],
  [0, 1, 1, 1, 1, 0, 1, 1],
  [0, 1, 1, 1, 1, 0, 0, 2],
  [0, 1, 1, 1, 0, 3, 0, 0],
  [0, 1, 1, 1, 0, 2, 1, 0],
  [0, 1, 1, 1, 0, 2, 0, 1],
  [0, 1, 1, 1, 0, 1, 2, 0],
  [0, 1, 1, 1, 0, 1, 1, 1],
  [0, 1, 1, 1, 0, 1, 0, 2],
  [0, 1, 1, 1, 0, 0, 3, 0],
  [0, 1, 1, 1, 0, 0, 2, 1],
  [0, 1, 1, 1, 0, 0, 1, 2],
  [0, 1, 1, 1, 0, 0, 0, 3],
  [0, 1, 1, 0, 4, 0, 0, 0],
  [0, 1, 1, 0, 3, 1, 0, 0],
  [0, 1, 1, 0, 3, 0, 1, 0],
  [0, 1, 1, 0, 3, 0, 0, 1],
  [0, 1, 1, 0, 2, 2, 0, 0],
  [0, 1, 1, 0, 2, 1, 1, 0],
  [0, 1, 1, 0, 2, 1, 0, 1],
  [0, 1, 1, 0, 2, 0, 2, 0],
  [0, 1, 1, 0, 2, 0, 1, 1],
  [0, 1, 1, 0, 2, 0, 0, 2],
  [0, 1, 1, 0, 1, 3, 0, 0],
  [0, 1, 1, 0, 1, 2, 1, 0],
  [0, 1, 1, 0, 1, 2, 0, 1],
  [0, 1, 1, 0, 1, 1, 2, 0],
  [0, 1, 1, 0, 1, 1, 1, 1],
  [0, 1, 1, 0, 1, 1, 0, 2],
  [0, 1, 1, 0, 1, 0, 3, 0],
  [0, 1, 1, 0, 1, 0, 2, 1],
  [0, 1, 1, 0, 1, 0, 1, 2],
  [0, 1, 1, 0, 1, 0, 0, 3],
  [0, 1, 1, 0, 0, 4, 0, 0],
  [0, 1, 1, 0, 0, 3, 1, 0],
  [0, 1, 1, 0, 0, 3, 0, 1],
  [0, 1, 1, 0, 0, 2, 2, 0],
  [0, 1, 1, 0, 0, 2, 1, 1],
  [0, 1, 1, 0, 0, 2, 0, 2],
  [0, 1, 1, 0, 0, 1, 3, 0],
  [0, 1, 1, 0, 0, 1, 2, 1],
  [0, 1, 1, 0, 0, 1, 1, 2],
  [0, 1, 1, 0, 0, 1, 0, 3],
  [0, 1, 1, 0, 0, 0, 4, 0],
  [0, 1, 1, 0, 0, 0, 3, 1],
  [0, 1, 1, 0, 0, 0, 2, 2],
  [0, 1, 1, 0, 0, 0, 1, 3],
  [0, 1, 1, 0, 0, 0, 0, 4],
  [0, 1, 0, 5, 0, 0, 0, 0],
  [0, 1, 0, 4, 1, 0, 0, 0],
  [0, 1, 0, 4, 0, 1, 0, 0],
  [0, 1, 0, 4, 0, 0, 1, 0],
  [0, 1, 0, 4, 0, 0, 0, 1],
  [0, 1, 0, 3, 2, 0, 0, 0],
  [0, 1, 0, 3, 1, 1, 0, 0],
  [0, 1, 0, 3, 1, 0, 1, 0],
  [0, 1, 0, 3, 1, 0, 0, 1],
  [0, 1, 0, 3, 0, 2, 0, 0],
  [0, 1, 0, 3, 0, 1, 1, 0],
  [0, 1, 0, 3, 0, 1, 0, 1],
  [0, 1, 0, 3, 0, 0, 2, 0],
  [0, 1, 0, 3, 0, 0, 1, 1],
  [0, 1, 0, 3, 0, 0, 0, 2],
  [0, 1, 0, 2, 3, 0, 0, 0],
  [0, 1, 0, 2, 2, 1, 0, 0],
  [0, 1, 0, 2, 2, 0, 1, 0],
  [0, 1, 0, 2, 2, 0, 0, 1],
  [0, 1, 0, 2, 1, 2, 0, 0],
  [0, 1, 0, 2, 1, 1, 1, 0],
  [0, 1, 0, 2, 1, 1, 0, 1],
  [0, 1, 0, 2, 1, 0, 2, 0],
  [0, 1, 0, 2, 1, 0, 1, 1],
  [0, 1, 0, 2, 1, 0, 0, 2],
  [0, 1, 0, 2, 0, 3, 0, 0],
  [0, 1, 0, 2, 0, 2, 1, 0],
  [0, 1, 0, 2, 0, 2, 0, 1],
  [0, 1, 0, 2, 0, 1, 2, 0],
  [0, 1, 0, 2, 0, 1, 1, 1],
  [0, 1, 0, 2, 0, 1, 0, 2],
  [0, 1, 0, 2, 0, 0, 3, 0],
  [0, 1, 0, 2, 0, 0, 2, 1],
  [0, 1, 0, 2, 0, 0, 1, 2],
  [0, 1, 0, 2, 0, 0, 0, 3],
  [0, 1, 0, 1, 4, 0, 0, 0],
  [0, 1, 0, 1, 3, 1, 0, 0],
  [0, 1, 0, 1, 3, 0, 1, 0],
  [0, 1, 0, 1, 3, 0, 0, 1],
  [0, 1, 0, 1, 2, 2, 0, 0],
  [0, 1, 0, 1, 2, 1, 1, 0],
  [0, 1, 0, 1, 2, 1, 0, 1],
  [0, 1, 0, 1, 2, 0, 2, 0],
  [0, 1, 0, 1, 2, 0, 1, 1],
  [0, 1, 0, 1, 2, 0, 0, 2],
  [0, 1, 0, 1, 1, 3, 0, 0],
  [0, 1, 0, 1, 1, 2, 1, 0],
  [0, 1, 0, 1, 1, 2, 0, 1],
  [0, 1, 0, 1, 1, 1, 2, 0],
  [0, 1, 0, 1, 1, 1, 1, 1],
  [0, 1, 0, 1, 1, 1, 0, 2],
  [0, 1, 0, 1, 1, 0, 3, 0],
  [0, 1, 0, 1, 1, 0, 2, 1],
  [0, 1, 0, 1, 1, 0, 1, 2],
  [0, 1, 0, 1, 1, 0, 0, 3],
  [0, 1, 0, 1, 0, 4, 0, 0],
  [0, 1, 0, 1, 0, 3, 1, 0],
  [0, 1, 0, 1, 0, 3, 0, 1],
  [0, 1, 0, 1, 0, 2, 2, 0],
  [0, 1, 0, 1, 0, 2, 1, 1],
  [0, 1, 0, 1, 0, 2, 0, 2],
  [0, 1, 0, 1, 0, 1, 3, 0],
  [0, 1, 0, 1, 0, 1, 2, 1],
  [0, 1, 0, 1, 0, 1, 1, 2],
  [0, 1, 0, 1, 0, 1, 0, 3],
  [0, 1, 0, 1, 0, 0, 4, 0],
  [0, 1, 0, 1, 0, 0, 3, 1],
  [0, 1, 0, 1, 0, 0, 2, 2],
  [0, 1, 0, 1, 0, 0, 1, 3],
  [0, 1, 0, 1, 0, 0, 0, 4],
  [0, 1, 0, 0, 5, 0, 0, 0],
  [0, 1, 0, 0, 4, 1, 0, 0],
  [0, 1, 0, 0, 4, 0, 1, 0],
  [0, 1, 0, 0, 4, 0, 0, 1],
  [0, 1, 0, 0, 3, 2, 0, 0],
  [0, 1, 0, 0, 3, 1, 1, 0],
  [0, 1, 0, 0, 3, 1, 0, 1],
  [0, 1, 0, 0, 3, 0, 2, 0],
  [0, 1, 0, 0, 3, 0, 1, 1],
  [0, 1, 0, 0, 3, 0, 0, 2],
  [0, 1, 0, 0, 2, 3, 0, 0],
  [0, 1, 0, 0, 2, 2, 1, 0],
  [0, 1, 0, 0, 2, 2, 0, 1],
  [0, 1, 0, 0, 2, 1, 2, 0],
  [0, 1, 0, 0, 2, 1, 1, 1],
  [0, 1, 0, 0, 2, 1, 0, 2],
  [0, 1, 0, 0, 2, 0, 3, 0],
  [0, 1, 0, 0, 2, 0, 2, 1],
  [0, 1, 0, 0, 2, 0, 1, 2],
  [0, 1, 0, 0, 2, 0, 0, 3],
  [0, 1, 0, 0, 1, 4, 0, 0],
  [0, 1, 0, 0, 1, 3, 1, 0],
  [0, 1, 0, 0, 1, 3, 0, 1],
  [0, 1, 0, 0, 1, 2, 2, 0],
  [0, 1, 0, 0, 1, 2, 1, 1],
  [0, 1, 0, 0, 1, 2, 0, 2],
  [0, 1, 0, 0, 1, 1, 3, 0],
  [0, 1, 0, 0, 1, 1, 2, 1],
  [0, 1, 0, 0, 1, 1, 1, 2],
  [0, 1, 0, 0, 1, 1, 0, 3],
  [0, 1, 0, 0, 1, 0, 4, 0],
  [0, 1, 0, 0, 1, 0, 3, 1],
  [0, 1, 0, 0, 1, 0, 2, 2],
  [0, 1, 0, 0, 1, 0, 1, 3],
  [0, 1, 0, 0, 1, 0, 0, 4],
  [0, 1, 0, 0, 0, 5, 0, 0],
  [0, 1, 0, 0, 0, 4, 1, 0],
  [0, 1, 0, 0, 0, 4, 0, 1],
  [0, 1, 0, 0, 0, 3, 2, 0],
  [0, 1, 0, 0, 0, 3, 1, 1],
  [0, 1, 0, 0, 0, 3, 0, 2],
  [0, 1, 0, 0, 0, 2, 3, 0],
  [0, 1, 0, 0, 0, 2, 2, 1],
  [0, 1, 0, 0, 0, 2, 1, 2],
  [0, 1, 0, 0, 0, 2, 0, 3],
  [0, 1, 0, 0, 0, 1, 4, 0],
  [0, 1, 0, 0, 0, 1, 3, 1],
  [0, 1, 0, 0, 0, 1, 2, 2],
  [0, 1, 0, 0, 0, 1, 1, 3],
  [0, 1, 0, 0, 0, 1, 0, 4],
  [0, 1, 0, 0, 0, 0, 5, 0],
  [0, 1, 0, 0, 0, 0, 4, 1],
  [0, 1, 0, 0, 0, 0, 3, 2],
  [0, 1, 0, 0, 0, 0, 2, 3],
  [0, 1, 0, 0, 0, 0, 1, 4],
  [0, 1, 0, 0, 0, 0, 0, 5],
  [0, 0, 6, 0, 0, 0, 0, 0],
  [0, 0, 5, 1, 0, 0, 0, 0],
  [0, 0, 5, 0, 1, 0, 0, 0],
  [0, 0, 5, 0, 0, 1, 0, 0],
  [0, 0, 5, 0, 0, 0, 1, 0],
  [0, 0, 5, 0, 0, 0, 0, 1],
  [0, 0, 4, 2, 0, 0, 0, 0],
  [0, 0, 4, 1, 1, 0, 0, 0],
  [0, 0, 4, 1, 0, 1, 0, 0],
  [0, 0, 4, 1, 0, 0, 1, 0],
  [0, 0, 4, 1, 0, 0, 0, 1],
  [0, 0, 4, 0, 2, 0, 0, 0],
  [0, 0, 4, 0, 1, 1, 0, 0],
  [0, 0, 4, 0, 1, 0, 1, 0],
  [0, 0, 4, 0, 1, 0, 0, 1],
  [0, 0, 4, 0, 0, 2, 0, 0],
  [0, 0, 4, 0, 0, 1, 1, 0],
  [0, 0, 4, 0, 0, 1, 0, 1],
  [0, 0, 4, 0, 0, 0, 2, 0],
  [0, 0, 4, 0, 0, 0, 1, 1],
  [0, 0, 4, 0, 0, 0, 0, 2],
  [0, 0, 3, 3, 0, 0, 0, 0],
  [0, 0, 3, 2, 1, 0, 0, 0],
  [0, 0, 3, 2, 0, 1, 0, 0],
  [0, 0, 3, 2, 0, 0, 1, 0],
  [0, 0, 3, 2, 0, 0, 0, 1],
  [0, 0, 3, 1, 2, 0, 0, 0],
  [0, 0, 3, 1, 1, 1, 0, 0],
  [0, 0, 3, 1, 1, 0, 1, 0],
  [0, 0, 3, 1, 1, 0, 0, 1],
  [0, 0, 3, 1, 0, 2, 0, 0],
  [0, 0, 3, 1, 0, 1, 1, 0],
  [0, 0, 3, 1, 0, 1, 0, 1],
  [0, 0, 3, 1, 0, 0, 2, 0],
  [0, 0, 3, 1, 0, 0, 1, 1],
  [0, 0, 3, 1, 0, 0, 0, 2],
  [0, 0, 3, 0, 3, 0, 0, 0],
  [0, 0, 3, 0, 2, 1, 0, 0],
  [0, 0, 3, 0, 2, 0, 1, 0],
  [0, 0, 3, 0, 2, 0, 0, 1],
  [0, 0, 3, 0, 1, 2, 0, 0],
  [0, 0, 3, 0, 1, 1, 1, 0],
  [0, 0, 3, 0, 1, 1, 0, 1],
  [0, 0, 3, 0, 1, 0, 2, 0],
  [0, 0, 3, 0, 1, 0, 1, 1],
  [0, 0, 3, 0, 1, 0, 0, 2],
  [0, 0, 3, 0, 0, 3, 0, 0],
  [0, 0, 3, 0, 0, 2, 1, 0],
  [0, 0, 3, 0, 0, 2, 0, 1],
  [0, 0, 3, 0, 0, 1, 2, 0],
  [0, 0, 3, 0, 0, 1, 1, 1],
  [0, 0, 3, 0, 0, 1, 0, 2],
  [0, 0, 3, 0, 0, 0, 3, 0],
  [0, 0, 3, 0, 0, 0, 2, 1],
  [0, 0, 3, 0, 0, 0, 1, 2],
  [0, 0, 3, 0, 0, 0, 0, 3],
  [0, 0, 2, 4, 0, 0, 0, 0],
  [0, 0, 2, 3, 1, 0, 0, 0],
  [0, 0, 2, 3, 0, 1, 0, 0],
  [0, 0, 2, 3, 0, 0, 1, 0],
  [0, 0, 2, 3, 0, 0, 0, 1],
  [0, 0, 2, 2, 2, 0, 0, 0],
  [0, 0, 2, 2, 1, 1, 0, 0],
  [0, 0, 2, 2, 1, 0, 1, 0],
  [0, 0, 2, 2, 1, 0, 0, 1],
  [0, 0, 2, 2, 0, 2, 0, 0],
  [0, 0, 2, 2, 0, 1, 1, 0],
  [0, 0, 2, 2, 0, 1, 0, 1],
  [0, 0, 2, 2, 0, 0, 2, 0],
  [0, 0, 2, 2, 0, 0, 1, 1],
  [0, 0, 2, 2, 0, 0, 0, 2],
  [0, 0, 2, 1, 3, 0, 0, 0],
  [0, 0, 2, 1, 2, 1, 0, 0],
  [0, 0, 2, 1, 2, 0, 1, 0],
  [0, 0, 2, 1, 2, 0, 0, 1],
  [0, 0, 2, 1, 1, 2, 0, 0],
  [0, 0, 2, 1, 1, 1, 1, 0],
  [0, 0, 2, 1, 1, 1, 0, 1],
  [0, 0, 2, 1, 1, 0, 2, 0],
  [0, 0, 2, 1, 1, 0, 1, 1],
  [0, 0, 2, 1, 1, 0, 0, 2],
  [0, 0, 2, 1, 0, 3, 0, 0],
  [0, 0, 2, 1, 0, 2, 1, 0],
  [0, 0, 2, 1, 0, 2, 0, 1],
  [0, 0, 2, 1, 0, 1, 2, 0],
  [0, 0, 2, 1, 0, 1, 1, 1],
  [0, 0, 2, 1, 0, 1, 0, 2],
  [0, 0, 2, 1, 0, 0, 3, 0],
  [0, 0, 2, 1, 0, 0, 2, 1],
  [0, 0, 2, 1, 0, 0, 1, 2],
  [0, 0, 2, 1, 0, 0, 0, 3],
  [0, 0, 2, 0, 4, 0, 0, 0],
  [0, 0, 2, 0, 3, 1, 0, 0],
  [0, 0, 2, 0, 3, 0, 1, 0],
  [0, 0, 2, 0, 3, 0, 0, 1],
  [0, 0, 2, 0, 2, 2, 0, 0],
  [0, 0, 2, 0, 2, 1, 1, 0],
  [0, 0, 2, 0, 2, 1, 0, 1],
  [0, 0, 2, 0, 2, 0, 2, 0],
  [0, 0, 2, 0, 2, 0, 1, 1],
  [0, 0, 2, 0, 2, 0, 0, 2],
  [0, 0, 2, 0, 1, 3, 0, 0],
  [0, 0, 2, 0, 1, 2, 1, 0],
  [0, 0, 2, 0, 1, 2, 0, 1],
  [0, 0, 2, 0, 1, 1, 2, 0],
  [0, 0, 2, 0, 1, 1, 1, 1],
  [0, 0, 2, 0, 1, 1, 0, 2],
  [0, 0, 2, 0, 1, 0, 3, 0],
  [0, 0, 2, 0, 1, 0, 2, 1],
  [0, 0, 2, 0, 1, 0, 1, 2],
  [0, 0, 2, 0, 1, 0, 0, 3],
  [0, 0, 2, 0, 0, 4, 0, 0],
  [0, 0, 2, 0, 0, 3, 1, 0],
  [0, 0, 2, 0, 0, 3, 0, 1],
  [0, 0, 2, 0, 0, 2, 2, 0],
  [0, 0, 2, 0, 0, 2, 1, 1],
  [0, 0, 2, 0, 0, 2, 0, 2],
  [0, 0, 2, 0, 0, 1, 3, 0],
  [0, 0, 2, 0, 0, 1, 2, 1],
  [0, 0, 2, 0, 0, 1, 1, 2],
  [0, 0, 2, 0, 0, 1, 0, 3],
  [0, 0, 2, 0, 0, 0, 4, 0],
  [0, 0, 2, 0, 0, 0, 3, 1],
  [0, 0, 2, 0, 0, 0, 2, 2],
  [0, 0, 2, 0, 0, 0, 1, 3],
  [0, 0, 2, 0, 0, 0, 0, 4],
  [0, 0, 1, 5, 0, 0, 0, 0],
  [0, 0, 1, 4, 1, 0, 0, 0],
  [0, 0, 1, 4, 0, 1, 0, 0],
  [0, 0, 1, 4, 0, 0, 1, 0],
  [0, 0, 1, 4, 0, 0, 0, 1],
  [0, 0, 1, 3, 2, 0, 0, 0],
  [0, 0, 1, 3, 1, 1, 0, 0],
  [0, 0, 1, 3, 1, 0, 1, 0],
  [0, 0, 1, 3, 1, 0, 0, 1],
  [0, 0, 1, 3, 0, 2, 0, 0],
  [0, 0, 1, 3, 0, 1, 1, 0],
  [0, 0, 1, 3, 0, 1, 0, 1],
  [0, 0, 1, 3, 0, 0, 2, 0],
  [0, 0, 1, 3, 0, 0, 1, 1],
  [0, 0, 1, 3, 0, 0, 0, 2],
  [0, 0, 1, 2, 3, 0, 0, 0],
  [0, 0, 1, 2, 2, 1, 0, 0],
  [0, 0, 1, 2, 2, 0, 1, 0],
  [0, 0, 1, 2, 2, 0, 0, 1],
  [0, 0, 1, 2, 1, 2, 0, 0],
  [0, 0, 1, 2, 1, 1, 1, 0],
  [0, 0, 1, 2, 1, 1, 0, 1],
  [0, 0, 1, 2, 1, 0, 2, 0],
  [0, 0, 1, 2, 1, 0, 1, 1],
  [0, 0, 1, 2, 1, 0, 0, 2],
  [0, 0, 1, 2, 0, 3, 0, 0],
  [0, 0, 1, 2, 0, 2, 1, 0],
  [0, 0, 1, 2, 0, 2, 0, 1],
  [0, 0, 1, 2, 0, 1, 2, 0],
  [0, 0, 1, 2, 0, 1, 1, 1],
  [0, 0, 1, 2, 0, 1, 0, 2],
  [0, 0, 1, 2, 0, 0, 3, 0],
  [0, 0, 1, 2, 0, 0, 2, 1],
  [0, 0, 1, 2, 0, 0, 1, 2],
  [0, 0, 1, 2, 0, 0, 0, 3],
  [0, 0, 1, 1, 4, 0, 0, 0],
  [0, 0, 1, 1, 3, 1, 0, 0],
  [0, 0, 1, 1, 3, 0, 1, 0],
  [0, 0, 1, 1, 3, 0, 0, 1],
  [0, 0, 1, 1, 2, 2, 0, 0],
  [0, 0, 1, 1, 2, 1, 1, 0],
  [0, 0, 1, 1, 2, 1, 0, 1],
  [0, 0, 1, 1, 2, 0, 2, 0],
  [0, 0, 1, 1, 2, 0, 1, 1],
  [0, 0, 1, 1, 2, 0, 0, 2],
  [0, 0, 1, 1, 1, 3, 0, 0],
  [0, 0, 1, 1, 1, 2, 1, 0],
  [0, 0, 1, 1, 1, 2, 0, 1],
  [0, 0, 1, 1, 1, 1, 2, 0],
  [0, 0, 1, 1, 1, 1, 1, 1],
  [0, 0, 1, 1, 1, 1, 0, 2],
  [0, 0, 1, 1, 1, 0, 3, 0],
  [0, 0, 1, 1, 1, 0, 2, 1],
  [0, 0, 1, 1, 1, 0, 1, 2],
  [0, 0, 1, 1, 1, 0, 0, 3],
  [0, 0, 1, 1, 0, 4, 0, 0],
  [0, 0, 1, 1, 0, 3, 1, 0],
  [0, 0, 1, 1, 0, 3, 0, 1],
  [0, 0, 1, 1, 0, 2, 2, 0],
  [0, 0, 1, 1, 0, 2, 1, 1],
  [0, 0, 1, 1, 0, 2, 0, 2],
  [0, 0, 1, 1, 0, 1, 3, 0],
  [0, 0, 1, 1, 0, 1, 2, 1],
  [0, 0, 1, 1, 0, 1, 1, 2],
  [0, 0, 1, 1, 0, 1, 0, 3],
  [0, 0, 1, 1, 0, 0, 4, 0],
  [0, 0, 1, 1, 0, 0, 3, 1],
  [0, 0, 1, 1, 0, 0, 2, 2],
  [0, 0, 1, 1, 0, 0, 1, 3],
  [0, 0, 1, 1, 0, 0, 0, 4],
  [0, 0, 1, 0, 5, 0, 0, 0],
  [0, 0, 1, 0, 4, 1, 0, 0],
  [0, 0, 1, 0, 4, 0, 1, 0],
  [0, 0, 1, 0, 4, 0, 0, 1],
  [0, 0, 1, 0, 3, 2, 0, 0],
  [0, 0, 1, 0, 3, 1, 1, 0],
  [0, 0, 1, 0, 3, 1, 0, 1],
  [0, 0, 1, 0, 3, 0, 2, 0],
  [0, 0, 1, 0, 3, 0, 1, 1],
  [0, 0, 1, 0, 3, 0, 0, 2],
  [0, 0, 1, 0, 2, 3, 0, 0],
  [0, 0, 1, 0, 2, 2, 1, 0],
  [0, 0, 1, 0, 2, 2, 0, 1],
  [0, 0, 1, 0, 2, 1, 2, 0],
  [0, 0, 1, 0, 2, 1, 1, 1],
  [0, 0, 1, 0, 2, 1, 0, 2],
  [0, 0, 1, 0, 2, 0, 3, 0],
  [0, 0, 1, 0, 2, 0, 2, 1],
  [0, 0, 1, 0, 2, 0, 1, 2],
  [0, 0, 1, 0, 2, 0, 0, 3],
  [0, 0, 1, 0, 1, 4, 0, 0],
  [0, 0, 1, 0, 1, 3, 1, 0],
  [0, 0, 1, 0, 1, 3, 0, 1],
  [0, 0, 1, 0, 1, 2, 2, 0],
  [0, 0, 1, 0, 1, 2, 1, 1],
  [0, 0, 1, 0, 1, 2, 0, 2],
  [0, 0, 1, 0, 1, 1, 3, 0],
  [0, 0, 1, 0, 1, 1, 2, 1],
  [0, 0, 1, 0, 1, 1, 1, 2],
  [0, 0, 1, 0, 1, 1, 0, 3],
  [0, 0, 1, 0, 1, 0, 4, 0],
  [0, 0, 1, 0, 1, 0, 3, 1],
  [0, 0, 1, 0, 1, 0, 2, 2],
  [0, 0, 1, 0, 1, 0, 1, 3],
  [0, 0, 1, 0, 1, 0, 0, 4],
  [0, 0, 1, 0, 0, 5, 0, 0],
  [0, 0, 1, 0, 0, 4, 1, 0],
  [0, 0, 1, 0, 0, 4, 0, 1],
  [0, 0, 1, 0, 0, 3, 2, 0],
  [0, 0, 1, 0, 0, 3, 1, 1],
  [0, 0, 1, 0, 0, 3, 0, 2],
  [0, 0, 1, 0, 0, 2, 3, 0],
  [0, 0, 1, 0, 0, 2, 2, 1],
  [0, 0, 1, 0, 0, 2, 1, 2],
  [0, 0, 1, 0, 0, 2, 0, 3],
  [0, 0, 1, 0, 0, 1, 4, 0],
  [0, 0, 1, 0, 0, 1, 3, 1],
  [0, 0, 1, 0, 0, 1, 2, 2],
  [0, 0, 1, 0, 0, 1, 1, 3],
  [0, 0, 1, 0, 0, 1, 0, 4],
  [0, 0, 1, 0, 0, 0, 5, 0],
  [0, 0, 1, 0, 0, 0, 4, 1],
  [0, 0, 1, 0, 0, 0, 3, 2],
  [0, 0, 1, 0, 0, 0, 2, 3],
  [0, 0, 1, 0, 0, 0, 1, 4],
  [0, 0, 1, 0, 0, 0, 0, 5],
  [0, 0, 0, 6, 0, 0, 0, 0],
  [0, 0, 0, 5, 1, 0, 0, 0],
  [0, 0, 0, 5, 0, 1, 0, 0],
  [0, 0, 0, 5, 0, 0, 1, 0],
  [0, 0, 0, 5, 0, 0, 0, 1],
  [0, 0, 0, 4, 2, 0, 0, 0],
  [0, 0, 0, 4, 1, 1, 0, 0],
  [0, 0, 0, 4, 1, 0, 1, 0],
  [0, 0, 0, 4, 1, 0, 0, 1],
  [0, 0, 0, 4, 0, 2, 0, 0],
  [0, 0, 0, 4, 0, 1, 1, 0],
  [0, 0, 0, 4, 0, 1, 0, 1],
  [0, 0, 0, 4, 0, 0, 2, 0],
  [0, 0, 0, 4, 0, 0, 1, 1],
  [0, 0, 0, 4, 0, 0, 0, 2],
  [0, 0, 0, 3, 3, 0, 0, 0],
  [0, 0, 0, 3, 2, 1, 0, 0],
  [0, 0, 0, 3, 2, 0, 1, 0],
  [0, 0, 0, 3, 2, 0, 0, 1],
  [0, 0, 0, 3, 1, 2, 0, 0],
  [0, 0, 0, 3, 1, 1, 1, 0],
  [0, 0, 0, 3, 1, 1, 0, 1],
  [0, 0, 0, 3, 1, 0, 2, 0],
  [0, 0, 0, 3, 1, 0, 1, 1],
  [0, 0, 0, 3, 1, 0, 0, 2],
  [0, 0, 0, 3, 0, 3, 0, 0],
  [0, 0, 0, 3, 0, 2, 1, 0],
  [0, 0, 0, 3, 0, 2, 0, 1],
  [0, 0, 0, 3, 0, 1, 2, 0],
  [0, 0, 0, 3, 0, 1, 1, 1],
  [0, 0, 0, 3, 0, 1, 0, 2],
  [0, 0, 0, 3, 0, 0, 3, 0],
  [0, 0, 0, 3, 0, 0, 2, 1],
  [0, 0, 0, 3, 0, 0, 1, 2],
  [0, 0, 0, 3, 0, 0, 0, 3],
  [0, 0, 0, 2, 4, 0, 0, 0],
  [0, 0, 0, 2, 3, 1, 0, 0],
  [0, 0, 0, 2, 3, 0, 1, 0],
  [0, 0, 0, 2, 3, 0, 0, 1],
  [0, 0, 0, 2, 2, 2, 0, 0],
  [0, 0, 0, 2, 2, 1, 1, 0],
  [0, 0, 0, 2, 2, 1, 0, 1],
  [0, 0, 0, 2, 2, 0, 2, 0],
  [0, 0, 0, 2, 2, 0, 1, 1],
  [0, 0, 0, 2, 2, 0, 0, 2],
  [0, 0, 0, 2, 1, 3, 0, 0],
  [0, 0, 0, 2, 1, 2, 1, 0],
  [0, 0, 0, 2, 1, 2, 0, 1],
  [0, 0, 0, 2, 1, 1, 2, 0],
  [0, 0, 0, 2, 1, 1, 1, 1],
  [0, 0, 0, 2, 1, 1, 0, 2],
  [0, 0, 0, 2, 1, 0, 3, 0],
  [0, 0, 0, 2, 1, 0, 2, 1],
  [0, 0, 0, 2, 1, 0, 1, 2],
  [0, 0, 0, 2, 1, 0, 0, 3],
  [0, 0, 0, 2, 0, 4, 0, 0],
  [0, 0, 0, 2, 0, 3, 1, 0],
  [0, 0, 0, 2, 0, 3, 0, 1],
  [0, 0, 0, 2, 0, 2, 2, 0],
  [0, 0, 0, 2, 0, 2, 1, 1],
  [0, 0, 0, 2, 0, 2, 0, 2],
  [0, 0, 0, 2, 0, 1, 3, 0],
  [0, 0, 0, 2, 0, 1, 2, 1],
  [0, 0, 0, 2, 0, 1, 1, 2],
  [0, 0, 0, 2, 0, 1, 0, 3],
  [0, 0, 0, 2, 0, 0, 4, 0],
  [0, 0, 0, 2, 0, 0, 3, 1],
  [0, 0, 0, 2, 0, 0, 2, 2],
  [0, 0, 0, 2, 0, 0, 1, 3],
  [0, 0, 0, 2, 0, 0, 0, 4],
  [0, 0, 0, 1, 5, 0, 0, 0],
  [0, 0, 0, 1, 4, 1, 0, 0],
  [0, 0, 0, 1, 4, 0, 1, 0],
  [0, 0, 0, 1, 4, 0, 0, 1],
  [0, 0, 0, 1, 3, 2, 0, 0],
  [0, 0, 0, 1, 3, 1, 1, 0],
  [0, 0, 0, 1, 3, 1, 0, 1],
  [0, 0, 0, 1, 3, 0, 2, 0],
  [0, 0, 0, 1, 3, 0, 1, 1],
  [0, 0, 0, 1, 3, 0, 0, 2],
  [0, 0, 0, 1, 2, 3, 0, 0],
  [0, 0, 0, 1, 2, 2, 1, 0],
  [0, 0, 0, 1, 2, 2, 0, 1],
  [0, 0, 0, 1, 2, 1, 2, 0],
  [0, 0, 0, 1, 2, 1, 1, 1],
  [0, 0, 0, 1, 2, 1, 0, 2],
  [0, 0, 0, 1, 2, 0, 3, 0],
  [0, 0, 0, 1, 2, 0, 2, 1],
  [0, 0, 0, 1, 2, 0, 1, 2],
  [0, 0, 0, 1, 2, 0, 0, 3],
  [0, 0, 0, 1, 1, 4, 0, 0],
  [0, 0, 0, 1, 1, 3, 1, 0],
  [0, 0, 0, 1, 1, 3, 0, 1],
  [0, 0, 0, 1, 1, 2, 2, 0],
  [0, 0, 0, 1, 1, 2, 1, 1],
  [0, 0, 0, 1, 1, 2, 0, 2],
  [0, 0, 0, 1, 1, 1, 3, 0],
  [0, 0, 0, 1, 1, 1, 2, 1],
  [0, 0, 0, 1, 1, 1, 1, 2],
  [0, 0, 0, 1, 1, 1, 0, 3],
  [0, 0, 0, 1, 1, 0, 4, 0],
  [0, 0, 0, 1, 1, 0, 3, 1],
  [0, 0, 0, 1, 1, 0, 2, 2],
  [0, 0, 0, 1, 1, 0, 1, 3],
  [0, 0, 0, 1, 1, 0, 0, 4],
  [0, 0, 0, 1, 0, 5, 0, 0],
  [0, 0, 0, 1, 0, 4, 1, 0],
  [0, 0, 0, 1, 0, 4, 0, 1],
  [0, 0, 0, 1, 0, 3, 2, 0],
  [0, 0, 0, 1, 0, 3, 1, 1],
  [0, 0, 0, 1, 0, 3, 0, 2],
  [0, 0, 0, 1, 0, 2, 3, 0],
  [0, 0, 0, 1, 0, 2, 2, 1],
  [0, 0, 0, 1, 0, 2, 1, 2],
  [0, 0, 0, 1, 0, 2, 0, 3],
  [0, 0, 0, 1, 0, 1, 4, 0],
  [0, 0, 0, 1, 0, 1, 3, 1],
  [0, 0, 0, 1, 0, 1, 2, 2],
  [0, 0, 0, 1, 0, 1, 1, 3],
  [0, 0, 0, 1, 0, 1, 0, 4],
  [0, 0, 0, 1, 0, 0, 5, 0],
  [0, 0, 0, 1, 0, 0, 4, 1],
  [0, 0, 0, 1, 0, 0, 3, 2],
  [0, 0, 0, 1, 0, 0, 2, 3],
  [0, 0, 0, 1, 0, 0, 1, 4],
  [0, 0, 0, 1, 0, 0, 0, 5],
  [0, 0, 0, 0, 6, 0, 0, 0],
  [0, 0, 0, 0, 5, 1, 0, 0],
  [0, 0, 0, 0, 5, 0, 1, 0],
  [0, 0, 0, 0, 5, 0, 0, 1],
  [0, 0, 0, 0, 4, 2, 0, 0],
  [0, 0, 0, 0, 4, 1, 1, 0],
  [0, 0, 0, 0, 4, 1, 0, 1],
  [0, 0, 0, 0, 4, 0, 2, 0],
  [0, 0, 0, 0, 4, 0, 1, 1],
  [0, 0, 0, 0, 4, 0, 0, 2],
  [0, 0, 0, 0, 3, 3, 0, 0],
  [0, 0, 0, 0, 3, 2, 1, 0],
  [0, 0, 0, 0, 3, 2, 0, 1],
  [0, 0, 0, 0, 3, 1, 2, 0],
  [0, 0, 0, 0, 3, 1, 1, 1],
  [0, 0, 0, 0, 3, 1, 0, 2],
  [0, 0, 0, 0, 3, 0, 3, 0],
  [0, 0, 0, 0, 3, 0, 2, 1],
  [0, 0, 0, 0, 3, 0, 1, 2],
  [0, 0, 0, 0, 3, 0, 0, 3],
  [0, 0, 0, 0, 2, 4, 0, 0],
  [0, 0, 0, 0, 2, 3, 1, 0],
  [0, 0, 0, 0, 2, 3, 0, 1],
  [0, 0, 0, 0, 2, 2, 2, 0],
  [0, 0, 0, 0, 2, 2, 1, 1],
  [0, 0, 0, 0, 2, 2, 0, 2],
  [0, 0, 0, 0, 2, 1, 3, 0],
  [0, 0, 0, 0, 2, 1, 2, 1],
  [0, 0, 0, 0, 2, 1, 1, 2],
  [0, 0, 0, 0, 2, 1, 0, 3],
  [0, 0, 0, 0, 2, 0, 4, 0],
  [0, 0, 0, 0, 2, 0, 3, 1],
  [0, 0, 0, 0, 2, 0, 2, 2],
  [0, 0, 0, 0, 2, 0, 1, 3],
  [0, 0, 0, 0, 2, 0, 0, 4],
  [0, 0, 0, 0, 1, 5, 0, 0],
  [0, 0, 0, 0, 1, 4, 1, 0],
  [0, 0, 0, 0, 1, 4, 0, 1],
  [0, 0, 0, 0, 1, 3, 2, 0],
  [0, 0, 0, 0, 1, 3, 1, 1],
  [0, 0, 0, 0, 1, 3, 0, 2],
  [0, 0, 0, 0, 1, 2, 3, 0],
  [0, 0, 0, 0, 1, 2, 2, 1],
  [0, 0, 0, 0, 1, 2, 1, 2],
  [0, 0, 0, 0, 1, 2, 0, 3],
  [0, 0, 0, 0, 1, 1, 4, 0],
  [0, 0, 0, 0, 1, 1, 3, 1],
  [0, 0, 0, 0, 1, 1, 2, 2],
  [0, 0, 0, 0, 1, 1, 1, 3],
  [0, 0, 0, 0, 1, 1, 0, 4],
  [0, 0, 0, 0, 1, 0, 5, 0],
  [0, 0, 0, 0, 1, 0, 4, 1],
  [0, 0, 0, 0, 1, 0, 3, 2],
  [0, 0, 0, 0, 1, 0, 2, 3],
  [0, 0, 0, 0, 1, 0, 1, 4],
  [0, 0, 0, 0, 1, 0, 0, 5],
  [0, 0, 0, 0, 0, 6, 0, 0],
  [0, 0, 0, 0, 0, 5, 1, 0],
  [0, 0, 0, 0, 0, 5, 0, 1],
  [0, 0, 0, 0, 0, 4, 2, 0],
  [0, 0, 0, 0, 0, 4, 1, 1],
  [0, 0, 0, 0, 0, 4, 0, 2],
  [0, 0, 0, 0, 0, 3, 3, 0],
  [0, 0, 0, 0, 0, 3, 2, 1],
  [0, 0, 0, 0, 0, 3, 1, 2],
  [0, 0, 0, 0, 0, 3, 0, 3],
  [0, 0, 0, 0, 0, 2, 4, 0],
  [0, 0, 0, 0, 0, 2, 3, 1],
  [0, 0, 0, 0, 0, 2, 2, 2],
  [0, 0, 0, 0, 0, 2, 1, 3],
  [0, 0, 0, 0, 0, 2, 0, 4],
  [0, 0, 0, 0, 0, 1, 5, 0],
  [0, 0, 0, 0, 0, 1, 4, 1],
  [0, 0, 0, 0, 0, 1, 3, 2],
  [0, 0, 0, 0, 0, 1, 2, 3],
  [0, 0, 0, 0, 0, 1, 1, 4],
  [0, 0, 0, 0, 0, 1, 0, 5],
  [0, 0, 0, 0, 0, 0, 6, 0],
  [0, 0, 0, 0, 0, 0, 5, 1],
  [0, 0, 0, 0, 0, 0, 4, 2],
  [0, 0, 0, 0, 0, 0, 3, 3],
  [0, 0, 0, 0, 0, 0, 2, 4],
  [0, 0, 0, 0, 0, 0, 1, 5],
  [0, 0, 0, 0, 0, 0, 0, 6]
);
for problem in [1] do block(
x0:matrix(
  [-0.264280590950550, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.133218453585080],
  [-1.108727114879223,-0.498237114367368, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.073059116996481],
  [-0.872972054461955,-0.808598257636159, 1.278755311152548, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.024148070534914],
  [ 0.004760899722562,-0.913677339496828,-0.611216212319811,-0.494282231365424,-1.267069486733181, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.013791726027558],
  [ 1.299584592723714, 0.260052316983883, 0.059958754798677, 1.706031710949410, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.012080321057119],
  [-0.101500436558662,-0.849299618436668, 0.056071048021746,-0.497790720667685, 1.325560972360405, 1.320580266702479, 0.671875027878037,-0.033418526476600, 0.009923363432329],
  [-1.477568001912427,-0.237803320235884,-0.002196042998186,-0.756079820840922,-1.302924782570691,-0.708880363756105, 0.284717026742618,-0.041132688819959, 0.012778936591798],
  [-1.909193566799607,-0.884836937261067,-0.381850172570738, 0.113562014710373,-0.337500501382068, 0.694958604356317, 0.000000000000000, 0.000000000000000, 0.017075119921124],
  [-0.342967594004871, 0.718765549717682,-0.893775382109249,-0.977367029565091, 0.729264072158780, 1.226324520456668,-0.836559975825961,-0.597393894915238, 0.012552811243088],
  [-0.104919372516412, 0.302670662719206,-0.579926733474648,-0.593551808610373, 0.522241506797645,-0.488327280518989, 1.731349400527896, 1.110355982998579, 0.008279429427342],
  [-1.800402323369371,-0.286685955183129, 0.757659458388024, 0.989611245142230, 0.148689869869721,-0.486041252220904, 0.309656207477005, 0.585667339860493, 0.009863404918650],
  [-0.693410544165279,-0.174452028430376,-0.004216085501785, 0.386458225283531, 1.851093827289522,-0.714031177125438, 0.052385967686202, 1.069012111322925, 0.009163516788235],
  [ 1.073425646379559, 0.600066505757630, 0.315708680124812,-1.304502216420232, 1.217412524334617,-0.438301996497651,-0.181237149748879, 0.870966594263453, 0.008183772867562],
  [ 0.085201029938281,-1.299361489407844, 0.529385704069661,-1.245648595001106, 0.325666810079565, 0.256295892763671,-1.133943809637289, 0.893766793110689, 0.009285636990137],
  [ 0.578183264162491, 1.318062449439843,-0.849853013902030,-0.246473361266609,-0.505203495452774, 1.600108929232553, 0.088585981853814, 0.379480993495361, 0.007855342114974],
  [ 0.147574380852142,-0.026588612474830,-1.368597706275790,-0.727642502790691, 0.931554169742050,-0.051784703935183, 0.693929952481919,-1.440061916194448, 0.008443743877708],
  [-0.369717750282583,-1.224822350675481, 0.429126910432640, 1.227667687726609, 1.276851122420301, 0.988729103360803, 0.271793911028978,-0.046688608984046, 0.007901047009070],
  [ 1.281269825888720, 1.249219157869588,-0.065290677277268,-0.457583243816335,-0.721111457619476,-1.142520537625957,-0.879318438037405,-0.019312468308516, 0.010617826057539],
  [-0.456419563607014,-0.336887260833599,-0.242406239677462, 0.955286004457184, 1.038849031359071,-0.344590980597127,-1.669512697701605,-0.973687403523628, 0.009886138618344],
  [-1.532875098628251,-0.789890043804118,-1.056614390019812, 0.640654925763837, 0.842045114473886,-0.705626265364848, 0.752308969169653,-0.237315105506133, 0.008440879276932],
  [ 1.045468488811339,-0.116208981159520, 1.325963340164668,-0.248124504547571,-1.478582750656521,-0.909242839848141, 0.469105020347599,-0.519088453951930, 0.008185992068820],
  [ 1.202210555094777,-0.534883110011888,-0.900677765664262, 0.955173571322566, 0.057615736113563, 1.226995012181123, 1.203302311475279,-0.151734638571403, 0.006879285917756],
  [-0.907018090509551,-0.161362976349604,-0.557899865563147, 1.714969417363175, 0.485172610873269, 1.076905395501966,-0.441064488365823, 0.870792609115479, 0.008811294833412],
  [-1.512967350686501, 0.964713211531443, 0.634809790347530, 0.874236536031039,-0.594965325008494, 0.688548195709135, 1.008474558166627,-0.490656434790939, 0.007499881281108],
  [-1.132052455660417,-1.548173946390351,-0.341799749063172,-1.224423029995864, 0.254322477457676,-0.102724173097896, 1.075144000699575, 0.000000000000000, 0.004891343845659],
  [ 0.831986332515237, 0.957817260132235, 1.262141250004909,-0.797858703587563,-0.503700597610121, 0.748148653301813, 0.674260342862011, 1.197505541434048, 0.008555992556802],
  [ 1.606476010021463, 0.058351448383031, 1.414723877403281, 0.178173202652292, 0.579403286356214,-0.897697347766142, 0.275548810017812, 0.862628580725875, 0.006950362582532],
  [-1.560568817086079,-0.411643666568540,-0.120550012234245,-0.491378179811968,-0.371849096349469,-0.383442573312038,-1.880381213638513,-0.060480557661841, 0.007107577795414],
  [ 0.007526966825551,-0.698690467345206,-1.211255702465504, 1.149262266416102,-0.310606835777024,-1.716755449744084, 0.400859831163528,-0.494724251397684, 0.007489104348159],
  [ 1.217766393953248,-0.563398753363725, 0.108644021320777,-2.010878064068728,-0.666700831310036, 0.613440975158152, 0.238355516068967,-0.165475691206380, 0.009452919668719],
  [-0.582610238236232,-0.645437461179549, 0.825194089374329,-0.582628405960952,-1.511048233753972, 1.438496129941463,-0.533581465576223, 0.751004153537963, 0.006842057800167],
  [ 1.465937124967072,-1.244285749878927, 0.989468566309505, 0.332545482296512,-0.124544405478861, 1.348228874040583,-0.572465751463504, 0.176790002519043, 0.006726175382223],
  [ 0.606711126229143, 0.352248132099649, 0.428038944654854, 1.317905243623521,-0.996582373759275, 0.413813786493139,-1.488478540857423, 1.090457440698605, 0.007389493600701],
  [-1.698352017268302, 0.519688850709610,-0.539665381692156, 0.060080647719947, 0.409906768467879,-1.270853293204500,-0.407572132065599,-1.274829751362082, 0.006946738914209],
  [ 1.428154173323582, 1.229343903980449,-0.875290790880974, 0.544156537892641,-1.063063560154169, 0.426597006823677,-0.361562441734136, 1.013848383159175, 0.005667428280173],
  [-0.786275335434858, 0.338634673743106, 0.735242085043879,-0.237205036058257, 1.507639704927509,-0.351523843630527, 1.697591346913347,-0.777068356457283, 0.006308516604525],
  [ 0.402969652677820,-0.520754609677636,-0.230115018213957,-0.275980612576713,-0.109873276768186, 0.655006820501495,-0.345804453849575,-2.472908122818910, 0.006978338715619],
  [-0.655212215856889, 0.478349437401577, 0.680517748309988, 1.256620650894664,-0.191568397320547,-1.571421839924917,-1.389426888674666, 0.389432795498262, 0.005645848591809],
  [-0.053547830075133,-1.490517335867606,-1.968075694016442, 0.111856515635542, 0.307922170665925,-0.130187718726660,-0.737460988114159,-0.731409218229814, 0.005446067913986],
  [-0.431417087409398,-0.044016811030792,-1.091518087124433,-0.502501230357861,-0.650871718163936,-0.264875068075870,-1.684101913072352, 1.557029733040465, 0.006420422744514],
  [-0.485907715177908,-0.805563647489868,-0.904395089563448, 0.081638584350397,-0.829838159820399,-1.478520768579459,-0.172097682255168, 1.670928632334340, 0.005667191769085],
  [-0.124282951863877, 1.157030731879624, 0.918261084011143, 0.631504081470900, 1.805750699446496, 0.256122480179960,-1.182636647133188,-0.304508981567567, 0.005441659721135],
  [-0.177030913227283, 1.200814413066587,-0.110231300689015, 0.055751356878328, 0.632038488987130, 0.177721063769640,-0.895006927890580, 2.178626027629622, 0.004908196499442],
  [-0.944118973850622,-0.925198457336188,-1.293712197639960,-1.239572088610965, 0.907099354902852,-1.209823081112444,-0.390223502130824, 0.302517596871267, 0.007282963791456],
  [ 1.345266957259778,-1.740809148277725,-1.395705743059119,-0.003541214549127,-0.128531431870769, 0.113359160524791,-0.179602374355780, 0.805909049844943, 0.006927974311631],
  [ 2.456093775652841, 0.135631960263703,-0.320605892658102,-0.266184738623430, 0.030407051407829,-0.175631186659121, 0.858723111340710,-0.730894254227842, 0.007422254684726],
  [ 0.041458298487801, 0.697435111465709,-2.340013769146984,-0.434139112689568,-0.652251787294555,-0.359172783247335,-0.957989018225219,-0.132510160897975, 0.005451087972694],
  [ 0.149912815748727,-0.076251926107631, 0.027480188756060,-1.483472587301641, 0.485805068696210,-1.219635563086537,-1.659920835984469,-0.994857403894478, 0.006530661476270],
  [ 0.229615005347435, 0.770556891467223,-0.174003513511253,-0.627435859444543, 0.487217530322109,-1.947834728881186, 1.164285136787726,-1.116085676413966, 0.005676871966035],
  [ 0.034854606223986, 2.243483781700761,-0.240835107733326,-1.125505888029411, 1.049181500320048, 0.424612560692506, 0.256994877188596, 0.201802821986289, 0.004942991273146],
  [-0.194086897985129, 0.683680972152406, 0.163316033202996,-0.295154572868483,-1.411123274773993, 0.710550451316823, 0.931767254709999,-1.944930867057300, 0.005343033410237],
  [-0.852092134857686,-2.138199060331595,-0.068663678034579,-0.564078255243470,-0.356710386905984,-0.315512810457215,-0.898387275129180,-1.069711937001084, 0.004332299410188],
  [ 0.794120462410628,-1.414059763606377,-0.452535890285893,-0.149807012330524, 2.096751422903974,-0.521731433634817, 0.179815085239411,-0.517010320326057, 0.005168803506217],
  [ 0.523738271543801, 1.296528505816261,-0.051683851403349, 1.535223688245275, 0.663680334192756,-1.590071173106314,-0.018946983838086,-0.749227431043769, 0.005182657651174],
  [ 0.323342059352412,-1.752678412798559, 0.071883989562825, 1.169412983047981,-0.467990992432962,-0.991917432201967,-1.362483344810526, 0.517815795834179, 0.005571134242919],
  [ 0.768273841126753, 0.384115561568984, 1.602147354900264, 1.473932776269872, 0.583978796543724,-0.255200581408091,-0.664078092242941,-1.248409810981153, 0.004665333806443],
  [ 0.708474348976449,-0.819958675521724, 0.593056429060573, 0.338016542932940,-0.179420659048881,-2.148568023865810,-0.923884832151162,-0.883799317780502, 0.004621176777082],
  [ 0.372931822660970, 1.991651855928408,-1.546924127230626, 0.275635644894694, 0.006454420001051,-0.569492358801198, 0.864874260151861,-0.539120565498725, 0.005259616527604],
  [ 0.998161465347135, 1.002575520671981,-0.779007103641038, 0.980692870388913,-1.368444184332859,-0.550956058529554,-0.135601278094686,-1.487291763100021, 0.004732731751077],
  [-1.300199173688824, 1.548056431962585, 0.905999518652483,-0.639933697297661,-1.195632821077548, 0.866934113758286,-0.580677066886131, 0.460715213615020, 0.004684315037117],
  [-1.148135934005607,-0.030409252331693,-0.485453437294039, 0.032573992290199,-0.798052377035099, 1.131208047623282, 0.813842452168737, 1.978507916979221, 0.005098175795209],
  [ 0.718502706979693,-0.867166406902567,-0.734057298966305, 1.828881916699133,-1.300494033471303, 0.563577935952368,-0.405489626699173,-0.854448536557978, 0.005188072908420],
  [-0.690960866328623,-0.957190844903009,-1.424748480549053,-0.844634681664663, 0.870319093617381, 1.562453807749818, 0.010479016511955, 0.851401961832133, 0.005135944733414],
  [-0.483676152053122, 1.224410656373844, 1.068263311889901,-1.917173661654407,-0.425690217595830, 0.488341084289660, 0.962769832379898,-0.430619583702165, 0.004812282619816],
  [-0.974278995886138, 1.487653074754431,-0.441896196743058, 1.601876462302993,-0.863353527241539,-0.161718664544392, 0.633543897855112, 1.029487912453825, 0.004569765379736],
  [ 0.924925195206619, 1.054117244268886, 0.227123508683166, 0.001501194085927, 0.296065617462398, 1.722110134403460, 1.466971863876687,-0.968262910327823, 0.005543149303133],
  [ 1.754625475168032,-1.225387491094295,-0.026462902618906, 1.051144532701302, 0.611578517240035,-0.863196220923447, 0.292204588032590,-1.139989042423147, 0.003329607243391],
  [ 1.749813093227995,-0.670795278047802, 0.399401084137457,-0.778505699259365, 1.309434749651688,-0.065352723790755,-1.361921774674983,-0.689791334174620, 0.004818143216305],
  [-1.545253304290004,-0.475026384798510, 0.780550093914149, 1.164192797569020,-0.535134635067744,-0.034233691689827,-0.338358251431228,-1.833131798773077, 0.005279311621346],
  [-0.666955285242310,-0.600354092828531, 0.868268378910881, 0.654384188544093,-0.271519935071790,-1.384348692244089, 2.009101814315175,-0.574998011887335, 0.004465369526970],
  [-0.866163448697805,-0.036997481567066, 0.715352474157363,-2.001842376486494, 1.343682027276280, 0.550498918465944, 0.582017603292059, 0.812111780769982, 0.003832638610372],
  [-0.241118245545495,-0.121998076337088,-2.190649022831939, 0.832162251977578,-0.471975315928952,-0.111715270129882, 1.364743918079662, 0.892110871086037, 0.004955096219658],
  [ 1.592310348056131, 1.272424439506762,-0.708506543739360, 0.178015126838230, 0.808409103587937, 0.530449426947006,-1.136456139412529,-1.247753278295257, 0.004914308274961],
  [ 0.369020505401112, 0.482314078835151,-0.440854410491206, 0.482156406950260,-2.017393815599041, 0.323683859895609, 1.868312718595998,-0.170972354145087, 0.005005992010280],
  [-1.752697108075497,-1.161383881466239, 0.043126502524389,-0.607109373909624, 1.647963507367955, 0.506504907023853,-0.516405621610227,-0.687487893956946, 0.004359899154259],
  [-2.227471938416143, 1.136827693352655,-1.402983768458195, 0.086446413461473,-0.176245605912472, 0.026149073141951,-0.349183292713148, 0.373359058467123, 0.004633124822410],
  [-1.199302814420268,-0.227735561784535,-1.423810663290411, 1.721227379045968,-1.178895324365481,-0.043233751115914,-0.808954632810897,-0.109112014736071, 0.004770716545344],
  [ 0.308421554310659, 0.596053921037343, 0.446557190037158, 1.100725506334653,-0.177022826888370, 1.780656704660904,-1.298835902084734,-1.344629635299724, 0.004459345961297],
  [ 1.157259939709379, 1.374319105215328, 0.276273461811121, 0.708651418200746, 1.873340143856187,-0.079792442913826, 1.111821439739705,-0.078159011667565, 0.005324194618938],
  [ 0.849285966701469,-0.847178674069497,-0.162419434603069, 0.407568177964299, 0.814047217804118,-1.958281966331361, 1.266160754731140, 0.928419134400419, 0.004545162472319],
  [-0.543342374516442,-1.499579206150882,-0.752825921509320, 0.305619843116493,-0.923758711303189, 0.393904295355118, 1.530038866591472,-1.451245043797426, 0.004437465100909],
  [ 0.040132125683030, 0.083057547637980,-1.781829787190840,-1.478391473234619,-0.594836205829023, 0.860756080653576, 1.479100262812805, 0.193611607799150, 0.004110220342895],
  [ 1.418759009120426,-0.975634890577331, 0.299657256121837, 0.819232904652888,-0.105964434221017, 0.190553068069553, 1.562699605675859, 1.572847054190623, 0.004038495903920],
  [-0.637621391949229, 1.126603469711380, 1.706101095516522, 0.701417378206884, 0.265486431369698, 1.523535216476638, 0.215921361651793,-1.084546685005893, 0.003480181761124],
  [-1.625650691062622, 0.778693318534032, 0.170217641611849,-0.991720357520725, 0.813251335518965, 0.613925017144367, 0.502776314794983,-1.783067812006702, 0.003448623132552],
  [ 0.487966428845995,-0.782347976166234, 1.266274085551195, 1.731297585615301,-0.544834105387263, 0.459447791833533, 1.488119426664440,-0.770578961286474, 0.004516191555788],
  [-0.183951187461434, 1.227138860720133, 0.520312503104651,-0.007011351019279,-1.762787322183851,-1.338911132762030, 0.729474825905610, 1.241615180011461, 0.004873621296835],
  [ 0.285607389101187,-1.669986515794854, 0.802219328439661,-0.626022231366700, 0.634448909267577, 0.173617676660237, 1.603183973938523,-1.375831743464269, 0.004069172376896],
  [-0.332175119313448,-0.860350980204631, 0.889192173695340,-0.459075713990744, 0.731689811312628,-1.808011775497289,-1.033060468827668, 1.464500488968088, 0.004316829193978],
  [-0.937453124491930, 0.895355588736657, 2.329091649398348,-0.037670968817501,-0.664197381981942,-0.855686882550122,-0.683416747615513, 0.372061349305243, 0.004071353724210],
  [-1.060426523520726, 0.603704409759095,-1.344868578983345,-0.023201749599397,-1.359443791076247,-1.150986598356210, 1.172831611778202,-1.030626346073455, 0.003831774044751],
  [ 0.762094153904107,-0.923210807602085,-0.697433458325254, 1.180843863394437, 0.223579669860763, 2.156392133972875,-0.951856895281927,-0.006221813215226, 0.003180803973252],
  [-0.079190290232419, 0.513591318816217, 0.456098653554851,-0.371678038752410, 1.078173829111171, 1.494553890674223,-1.987491983404678, 1.006366136209204, 0.003981410946069],
  [ 0.823622253476182,-2.334349595299591, 0.971265581885770,-0.357745290733443,-1.276517535036493,-0.226604318508574,-0.280138137810230, 0.143892587147206, 0.003397007411049],
  [ 0.067509547373890,-0.127568159471758, 1.098506675585901, 0.093207298337491,-2.009578206493698, 0.330107838972698,-1.591019220686071,-1.046265879319532, 0.004742719998498],
  [ 0.879033851108366,-0.826870542291603, 2.075643758889817,-0.906590213698281, 0.908471794894424,-1.081967502136305, 0.336032373200792,-0.584942709163520, 0.003733134176940],
  [ 0.370080489813532, 1.658031084078379, 1.707502266191633,-0.796938570480008, 0.346627475431964,-1.472698144036085, 0.215283479085004,-0.562533381368223, 0.004108043261786],
  [-1.026229807335510, 2.183943450185204,-0.384779710808805, 0.367174029477202, 0.086148483507865,-0.704445582394793,-1.522928985839048, 0.408885883855402, 0.003183496682765],
  [ 0.817438811613600,-0.494689806073027, 1.238748141884174, 0.080947017615976, 0.218196216169418,-0.137627733637959,-2.567513717875717, 0.088644084114249, 0.003821959595118],
  [ 1.325712924735530, 1.289241000348022, 1.701415648904483,-0.522598474062803,-0.289111947561666, 0.471337703278881,-0.963621887340697,-1.149325385551758, 0.004318454648502],
  [-0.145184134076555, 0.392141728046086, 0.611197893887247,-2.154640982565265,-0.749467841751879, 0.309846320517684,-0.703871119758957,-1.675868291910777, 0.003556103555495],
  [-1.359193598641125, 0.816315717341601, 0.688583454398873,-1.321181910490229,-0.043990238890815, 0.096770076167714,-0.175006198894029, 2.096025652002729, 0.003542226149836],
  [-0.915783954232848,-0.138086432781068, 1.214036583459439,-0.948175376962147,-0.540987053650871,-1.358667154248947, 0.391839019851959,-1.915388126093909, 0.003506703855499],
  [ 1.195720066713534, 1.045506606119079,-0.241094847033523, 0.029635950608684,-0.349001607382343,-0.653914662185993, 2.430973224182629, 0.392713718637463, 0.002921155540570],
  [-0.632346217949642,-0.310426810273757, 0.549691025599895, 0.429553144370060,-0.154114208413409, 1.195695150898857, 2.563419125382628, 0.498200371131800, 0.003977257156272],
  [-0.401450229703918,-2.170382457595520,-0.558092145754018, 0.740327736852657,-1.042516680603369, 0.855855547475492, 1.101521945497985, 0.712272567135409, 0.003707372685980],
  [-0.580436278339466, 0.140404796609435, 0.053265001294475, 0.349200658734640,-2.201017143204848,-1.569837303830184,-1.215368291423750, 0.075646082010180, 0.002950934646564],
  [ 0.185003005584078,-0.243001163133780, 1.926007576640237, 0.081034973014557, 2.182136262376946, 0.151619424684625,-0.029914998999550, 0.840117007896948, 0.003364485130767],
  [-0.605753316949007,-1.655722197309315,-0.393873083750228, 0.973699053747734, 0.370054943278749,-0.314087523194425, 0.536764678757577, 2.153877684507009, 0.002476273517620],
  [-1.464867443192179, 0.817450021407782, 1.419169966533171,-0.865651727044099, 0.449304581514164, 0.495678303185435,-1.665365468879540,-0.781974415737650, 0.003520431657295],
  [-0.736175201431646, 1.515805094875794,-0.887776710060498, 0.296808726383718,-1.230716811900267, 0.634599767981021,-1.107260638918946,-1.600561398470117, 0.003793183824610],
  [ 1.139202509881107,-1.377685368584634,-0.921784477298352,-0.888633209028711,-0.339340749886972,-1.507105994409827, 0.433564460399181,-1.424554156950954, 0.003857462557283],
  [ 0.294307293722440,-1.273244760327766,-0.419373660426182,-1.579429669451085, 0.532393083768620,-0.254184876588739, 0.738838792700885, 2.042196503278639, 0.003465984592125],
  [ 0.204488601317021,-0.008737346268972, 0.653508208050966, 0.144994609616058, 2.196211041532382,-0.094022453495484,-0.039606485883192,-2.060597828852692, 0.003053025049053],
  [-0.220862869108467,-1.474811586045886, 0.792286798544136, 1.579958268116620, 1.015754561465757,-1.262822201331170, 0.400492526913480,-1.208423803182676, 0.003101161995543],
  [-2.388712760976822, 0.173816154612093, 1.022451736171858,-1.050169585241522, 0.828020766968842,-1.011416770206449,-0.062506381505113,-0.024837527542555, 0.003436792450497],
  [-0.325730085848008, 0.434560945730745,-0.417847120330477,-2.483797077621565,-0.651249555002031,-1.422998291762385, 0.476279604244529, 0.608728998052543, 0.003487048333569],
  [-0.448833313968366, 0.303334362690867, 1.677588729062137, 0.480935960842901, 0.256654372598107,-0.554106448111531, 1.417728465664953, 1.993261119474261, 0.003420341675808],
  [ 1.414641832576814, 0.045763426749791,-0.293203866155817,-0.724563384589998,-0.274067963618477,-2.557648289748668,-0.224434033797715, 0.668120107998927, 0.002792062961955],
  [ 0.932741138359404, 0.824405836559669,-0.688995283543315, 1.235885126842172, 0.595174872669203, 0.528603493879774, 0.857869594143997, 2.195978015165390, 0.003085007598957],
  [-0.722828068582673, 1.553573889835884,-0.365645367734836, 0.435082320193404, 1.736875319776352, 1.046735272809748, 0.832117452233515, 1.323758226183944, 0.002868595555381],
  [ 0.837065263107804,-1.226186109522835, 0.317410818497258,-0.947949284758761,-1.226666428661606,-1.057343195730403, 1.984029247943951, 0.249159967418163, 0.003446336996877],
  [ 0.509072830897847, 1.286320298796594, 1.619492584865514, 1.052711799934596,-0.305854792383073,-0.604858600198310, 1.933938928869135,-0.262915624068399, 0.002914346465037],
  [-0.192670223568316,-0.887672317802768,-1.914222766564835,-0.374764777815374,-1.323283778247662, 1.729749637166848,-0.522218431704637,-0.528274476846049, 0.003465360805124],
  [-0.231891709081804, 2.176445938965731,-1.061052598444345, 1.672471465652580, 0.517052012405548, 0.901660483807524,-0.468123782585227,-0.165214100508778, 0.003226557202752],
  [ 1.926383570818324,-0.679461740895385,-0.835825956177460,-0.402364847292096,-1.010384876585733,-0.016155707961465,-1.702038839018226,-1.054952886603349, 0.003195265876517],
  [ 0.414761507396083, 0.516182267197968, 0.716973644654948, 1.067952257088344,-0.364885782618371, 2.677141301330079, 0.554721082998735, 0.644002120714774, 0.002362438915173],
  [-0.054964164017220, 0.048073808714902,-2.391034210009174, 1.020294909136121, 1.596299978836180, 0.148008680693941,-0.735340538855402, 0.507138168941469, 0.003547476266526],
  [ 0.494859767567139, 0.046245942346261, 0.654193005978745,-0.099281072181427, 0.885067021535551, 2.332559749831322, 0.396242745970060, 1.751150364588590, 0.002236143787727],
  [-0.471215706898561, 1.361863735559832, 0.384379202115513,-1.361300381232734, 0.442434097285520,-1.857898985272614,-1.145771614974255, 1.053709189487303, 0.002919736961721],
  [ 0.307868422230825, 2.321870107714159, 1.379607532979045, 0.174071857703034, 0.396216312837368, 0.954187952093270,-0.925332897151185, 0.919262678762488, 0.002262350943683],
  [ 0.091966301468902, 1.667147650128927,-1.315553002894750, 0.179418565652662, 0.395048031394952,-1.873623496938911, 0.748414343497413, 1.188593896925477, 0.002776667441509],
  [-2.263493182384454, 1.022933444057474, 0.363016023402353,-0.169843611528595, 0.966201398257315, 1.601940130688455, 0.527787862021010, 0.373776565458421, 0.002958835623764],
  [ 0.580491525296159,-0.208023400337339, 1.245734959191574, 0.974563374445977,-2.232593665815353, 0.743598859697739, 0.606294280590125, 1.216052827465018, 0.002884679688631],
  [-0.667305879938298,-2.677396427610108, 0.050965494437465, 0.179025937452321, 0.608560756109884,-1.106885230864082, 0.928232688365597, 0.406605642017511, 0.002815734253499],
  [ 0.003849307149841, 0.572879307910971,-0.838419355750870,-1.241317016069753,-2.515997871786866, 0.568437606203616,-0.989868600531221, 0.329598455581151, 0.003013715016603],
  [ 0.925091308968121, 1.856444520056678, 0.993724393187459, 1.210098784799856,-0.058764945669027,-1.078466581524310,-0.147626722869000, 1.553227731769311, 0.002814405264699],
  [ 1.400683661660579,-0.879526691324757,-1.116399455198009, 0.293166144394735, 1.713928175895946, 0.940371429395528,-0.546418031565538, 1.497289679998683, 0.002315634499814],
  [-0.299520897689669,-0.700032848448333, 0.275591949990676, 2.712366403445679,-0.857932001420304,-0.511074284822530, 0.536211881528676, 1.064768162969471, 0.002845284615054],
  [-0.878843833512087,-0.352012941443749,-0.035659146254691,-1.050466623565897,-0.565766189627805, 2.498696523390305, 1.189183364922152,-0.689479660487158, 0.003057874963276],
  [-1.417179493692370,-1.538430042530728, 1.158816906120355, 0.920338990162612,-1.841621675251167,-0.606123501974246, 0.026281750236508, 0.406558581501852, 0.002526697479566],
  [ 0.253593505435770,-1.051020977967588, 0.969630060433802, 0.777006136971027,-0.013518522650674, 1.026851413834073,-0.665970169699789, 2.506931923607461, 0.002622939725465],
  [ 1.268598718761669,-0.175277120600387,-0.560471139166999, 1.674850085973707,-1.294432810638851,-1.621823025650623, 1.047793859444685, 0.654817764497079, 0.002338994437523],
  [-0.595782661081735, 0.462836429168663,-0.739705155179157, 2.091481880474126, 0.933234226183213, 0.492687058846698, 1.142140499200722,-1.670478449015646, 0.004404206773208],
  [-0.384023561481028,-1.534497649672272, 1.442308095692378, 0.637191001720225,-1.145849917244155, 1.792096386916601, 0.364657968067206,-1.030815714493359, 0.002069814501242],
  [ 1.684620347102353, 0.606004570873177,-1.502245792793236,-0.639629342729534, 1.132259418289039, 1.644345722766172, 0.614575294993948, 0.690922405697867, 0.002399855037497],
  [ 1.731865440664436,-1.603208645477969, 0.727144950766102, 1.340695186904709, 0.930798180450304,-0.452831478842773,-0.700014832252738, 1.122387454706430, 0.002029208188876],
  [-0.561193206021923,-0.623101696829417, 2.156178102117503,-0.447855148602723, 0.613161720340910, 1.180882578465730,-0.115054831874573,-1.848487955629021, 0.002207686691754],
  [ 0.683984037125257,-1.203108416432783,-0.935289675873119,-0.053974306337828, 1.545676052732947, 0.288928102156881, 2.341043226442433, 0.192235918902864, 0.002026318475398],
  [-0.493404423562778,-2.461972006559664,-0.224049902025115, 1.252209216880784, 0.236547534223262, 0.596448656776593,-0.611899838018189,-1.460367137780044, 0.002088542891482],
  [ 1.348857685377811, 0.193890339295464,-0.900167153828253,-1.765802714926776, 1.819282449178250,-0.927422067078375, 0.959717558177690, 0.135862822094607, 0.002186695053784],
  [-1.284841502699302,-2.023356244364263,-0.511245390424577, 0.582958972921419, 0.556193138185259, 0.387952229495315,-1.598546078269153, 1.275895268593365, 0.002490331360003],
  [ 1.046953682030986, 0.577358999581950,-0.542313803339039,-1.103902524747239,-0.760857981711466,-0.225015300146119, 0.550857599530450, 2.670545928530669, 0.002136407033469],
  [ 2.587861266955660,-0.628924817067931, 0.497419737330765,-0.655243546366730,-0.752232531972053,-0.325865818444888,-0.576563844059285, 1.500001852621990, 0.002114911852398],
  [ 1.481404353736587, 0.163776224903494,-1.388402502545006, 0.291266704439702, 1.243210361281343,-0.852284795568919,-1.659458260123065, 1.346286836096197, 0.004906680489401],
  [ 0.755155893150589,-0.264893075247464,-1.863594052815876,-1.082144879915919,-1.590022730036638,-1.551505375047941, 0.639863603249295, 0.691909204052016, 0.001901383416020],
  [-1.618364996292268,-0.291692148090952, 0.810329199084021, 0.721259021711914,-0.722996881103422, 1.648753036909682,-1.992197115650957, 0.241277882675173, 0.001680079784612],
  [-1.307344217706305,-0.508020896070731,-0.683613672759663, 0.469220361392990, 0.370173747722892, 2.308952516008204,-0.660220366448259,-1.610389545020117, 0.002041573762076],
  [-0.019499454341104,-1.489901566181416, 1.587148004683919,-1.240784609043213,-0.411832341480335, 0.977199522682855, 1.556352652651214, 1.160503468920937, 0.002271529781738],
  [ 0.247746878214209,-1.099894373346823, 1.200909016250960,-0.358419059817786,-1.543131786523253,-1.004428971039318, 0.176199904142265, 2.243924568277649, 0.001819623584025],
  [-1.424735269033440, 1.928941884757742, 0.216270867350179,-0.823760694789641,-0.174630230319385,-0.886420878453394, 2.000524625109421, 0.203999482533144, 0.002192360182925],
  [-2.191799208933762,-0.320803990867051,-0.402409558131747,-1.232199161630715,-0.276719659212416, 0.195042613492256, 2.125377518408428, 0.462207719619468, 0.002021192768023],
  [ 1.183231119492515, 1.848491953827610,-1.080593026993697,-1.806827028232237,-0.981121379991404, 0.014577643159815, 0.947904354791091,-0.676066822604826, 0.001921412470005],
  [-0.401892251232871, 0.531731460522257,-0.588637623909057, 1.474408453124789,-1.952982820227418, 2.092020538472276, 0.389588704947098,-0.536007169936245, 0.001970983533777],
  [ 0.432359382946453, 2.974265544790107, 0.881498046214141, 0.524145506589421,-0.530268345896239, 0.259910040545394, 0.702568356093314,-0.825223239495262, 0.001952752463285],
  [-0.532237914003777, 0.872654223461156,-2.349803627898472,-1.203245309657485, 0.719568622064344, 0.276427846489635, 0.265620935575696, 1.729055230436498, 0.002060686132021],
  [-1.575380177694451, 2.183096357020297, 0.712152697252216, 0.878646519870949, 1.395038519053983,-1.027834763328673, 0.373503609881518, 0.266926566415002, 0.002156142713184],
  [ 2.151181906323353, 0.259692090328579,-0.453830476726907,-0.351826240122620,-0.818124934282581, 1.799217332883881,-1.621983761638903, 0.432544629666059, 0.001972643736623],
  [-0.018790807150207, 1.061128667338383, 1.518800712547207, 2.423155928191658, 0.769010765047731, 1.068762257153946, 0.444955108699958, 0.721651902294025, 0.002039003740582],
  [-0.436733771203648, 0.154072443248523, 0.113050170997322,-0.025231656101159, 2.238500006413680,-2.500567502900259,-0.014128815522892,-0.536188571829274, 0.001999749015467],
  [ 0.074242880705934, 1.638432876640439,-1.127494069184674,-0.325945983160219, 2.187332966286003,-0.944679143249635,-1.353390362059339,-0.516166081356275, 0.001981059481048],
  [ 0.146898030071499,-0.242513255577307,-1.583030949277451, 0.980619166900284,-1.696204266835214, 0.987840868173587,-0.041530519389662, 2.112847325567183, 0.001729910393125],
  [ 0.033854201440967, 0.199237522360440,-1.205030714407286, 0.992267599194222,-0.608360785036744, 0.499260843823135,-2.953530970830581,-0.216034416137832, 0.001900325485639],
  [ 1.526438140718221,-0.207806632972601, 2.225556160110467,-0.596233086160226,-0.426943947871562, 0.947478018293447, 1.648619698636965,-0.714120271138567, 0.001726762885778],
  [ 0.492845473540267, 0.286887807579026,-1.471153021605893, 0.877668816252466, 0.051293479524798,-1.351668068651040,-1.246012208970567,-2.312813260160033, 0.001690287855327],
  [ 1.129029161161052, 0.506006887288250, 0.889397753875729, 0.575166070345240,-0.253552903655073,-0.660572915096071, 1.019002690948170,-2.800649257948638, 0.002134412318143],
  [-1.317812617314289, 1.128763447118147, 0.193468645608805, 1.862700748644151,-1.074110665455971,-1.693389048126904, 0.656715529271247,-1.043876101004906, 0.001850823988144],
  [-0.004638876278275, 1.249026152764580, 1.546290997005883, 1.902958525951297,-1.999971990769089,-0.118304900505157,-0.273748432178829,-0.641613307950087, 0.002020711676781],
  [ 0.983702004593192,-0.327992181785080, 1.026181637292903,-1.590745199794126, 1.271257325543659, 2.207585134576779,-0.558719466214838,-0.784080160446779, 0.001990873324513],
  [-1.109101654556617, 0.060803188316597, 1.753893969302339, 1.273097510392071, 0.870016035468431,-0.195177294313776,-1.461327127435537, 1.797456722007859, 0.001678768446563],
  [-0.238661819273194, 0.892528039836334, 2.295855880185140,-0.536399247443882, 1.467885597380279, 1.037856893995005, 1.598343949888269, 0.074349369858428, 0.001664307240065],
  [ 0.663742447797486, 0.037120189882579, 3.140584164221538, 0.623424161827884,-0.393540179116148, 0.878988529150367,-0.520137148820999, 0.565651621933213, 0.001896432673354],
  [-0.156514119931469,-1.364601022291088,-0.041498608394933,-1.351733125106863,-0.448385421413060, 1.738441154650391,-2.142302568853934,-0.856256400482972, 0.001896710436475],
  [ 1.296809807239258, 0.049524490242463,-1.787006238265798,-2.399617185804649,-0.160828318744179,-0.309848588101314,-1.101399295690127, 0.588264808316164, 0.001558770850219],
  [ 1.932924238120057,-0.625093475703904, 0.728567741750589, 0.057773572577962,-1.935241478853564, 1.603542920977820, 0.186404313213822,-1.145042630516227, 0.001604847421427],
  [ 2.499281489688166, 1.052964459897831, 0.976080646096589,-0.009122355303271, 1.215920966471022, 1.261102227988840,-0.601323689298126, 0.789735879854486, 0.001729878656631],
  [ 0.034232004227273,-0.811891602037297, 0.559918782256229,-2.768653592796748, 1.061282294488438,-1.212496492126454, 0.581490381022556,-0.891010741665762, 0.001690756376729],
  [-0.723821515252038,-0.519946185171717, 1.790627471551980,-1.439387445958866, 0.274644359978925,-1.621906291175651, 1.536723262128844, 1.109117414093261, 0.001767797040191],
  [-1.312687734903362,-0.259312208201862,-1.901947516064108,-1.866692775799845,-0.635852943696451,-0.140728219433272, 0.326954813186806,-1.717124368821949, 0.001903141304253],
  [-1.011348355009256, 2.404886991541280, 0.399072504499563,-0.739886205910801,-1.662581222972684,-1.044492499922729,-0.453588012778264,-0.915823688441605, 0.001650256783769],
  [ 0.702878344591825,-0.784474128068639,-0.731457938185293,-1.285131518748757,-0.612454326960108, 1.754457753827338,-1.114717966752764, 2.103718046900057, 0.001562604064113],
  [-0.451578582124194, 0.552580691696023,-1.583044727597712, 1.948308535368483, 0.920319897567574,-1.585001176952409,-1.008023544779667, 1.119822941888348, 0.001903735897037],
  [ 1.549712650853955,-0.895796403561786,-0.671730903608923, 0.386270294709554,-2.762944610565999,-0.537131395313864,-0.354244223015732, 0.812336235659284, 0.001705644833173],
  [ 0.434063540849399,-0.138993697085018,-0.816391397451264,-1.590549735296340,-2.148253827840889,-1.084253551103652,-0.674906100101503,-1.703860291393113, 0.001147287603603],
  [-1.448146314518996, 1.870609527120654,-1.410809718430776,-0.702911734066254,-1.072407637053713, 1.579570369078060, 0.909395244673290,-0.208945840511967, 0.001523346964448],
  [ 1.297477995394290, 1.572546859488188, 0.069478792130451,-2.514093888749918, 0.231349427744656, 0.679263462504717,-0.961325664182507, 0.861927479305557, 0.001325397423189],
  [ 1.346798237065006, 0.206080353387455,-2.785037060887902,-0.451807950011322, 1.012115188933601,-1.316414994268496, 0.191273036253597,-0.328275718654148, 0.001317271793296],
  [-2.293350152715112, 0.266732639887596,-0.817819511264297, 0.029413851860218,-0.028151819098694,-1.637527702984081, 0.618714994710547, 1.920677516007720, 0.001615601139699],
  [-1.748758863862664, 0.129393989008334,-0.590639949379050,-2.703227586053235,-0.474066810585193, 0.811730419434076,-0.995750331875762, 0.454458382016182, 0.001851470283790],
  [-1.153761862118162,-1.884931499442339, 0.360181211800485,-1.000390038824315,-0.748835687949064,-2.467245132422312,-0.002463476685807,-0.463472383216428, 0.001511533915054],
  [ 0.448803059621164, 0.036175255724576,-0.035819558622656,-1.783159779314671,-0.376213795536098,-0.096615548287397, 2.708976512002174,-1.480468294763952, 0.001485392621074],
  [ 0.251399285968167, 1.779670803164129,-0.127920130318387,-1.323746385493587,-0.514318738780528, 0.390301686086768,-2.761101483019557,-0.227467599756764, 0.001527959233499],
  [-2.117289582110017, 0.246523024836443,-0.481318351208011,-0.319115414849516, 1.920203089256466, 0.112039481699059,-1.622337392345973, 1.377604873529422, 0.001393465424168],
  [-1.412514869006180,-1.841775186604861, 1.265207921799278,-2.175247949153711,-0.284693872576965, 0.738269865184655, 0.184715206190387,-0.860002739272794, 0.001328950460871],
  [-1.454935405493749, 1.098538249412227,-1.506261253583593,-1.487505648603026, 2.103122797767942,-0.596309878392776, 0.755068752414984, 0.075450359421159, 0.001297188539299],
  [ 1.037702932007036,-1.731014131385820, 2.019762778693347,-0.544463331104926,-0.388330053322312,-0.265654549110735,-0.838577332338154,-1.972933976512226, 0.001307891351733],
  [ 1.630611483399753, 0.240049882722345,-1.767579375451571, 1.515798276603773, 2.048136559517131,-0.532216943009873, 0.187550978550807, 0.816930953087550, 0.001690130943191],
  [ 1.490664200035985,-1.507821463541550,-0.841030374945165,-0.416238804007976, 0.264514472567114, 2.039321702460542, 0.859932522138686,-1.732659954348233, 0.001294849878892],
  [ 1.415108117127443, 1.278131010465250, 0.819945724853791,-1.660589856245937, 1.538325439065592, 0.371052339128783, 0.685308932454872,-1.838525233728779, 0.001377028159967],
  [ 1.057370724981692, 0.687793850845949,-2.954220143123155, 0.941880919266460,-0.368379020768055, 1.409829129521798,-0.300649496842547,-0.245795145912194, 0.001050336539774],
  [ 0.248483609832644, 0.750966118571323, 1.307602565325036,-1.195054551468308,-1.255007583881934, 2.819781071461890,-0.713285784589845,-0.305804110871140, 0.001110122904432],
  [ 1.582146260133808, 1.779662206941317, 0.739891672990979,-0.767740097323826,-2.616554938813690, 0.507643113932292, 0.280135369775606,-0.093290143927712, 0.001201336863246],
  [-1.263139426201009, 2.233745323801652,-1.054003501361662,-2.286650511160409, 0.251845118251606,-0.778342881182013,-0.199520165498882,-0.628645551752736, 0.000857377653501],
  [ 0.163431838974191,-0.422456671454628, 1.682040383197347,-2.308602724311405,-1.756174920153587,-1.197929513864620,-0.990258152863791, 0.465049763618168, 0.001432274631500],
  [-0.900774942781396, 2.407402139126817, 0.241908182932243, 0.224464047578493, 0.903499383817073,-0.094450965260188,-0.241619363777793,-2.552428212251731, 0.001226659918671],
  [ 0.439841292747546,-0.874220318301520, 0.773882426943707, 1.708570854817598, 2.016472441379822, 1.012371021737678, 1.870956078467974, 1.038234158183543, 0.000921437909552],
  [ 0.171297370278405,-0.197074048454482, 2.735727665566045,-2.253874841853956, 0.326130776644846, 0.426242506910509,-0.932621880152776, 0.609121137883827, 0.001099483001524],
  [-1.645771427560377,-0.448552450588199, 2.011328349753506,-0.333168682347996, 0.825426312976020, 2.310742787709104,-0.429219633503741, 1.016532537540827, 0.001085717019700],
  [ 1.537231166510657,-0.496736681640183,-1.401152458625075, 1.438727181327260, 1.769981643463311, 1.114419883897600,-0.415906490267923,-1.812407314247246, 0.000969609101894],
  [ 0.094533513272596,-0.135707291131202, 1.191677666804292, 2.664514716200159, 1.579249055595859,-1.714939559087001, 0.413546600004950, 0.596646382892065, 0.000990737440966],
  [-0.538828685344333, 0.252263830964074, 0.177642096514917,-1.905309526683729,-2.445390352018079, 0.607905382722877, 1.488445636740153, 1.390029797807747, 0.000995003193144],
  [ 0.030519500336689,-1.364241723717847, 0.356060697791882, 1.393612570384362,-2.240024845089093,-1.318403418252238, 0.373227011854819,-1.933238668291503, 0.001108184646445],
  [ 2.032895153528187,-0.643025732864327, 1.473482721339525, 1.433089167269592, 1.696763111937308, 1.353487844508801, 0.399287073624460,-1.078041887283421, 0.001031021764667],
  [ 2.250152411584301,-1.360700140629731, 0.857686930778297,-1.362614213805737, 1.427626984206338, 0.888016374300263, 1.355512281133523, 0.831330146821746, 0.001050992173513],
  [ 0.001834313696651, 0.947012871085137,-0.211035491484204, 0.699929897002446, 2.272930753311926, 2.787647615493058,-0.226791641714395,-0.683310983563557, 0.000928045736422],
  [-0.093005549901666, 2.288719344789630, 0.524918552030990, 1.071922644268083,-1.766482191611403, 1.659207726390357,-1.151478300297119, 1.048735798498117, 0.000712338863184],
  [-1.034527823365411, 0.489377224893870,-0.431877663703683, 2.087803990317191, 1.091706139549597,-0.978310286712733, 2.488232487389832, 0.964224050173679, 0.000940143579799],
  [-1.309836686799747,-0.979455989092110,-1.240238592055878, 0.022934555763802,-1.521257403069465,-0.570939277942034,-1.884092755704084,-2.232040832047785, 0.000793304299430],
  [-1.168196346033341,-1.564087770395888, 1.911291542227048,-0.065308325414363, 1.743368419793934,-1.532110475409021,-1.391351802063238,-0.787811862767407, 0.000897034280581],
  [-2.344527241546126, 1.361881751001320, 0.931097948671840, 1.931636062071318,-0.108378238321379, 0.580822158010693,-1.750109841873324,-0.398887757551229, 0.000861855001397],
  [ 2.863302682136480, 0.662681556927956,-1.731544720008702,-0.414869070630859,-0.620025721325651,-0.509216877520744, 1.152210431543155, 1.388096354784738, 0.000704103085457],
  [-0.330669010114490,-1.407766380917179, 1.964425358650304, 2.704299250077176,-0.318612939276358, 0.420108689967048,-1.491592030468826,-0.206045443791612, 0.000775807435711],
  [-0.252504757604177,-1.572362045538059, 1.533701871287017, 0.753084653734205, 1.739853715454694, 1.667810146816827,-2.065015653936027,-0.531965211429475, 0.000756205072035],
  [ 1.146334444332122,-0.075914843465618,-0.393326287005475, 0.881374854681726,-1.653886725511927,-2.328174081266221,-2.329778638552433,-0.053524237692216, 0.000564948804014],
  [-1.834732152874281,-0.001078661388282,-0.499836015498579, 0.635116403241543,-3.378159745098499, 0.584731676031510, 0.223378765360877,-0.248531970628206, 0.000720482374330],
  [-1.276016827501593, 0.608614463201112,-2.192496478633988, 1.106178177755693, 1.404747592903740, 0.822243643917810, 1.988177524839216,-1.138438445852727, 0.002718405845113],
  [ 1.455251904701407,-3.421311358307274,-0.049481648012356,-0.529780899419301, 0.648177297095628, 0.500709203780493,-0.460499355569249,-0.977083474362601, 0.000550995154231],
  [-0.452114272889507, 0.942276528882883, 1.496348569635820, 0.264248802099931,-0.441147341706356,-1.817487895087333,-1.880485772817212,-2.362112078447403, 0.000839895769261],
  [ 0.716360617106054,-1.313690612086727,-1.738868567286609,-0.051692688212178, 1.675327745962039, 1.149385307767859,-2.581799702304440,-0.042548361979623, 0.000738364924235],
  [-2.591853331130075,-1.127831509454820, 0.002440918233327,-0.249124201742697, 0.291275278301613,-0.429072995420589, 1.662370114594491,-2.244657167451834, 0.000593966150890],
  [ 1.024696673012845, 1.714708238303807,-1.084719498572512,-1.714392300200175, 0.298573924765484,-1.324141833676885,-0.574112421804619,-2.425885424138811, 0.000678846198390],
  [ 1.738410586474996,-0.416417538283909,-2.210736687653005,-2.048804632747651, 1.184326166818192, 1.122545960869649,-0.566692209880155,-0.997193617885444, 0.000628862996245],
  [-0.273115989029564, 2.787970509304388,-1.110776260397064,-1.158346495695396,-1.418563687259901,-0.350125853833843,-0.421839278190487, 1.925712232292658, 0.000647618753692],
  [-0.574357207742596, 1.318855865390201, 1.721949783437190,-1.969179798166508, 2.441798134361337,-0.362873626689907,-1.098470440750916,-0.486292440514781, 0.000680753342265],
  [ 0.732952539760152,-0.809313047274906, 2.718413567605418, 1.306377627988500,-1.068350914719245,-2.232725836413816, 0.073884655150705, 0.402884821277669, 0.000759396732131],
  [ 1.010909836100451, 0.438337140664733, 1.696718342880047,-1.154781986957267,-1.358915968859545,-0.393587034073211,-2.262543656974018, 2.085849264031410, 0.000967291315960],
  [ 0.244557538594850,-2.695761999038135, 2.676088518973621, 0.848083714449343, 0.455492925159248,-0.126212722339426, 0.772251931770448, 0.939249765059796, 0.000667375210614],
  [ 1.897547739873298,-0.309838451201293,-2.516612732749070, 0.106649895108601,-1.985374997498711, 0.212823326713406, 0.860189397049393,-1.501487629498641, 0.000696141887305],
  [ 0.156296168724554, 0.231484404685843,-0.516610852114189,-0.580186138770602, 3.911851146551088, 1.052915361308211,-0.116979851078596, 0.095514747526958, 0.000631165110523],
  [ 1.810478642425043,-0.928260562512145,-0.683378652501650,-0.821608768508583,-1.701317227945192, 2.220522022534012, 1.630802605187823, 1.180371504318044, 0.000754680076690],
  [-0.635340182880362,-1.183356865744499,-0.438667029630764,-1.812418675648906, 2.078012483558971, 0.072107333213442,-1.289802842876605,-2.429305917623827, 0.000522201177361],
  [-2.501271766344465,-1.753193327572601, 1.253258548148844,-1.118443018795980,-0.422053903207288, 0.043999871870837,-0.568438150309385, 2.140083044839221, 0.000621938630270],
  [-0.919887104362461, 0.895145517358136,-2.090837411139330,-0.426588659128182,-0.500373190843499,-3.107749269598830,-1.318715825311537,-0.297157082470483, 0.000635496708003],
  [-1.835371424512101, 0.877754695924135, 2.048153707390114, 1.165440076360017,-1.281509358779887, 1.100085581282501, 1.043079051674153, 2.113113384823898, 0.000456526531988],
  [ 0.785554027969844, 1.065545796242950,-0.168485827185314,-1.628255711845159, 1.342398635577944, 1.171286802012721, 3.024566769419608, 1.161139205973295, 0.000507109120653],
  [-1.138315338826470, 0.430557600495809, 0.989724297570703, 0.436191725076350,-0.360557122532241,-3.840607198012992, 0.634511918239930, 0.463034722233251, 0.000590779953951],
  [ 0.907516812011389, 0.051370010242027, 0.097545408195292, 1.541971471553044,-0.390030246586130,-1.922242605095432,-0.644310656509278, 3.277775738347078, 0.000484350539711],
  [ 0.318076636750859,-2.683775982680566,-1.398684204182450,-2.940633088791240, 0.239012566672277, 0.726788211354024, 0.029953832250178,-0.566408408222031, 0.000415062770513],
  [-1.357075711408010, 1.049249199799492,-1.468480073741512, 0.245712641169552,-0.352306563240587, 2.927003339722424,-1.708958768176586, 1.436288653121561, 0.000580286630258],
  [-2.119716333372540, 0.467862790855711, 0.352478667873426, 0.858971418845562,-2.243840079643726,-0.335444927748439,-1.695395906511661, 2.302299367900937, 0.000517099891425],
  [ 0.874048566654115,-1.129785227957044,-0.504870182417957, 2.228250391118750, 2.811216715889286,-0.611020543610530,-1.570279465307554, 0.993177894891537, 0.000505675128201],
  [-2.440549088881083, 0.745605052764354,-1.894887557415163, 0.463746758179524, 1.682460382632782, 0.918327322015224,-1.811357876757479,-1.368126662882966, 0.000393714303682],
  [-0.204462543938641, 2.844681436900093,-0.221011392326068, 0.283980621840842,-0.722889058064195, 1.464267523358067, 2.413346422451225, 1.637235365540111, 0.000455698233911],
  [ 0.004321484698121,-3.089579340963295, 1.022268456882831,-0.973161803630123, 2.489433738650390, 0.043540920975261,-0.895640313175106, 0.962137276993564, 0.000381423425614],
  [ 1.426066186784043, 1.055616084486627, 2.096732056375717, 0.364372475327232, 1.922409641905899,-1.851875480490405,-2.110636781679250, 0.555426055004741, 0.000430978915585],
  [-0.098465582504386,-0.386251425346524,-0.500254077331667,-2.733678428344577, 2.436877297112089, 0.138730494935012,-2.091416634786572, 1.166702375374103, 0.000402391154416],
  [-1.849824960929919,-1.191100726186145,-0.576108062851201, 0.021428337371078, 2.089214939135626, 0.837240358121836, 1.484844516597031, 2.674224108334176, 0.000452283038410],
  [ 0.794435211498584,-0.213085338293279,-1.841685955623467, 1.621985898719474, 0.646391503051091,-0.776876826440450, 2.903240061872117,-1.876096826797962, 0.000619341935265],
  [ 3.341350962789452, 0.081488468343190, 1.438443800045536, 1.718750568146778,-1.235001202978383,-0.833806641670670,-1.103513924939161,-0.200664805894742, 0.000448461485070],
  [ 0.650297897359814,-2.273767312736957,-2.716876680267905,-1.065622703335784,-0.044012182880249,-0.241229956765474, 2.334375592723068, 0.357933657231333, 0.000368241885394],
  [ 1.102286960806731, 2.621288204361720, 0.334123817848650, 1.507579325821315,-0.292532996686364,-0.927991158415128,-2.854210602017136,-0.544071570147810, 0.000365244580245],
  [ 0.550676601141567,-2.093642972314909,-1.029507406321171,-1.748035949872528,-1.321746214504014,-1.359408763095886,-2.715047745035819, 0.397940144155353, 0.000429120015480],
  [-1.476566948514557,-1.181599584291271,-0.150086482670629, 0.814638782200883,-2.217076412787361,-1.367415465087469, 2.767677326570529, 1.152644733255410, 0.000396428663886],
  [ 1.480793429948839, 0.920207054062270,-0.036622212669201, 2.694861840610643, 1.694881973880136, 1.230166393165029,-2.074333777538021, 1.111054692843647, 0.000391515827733],
  [ 2.272130864236668,-0.459607422324968,-2.664561199991620, 1.826590257829057, 0.993199081657296,-1.055118311284257,-1.321688669723211, 0.811648804563545, 0.001319756436120],
  [-2.509073439768246, 0.118194494936931, 0.542062421411999, 2.255264634404147, 2.870259698912929, 0.451542205597704,-0.369125680887859,-0.669945512154834, 0.000384561065207],
  [ 0.376149157053144, 2.038563839559492,-2.086136638454173, 1.861309754054041,-2.494712328080668,-1.211268543010681,-0.796447716092778, 0.671613141321078, 0.000372028076723],
  [ 2.891170745996916, 2.054010712148102,-0.023212473016280, 1.977207754236675,-0.847567619214196, 1.557438695419819, 0.170212542663611,-1.236351537355548, 0.000298810189679],
  [ 0.054824127972421,-2.553975536857602,-1.776381009767926, 3.142999766497498, 1.027725380445369, 0.181983393499862, 0.833910304115588, 0.053578586333301, 0.000375920535324],
  [ 2.204136864710783,-2.493353253211809, 0.308224928619824,-1.932993583226202, 0.573246577626176,-2.304873308054079,-0.324762166175494, 0.954705876104698, 0.000332587517210],
  [-1.387440341715956, 0.614477616885339, 3.477401731393489, 1.373595702274179, 1.224638028998531,-1.122228724054328, 0.746388634106419,-1.475444385956443, 0.000362816457155],
  [-1.599905485161207, 0.146239651089587, 3.000422562590007,-0.935737583831615,-2.326612156352789, 0.352140596029253, 1.769007547547081,-0.849344349455367, 0.000570320169961],
  [ 1.132131356502076, 1.562848939961071,-1.267686321384877, 3.420643280050280,-0.540652819735541, 0.752162412461076, 2.157183908840793, 0.075986291672844, 0.000272776720276],
  [-0.091888461581643,-2.206713221845277, 0.137805999375198,-1.730415864911918,-3.309131277252441, 0.693823518969418, 0.803358532366306,-1.643643823873395, 0.000312489109482],
  [-1.004996039727763,-2.504590662657969,-2.672723654355116, 0.673910625976405,-2.330421554536883,-1.751841385593093,-0.077039814125075,-0.326361833302792, 0.000221659693860],
  [-3.088221270177451,-1.719321027765589,-0.434775260317957, 2.009099279310546, 0.275751265758827,-2.265473845219870,-1.255532218660955,-0.037896843507908, 0.000299108010129],
  [ 0.362213028446509, 1.745026309062580, 0.513600941738497,-0.789277819096333, 2.582519948417683,-2.168991950169021, 1.195373768157588, 2.667451660116944, 0.000222708329264],
  [ 2.080493808690474,-1.783053123614038, 0.353239947017336, 2.043654890965946,-0.227974249000180,-0.047621975840562,-2.308570286873420,-2.613526131156445, 0.000193648742885],
  [-1.849542950657337,-1.285544864123253, 1.114015429446113, 2.920011377072101,-0.936288183622553, 2.874507651834698, 0.451555982941060, 0.354226470794709, 0.000182059278153],
  [ 1.846875741643154,-0.545841779779960,-2.972455837487295, 1.556831740190656, 1.886847026044232,-0.935360524142795,-1.535049504135582, 1.602190262414486,-0.001709207389727],
  [ 2.790362428184646,-3.059115736331093, 0.131558776435808, 1.416886692748777,-1.160684454608245,-0.570318686267964, 1.793708843153530,-0.683245877486583, 0.000231880694203],
  [-0.196635065243270, 0.552820893499455,-0.342533765023155, 4.421835255289298, 0.003619071739723,-0.412273897016522,-1.567857033439099,-1.407894058561203, 0.000214741676969],
  [-0.650815597034599, 0.041521408788682,-0.814949058871286,-3.376224929255957, 2.028390810144197, 1.826094304200002, 1.763835421849103,-1.288322690263814, 0.000186328440477],
  [ 2.150913140470869,-0.538211981958318, 1.686617191108011, 0.629285806232357, 2.146276885339625,-1.496963164287893, 3.078550176960586,-0.550854575521891, 0.000193149713614],
  [-0.121233335941241,-2.796573964637909,-0.368444164566109, 1.105741833923507,-2.594992379238977, 1.514207829968586,-2.395459315607386, 0.928263180660424, 0.000238119847057],
  [-0.055850783097182,-3.658000274975611, 0.217964286260871,-0.377628186324309, 0.316134457241776, 3.214084230954591, 0.362162775008569, 0.868220336255066, 0.000223921205269],
  [-3.070102208067166,-1.972838849451805, 2.261172882257967, 0.887870611702885, 1.298567233042251, 0.736395547735779, 1.881301797031359, 0.228029852642512, 0.000204224487528],
  [-1.224607936384045, 0.422774330218974,-3.119523347449648, 1.901742861116691, 1.080137470587546, 0.599452527786969, 1.535037088027601,-2.635218651815200, 0.001327268586118],
  [ 1.224454080319808,-0.249785850155744, 1.284951971290736,-0.931658544903943, 2.430434012758035, 0.341146187873805,-0.285700331537622, 4.007074043031443, 0.000153111836432],
  [ 3.479003849253806, 1.391954631604243, 1.610290542018676, 1.439938174712114,-0.915207152579055, 1.102358027489633, 1.780310845350001, 1.521807516627946, 0.000152518335276],
  [-1.207338521038830,-2.875768555000732,-1.270251971774933,-2.387918077163616,-2.325266918687323,-0.107016242780339, 0.077654007137700, 1.989788531041599, 0.000189703518321],
  [ 0.770652970116325, 1.095091272591445, 0.129585994421566,-1.235046482401237,-3.077002689129404,-3.027575284140116, 1.305492379484654,-1.805838727437407, 0.000156130551840],
  [ 2.210037599631693, 1.649498727512692, 1.835909215676717,-2.656632145121512,-0.345264812845884,-1.709118032941650, 2.200598135436004, 1.148563484191799, 0.000179714191909],
  [-0.217113348625476, 1.087069877535142,-0.048773585069645,-3.325924410977991, 0.192849534573482, 3.299891241877925, 0.529069676280082, 2.052568964392496, 0.000139350664538],
  [-0.673581723835011,-0.392611137602563,-2.405453784819944, 1.695658131600085, 0.559443697124861, 3.708760420467960, 1.890276223355891, 0.974629539116656, 0.000143059061349],
  [ 0.573968140861983,-2.079186809314266,-2.263893790998147, 0.561594119580151, 2.181325981800225,-2.749234641989330,-2.365054503679225, 0.003756729210541, 0.000181868310370],
  [ 3.286000000529373, 0.748647868901424, 0.247157935219748, 0.386180823442691, 2.318020162662009,-2.919269341850335,-0.697950767910927,-1.736927316035781, 0.000136508642032],
  [ 1.582701068375536, 1.847943841121416,-1.642804967026383,-1.760049503840668,-1.343015457468417, 2.790601999524863,-0.479003806277846,-2.762555654791524, 0.000140756390201],
  [-2.910838498313450,-1.806785359748871,-3.863217980088248,-0.549673723855810,-0.764512054083549, 0.326396396977698,-0.630131198924460, 1.067347615104161, 0.000131184330473],
  [-3.802655971946357, 0.097688761919500, 0.272421625000943,-1.138527044941598,-2.013829213298354, 1.726283817748129,-0.899527422785756,-2.384280272834735, 0.000129745504202],
  [-1.211395164183285, 0.612495386901701,-2.951917252376679, 2.054286930043936, 2.129195830925626, 0.219279367876261, 2.034158535109178,-2.449568627758693,-0.086985487543987],
  [-1.209622929278163, 0.612039791800233,-2.949947567039170, 2.054823503637627, 2.140706279010490, 0.210895223243509, 2.032386630838432,-2.449271063344310, 0.085506389631152],
  [ 0.143694605643305, 1.923283568588427,-2.803100015427570, 0.549553470775192, 1.875426652143141, 1.264967555001915, 2.344842588268563,-2.694513856424198, 0.000166493942230],
  [-1.886142607696386,-2.214851451826373, 3.343458753761071,-0.274574493475024,-1.212149378320729,-0.578553032248996,-2.938565687262456,-0.545148966462729, 0.000104162487941],
  [ 1.321255379934430,-0.966312178568384,-3.524172207782535, 2.128539500858526, 0.875696925328316,-0.212252146143988,-2.150960146902973, 2.668518576463916, 0.000188251114434],
  [ 3.351678189374600, 4.381033604171347,-0.454770326626269,-0.410996493970604, 0.987632222123099,-0.948396770940698, 0.020547079827753, 0.883348088319412, 0.000085562577038],
  [-1.936757299073131, 1.455096478695416,-3.535433800949018,-0.716654642768276,-3.467100324929867,-0.357560169208230, 1.304908325631909, 1.340098504991353, 0.000054206544574],
  [-3.385711790279559, 0.417796957151475, 0.458424666126740,-2.328789311844475,-2.322048909558637,-2.587680117170707,-2.532530686041220,-0.084015138720549, 0.000047786338418],
  [ 1.449825628920297,-1.371659265077274,-3.715504491557347, 0.943298356549131, 2.618989107543342,-1.567604983312450,-0.595451127755934, 2.818558717370180, 0.000161617848247],
  [-1.241886386121320, 0.535574776406091,-3.693551976400610,-2.085860668144992, 0.876209226867620, 0.309855958268764,-3.515597403861753,-1.864099953901410, 0.000047123310345],
  [ 4.443238186725406, 0.199710371825113, 1.737967257190187,-2.956474960936233,-1.014726503328991,-1.422700684762301,-0.817286384061245,-1.963076841836090, 0.000047146900050],
  [-1.319672453905400,-1.424726643856351, 1.044662703727858, 1.142112215522426, 2.355844175202043, 2.931552950732686, 2.900568744180290,-3.251799349697788, 0.000052186908887],
  [-1.448654427907292,-0.793044145574973,-2.824350516397740,-1.608870327487973, 0.686761284327362,-3.758307818251411, 3.538340974938999,-0.166388135353875, 0.000054900746421],
  [-1.618827368639209, 4.005034421956762, 3.565011522033066,-1.144368325408803, 1.297977429195340,-0.059312604511287, 0.638244608186900, 2.597940497930172, 0.000034214230943],
  [-3.851366017017114,-0.969601777135640,-1.370153905917143, 3.634018701767577,-1.325060298575501, 0.887937145187024, 3.068472952500457,-0.780206801753462, 0.000034133511695],
  [-1.151474560903220,-2.341763103810848,-1.012459836281967,-0.154123942455527, 1.762518159399042,-2.954093368563722, 0.663733983369393,-5.015392613262021, 0.000037288070414],
  [ 3.493524681492030, 2.133828351467394, 0.217952209092897, 2.171212820591232,-1.508907188805263,-4.225623196838622, 2.037818743261365,-0.789050210754619, 0.000028308607113],
  [-1.865284225307427,-3.489310720903119,-3.750057876220411, 0.186611237259353, 3.388427167594060, 1.916530310229025, 1.607817892719793,-1.767645031238526, 0.000025439594473],
  [-1.958686339786745,-1.916602840761241, 1.184087640933726,-1.603766345418772, 5.022633028561741,-1.996886335325436, 3.272974964582494, 0.828366221387327, 0.000021709260647],
  [-2.311064603464622, 2.900882747004874,-0.546904904568274, 0.723627211331101,-0.100066687095559,-0.135550481540988, 4.996182040713206,-3.901325542737920, 0.000019224266200],
  [ 1.545343799293776, 4.559982635109307,-4.110447502300002,-0.072414094895093, 1.841540725085873, 1.655069217104434,-2.792766393411292, 2.635896319344566, 0.000013498042239],
  [-1.513734163969439, 6.153855538724471, 0.945080697798759,-2.207017951785255, 1.665811352626406, 5.293738725972069,-0.895931262022215,-2.099380900980448, 0.000005457057578],
  [ 4.352461398317779,-2.260666756168979,-0.668709304061167, 5.627965985843645,-1.754748364385101, 3.997614351579817,-0.299593465681099, 3.212735335323477, 0.000004592459378],
  [-2.769044910664628, 0.821467279115854, 0.045000537196185,-0.143817625316480, 2.388081824491923,-3.291377440373640,-8.141292551287517, 1.764546549488057, 0.000003311088414],
  [-4.775234751635493, 3.229162730763504,-1.211731894387031, 5.694180784740338, 1.151951059662155, 0.281722386689199,-1.437077126330735, 8.207979181927318, 0.000000976363448],
  [-13.705745176263784, 4.428509542469171, 3.537326105644638, 0.433055017594639,-4.067393892959475,-2.785269099603624, 1.542571016346064,-0.533802935894259, 0.000000198137570],
  [-6.316737301533665, 5.550370373304403,-8.979857290567248, 6.416887978917561, 3.672767398858289,-3.290286475099713, 4.604442491872860,-4.229438003683246, 0.000000277696189],
  [-0.573163363911028, 1.558854294646537, 3.048688662845871,-0.707441158674505, 4.154812794252094, 3.837474654238473,-13.393703946654947,-14.010687229900793, 0.000000045296139],
  [ 3.073585023877961, 0.927428043384252, 4.236972868199413,10.254135992530816,-3.715760107577578, 8.960915938398140, 2.867854502119228,-14.110903781574924, 0.000000032409690]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 8_339_6"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=6"),
print(3003,"equations, ",3023,"unknowns"),
[x,err]:fsolv2(x0,pp,6,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir8_339_6dg.mac",err,"refir8_339_6dg.txt")
)$


==> anc/refir8_57_4bgga.mac <==
/* r8_57_4bgga.txt:4 formula 1 */
rule:"8_57_4";
n:8;
N:57;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [1] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-2.000000000000001],
  [-0.512695880335069, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.824409645463610],
  [ 0.536697124212146, 0.632104535207456, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.621272492115347],
  [ 0.436723840527592,-0.819927275728243, 0.076504536478602,-1.139244548042383, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.197119759425936],
  [ 0.313357840510192,-1.033970025845479, 0.325539430602675, 0.648557889188950, 0.917527937307747,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.129343835645145],
  [ 0.074744031040348,-0.233668177285440, 0.296540913191477, 0.366752561046694,-0.647866207079527,-1.473326745638746,-0.000000000000000, 0.000000000000000, 0.131190794435333],
  [ 0.144523985081080,-0.238027792315532,-0.543293794533932, 0.014159047411842, 0.555992205773688,-0.379568291433295, 1.520818372145866,-0.000000000000000, 0.105961526206743],
  [-0.099773069431616,-0.363201376581598,-1.287449164248975, 0.032284418090406,-0.456436596143158,-0.153057098048458, 0.091918021177161,-1.109328037401673, 0.096429287830291],
  [ 0.066805673195018,-0.935961032436271, 0.287409759033078, 0.877867173629579,-0.934753464394135, 0.478296293884278, 0.680414017245832, 0.227610343457678, 0.095581541275421],
  [ 0.089799054906423,-0.218098901023475, 0.190892423031146, 0.211690992211178, 0.143153520644407, 1.470701192151427,-0.477426996364689,-0.928316643313957, 0.096249315536805],
  [-0.598159218258745,-0.025984723036666, 0.706231164252858,-0.700112825560811, 0.397648897626912,-0.392970993488687,-1.355456944566767,-0.600039869590086, 0.070744226361639],
  [ 0.390458938304125,-0.135334766934607,-0.448499934029720,-0.158083123776711,-1.496393297124111, 0.422773048061699,-1.045715133928306, 0.158925993809407, 0.073432833546906],
  [-0.512194434084648,-0.419092533603873,-0.345153547878913,-0.286352258578657, 0.129770961606684,-0.597963367273096, 0.060342187339231, 1.736015984690534, 0.070242790666983],
  [-0.171793446458569, 0.377330451512213, 0.688005989380405,-0.425635438676335,-0.137194557526224, 1.268409266061169, 0.365972629082462, 1.240136062275192, 0.067523924652325],
  [ 0.666908971207723,-0.233300069883441,-1.016822939894064, 0.262378002044509, 0.761125438379830,-0.892381390861721,-1.189387937580512,-0.038928810407733, 0.061655150831783],
  [ 0.889957345397163,-0.108085600237775, 2.161372245511079, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.042263711263447],
  [-0.273463523248480, 0.280934745695092, 0.555504529706849, 1.317004067304202, 0.157190795106323, 0.374957669152828,-1.545307431340729, 0.931910831019755, 0.045103303488133],
  [-0.972069879205366, 0.552460039348831,-1.330121459912128, 0.711234621463318, 1.449268315132031, 0.871006673254354, 0.084450960128426, 0.057526912826646, 0.032456359043493],
  [-1.625412136069220, 1.392785029190181,-0.438510241129815,-0.873624666137611,-1.235934449744828, 0.000000000000001,-0.000000000000000, 0.000000000000002, 0.026537456380010],
  [ 1.387485272846826,-0.513864259697958,-1.316195591089951, 0.265594847364326, 0.431150520918900, 1.432054372348666, 0.161259477713196, 0.929767101996003, 0.028375352701802],
  [-0.509982282437061,-0.246390926697350, 0.963831871418028,-0.586712556649685,-1.137022715106141, 0.272097230054461, 1.176260380621807,-1.800453027234123, 0.024368649424669],
  [ 0.137334770126599, 0.502692030082052, 0.657659413106092, 0.436077878933818, 1.435290479754139,-0.726366391119721, 0.325162284781348,-2.044186255726813, 0.025241849176079],
  [-0.693666597872279, 1.327214378142791, 0.624007778454622, 1.418421938889495,-0.053592434223543, 0.798155239385914, 1.654327374034038,-0.229512849416209, 0.020014522135005],
  [ 0.144804740852674, 1.447863579272630,-0.595005173986524,-2.076511652255958, 0.993472096722658, 0.893576118335884, 0.640675141429809,-1.090593912564513, 0.013954102666779],
  [-0.445175403857415, 0.679844514803370,-1.934595714928515, 1.705040656094307,-1.170870531987647,-0.112942816031781, 0.224520328049546, 1.322969762767649, 0.013753204399285],
  [ 0.324055242820848, 0.484065534905730, 0.591840286936513,-0.912846042257971, 2.792337023007125, 0.093434822250915,-0.268757093134946, 1.126977004455373, 0.013838601110233],
  [-0.768895150564860, 0.911124707482602, 1.700710308254624,-1.811033626416422, 0.204483704558444,-1.398589349885905, 1.732513883437495, 0.278483665201649, 0.009589384093440],
  [ 1.305641646953143, 0.197698858164424,-0.481000200986742, 3.163869998420155,-0.175397825956740,-0.162642581979935,-0.098964475560297,-1.043760013641928, 0.008282400610130],
  [-1.710354790548624, 0.055953049566387, 2.253150495371548, 1.483360345686058, 1.236925120671515,-0.997136732248322, 0.833808097536219, 0.829793305365252, 0.006533412537135],
  [ 1.309285790257385, 0.658000099433099, 0.021322588672539,-1.031109752741621,-2.703045949851334,-0.318357261588053, 2.169360450285825, 1.087280394106456, 0.006034845274698],
  [ 0.063266007314474, 2.091504775479921, 1.821438202606521, 1.297761458604092,-2.408943296833359,-0.092157248958180,-1.001488987573333,-1.489074724171392, 0.004530752168270],
  [-0.941931804934553, 0.321431933382452,-1.786764323636822,-1.982762170078180, 0.651096403920154, 1.572177556325198,-2.543909395244778, 1.007510586560391, 0.004734257474051],
  [-1.036812626408213, 3.086734155691938,-0.209375605806671, 0.759412580987136, 1.391710351102039,-2.192533839524331,-0.510337448788491, 0.614101801143544, 0.004657695917052],
  [ 0.972155191918535, 1.340410988788592,-3.032851530996379,-2.088369915235326,-0.194349052469166,-1.417716085551055, 0.228756417162963, 1.309042879181626, 0.003881006573679],
  [-1.821027773813606,-3.407113464087185,-1.679435818432737, 0.587147348239288,-0.087221414252952, 0.418507789733293,-1.441789578453173, 0.594872565007035, 0.003961890293169],
  [ 2.791605820304827,-1.714074296753682, 0.731054798088975, 0.245135670513882,-0.955045041699257,-0.623883753036299,-1.616879950369944, 2.621217753922024, 0.002903728107131],
  [-3.060189971510309,-0.382769547742197, 0.053046344273397, 2.615682885950994,-0.471996992409752,-0.815295376695523,-0.887034179709109,-2.027803743079486, 0.003243146732187],
  [ 3.972898130028620,-0.774516329934580,-0.084822276717997, 0.054113171826361,-0.960472337019487,-0.144215323404315, 1.199517556057102,-2.172292755631367, 0.002961076712919],
  [-2.971084769101551,-1.792810679452342, 1.235495104295641,-1.199720744144135, 2.074709793303136, 1.806142523348006, 1.263148363329803,-0.505901303283998, 0.002847008499105],
  [-1.471958431926998,-1.261396650328954,-2.393545630236100,-2.039601701990078,-1.238346444514801, 2.615581923714324, 2.297076096035997, 0.548962656676679, 0.002177442453504],
  [ 2.672962820260247, 1.245775204479000, 0.754488852813354, 2.270160297915517, 1.085209742566347,-1.331152839727823, 1.865909235374895, 3.186227833112636, 0.001790117049506],
  [-2.762630968001818,-2.088777789129957, 3.144898594414010,-0.968576032365690,-2.826808168278103, 0.372426879978248,-1.315114621114677, 1.102669240056412, 0.001536857617436],
  [-3.029105759775534,-0.502523234781923,-2.006562454722260,-2.296219064824665, 2.283351995382505,-3.090447193198034, 0.143921766928862,-1.065452522526821, 0.001468747995472],
  [ 0.822732142868169, 2.613363076838404, 2.023655802228812,-3.053406147909783,-1.061685908421338,-2.120878643042920,-3.008136974861546, 3.110793254951844, 0.000869126155024],
  [ 1.914030705899718, 2.312355236390146,-0.170477656962491,-4.254046703769197,-2.233168151187214,-3.720778893190149,-2.027224292350004,-4.605949038450065, 0.000338395878095],
  [ 2.047467392801197,-4.232337758034305, 1.809823170518728, 1.488205543019452,-2.075060439316737,-0.927423750162504,-4.687616807294466,-4.113646249370754, 0.000342962154001],
  [-0.912131097103851, 6.707011988097325,-4.689069507382798, 1.994823546858920, 0.082192769677055, 1.124018110110292,-6.430614763296454,-5.811937690431111, 0.000080490767041],
  [ 2.609655844904665, 5.457670606090463,-4.669241162611304, 1.207430507972436,-4.246614082936215, 6.631239860566870, 4.320277229959227,-3.671305347910689, 0.000069073063446],
  [ 4.572797986706415,-0.811969221864783, 3.862094155764671,-1.292206117694506, 4.232469834737460, 6.197785589624965, 7.832724262482228,-1.548880409881255, 0.000070675125078],
  [15.151917272664743, 4.665886704105898, 2.850092425084515,-3.348545779396416, 6.003951875147806, 5.139116627035457,-12.572048740004659,-3.343298547972569, 0.000007234368223],
  [12.350402194813876,-1.514304530063808, 2.168568870320086,-6.962943228843864, 8.854993747901153,-15.919661551926088, 3.584881337006521,-0.308344792434494, 0.000005815592236],
  [-8.808065855521518,13.422640583748995,12.429598682783753,-3.007417615403981, 5.368701702517639, 8.368496740490988,-5.096860817231806,-3.438463015089024, 0.000005863305677],
  [-3.944742306011838,-17.639435484239485, 4.646669663990654,-1.298734923579520, 1.672526859655532,-9.678644418989965, 5.937285251886631,-10.247416865891726, 0.000004879440651],
  [-1.451541245316696,11.698234243954346,-8.095322827158842, 4.384156269607141,-6.057639475045397,-13.312218794515690,11.413364770721021,-8.400125236826423, 0.000004215436489],
  [-7.261810024404456,-10.780934672312286,-6.275119345583393,-15.007320369171239,-16.873317114821326,-12.605094291893270, 0.696692687494235, 1.131033643890747, 0.000001949120321],
  [ 8.521569421847198,-14.760881913216890,-14.715525912128653,-11.510117013017890,20.705322453246939, 7.296290382814518,-3.784315325851603,-20.166735389476891, 0.000000708455807],
  [ 7.888988904559925, 7.695822143121796,12.969238988079999,-23.972743333781469,-17.409862438565828,20.675211723967983,-5.848753111124957,-5.573658954677647, 0.000000605245828]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 8_57_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(495,"equations, ",476,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined by refir8_57_4bgga.mac",err,"refir8_57_4bgga.txt")
)$
/* r8_57_4bgga.txt:65 formula 2 */
rule:"8_57_4";
n:8;
N:57;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [2] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-194.818182068004916],
  [-0.362530733671334, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,80.304994204274436],
  [ 0.379502175973727, 0.446965403263963, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,60.517588741385381],
  [ 0.308810389142893,-0.579776136747253, 0.054096876535553,-0.805567545350572, 0.000000000000000,-0.000000000000000,-0.000000000000000, 0.000000000000000,19.201256590521655],
  [ 0.221577453962729,-0.731127216818968, 0.230191138922759, 0.458599681437539, 0.648790226398413, 0.000000000000000, 0.000000000000000,-0.000000000000000,12.599265461044977],
  [ 0.052852011201848,-0.165228352706035, 0.209686090616945, 0.259333222933651,-0.458110588327542,-1.041799332744665,-0.000000000000000,-0.000000000000000,12.779176037974448],
  [ 0.102193889894935,-0.168311066057176,-0.384166726291514, 0.010011958440055, 0.393145858989442,-0.268395312795875, 1.075380983897428, 0.000000000000000,10.321615952374462],
  [-0.070550213974892,-0.256822156317137,-0.910364034473403, 0.022828530958388,-0.322749412314532,-0.108227711938799, 0.064995856087620,-0.784413377807087, 9.393089276604838],
  [ 0.047238744537930,-0.661824392962049, 0.203229389591481, 0.620745831454544,-0.660970513410710, 0.338206552821966, 0.481125365608909, 0.160944817327123, 9.310511055267744],
  [ 0.063497520668475,-0.154219211883033, 0.134981326802454, 0.149688136108632, 0.101224825198388, 1.039942786069414,-0.337591866650996,-0.656418993575632, 9.375558339085062],
  [-0.422962439460003,-0.018373973866481, 0.499380845328466,-0.495054526549724, 0.281180232043344,-0.277872454305465,-0.958452797109559,-0.424292260769442, 6.891130785790967],
  [ 0.276096163049747,-0.095696131429762,-0.317137344714134,-0.111781648813664,-1.058109847718556, 0.298945689187334,-0.739432262390104, 0.112377647929443, 7.153025567855313],
  [-0.362176157627261,-0.296343172455950,-0.244060414255775,-0.202481623849052, 0.091761926953185,-0.422823951899948, 0.042668369859199, 1.227548675022919, 6.842286390562522],
  [-0.121476310954262, 0.266812921012468, 0.486493700587844,-0.300969705001348,-0.097011201968681, 0.896900793351703, 0.258781727752878, 0.876908619228771, 6.577444123431445],
  [ 0.471575855975125,-0.164968061465877,-0.719002396065134, 0.185529264479852, 0.538196958811961,-0.631008932883005,-0.841024276124662,-0.027526825822835, 6.005772200088300],
  [ 0.629294873897112,-0.076428060876749, 1.528320971469279, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 4.116869697895902],
  [-0.193367911696165, 0.198650863751918, 0.392801019935557, 0.931262506841066, 0.111150677159786, 0.265135110515867,-1.092697363718994, 0.658960468075259, 4.393471795409786],
  [-0.687357203373302, 0.390648240158145,-0.940537904105616, 0.502918823851359, 1.024787453388662, 0.615894725116889, 0.059715846584525, 0.040677670160449, 3.161544432699877],
  [-1.149339943637457, 0.984847738875480,-0.310073565122640,-0.617745925637738,-0.873937630516633,-0.000000000000000,-0.000000000000000, 0.000000000000001, 2.584989504331262],
  [ 0.981100245226458,-0.363356902641831,-0.930690827827540, 0.187803917619520, 0.304869457053867, 1.012615357715586, 0.114027670221602, 0.657444622745538, 2.764017314451757],
  [-0.360611930196239,-0.174224695090534, 0.681532052203408,-0.414868427414290,-0.803996472214691, 0.192401796513586, 0.831741691578750,-1.273112544765096, 2.373727990183273],
  [ 0.097110347249214, 0.355456943319451, 0.465035430718483, 0.308353625319549, 1.014903631206645,-0.513618600786754, 0.229924456555002,-1.445457963432768, 2.458785584259238],
  [-0.490496355238090, 0.938482286873054, 0.441240131658416, 1.002975771572531,-0.037895573659760, 0.564380982209352, 1.169786104482003,-0.162290092191648, 1.949596408650758],
  [ 0.102392414204886, 1.023794155136703,-0.420732193366953,-1.468315470523071, 0.702490856512210, 0.631853732781656, 0.453025737042668,-0.771166351095135, 1.359256456966091],
  [-0.314786546885038, 0.480722666569941,-1.367965748880390, 1.205645810123045,-0.827930493059966,-0.079862631102377, 0.158759846478063, 0.935480890557762, 1.339687139339195],
  [ 0.229141659677675, 0.342286022270535, 0.418494280272200,-0.645479626659913, 1.974480444326595, 0.066068396412581,-0.190039963047707, 0.796893082091696, 1.348005555329933],
  [-0.543690974985864, 0.644262459167557, 1.202583791800708,-1.280594158195917, 0.144591814135423,-0.988952013399609, 1.225072315478490, 0.196917688113771, 0.934093188117912],
  [ 0.923228062360140, 0.139794203240902,-0.340118503869818, 2.237193930675562,-0.124024992139389,-0.115005672627699,-0.069978451765254,-0.738049783577571, 0.806781115012230],
  [-1.209403470631829, 0.039564780776459, 1.593217994311050, 1.048894159377833, 0.874638140646817,-0.705082145142983, 0.589591359976115, 0.586752473206969, 0.636413776592476],
  [ 0.925804860802184, 0.465276332330567, 0.015077347042804,-0.729104698311186,-1.911342120998711,-0.225112578508893, 1.533969485235009, 0.768823339723857, 0.587848792739177],
  [ 0.044735822790662, 1.478917209625900, 1.287951304575307, 0.917655927741499,-1.703380140684747,-0.065165015673825,-0.708159654396752,-1.052934835155080, 0.441336450411516],
  [-0.666046366684507, 0.227286699784634,-1.263433169625792,-1.402024575942435, 0.460394682418115, 1.111697411306843,-1.798815584101752, 0.712417567874089, 0.461159717268240],
  [-0.733137238953082, 2.182650653209901,-0.148050910680939, 0.536985785734383, 0.984087826711763,-1.550355545908632,-0.360863070731785, 0.434235547927471, 0.453701925592820],
  [ 0.687417528571306, 0.947813699749379,-2.144549883899542,-1.476700528688873,-0.137425532918128,-1.002476657890399, 0.161755213815868, 0.925633096733291, 0.378045322639059],
  [-1.287661087592643,-2.409193034728037,-1.187540455781368, 0.415175871495700,-0.061674853482944, 0.295929696099806,-1.019499187968332, 0.420638424658310, 0.385924132234030],
  [ 1.973963405937378,-1.212033558692091, 0.516933805147677, 0.173337094931079,-0.675318825324135,-0.441152432444081,-1.143306777271156, 1.853480848764834, 0.282849515525515],
  [-2.163881080574007,-0.270658942840215, 0.037509429752875, 1.849567106089547,-0.333752274032591,-0.576500889531443,-0.627227883616556,-1.433873777646969, 0.315911975272231],
  [ 2.809263208706591,-0.547665749036459,-0.059978407062977, 0.038263790749931,-0.679156502648570,-0.101975633130202, 0.848186998040292,-1.536042938229351, 0.288435791087391],
  [-2.100874187711774,-1.267708588824413, 0.873626966370229,-0.848330673714489, 1.467041363838789, 1.277135626048757, 0.893180773355192,-0.357726242163226, 0.277324510063898],
  [-1.040831788840297,-0.891942125213600,-1.692492346219375,-1.442216194396810,-0.875643168374665, 1.849495715007351, 1.624278084408574, 0.388175217154264, 0.212102690174673],
  [ 1.890070136065539, 0.880896094921159, 0.533504184153981, 1.605245741036535, 0.767359167978372,-0.941267199767274, 1.319397073412193, 2.253003307199264, 0.174373674636850],
  [-1.953475091390041,-1.476988939085637, 2.223779122254188,-0.684886680580539,-1.998855224902971, 0.263345572328767,-0.929926466627764, 0.779704897049706, 0.149703903563123],
  [-2.141901223668509,-0.355337587018097,-1.418853918608435,-1.623672071827354, 1.614573679770803,-2.185276167209261, 0.101768057355745,-0.753388703711027, 0.143069407196941],
  [ 0.581759477322222, 1.847926753334976, 1.430940740543496,-2.159084192903699,-0.750725305334931,-1.499687670569373,-2.127074053662589, 2.199663005445821, 0.084660788754765],
  [ 1.353424091540965, 1.635082068163694,-0.120545907278971,-3.008065271719478,-1.579088343234305,-2.630987986670530,-1.433464044106790,-3.256897798887700, 0.032962834894887],
  [ 1.447778077708067,-2.992714728977926, 1.279738236622330, 1.052320231268464,-1.467289308012804,-0.655787622773361,-3.314645632041947,-2.908787158332670, 0.033407631680301],
  [-0.644974084093258, 4.742573658283086,-3.315672846125440, 1.410553257254544, 0.058119064803149, 0.794800827835479,-4.547131306325245,-4.109660552737521, 0.007840532454094],
  [ 1.845305344495197, 3.859155895049061,-3.301652089077812, 0.853782299998822,-3.002809615126488, 4.688994673081369, 3.054897325910007,-2.596004907314083, 0.006728344325209],
  [ 3.233456465396298,-0.574148942895352, 2.730912967122133,-0.913727708512534, 2.992808121310370, 4.382496218764075, 5.538572441165583,-1.095223841074031, 0.006884399692562],
  [10.714023451478818, 3.299280128721430, 2.015319680785673,-2.367779427724794, 4.245435084834698, 3.633904216285312,-8.889780917465083,-2.364069074802542, 0.000704693232770],
  [ 8.733053142334111,-1.070775001989627, 1.533409753673383,-4.923544374132449, 6.261426126505387,-11.256900637561692, 2.534893903146396,-0.218032693673992, 0.000566491553497],
  [-6.228243095576953, 9.491240178198673, 8.789053516023770,-2.126565389712032, 3.796245380017986, 5.917420793538696,-3.604024846628619,-2.431360514828589, 0.000571139276422],
  [-2.789354034614429,-12.472964447208350, 3.285691629341607,-0.918344271426874, 1.182655084179070,-6.843835101361132, 4.198294663447912,-7.246017955517437, 0.000475301878540],
  [-1.026394657735402, 8.271900761808801,-5.724257666978271, 3.100066628020723,-4.283397950787915,-9.413160182241050, 8.070467625532483,-5.939785517776219, 0.000410621836738],
  [-5.134875111944838,-7.623272014321186,-4.437179442016907,-10.611778000479980,-11.931236953001196,-8.913147651293578, 0.492636123730248, 0.799761559345276, 0.000189862038790],
  [ 6.025659524540081,-10.437519697129522,-10.405448161192524,-8.138881792155603,14.640873913344995, 5.159256407194341,-2.675915029057855,-14.260035348293837, 0.000069010036163],
  [ 5.578357551119756, 5.441768024207010, 9.170636835300325,-16.951289374961480,-12.310631789834861,14.619582412485361,-4.135692986362373,-3.941172042873680, 0.000058956445965]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 8_57_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(495,"equations, ",475,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined by refir8_57_4bgga.mac",err,"refir8_57_4bgga.txt")
)$
/* r8_57_4bgga.txt:126 formula 3 */
rule:"8_57_4";
n:8;
N:57;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4],
  [0, 0, 1, 2, 0, 0, 0, 2]
);
for problem in [4] do block(
x0:matrix(
  [ 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,-10.552651528683604],
  [-0.163029484889856, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 3.745599319221864],
  [ 0.140460588907545, 0.179203240006769, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 3.275117981928214],
  [ 0.137145840397292,-0.265043748587360,-0.015313465000648,-0.247863934855573,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 1.220398738967149],
  [ 0.067098656025230,-0.263484868473970, 0.099258988360656, 0.227580472818163,-0.306875206414615, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.552963279269194],
  [ 0.019983112190407,-0.079561142700060, 0.074628316180318, 0.168909778508508, 0.207660594584168,-0.382664170445130,-0.000000000000000,-0.000000000000000, 0.676301603830545],
  [ 0.046739686776296,-0.086233096707496,-0.173353649952476, 0.091367470253760,-0.088328306469990,-0.037397585030890, 0.438890559528587,-0.000000000000000, 0.553083999510173],
  [-0.020311972228932,-0.133667709565015,-0.386528965737222, 0.149837799388538, 0.214646902307440, 0.097140144842714,-0.037286014711021, 0.034365370334602, 0.541289855944000],
  [-0.039385824990589,-0.207477234241511, 0.128417920727832, 0.238285006181438, 0.090090896909554, 0.069880722166616, 0.095811559606145,-0.480428020722749, 0.296679091873070],
  [ 0.016233380351812,-0.056745337221375, 0.055060734634404, 0.084015179021416,-0.052981765794057, 0.482010558337405,-0.213617809491202,-0.021707772120930, 0.442749371571693],
  [-0.122190618055887,-0.088344346138101, 0.156672302134103,-0.121188262088679, 0.014225923224026,-0.032117510372327,-0.309161396249801, 0.328538506813124, 0.460691431549137],
  [ 0.064829672818646, 0.019624878586899,-0.113311480337022,-0.114120773946804, 0.241339460796121, 0.002680172955173,-0.409394092533430,-0.330528131377261, 0.300021250330102],
  [-0.222183797603887,-0.056509395559105,-0.073610771067535,-0.223909349218628,-0.273970912961169,-0.439472112824154, 0.081183931265496,-0.238501960966823, 0.219737754478256],
  [-0.106429716687880, 0.182852121628430, 0.258277684436586,-0.328512876894593,-0.196238732599336, 0.166227219479633, 0.104124691557650,-0.344367718770479, 0.241680618280589],
  [ 0.177419668258685,-0.040839912633333,-0.304733542750778, 0.139504379087635,-0.219731662221457,-0.258628312564334,-0.306536924568935, 0.174009291842698, 0.276737289669393],
  [ 0.257237722745995,-0.051753533072918, 0.584817122258298, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.245409202910074],
  [-0.202425937280444, 0.267748399428630, 0.291240322511958, 0.232308288002824,-0.363122522226103,-0.124173966354466,-0.541811955664610,-0.217869132669415, 0.098637516418839],
  [-0.359893433479455, 0.239928480602975,-0.390888588751840, 0.184869224848787,-0.483071237213906, 0.267136326106350, 0.060050968685841, 0.091949885180017, 0.100154256359829],
  [-0.467155505505096, 0.348208629430010,-0.131175791975651,-0.300759147893440, 0.405551163717931,-0.000000000000000, 0.000000000000001, 0.000000000000000, 0.120280032943183],
  [ 0.360301881366590, 0.002536787182789,-0.388349740356469,-0.038904913404552,-0.485939386754302, 0.242197680723020,-0.021444169157419,-0.497439459512381, 0.076705230972183],
  [-0.064841541972597,-0.189832612721151, 0.181631655868892, 0.021951049043721, 0.485699828641250, 0.298488571353236, 0.212566932940666, 0.071413667186539, 0.214419757956602],
  [ 0.107242276518950,-0.000328476583788, 0.103946550327013, 0.334333321376827, 0.007158705709600, 0.137383454562360, 0.125027614266572, 0.542811941645785, 0.219580094651414],
  [-0.265589127529366, 0.410432460699572, 0.268772863878036, 0.379591633518499, 0.012831524714925, 0.259458904279566, 0.449639687807668,-0.127843560057955, 0.082343431371211],
  [ 0.100932490322251, 0.199045062953409,-0.204261261403909,-0.376965537315517, 0.012616464344690, 0.373133246541663, 0.199968067479703, 0.355440894033081, 0.151835630267095],
  [-0.340267556014602, 0.507649802512063,-0.595328288228060, 0.400419798083908, 0.004878962912882,-0.340458887856203,-0.016438630577713,-0.729335779322773, 0.023427111046808],
  [ 0.104872855668310, 0.118589294048663, 0.160350427679685,-0.314239466196071,-0.753861207835629,-0.064776844967355, 0.107845893307738, 0.360749906956315, 0.071072891009924],
  [-0.103435105387010, 0.053866154771234, 0.346037143847456,-0.351659533463326, 0.180664062888861,-0.231253769003868, 0.520705587238403, 0.280691136913081, 0.100560321116868],
  [ 0.345597306013267, 0.224508745597260,-0.101405660999437, 1.109481899834381, 0.000499070702103, 0.059264901316546,-0.176814158396981,-0.199483043155625, 0.022757833540122],
  [-0.607558780696187,-0.024403445284904, 0.848331934533782, 0.409224048422183,-0.418230934014827,-0.437383423598403, 0.375057342071120, 0.201517801365739, 0.014041103827290],
  [ 0.324618696575634, 0.182228473041065, 0.003293445390312,-0.332067436549394, 0.560694384540108,-0.204527216365523, 0.486518970451152,-0.588459481322556, 0.038702127184512],
  [ 0.012064951883072, 0.532013713169306, 0.508415906417143, 0.343796288738671, 0.723558417692023, 0.101822497147893,-0.377926340944541,-0.020787719277923, 0.028623299624958],
  [-0.334829489174054, 0.136118331150806,-0.525528550500012,-0.787288333105062,-0.426917295340755, 0.208363924876484,-0.710984594860872, 0.034884280680598, 0.017931938310496],
  [-0.289923781926582, 0.829694436235160,-0.036063449726896, 0.177744249910826,-0.181623578749497,-0.573534918997534, 0.062548927223813, 0.554396044621872, 0.024821290813904],
  [ 0.244779931502606, 0.323948011736303,-0.820230150979541,-0.535069538479410, 0.033484448534811,-0.469964854732241, 0.147090314728837, 0.013974081646241, 0.027793328379060],
  [-0.834874421022490,-1.140088929583227,-0.600604111374614, 0.176874827248136,-0.432052091729984,-0.102409995421160,-0.677202348556115,-0.508903126186169, 0.005503402392052],
  [ 0.831255827828310,-0.329026936682870, 0.336839871048119,-0.187743503774044,-0.359167658913864,-0.787891490803211,-0.614612008564538,-0.844054024938052, 0.006363598205520],
  [-0.993780709630508,-0.138493099924914, 0.042535578241067, 0.997114240065096, 0.357489763854932, 0.031789791995639,-0.362418618517218, 0.286033946335425, 0.009964097349375],
  [ 0.986227767812183,-0.237434600702564,-0.094909767414932, 0.273359630346471, 0.374050992672706, 0.212356901886737, 0.145676407794694,-0.074690706356877, 0.030315657964818],
  [-0.787542790768034,-0.635615303283042, 0.314064428176582,-0.273359945197582,-0.442602021936878, 0.628070144499238, 0.418108946087360, 0.271025836354756, 0.013855943656348],
  [-0.483979800468777,-0.368071304108655,-0.731166532013897,-0.672229315251961, 0.131626031505979, 0.653876328342888, 0.543619777226950,-0.686167066316385, 0.008572877144926],
  [ 0.801214793485522, 0.751521429889107, 0.406337108861757, 0.500536048534602,-0.824961832109699,-0.913090710851970, 0.776505484259701,-0.618089834957833, 0.003506987671630],
  [-0.908740217991629,-0.666149983542717, 1.041442195641005,-0.521422165514644, 0.532650441633874,-0.178685167528881,-0.511537280191103,-0.551470347475498, 0.004909875284247],
  [-0.585161796736870,-0.356788029822281,-0.580922347016780,-0.228424952952617,-0.050769544200590,-0.422463648775544, 0.243371287946506, 0.888282114155862, 0.016232532612917],
  [ 0.206845528554416, 0.613018090434431, 0.519093857869316,-1.030416068993561, 0.098739053908067,-0.905675430801124,-0.550664987819613, 0.124456708989113, 0.007080050031653],
  [ 0.471140970537362, 0.068943895613816,-0.182172590032218,-0.323821195650114, 0.905429469336737,-0.180924561011195,-0.292473693619950, 0.745945525091165, 0.015850339899495],
  [ 0.592282662741546,-1.174198337607549, 0.407126366793165, 0.770684327386105, 0.649914558745225, 0.077352588194550,-1.492083695086785, 0.181450503943006, 0.002213111948943],
  [-0.209253503409994, 1.545111433846568,-1.154294349446661, 0.671777620599487, 0.514471257145538, 0.785938986913090,-1.611788873402749, 1.120868799653281, 0.000742276746724],
  [ 0.391597098761719, 1.246086050026683,-0.845005025562978, 0.322645016337399, 0.841233425073512, 1.598627966613334, 0.592969629188834,-0.760799578803102, 0.001217243506070],
  [ 1.145529043634417,-0.289873575839817, 0.801777977855559,-0.145559865509460,-0.743406855873288, 1.688148724445347, 1.712319121353262,-0.141745409038805, 0.000839219876387],
  [ 2.856970906840430, 0.847590001809408, 0.446963318917442,-0.614576345773296,-1.016003552716374, 0.950855040875233,-2.222318823012051, 1.013765462455152, 0.000203746319493],
  [ 1.782874512373745,-0.545533046872921, 0.019455216867795,-0.252216672542637,-0.311887897483109,-1.533655691310040, 0.857382220824596, 1.357957099449045, 0.000805879148830],
  [-1.510619120862646, 2.175068406165149, 2.415009076738170,-0.960543203917201,-0.300647298424712, 1.879531547010209,-0.629064124512252, 1.767234318545964, 0.000140584589290],
  [-0.293707509780290,-3.489262369616953, 0.426939583614479, 1.008638127133999, 0.811337047552967,-0.465235628284508, 0.945085616274903, 1.128065716060906, 0.000207258553060],
  [-0.055663889320545, 1.360943619220674,-1.331378711160419, 1.344460207866737, 2.049047491006242,-0.926206795721630, 1.671628252475765, 0.820478203858194, 0.000295635978460],
  [-0.972344663549202,-2.148489224256933,-1.250149935537000,-1.899345405678337, 2.718237262248556,-1.971596148802971,-0.003500528227951,-0.527269798068779, 0.000102007408718],
  [ 1.365582814523147,-2.246471147502215,-2.166335931839509,-0.159561414724065,-1.254940935922131, 2.047997110201473,-0.393866308895782, 2.128895041094648, 0.000116147162773],
  [ 0.967568881963284, 0.430076728926457, 1.194879031897045,-2.668559266001371, 1.695982312743834, 2.030903137411568,-0.911690325184720,-0.519218257763294, 0.000177196520891]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 8_57_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(496,"equations, ",475,"unknowns"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined by refir8_57_4bgga.mac",err,"refir8_57_4bgga.txt")
)$


==> anc/refir8_59_4E1s.mac <==
/* r8_59_4E1s.txt:3 formula 1 */
rule:"8_59_4";
n:8;
N:59;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [ 3.652079397144845, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,21494.171227605831518],
  [-1.775671828460144,-1.015626350680032, 5.835299963841991, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,8103.176425967953037],
  [-0.827371156306984,-0.630313110264136,-0.789847723946868,-1.145737974685842, 1.684711222821143,-1.189058775477756, 5.913179518524787, 0.453837860512862,9808.247096428467557],
  [-2.418098588114169, 1.376254622286297, 2.264012649876577, 5.629045097257035, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,8566.523182190008811],
  [-0.954935989182608,-2.137174512989915,-2.757820721815824, 0.391621608550681,-1.267554654416587, 5.741632316307806, 0.000000000000000, 0.000000000000000,7134.420952159338412],
  [-1.241317999645009, 3.187736965080495,-3.156197337338499,-3.087405802597674,-4.380844833451626, 0.000000000000000, 0.000000000000000, 0.000000000000000,7710.860594547371875],
  [-4.295884926326958, 1.565084887003153,-2.426330691102684, 0.075301123312411, 1.470014361124516,-4.555927549668847,-1.065200285891913, 0.833999296747432,7388.802440708512222],
  [-2.129014427514809, 0.406798395418792, 1.316514628917672,-1.545167012759411,-1.172397239449412,-1.934673577307312, 0.264025199257294,-6.177556089869372,6916.509469606057792],
  [-4.749263334407461,-5.749949306221940, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,5386.088581578979756],
  [ 2.144022781848736, 3.008279264284806, 2.168495435828966, 0.980439880486363, 4.284912169347661, 3.855220680423145,-3.379896259375410, 0.000000000000000,4889.781392407697240],
  [ 3.687211937483834,-2.843381195302373, 2.384174856767193,-2.924075895391292,-4.989423275093220,-2.686239590841398,-0.332430730870998,-0.239482128303897,4412.969758416630611],
  [ 0.518960677297354,-2.786277900332738,-3.608732177027717, 1.671979813074975,-3.721225693148428,-1.867486130568287, 2.213795279591802, 5.369105264239217,4092.397022086177003],
  [-2.462640730247877,-2.062127435844344, 0.867942122640886,-1.302876857553885, 5.327813650960258, 0.982375750698299,-0.558118055079367, 5.710733352813695,3730.612643367428973],
  [-1.400817094011336,-0.023447982140079, 1.111874924679582,-4.682904472193457,-0.884296775007179, 1.026577299021040,-6.983847794052847, 0.372892353429080,3607.646572267741703],
  [ 2.169547256686611,-4.524672173427840,-1.186232962026212, 3.724810658000538, 2.928151758368778,-0.552617201051082, 2.345786791085339,-4.684326153202614,3464.127384260132203],
  [-0.666828835493714, 5.008955140313057,-1.646113604481261, 2.515416243736751,-0.036707706948202, 3.464214103875084, 3.122207201967091,-4.859688873176284,3455.377220144331659],
  [ 2.990811516150595, 1.124669855663592,-1.651646728582952,-5.749348577429338, 0.700002569333187, 4.160277557493413,-0.423737100117965, 4.571108577589075,2392.686824956917008],
  [ 0.111892800391079,-1.540009033152955,-3.949305737235438, 4.501510039225703,-5.369553986918596,-0.885796943621956,-2.767871559039439,-3.067437413853765,3122.458363393766376],
  [ 3.592873831622134,-1.973923944407077,-2.082217115079956, 3.156159364601210, 5.760368091734183,-1.973922524878462,-3.290490538395923, 2.456043503132776,2684.815528297900073],
  [-0.511747719801552, 0.772633551982190,-2.590805857095811,-6.296374899045841, 5.189283491619019, 1.460819761138724, 0.262887581120421,-3.280996140887002,2956.507613288682933],
  [-4.631930060262106, 2.029254778936127, 1.745490738100394, 1.161898577868891,-4.300264266257466, 2.456461088012532, 4.801448489226148, 3.707785352909898,2340.790291379644259],
  [ 0.130795093476417,-5.318109813210506,-4.679053523265372,-3.177555282517428,-0.078315321635864,-2.312888637535773,-5.070991096266837, 0.835427405847397,2481.477995602147530],
  [-1.667229657613323, 7.168133559041237, 5.253742191934413,-3.027298435531343, 1.211824769613094,-1.519075361894944,-0.984743398357237, 0.640140008395785,2421.111042666070716],
  [ 0.048494407244594, 1.609852125963849, 2.246046904666386, 0.913891702938363,-1.593758875155609,-4.117517218328015,-3.691897230674595, 7.533331369823270,2256.579072715807342],
  [-0.143334046849369,-0.134136534169971,-8.768106569823633, 1.106028200639110, 4.146013861664549, 1.955002530164041, 1.049028477440012, 0.222320684186087,2198.692987039813943],
  [ 3.670662604720773, 3.295905358314256,-3.674336827264038, 6.698988300029740,-0.299470159470335,-4.154168769677975, 1.807005856451181, 0.404864141677329,1921.251595561425120],
  [-3.397561069286526, 3.001167166825627,-3.264974232112068, 3.619837783917446,-0.741376430753985, 3.323812041142454,-5.686039011704286, 3.972163459881100,2163.735602081063462],
  [ 2.279800169032920, 1.368283796007796, 2.625750888487165, 2.255478221075442,-0.744347093824469,-5.838094929294397,-6.897882586341475,-2.975110968044155,1927.740303748451197],
  [-0.314912114597454,-2.488425155572032, 3.865921457531239,-2.695141907215195,-3.823943383121912, 5.117680923610530,-0.266662885936806, 6.508906873323869,1482.114138246921357],
  [ 1.534574320865677,-2.725424513481166, 4.169711449997745,-4.476296013862525, 6.388193211216014,-5.298728028514899,-1.893203665236969,-1.637422783692539,1399.916644572550467],
  [-4.318855051188908,-2.158637278839181,-1.341121455463050, 3.041555906575202, 4.831345800761379, 1.371680791885755,-5.755106646722270,-6.045997845876627,1492.400479868083039],
  [ 2.725764987708858, 2.877368458500697, 4.867163708947348,-5.838043859208004,-1.259176328920480, 4.851277165437327, 5.355161124048111,-1.618582306195544,1419.688859606247433],
  [ 5.356628512515668, 3.716796000449950,-2.346599157816336,-5.251028854055936, 1.936971012307177,-6.103516227055342, 0.238049324384406, 3.643973574101115,1345.322977163561745],
  [ 4.741779653130944, 6.156986520539191, 2.948039700011382, 2.358199595578014,-7.057245564010047, 2.040028441017440,-2.025632049869320, 1.654956633218957,1413.919549230625307],
  [ 0.158704570730056, 7.890948737607141,-2.258174401833273, 0.734337551392302, 2.937807077232937, 1.928343852727910, 4.044831944421190, 6.292190894070819,1359.389607588319905],
  [ 7.214658520874869, 4.330166629817951, 2.445829438237365,-0.887409657228802, 2.826713476025028,-2.716237117396290, 3.988253091201400,-5.635037791376527,936.656754552183315],
  [ 2.426296796319098,-6.874653460788903, 5.847516893547740,-3.866279470432533, 3.093845341815185, 3.698933468344079,-1.271389562508973,-3.963014734376672,927.634176720020719],
  [ 1.986338943123323, 7.978815764880413,-5.223715890191353,-0.350369917342929, 1.651683829734329,-1.398673611198314,-5.283720389077734,-4.019629639859181,1082.247694638345820],
  [ 2.815416064747566,-6.943645006254051, 3.336640074533257, 5.363294495350896,-1.609827086243591, 2.601495457417371,-5.835647420947494, 2.528836857670321,1288.593361176268900],
  [ 1.551637375781216,-4.376415231917600, 3.040866919906969, 3.965452607753432,-6.797980851737476, 1.799701078344624, 6.586786793471856,-3.441791883062558,1139.816885246537595],
  [-1.359440276477423,-2.176683434130922, 3.667762561497792, 1.939382494028166, 6.572750588126547, 8.000078828142337, 4.971140776349835,-1.580826801900489,898.736425170669690],
  [-1.829247933215294, 1.409095151191264, 4.581637179278139, 0.082272676455170,-5.416437994448470, 7.329080649095259,-4.339291456281515,-5.535981168254303,919.859713356623843],
  [ 5.180630655639066,-0.207557335747302, 7.589099376464091, 2.841008396873807, 2.571987719164229,-2.273750564917720, 5.260343545066194, 5.736527839274845,974.890906741541357],
  [ 6.737464194382478, 0.076833194382771,-0.558371184779825, 6.283983645674287,-0.452878991062995, 7.338718718601074, 3.773786832108064, 3.823048192164370,769.606572124065110],
  [ 7.904799154523937,-1.863191300681658,-3.317179796688848,-2.085213782327851,-1.306551943534510, 4.825387125727102,-4.148920406635476,-7.107301797157628,822.982345212524592],
  [-10.696503003708312, 3.546473585905758, 0.418184934192037,-3.749660295533721, 2.550664243457014, 5.151646446819903, 0.100031963734456,-0.347699784012694,861.847230726922248],
  [-0.963425933811157,-7.211315513610956, 3.106216753980427, 4.219213802096403, 0.363350279875346,-10.347973204558309, 1.745537497417784, 0.617310856871944,700.942342375574185],
  [-0.384314871563245, 5.701987229053662, 2.854974213432608, 1.518658527866515,-5.957252224736659,-8.564497980781098, 6.100632982020540,-1.437753144121250,721.885371494261449],
  [-3.054151747894882,-6.577817385543407,-3.071143483669699,-7.618828858359826,-4.761717087830055, 3.325230452506785, 4.063335581800209,-4.673465043726643,596.146677981926700],
  [-2.598489955376567, 4.711916680477454, 2.097911680394311, 3.718553114406612,11.078001302067593,-4.772111785620909, 3.161573987823906,-2.504451968660501,561.925466413992353],
  [-4.312259908050087,-1.940879738022427, 3.547178330522565,-10.639488268487849,-1.896371111658189,-5.624310048382019, 3.700154768614716, 4.318164758582800,556.622864585449406],
  [ 2.864717913575654,-3.416581473715193,-8.526101253753806,-3.610240900012938,-0.843090446580107,-9.444871984901654, 2.428315958758655,-6.575197100804896,411.678599880856439],
  [ 8.828218497784311,-12.563376199053099,-2.242299692601777,-5.260639908178818, 3.831683745611066, 1.839168772493174, 5.739924061988365, 5.023338338213016,223.389802851671305],
  [-10.992642892685357,-2.424752538103925, 3.711469971517661, 0.925238715597187,-12.564708422954263,-4.302669986368941,-5.458630204549351, 0.771833107318412,216.968166370295080],
  [-9.098808724702836,-9.697959746215657,-4.677569252240382,20.528101712026849, 8.648375354416407, 3.843528602453201, 7.570370617781276,12.086425488725514,29.364268972429823],
  [14.719498678701470, 3.834791636749858,-15.636194282486645,-4.710849925464913,-10.772317309873998, 4.211049570154920,16.655925384527706,-3.592611042879606,31.432392494792058],
  [-19.870981333557218,-0.946857360480288,-15.552096329678042, 9.716782904651682,-4.879549711949712,-2.554565571342080,12.927736089392141,-8.867999612155657,26.808694558898893],
  [21.279886411382481, 3.189380577457336,32.554007407122192,24.455275493833042, 1.897060733352672, 0.142644911485015,-3.531434569070653,-27.472542383237890, 3.026980522504329],
  [32.837052553861689, 5.539754936759672,-30.361684068990527, 1.021990588748215,-11.784792608231797, 6.997269090044031,-29.294722226755393,23.220772072722635, 1.897802205078893]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 8_59_4"),
print(length(first(x0))-1,"dimensions, ",length(x0),"points, degree=4"),
print(495,"equations, ",503,"unknowns"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("n=",n,"N=",N,"deg=",deg),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined by refir8_59_4E1s.mac",err,"refir8_59_4E1s.txt")
)$


==> anc/refir8_60_4E1a.mac <==
/* r8_60_4E1a.txt:4 formula 1 */
rule:"8_60_4";
n:8;
N:60;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 4]
);
for problem in [3] do block(
x0:matrix(
  [ 2.497606929524805, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,26840.628819528148597],
  [-1.183895090105181,-5.474843556542869, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,13366.128215084117983],
  [-2.523773003631879,-0.483134021890529, 7.154193007645417, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000,5474.911427340798582],
  [-0.854221392103053,-0.389668648299371, 2.290355057888507, 7.321215656851377, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000,5466.648971241289473],
  [-2.726061317158962, 2.292505539554947,-4.147965121401907,-1.237752401136404,-5.356280151678535,-0.000000000000000, 0.000000000000000, 0.000000000000000,5908.518386680280855],
  [-0.893433980792647,-0.337855995495906,-4.035891325305728, 2.840144013223261, 0.068602053151832, 6.093798497981904,-0.000000000000000, 0.000000000000000,4598.366828208916559],
  [ 0.416962472040494, 2.836963579221524, 1.037273629312905, 1.768394927402159, 5.191843846383151, 1.593412959614638,-4.556530423920099, 0.000000000000000,5163.064091049908711],
  [-0.620967238480342, 4.873260534305887, 1.045750836956374,-0.164229817961320,-0.714929134709640, 2.070819238547299,-1.234432285657171, 5.685661513046728,3947.537342821411130],
  [-3.679946012773931, 3.995296283244320, 1.101282284577203,-1.862540584907281, 1.270010429535706, 1.302324640783628, 2.033355523063821,-4.724114328457218,5061.441946779267710],
  [-2.952276000503503, 2.532020895513067, 2.109952342701517, 1.165353431650341,-2.174678969930915,-4.425186276460095, 4.299550772411044, 0.733545089941462,4278.644592930336330],
  [-3.114369271176615, 0.435693449476378,-4.389816733599376,-0.494461898674213, 4.866863924994002,-3.785956624994622, 1.307810551590489, 0.351680847912439,3892.759180196375837],
  [-2.590928436472638,-2.767615851831810,-0.912367555042532,-2.002572205379171,-1.296678846301208,-5.110914384300178, 4.068705491450619,-2.657099239701017,2872.997625989943117],
  [-0.196520707080152, 1.467781093972634,-4.484065764143020, 4.733486864603678,-0.842285593933675,-3.846153846876551,-2.734507524053090, 2.111454955083304,4117.559645155579346],
  [ 0.819509463229585, 1.627133353252923, 4.554541790833109,-4.558147481526212,-3.630235988229792, 0.070632463497688,-3.755027459905686,-1.304870159928166,3463.281809782839446],
  [-0.292502371927955,-0.066028753920792, 0.817872180362210,-3.701427427603410, 1.496563823487163, 0.777226054269915, 6.863148842571293, 3.314276019498939,3409.989168905521637],
  [-2.006917251857917,-1.913478398979065,-3.922522740715663,-3.900962988746124, 0.152012088423794,-0.672374142246242,-5.587335869257319,-2.373517379488665,3956.592791171853150],
  [ 3.393349355534084,-2.909639709073208,-0.477829545278238,-4.124165495123897,-3.992532447467697, 2.915339430488769, 0.513613575830038, 3.847852293231451,3210.020344358270904],
  [ 2.935883711911540, 3.217913805827258,-5.204726645456667, 0.198570074051481,-0.922614132796922, 0.455751224855954, 5.750753869750939, 0.120002253371661,3012.858024251656843],
  [-0.882443451132893,-1.383232272505777, 0.732639507168878, 1.701491945112261, 6.698298141254430, 3.803001692666963, 3.839287470927555,-0.539338892627441,3435.934869108885323],
  [ 3.104076586901404, 1.659875541666586,-4.702130238044369, 1.417316997067041, 3.671549134145655,-0.671062879441194,-1.361550764490564,-5.989503341088501,2929.561078377028025],
  [-0.540936986418768,-0.710994357107046, 2.289635450856747,-6.525838932621724, 5.328020637628308,-3.413886432219215, 0.030486047976878,-1.266971226456260,2512.668557044017689],
  [ 1.753123480849242,-0.521415488801052, 0.270487526158498,-2.089599266701622,-0.963734544058285, 8.072243959008638,-2.346068366376868,-3.447523374140880,2370.707206561504790],
  [ 4.829836551249238,-2.669969101161089, 1.915651974651220,-0.917952542339357, 2.066424231083346,-3.969403645186567,-5.807114547385675, 2.121564647072103,2448.520699687403976],
  [-8.835207942839208,-0.376830503542618,-0.727255174305474, 0.701568363973779, 1.720944976323830, 1.570829022332617,-0.586222485810550, 2.937700016406946,2711.686141922104980],
  [ 0.970586948321485,-1.656800836621987,-5.842874069129373,-1.316801065696023, 2.902251742300218, 1.315429890898698,-1.508925391778863, 6.464442304365573,2479.342385747488606],
  [ 0.993745204377501,-0.608612279635083, 1.250985808452239, 1.399343323214824,-3.049857931312299,-6.923017861238010,-2.938694149316801,-5.275865854187582,2341.923337320368319],
  [ 0.543523752253281,-0.432537574286467, 3.202833716072557, 1.684543510787111, 4.398098328006681,-3.193217895083833, 1.179275200924653, 7.428675390227328,2320.458073538097324],
  [-2.667902064607482, 3.019098307741924, 3.320222539958398, 1.757544188289492,-3.744619629128306, 6.284269669630309, 3.118328674272540, 2.759032317503902,1849.431886309806487],
  [-4.074319781304941, 6.211562113380707, 1.685401337074462,-0.451256928465594, 0.339385320356462,-4.484821299299790,-4.879587181391609,-0.003426981990580,1935.239648891233173],
  [ 3.723215980213540, 0.426825887984766,-0.801562702556116,-5.909389608042547,-3.383942966732194,-1.287252241042839, 2.316531654792309,-5.855133518726888,2106.519437875848325],
  [ 4.889466615610770, 0.909846317280107, 2.533142668603836, 2.300193777548166,-6.486283278327647,-3.003043385648375, 1.496562886909881, 3.681360520645649,2287.676286055657783],
  [-5.463426223429352,-0.350355209518001, 0.883782853032550, 2.559870471457512,-1.108498210082704, 2.179489551451942,-5.760192625985217,-5.372868337712451,1694.844033966643565],
  [ 2.649375653731139,-1.606966579420403, 2.318139727880206, 2.371714505113620,-2.962253931637550, 3.307467397613966, 6.985078386488636,-4.341400142610844,2086.922084440448543],
  [-3.074644065063605, 0.251711333198878, 0.692323167186389,-6.991101147805071,-2.591079892835975,-3.591718868145983,-0.912594672792692, 5.644607534738338,1630.528005389612417],
  [-0.702625939630465, 5.946618334982550,-3.751747716033059,-6.519918705375555, 2.889906291165227, 4.032800514813068,-0.378655218067648, 0.702710013327294,1645.981359212582220],
  [-0.727121173734337,-1.194856256814749, 0.802155644436295, 2.914873243636333,-4.441948528839303, 3.084291825716341,-7.796797882549060, 4.381950000294932,1668.447537526736141],
  [ 4.835958856705115, 6.528921415304461,-1.346473852712045,-3.455465786516272, 1.280436690580027,-6.407326557472991, 0.383480949929479, 2.006265247584305,1446.811182279648165],
  [ 2.556287317213259, 7.707539461392405, 0.659061764095003, 3.984686832619711,-4.593880580938078, 1.972674707525141,-1.683952647184848,-4.287986883460174,1631.245852102752451],
  [-5.124000443493190,-1.106458277277271,-3.973218040001528, 5.907325789281634,-0.792872520022642,-0.829130397543516, 3.361891152456342,-6.686793514389162,1198.012339517965984],
  [ 6.239207968963854, 4.829678381532093, 6.466799875747080,-2.869260519815560, 2.526886919241712, 4.030346720208433, 2.145246149244799, 0.909529940347865,1195.092019984257831],
  [ 5.209202057904280,-5.046617625688632,-1.785969637381429, 4.431914823122687, 3.505488938407574,-5.246552640282064, 5.071599399741377,-0.190619777857477,1246.994282705085197],
  [ 3.935384362890304, 4.216483718424580, 5.447129584110082, 2.859718533620173, 4.586016113614817,-4.782480982347168, 3.596402996285486,-4.464637142980151,1086.018873341997960],
  [-6.179007505502061,-3.630657261990847, 1.176631207119807,-7.333158081439655,-2.900286767610190, 5.591297980248111, 3.761983012610893,-0.901319766694933,786.573847856793805],
  [-0.331478556287953,-5.937952099598234, 4.181800841276528,-1.319846532023440, 4.190494999135747, 1.633805577622630,-0.334148013585291,-9.893103061052956,727.912397260419198],
  [ 7.223366200945299,-3.583406671289652, 6.044545226996323, 4.360676596815336,-0.250124660943229, 2.378865391069953,-5.209113019984786,-4.654126185619363,715.814412553087095],
  [ 5.609220399037543,-6.216439067594054,-6.270416661598145, 3.820005323404003,-6.627907181633153, 0.918235386413540,-2.095159757885761,-3.400670797820764,790.152212135626996],
  [-4.037347235720753,-4.130248303102688, 3.488104676838644, 1.191427420882656,-11.319297467752966, 1.249356023924177, 0.178519394460994,-3.236404025335227,654.721884377189781],
  [-4.923995518290567,-5.902777601064855, 2.127656987200669, 1.246697618371208,-4.172918136483434,-7.277859686175233,-4.553092497420050, 5.716796086151815,584.389751576428239],
  [-3.010448971846074,-3.605180411528271, 4.334815877824518,-6.124912305263275, 5.827126043262130, 6.327441341558701,-5.975369553700386, 4.202418803362378,574.784946993469248],
  [ 9.097433317230562,-5.087580112699059,-2.528654039107136,-6.217842837348008, 6.697527836758211, 2.663927657418603, 1.088533538814068,-1.160615492262463,560.806008236406342],
  [-3.158126070644695,-4.966820577050709,-4.125881938389057, 5.343112734554368,-4.444350152809729, 0.464365916387597, 7.161039672856684, 7.744400245107697,620.353453905206607],
  [11.885692627905200, 2.437092413418045,-2.748534779609487, 7.936380309100302, 2.555718507078247, 5.606788468814929, 1.115539839019561, 5.917189348267715,305.307070060349474],
  [-2.961593058320913,11.618590741240535,-2.405797330942074, 8.040081593804500, 5.525892384393683, 0.304565016310198, 6.753123936654458, 3.135900169101199,278.880795334281572],
  [ 3.946369819103279,-9.567214940386378, 8.206017133980714, 4.478682013848394, 0.988871073641505, 8.960865318362353, 0.854458517597134, 8.237805790026734,203.766982252889505],
  [-6.844296789920333,-4.832540881526722, 4.725376269718878, 4.813007913971215,10.164599881480182,-9.823726459534839,-4.567254960538344,-3.162942315973162,186.903166822041527],
  [ 5.575857140386424,-6.491303964754493,-10.995806937532066,-7.240366118585380,-5.015316237225752,-12.368249730826079, 1.770982098750801, 4.504673148749762,121.296350737650656],
  [12.738381053561454, 8.119392513188746,-8.856575167843948,-5.078084992638171,-5.036573611912761, 2.220505548871800,-14.141343507997364, 1.408586859770397,83.582588161571891],
  [-4.156923732423057,-9.561831408897204,-16.191013220065006,-7.950881851135176, 2.438782077144233, 6.104743419762552, 9.043574152282179,-6.726743971518464,70.433338198089942],
  [ 8.428959285706011,-12.096913632354799,14.907693545963198,-6.877247993918015,-3.076426536629948,-7.869098790587048, 8.833015969544370, 1.077726336602467,63.835140922338276],
  [ 0.342762706532922,-20.281881850990882,-11.688726179084242,15.881226885586768,16.564905690238170, 3.499608956426501,-15.392499348378735, 0.227773638567514,15.242199356579768]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 8_60_4"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,4,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir8_60_4E1a.mac",err,"refir8_60_4E1a.txt")
)$


==> anc/refir9_76_4cg.mac <==
/* r9_76_4cg.txt:4 formula 1 */
rule:"9_76_4";
n:9;
N:76;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 5, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 5, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 5, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 5, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 5]
);
for problem in [1] do block(
x0:matrix(
  [ 2.448294535989363, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.004535631535480],
  [-0.477266852151157,-0.905986306461603,-0.151644922116048, 0.035183921545496,-1.773342783983723, 0.773427537092579,-0.457480316395058, 0.625924818257346,-0.312973871711875, 0.041488092888760],
  [-0.655498319646276, 0.822414546312349,-0.792068954190945, 0.452665532887662,-1.031363501987024, 0.109958220882648, 1.208269697483547, 1.206230220919794, 0.325203846264243, 0.032014058205066],
  [-0.726522123342718, 0.112877908390534,-1.313565963122787,-0.222353435752430, 1.688247994598761, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.038088595688248],
  [ 0.399843896601147,-0.550636631805533,-0.210818910226789, 0.489140137865917,-0.482543057261262, 0.322970265665324,-0.649241619927443,-2.103956947005547,-0.287889496331313, 0.031765340108406],
  [-0.546071847874995, 0.294719483749790, 0.942610923680929, 0.938502628367600, 1.060227417662086,-0.776910749098928,-0.126466376326157, 1.229447913848288, 0.822829929221695, 0.032380973099453],
  [ 0.406518375001464,-1.299601956617671,-0.390489547024639, 0.209935677003168, 0.425939810575383,-0.688700181833992, 0.930898940952200,-0.662519085412792,-1.494025599252077, 0.028796397299192],
  [ 0.721823522395937, 0.532475780223076, 1.451082452252336, 1.116094146043367, 0.188016884239429,-0.402390752823128, 1.390399839053992,-0.603115138402591,-0.046008982223380, 0.029980978132600],
  [ 0.678444768741327, 0.790802737875792, 0.591001182984399,-0.394705230670552, 0.380295491052013, 1.523545319672760, 0.346641039656617, 0.996940243462785, 0.901404898335198, 0.033477816441818],
  [ 0.253342663108967, 1.220867390156902,-2.172838686194396,-1.107417146954202, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.018812878812858],
  [ 0.547723639016729, 0.750948701837041,-0.025789181256368,-0.570351396261315, 0.486772787547566,-1.380362003666977,-1.065142251017075,-0.955884677878307,-0.754477238790271, 0.027618367043279],
  [ 0.766775783127446, 0.053817245350534,-0.830562336098056,-0.295958891284224,-0.139046800416070, 0.437726583345810,-0.683463778807926, 0.612726895791906,-2.132322562127225, 0.024214047978290],
  [ 1.504913621252881,-0.219610118423401,-0.262974397374370, 0.182676573979757, 0.556361585982595,-0.661044970229245, 0.079571262741507,-0.742887009541801, 1.678518323015113, 0.031817387547017],
  [-1.851628254110893,-0.492658481951667, 0.008477494584238, 1.206697238327264, 0.082403301744689, 0.543958188693993,-0.024429516226782,-0.808463550674768, 1.029534269951444, 0.024189701324316],
  [ 0.515532751710002, 0.717709855543618,-1.087139221856469, 2.140744169884476, 0.270531566611721, 0.513854722835011, 0.379835110499371,-0.303251688338348,-0.590497263437021, 0.025467003404490],
  [-0.523219839937880,-0.012502358358875, 1.512860548623564, 0.809517170339732, 0.492756301121115, 1.546501380793333,-0.368238567127958,-0.136866720063542,-1.098261224184620, 0.026602669073835],
  [-0.567242898618567, 1.242023686739201, 0.241359156342466,-0.400717987064555, 1.124315404498758, 1.254759930643458,-0.483883410440587,-1.252891323944896, 1.610913163398768, 0.013099908675914],
  [-1.064049374086761,-0.574919476509802,-0.503851816826174,-1.556038293930400,-0.900992725942271,-0.853962210433234, 0.231071522331624,-1.478093986657173, 0.313326754072209, 0.020493901700930],
  [ 1.111904490724672,-0.663094261917869, 1.271212279785082,-0.897893101718205,-0.781404205450114,-0.811009242071982, 0.484817313528567, 1.292482807476743, 0.275660317383697, 0.024886214851314],
  [-0.775314358583990,-0.466722056656250, 1.346047908010646,-1.304829241520742, 1.598294111570194, 0.125481309399845, 0.769572943856183,-0.832637112733607, 0.379287477224380, 0.018359441233650],
  [ 0.500530016189596, 0.872163980681748,-0.293106331069524, 0.459433982913252,-0.300221762326215,-2.349094821650305, 0.509858255687119, 0.347761363451818,-1.055539532509444, 0.014676893740164],
  [ 0.310459813044498, 0.710429970402701, 0.148674082703593,-1.128847780030529,-1.656992520685252,-0.363144892767874,-1.184375058838721, 0.053085358109816, 1.598193331650339, 0.016987520200771],
  [-0.489634473819983,-1.265308557409346, 0.611061730552700,-0.289755349205166, 0.366402374261692, 0.480800339036485,-2.158732545210808, 0.350284156562371, 1.118714888321429, 0.018600615431150],
  [-2.417341703411775, 1.024324220271696,-0.060014142116532,-0.928712390508244,-0.178465947080098,-0.108920440420610,-0.872371112170296, 0.368613371200766, 0.000000000000000, 0.017057433516551],
  [-0.034047903083698, 0.658038030053431, 1.048452641661266,-1.530210945030917,-1.075451467324238,-0.081161526335159, 0.734634907427123,-0.415254945164767,-1.694543696168905, 0.019614222800717],
  [ 1.022890561217640,-0.475063334964094,-1.017272751785320,-1.279650477414343,-0.105803981799307,-0.146066231535718, 2.123103544166194, 0.236237728215712, 0.040193204838905, 0.018200047082619],
  [ 1.037823076497670,-1.429771717714575,-0.755926906674399, 0.305509633738945, 1.554391151118849, 1.549026043783542,-0.715611139034106, 0.000000000000000, 0.000000000000000, 0.016245053706743],
  [-0.119078561503024, 0.955275881736202, 1.013866237018271,-1.279254503173353, 0.843458459130519,-0.236239315918803,-1.708818611492337, 1.526981241108547,-0.583412662547624, 0.011919379168614],
  [-0.051302431619299,-1.402079668204694,-0.237894402432071,-0.823587767642148, 1.654055089313879,-2.286450468331272,-0.459206576291592, 0.217366460803423, 0.609078159012439, 0.010077877669689],
  [-1.889270704719809,-0.369265668792883, 0.532294379682113, 0.056520637062828, 0.182484654611397,-0.910909554932733, 1.882334926945009, 0.468467166934805,-0.625235159110887, 0.015695481448488],
  [-0.632397208158500, 2.142880945235456, 0.057765287788489, 0.019507428183118,-0.819132538482833, 0.830821533947047, 0.350317366668513,-1.249177356661332,-0.210547578888227, 0.016673809778566],
  [ 0.147824694409910, 1.749500747146377, 1.253556193207796, 0.910362072756721,-1.318509184246260,-0.266456116871936,-0.889930912194142, 1.372943876364563,-0.615703869996873, 0.012143118545084],
  [-0.515976217879293,-0.118881136458136,-1.630258014093357, 0.899531031233939,-0.316299679662114,-1.198919606698859,-2.233013654629246,-0.400903361337548, 0.386527972679916, 0.012513728103253],
  [ 1.318216469884562, 0.005241477740847,-1.221175798263514, 0.186994728472658,-0.045211593535833, 0.003662089721203,-1.003779997325310, 2.136207733390355, 0.681664337776661, 0.016402841184922],
  [ 0.184541688675840,-2.062871298229656, 0.827036590855794, 1.422485680868825, 0.398322331492937, 0.752586327722934, 0.882317216209580, 1.565914658574433, 0.333710823537373, 0.009932181825297],
  [-1.545254713530985, 0.592040172874311, 0.450482245321829, 1.716922496744132,-1.682379866121640,-0.801113363130357,-0.652068471314344,-0.873876287385456,-1.106315473170944, 0.008141159458920],
  [-0.740422387203054,-0.918350796542166, 0.907237898637799, 0.689691680624264,-1.430187761318356,-2.226252464928984, 0.198253013331923,-0.081540931109023, 1.234683202318750, 0.009983079072899],
  [ 0.447832995485338,-1.554397844109692,-1.442469321141439, 1.646583225726501,-0.843707309134715,-1.025360937030429, 0.876550891504289, 0.503765504418816, 0.693552284266646, 0.011223799622083],
  [-0.948700906466611,-1.696814209643177, 1.544356234050095,-0.473979957818909,-0.281888866876416,-0.943301174579177,-0.971051673432504,-0.067654269428047,-1.334585677124893, 0.012464601935192],
  [-0.384607728838569, 1.954285142551656,-0.084977653954607,-0.403461138203123, 1.334503894051063, 0.761803016532896, 1.163384719076094, 1.083950442002238,-1.484658785758225, 0.010207819970843],
  [ 0.403263353200791,-2.337328423025824, 1.065495829635358,-0.523189427879030,-0.270951234791824, 0.740004494740525, 0.837051703085385,-1.028050203185846, 1.104691133195843, 0.012197468700231],
  [-1.245270636461014,-0.717638229296194,-0.441031763415258, 1.752229034566873, 0.717595009247211,-0.535751750372472,-0.903132269229754, 1.463275548990815,-1.571147109062401, 0.009946045789872],
  [-1.190242827139320,-2.159540921736308,-2.205387688162687, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.007777457697257],
  [-0.594075455645910,-0.252617806496474,-0.325933049893247,-2.361948552526723,-0.480037741312657, 2.121036697986710, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.009978018908178],
  [-1.352972274478081,-0.642307048446288,-0.548151481535077, 0.240544923436575, 0.028416626721204, 2.256443711956248, 1.826183087506627,-0.807243010469526,-1.008007059075681, 0.008545785488107],
  [-0.132317655194301, 0.533650113876335, 0.641497374734766,-0.078290462859957,-1.673348608448942, 0.677892542750327, 1.964446515334088,-0.916121720169373, 1.497496286031629, 0.010234486316884],
  [-0.769878263050426,-1.451856838709899,-0.091807751649408,-1.596632447935949, 0.878717644473487, 0.716113263484738, 0.552819890687200, 2.240088437071083,-0.875825981848051, 0.008771637169678],
  [ 1.894148086629538,-0.998128504224064, 0.960576174451656, 1.549792007827960,-0.378608786454109,-0.909887594197963,-1.621174530482160, 0.265199956557605,-0.693580904343768, 0.010535767872352],
  [ 1.859446350154638,-0.098046566051159, 2.049317227498642,-1.004054775627341,-0.944517663651204, 1.476053069018644,-1.043530493873442,-1.131962769098209,-0.223694120869369, 0.006593714383695],
  [-0.352417223367841, 0.812044509264786, 2.451587399881256,-0.088346335720900,-0.108335704040704,-1.075562325615212,-1.110973120289682,-1.590743523626790, 0.843593500212495, 0.009023865522024],
  [ 1.396394187534666,-0.113895805088405,-0.324528268312121,-2.730013627047094, 0.828735127143386, 0.080959317196378,-1.095930189293644,-0.386116106538980, 0.220006756955958, 0.008478567154489],
  [-1.726898946669297, 1.686887927682500, 0.493512456138270, 0.805570602262153, 1.873482751111046,-1.288882342510861,-0.031597498097184,-1.344921083464849,-2.038871531803328, 0.003915451616831],
  [ 0.952113697982703, 1.570520529912798, 0.322153719914644, 1.421238473860593, 2.479834244632846, 0.378146995500777,-2.068449440904807,-0.498195888614024, 0.156383026067156, 0.005141592802108],
  [-0.566220301308096, 2.351722006516289,-0.939039069671605, 1.291034704077165, 0.033543751107522,-1.300449802613859,-0.476563964024650, 0.288787828562877, 1.989207773231932, 0.006362795631658],
  [ 0.113084115392382, 1.440946950867003,-0.790491108318575, 0.052903069096969,-0.826489434749692, 1.717422368665110,-2.483509658294537,-0.409264390705428,-0.680582665989711, 0.007361683420350],
  [ 2.340328245295713,-0.339456466386983,-0.359567714997948, 0.422578906631997,-1.142184407454945, 2.177547703478615, 1.148630462111393, 0.340947036191119,-0.827146777186560, 0.006491599588337],
  [-1.262964788851538,-0.975813119476841,-0.869530380551806,-1.228826034068291, 0.137742878252868,-0.077005572406299, 0.594612124309563, 1.430547479145999, 3.132896762395133, 0.005616569473315],
  [ 0.498893347872388,-0.300681078139441,-2.616710617430824, 0.048406587414274,-0.893564781188063, 2.000766367785790,-0.111543806901696,-1.128430529908670, 1.799408761262703, 0.005299639626596],
  [ 1.819690572877530, 0.634344781839823,-1.002753446044850, 0.130154009322461,-2.842607365343323,-1.067945288840313, 0.336457846774346,-0.930945566069631,-0.241338944788340, 0.006521313281618],
  [ 1.840820286461248,-0.504039879430927, 1.680366385884008,-0.476732854854208, 2.375150103673187,-0.090995921423023, 0.299461422784089, 0.416710981470150,-1.424910626230843, 0.006417455732238],
  [ 0.728938341828272, 0.078965346345755, 0.931420041145729, 2.574388539831720,-1.411664310178685, 1.353113078896851,-0.860407179133847, 0.107641211750772, 2.072124223303800, 0.005768773302537],
  [ 2.963155664008340, 2.919905601707797, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.004066366428775],
  [-0.012281007311860, 2.212640158295599, 0.822764860120688,-2.118052975442554, 0.735185879383416,-1.688023365411417, 1.463868009148799, 0.459574300599777, 1.254247974082779, 0.005384861222429],
  [-0.965030843751043, 0.860879026187288,-1.529451065508467, 0.574198581958702, 0.506251501249767,-1.929100026785859, 1.941125090494842,-2.395960428658601, 0.921745718412625, 0.004270392043172],
  [-0.987454442489602,-0.034607615668307,-1.281771133110787,-1.541361028200748,-1.108906466350552,-2.361304228703702,-0.492961625880958, 2.096091547538951,-0.807224741583910, 0.004739143770106],
  [ 1.562751303439698, 0.974268914199023,-0.534792059892809,-1.050672203181733, 1.591002437692414, 1.133669898651421, 1.499816916116342,-2.962106021574949,-1.041387631082695, 0.003526915578753],
  [-2.113824916637962,-1.145179208486071,-0.645554280069519,-1.520786619949339, 1.543492100917833, 1.243265250834767,-2.330100457606738,-2.232838998427747,-2.539388137290622, 0.001749310661053],
  [ 0.080016109869152,-0.078992909362739,-0.615317469610546, 1.449636930053209, 2.692863640952351, 1.304260755880736, 3.212842819946297, 0.365455059660579, 1.944100852776518, 0.002203332143995],
  [ 2.336169405364385, 0.546081078629349,-1.547634862238291, 0.851707827654073, 2.867890583806552,-2.103863499895056, 1.666669099069480, 2.664462710410031,-0.596131853936164, 0.001352831103235],
  [ 2.365901693601150,-3.467631658729383,-1.856758668580226,-2.258022845158288,-1.460411360801983,-0.900208240188288,-1.671873844308223,-0.226023214395570,-0.750498239572183, 0.001352437283232],
  [-2.932193673074545, 1.249501339963886,-2.196966451994156, 1.965598828100920, 0.622175731770697, 4.139252499659571,-1.618830942377366, 3.455975595199020, 0.533155160471302, 0.000638702819677],
  [-3.032251290220358, 0.305290637992693, 4.420934779798426,-0.892120328346640,-1.821463368826064, 1.648853403036361, 0.926738022594253, 1.932516664624932, 1.375096783303190, 0.000930260412436],
  [-0.740830476087887,-2.992824515859127, 1.083365546205418, 3.693437269391761, 3.588862596687262,-1.708018751894340,-0.485945899930843,-3.222032986902062, 0.416924892052395, 0.000619304056770],
  [-0.013002324634129,-2.587275699288773, 2.231053230426889, 2.626572538521841,-3.974077920349163, 0.088940505024476, 2.627414812677688,-2.221475236599392,-2.687744644966024, 0.000420741002384],
  [-2.783361429417360, 0.790781074466581,-4.690365398277254, 0.292716048872878,-2.647753557956638,-0.124684309473480, 1.137485102432874,-1.360329759403817,-4.347721397877297, 0.000417246787031],
  [ 1.007509429795681, 0.304600409089493, 1.690425870615736, 2.097864073469903,-1.667588815512372, 0.590431711737715, 2.975325724414448, 4.173073503783183,-3.626514931412113, 0.000498395901120]
),
load("fsolv2.mac"),
load("plain.mac"),
print("G 9_76_4"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"G"," numerically refined to high precision by refir9_76_4cg.mac",err,"refir9_76_4cg.txt")
)$
/* r9_76_4cg.txt:84 formula 2 */
rule:"9_76_4";
n:9;
N:76;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 5, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 5, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 5, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 5, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 5, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 5, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 5]
);
for problem in [2] do block(
x0:matrix(
  [ 1.731205668740099, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.783090929041941],
  [-0.337478627591647,-0.640629060961149,-0.107229152760761, 0.024878789513551,-1.253942707923120, 0.546895856234574,-0.323487433982311, 0.442595683502727,-0.221305947021678, 7.163048618543437],
  [-0.463507306878266, 0.581534902643921,-0.560077328675759, 0.320082867914280,-0.729284126123334, 0.077752203633319, 0.854375696592834, 0.852933568884537, 0.229953844961400, 5.527326985470975],
  [-0.513728720097678, 0.079816734469103,-0.928831400059963,-0.157227622240668, 1.193771605305373, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 6.576114825487202],
  [ 0.282732330702720,-0.389358896319413,-0.149071481023718, 0.345874308435517,-0.341209468003927, 0.228374464973577,-0.459083152079231,-1.487722224552167,-0.203568615088252, 5.484385030451097],
  [-0.386131106647474, 0.208398145507280, 0.666526576155294, 0.663621572680128, 0.749693996628761,-0.549358859064580,-0.089425232292319, 0.869350956997781, 0.581828622715906, 5.590675986216912],
  [ 0.287451899640467,-0.918957356367664,-0.276117806683583, 0.148446940821931, 0.301184928435167,-0.486984568779214, 0.658244953746685,-0.468471737960897,-1.056435632497438, 4.971787795743438],
  [ 0.510406307506122, 0.376517235013338, 1.026070242048430, 0.789197739109876, 0.132948013823262,-0.284533230007995, 0.983161154755764,-0.426466804200735,-0.032533263325638, 5.176309370766033],
  [ 0.479732896637528, 0.559181978532861, 0.417900944177542,-0.279098745176945, 0.268909520577545, 1.077309226985632, 0.245112229778745, 0.704943206590303, 0.637389516207592, 5.780049409800328],
  [ 0.179140315048224, 0.863283610509459,-1.536428969432526,-0.783062174213582, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 3.248102195311468],
  [ 0.387299099364912, 0.531000919392198,-0.018235704947630,-0.403299339955591, 0.344200338971967,-0.976063333285167,-0.753169308622477,-0.675912537760074,-0.533495971799508, 4.768397198353290],
  [ 0.542192355899041, 0.038054539132140,-0.587296260053071,-0.209274538979525,-0.098320935476493, 0.309519435389448,-0.483281872690456, 0.433263343029837,-1.507779743357234, 4.180630895358042],
  [ 1.064134626687918,-0.155287803954377,-0.185950979661859, 0.129171844225018, 0.393407050239994,-0.467429381118352, 0.056265379472093,-0.525300442102402, 1.186891688549857, 5.493371183038146],
  [-1.309298894718425,-0.348362153397084, 0.005994493907983, 0.853263800060289, 0.058267933455829, 0.384636523907466,-0.017274276585070,-0.571670059024278, 0.727990663746614, 4.176427369623939],
  [ 0.364536704657900, 0.507497505779312,-0.768723515868577, 1.513734719310878, 0.191294705276160, 0.363350159061370, 0.268583982366852,-0.214431325230312,-0.417544619248413, 4.396957557053579],
  [-0.369972296871428,-0.008840502376371, 1.069753952921322, 0.572415080634174, 0.348431321995140, 1.093541613473323,-0.260383987910592,-0.096779385875690,-0.776587959135182, 4.593033776458015],
  [-0.401101300193100, 0.878243371287612, 0.170666696151221,-0.283350405996770, 0.795011046713568, 0.887249255719143,-0.342157240826220,-0.885927951251226, 1.139087621741942, 2.261740085176858],
  [-0.752396527934047,-0.406529460476304,-0.356277036390950,-1.100285229424134,-0.637098066313528,-0.603842469874395, 0.163392240379785,-1.045170281196349, 0.221555472531631, 3.538336039234558],
  [ 0.786235205423189,-0.468878449168019, 0.898882823363648,-0.634906301005566,-0.552536212521457,-0.573470134674054, 0.342817610032694, 0.913923357733830, 0.194921279726044, 4.296682602149122],
  [-0.548230040506044,-0.330022331190963, 0.951799603556294,-0.922653604969809, 1.130164604621816, 0.088728684788795, 0.544170247218398,-0.588763348681523, 0.268196747164502, 3.169814783208602],
  [ 0.353928168635087, 0.616713065046706,-0.207257474307972, 0.324868884825501,-0.212288844000640,-1.661060878039135, 0.360524230040309, 0.245904418331457,-0.746379161247907, 2.534011474373433],
  [ 0.219528239089681, 0.502349849629898, 0.105128452066402,-0.798215920186972,-1.171670647751927,-0.256782216229429,-0.837479635573085, 0.037537016701169, 1.130093342457068, 2.932948338523835],
  [-0.346223856740821,-0.894708261237515, 0.432085893397402,-0.204887972308042, 0.259085603483297, 0.339977180129491,-1.526454421486660, 0.247688302447464, 0.791050883746423, 3.211454260512716],
  [-1.709318710927494, 0.724306602287743,-0.042436406857704,-0.656698829100353,-0.126194481391214,-0.077018382031252,-0.616859529126872, 0.260649014412097, 0.000000000000000, 2.945019090519108],
  [-0.024075503155666, 0.465303153329420, 0.741367972671631,-1.082022535877239,-0.760459025381986,-0.057389865643042, 0.519465324738073,-0.293629587647260,-1.198223338577945, 3.386456733819698],
  [ 0.723292852248707,-0.335920505646216,-0.719320461103693,-0.904849530128284,-0.074814713006827,-0.103284422821263, 1.501260913241108, 0.167045299593431, 0.028420887699216, 3.142294885959942],
  [ 0.733851735063379,-1.011001277144717,-0.534521041790834, 0.216027933734636, 1.099120523572501, 1.095326819793927,-0.506013489103638, 0.000000000000000, 0.000000000000000, 2.804759182935887],
  [-0.084201258332720, 0.675482053879629, 0.716911691411706,-0.904569534057309, 0.596415196100357,-0.167046422269057,-1.208317228004015, 1.079738790332504,-0.412535049917533, 2.057917984240842],
  [-0.036276297289355,-0.991420041151331,-0.168216745166041,-0.582364495402049, 1.169593570109966,-1.616764631004192,-0.324708084061243, 0.153701298436621, 0.430683296510308, 1.739977007698865],
  [-1.335916126804467,-0.261110258462824, 0.376388965460702, 0.039966125744105, 0.129036136738204,-0.644110323340561, 1.331011791307095, 0.331256310502849,-0.442108020843552, 2.709873818698211],
  [-0.447172354292317, 1.515245647651436, 0.040846226712426, 0.013793834751789,-0.579214172651767, 0.587479540609757, 0.247711785538714,-0.883301779799910,-0.148879620794271, 2.878785255819064],
  [ 0.104527843844078, 1.237083841998135, 0.886398084815621, 0.643723194981314,-0.932326785237276,-0.188412927128790,-0.629276182800007, 0.970817925165929,-0.435368381677596, 2.096547285323426],
  [-0.364850282593422,-0.084061657744716,-1.152766496849131, 0.636064492073246,-0.223657648376216,-0.847764183994274,-1.578979097670497,-0.283481485402257, 0.273316550600246, 2.160534181293184],
  [ 0.932119804927172, 0.003706284453981,-0.863501687973022, 0.132225240549152,-0.031969424377438, 0.002589488475181,-0.709779642928140, 1.510526974303466, 0.482009475734906, 2.832001683106417],
  [ 0.130490679474286,-1.458670283693279, 0.584803181683542, 1.005849271083116, 0.281656421696688, 0.532158895761172, 0.623892486739435, 1.107268873837400, 0.235969186278624, 1.714822165809623],
  [-1.092660086598235, 0.418635620974281, 0.318539050471195, 1.214047540219505,-1.189622211866325,-0.566472691568646,-0.461082037864319,-0.617923848728379,-0.782283173210776, 1.405596568922051],
  [-0.523557690933608,-0.649372075743041, 0.641514070276217, 0.487685664297359,-1.011295464398219,-1.574198214584557, 0.140186050117666,-0.057658145331450, 0.873052864976709, 1.723609734331983],
  [ 0.316665747946768,-1.099125256231719,-1.019979838632665, 1.164310164699226,-0.596591159625816,-0.725039671738000, 0.619815079437796, 0.356216004302409, 0.490415523312364, 1.937824006356081],
  [-0.670832844280371,-1.199828834052378, 1.092024765664543,-0.335154442320264,-0.199325529309300,-0.667014657246170,-0.686637223166666,-0.047838792688794,-0.943694582369457, 2.152052395176806],
  [-0.271958733158507, 1.381888276670401,-0.060088275360630,-0.285290106768675, 0.943636753003358, 0.538676078918775, 0.822637223987522, 0.766468708009941,-1.049812295157817, 1.762411951220218],
  [ 0.285150251652290,-1.652740777781618, 0.753419326461158,-0.369950792298365,-0.191591455492168, 0.523262196339557, 0.591884935455422,-0.726941270072920, 0.781134591399435, 2.105931009101370],
  [-0.880539311454074,-0.507446858374042,-0.311856550629595, 1.239013032534193, 0.507416297184325,-0.378833695720939,-0.638610951880747, 1.034692063435877,-1.110968775059671, 1.717215822528563],
  [-0.841628774328869,-1.527026030009591,-1.559444589445159, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.342802325560902],
  [-0.420074783223718,-0.178627764022124,-0.230469469792322,-1.670149838305399,-0.339437942107645, 1.499799432291925, 0.000000000000000, 0.000000000000000, 0.000000000000000, 1.722736081112834],
  [-0.956695870040856,-0.454179669560273,-0.387601629710907, 0.170090946542002, 0.020093589453008, 1.595546650090007, 1.291306444864128,-0.570807006768445,-0.712768626956309, 1.475456514694120],
  [-0.093562711258601, 0.377347614302936, 0.453607143788322,-0.055359717190514,-1.183236148323321, 0.479342413894541, 1.389073452271008,-0.647795880724046, 1.058889778654643, 1.767015979023679],
  [-0.544386140491082,-1.026617815963833,-0.064917883756782,-1.128989630997985, 0.621347205155480, 0.506368544707691, 0.390902693479729, 1.583981724310538,-0.619302490904123, 1.514450511839454],
  [ 1.339364956627265,-0.705783433832429, 0.679229926801003, 1.095868438163868,-0.267716840318510,-0.643387687974880,-1.146343503990843, 0.187524687652260,-0.490435760762988, 1.819033179126685],
  [ 1.314827123446907,-0.069329391726827, 1.449086108366712,-0.709973940528822,-0.667874844918237, 1.043727134494304,-0.737887488592854,-0.800418550080048,-0.158175629778297, 1.138425350951598],
  [-0.249196608450332, 0.574202179126434, 1.733534075127524,-0.062470293081226,-0.076604910971798,-0.760537414031300,-0.785576627072816,-1.124825532685083, 0.596510684565146, 1.557998523450281],
  [ 0.987399799215251,-0.080536496126730,-0.229476139210222,-1.930411148416677, 0.586004228210592, 0.057246882189804,-0.774939668556593,-0.273025317259067, 0.155568269750414, 1.463851059773459],
  [-1.221101955613758, 1.192809892766034, 0.348966004335388, 0.569624435584100, 1.324752357746651,-0.911377444541039,-0.022342805173044,-0.951002818278752,-1.441699886106339, 0.676014932045972],
  [ 0.673246052304175, 1.110525716694028, 0.227797079936110, 1.004967362550058, 1.753507610598501, 0.267390304803919,-1.462614626205311,-0.352277691198232, 0.110579498194556, 0.887712031425512],
  [-0.400378214700429, 1.662918578273300,-0.664000893963912, 0.912899394000122, 0.023719013874556,-0.919556874020981,-0.336981610630981, 0.204203831900953, 1.406582305641294, 1.098556508288471],
  [ 0.079962544838442, 1.018903360288139,-0.558961623159738, 0.037408118904045,-0.584416283890546, 1.214401003044564,-1.756106520522358,-0.289393625965989,-0.481244618279350, 1.271017600054122],
  [ 1.654861972451004,-0.240031969299859,-0.254252769570791, 0.298808410465883,-0.807646339876936, 1.539758747486937, 0.812204388836413, 0.241085961316192,-0.584881095185209, 1.120794913086369],
  [-0.893050966596756,-0.690004073952876,-0.614850828535900,-0.868911221588266, 0.097398923272760,-0.054451162437649, 0.420454265275017, 1.011549823313459, 2.215292545446979, 0.969718234932034],
  [ 0.352770869369418,-0.212613629326880,-1.850293821988166, 0.034228626214730,-0.631845716207558, 1.414755466231309,-0.078873382259560,-0.797920879796347, 1.272374137215345, 0.914999308545042],
  [ 1.286715543742939, 0.448549496849226,-0.709053761556485, 0.092032782590523,-2.010026944285089,-0.755151355675206, 0.237911625037565,-0.658277922683386,-0.170652404424242, 1.125925074893892],
  [ 1.301656507502499,-0.356410016734055, 1.188198466336510,-0.337101034481818, 1.679484744643240,-0.064343833098523, 0.211751202754411, 0.294659160792437,-1.007563966392594, 1.107993745111984],
  [ 0.515437244573640, 0.055836931879834, 0.658613427227200, 1.820367593923946,-0.998197406486389, 0.956795433800166,-0.608399750947139, 0.076113830764114, 1.465213089759024, 0.995996700697343],
  [ 2.095267463731618, 2.064685051392153, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.702070844958477],
  [-0.008683983550001, 1.564572860256485, 0.581782611913335,-1.497689621847780, 0.519854920744614,-1.193612768483759, 1.035110996031158, 0.324968104413164, 0.886887247763426, 0.929713082830525],
  [-0.682379853670529, 0.608733397198301,-1.081485219914037, 0.406019711050695, 0.357973869519578,-1.364079710527440, 1.372582714620248,-1.694199866559124, 0.651772648019241, 0.737296503541299],
  [-0.698235732397162,-0.024471279719767,-0.906349060151805,-1.089906835297434,-0.784115282058084,-1.669694232560860,-0.348576508525172, 1.482160547252597,-0.570794088715552, 0.818227951006411],
  [ 1.105032043970322, 0.688912155929387,-0.378155092074923,-0.742937439674004, 1.125008612576630, 0.801625672963494, 1.060530711924169,-2.094525254449155,-0.736372255782357, 0.608932973415928],
  [-1.494699932795798,-0.809763983994335,-0.456475809061160,-1.075358531703934, 1.091413731266874, 0.879121289678861,-1.647629834419591,-1.578855597086041,-1.795618571942876, 0.302023940884835],
  [ 0.056579933892636,-0.055856421876039,-0.435095155344166, 1.025048103499077, 1.904142141328098, 0.922251624918757, 2.271822944870536, 0.258415750904934, 1.374686896308845, 0.380412165788263],
  [ 1.651921228533727, 0.386137633776465,-1.094343105889413, 0.602248380523866, 2.027904879510670,-1.487656147466657, 1.178513021946123, 1.884059650749633,-0.421528876399576, 0.233570508799452],
  [ 1.672945131166109,-2.451985860544728,-1.312926645579969,-1.596663265885560,-1.032666776544953,-0.636543351117119,-1.182193332598761,-0.159822547604694,-0.530682394470073, 0.233502514547820],
  [-2.073374029983306, 0.883530870590165,-1.553489876244425, 1.389888260442483, 0.439944679024751, 2.926893511552631,-1.144686336949646, 2.443743778980447, 0.376997629393859, 0.110274033622522],
  [-2.144125449576491, 0.215873080357426, 3.126072961978918,-0.630824333808286,-1.287969099779797, 1.165915422469499, 0.655302740159794, 1.366495638312303, 0.972340260261499, 0.160612361239475],
  [-0.523846253351419,-2.116246510065324, 0.766055124225712, 2.611654539074050, 2.537709078864317,-1.207751641858271,-0.343615641130893,-2.278321374245185, 0.294810418415709, 0.106924776711256],
  [-0.009194031920019,-1.829480191766240, 1.577592868423017, 1.857267253267155,-2.810097446442632, 0.062890434224965, 1.857862831034383,-1.570820204037419,-1.900522464553302, 0.072642246149257],
  [-1.968133741234090, 0.559166660189313,-3.316589179364609, 0.206981503120129,-1.872244495741958,-0.088165120736265, 0.804323429428974,-0.961898397524306,-3.074303283148896, 0.072038958971820],
  [ 0.712416749917908, 0.215385014819387, 1.195311596205565, 1.483413912358192,-1.179163359679652, 0.417498267197324, 2.103872995972262, 2.950808572914995,-2.564333300075774, 0.086049606584159]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E2 9_76_4"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E2"," numerically refined to high precision by refir9_76_4cg.mac",err,"refir9_76_4cg.txt")
)$


==> anc/refir9_78_4E1ac.mac <==
/* r9_78_4E1ac.txt:4 formula 1 */
rule:"9_78_4";
n:9;
N:78;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 5, 0, 0, 0, 0, 0, 0, 0]
);
for problem in [3] do block(
x0:matrix(
  [-0.134285186745821, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,162077.947470555431210],
  [-3.614512316515201, 6.095658118768336, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,43735.284242061497935],
  [ 2.305419616197757,-3.625791925643375,-6.193185162220566, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,43211.840345718592289],
  [ 1.668858597466241, 0.452711020819216,-2.783817729522865,-7.107742439855887, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,29247.012638060517929],
  [-1.703013931378291,-2.721332370533582, 1.677626463884699,-0.297044079189350,-7.106609067906727, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000,38888.708458113076631],
  [ 7.051002457657674,-0.599006180944208, 1.529350070769312, 0.601392472026271, 0.625541691252372,-3.806817814557241, 0.000000000000000, 0.000000000000000, 0.000000000000000,29859.460936621686415],
  [-1.972194822221168,-1.121948470666713, 0.102230522289676, 0.320703855339714,-0.473550225255916, 4.611345671403209,-6.522712125543772, 0.000000000000000, 0.000000000000000,25911.647810115558968],
  [ 0.636267167085596, 0.792195530607357,-0.123540790231340, 3.153538488611288,-3.064361311719394, 2.389473866862765, 6.253287622623374, 2.979761950282843, 0.000000000000000,29860.709163399718818],
  [-0.961271541466734,-3.491449584550750, 7.012326139804786, 1.092147137272900, 0.355135364950954, 0.110815074757625,-2.419817562106818, 2.120415922024672,-0.774695647633796,29080.382641787175089],
  [-1.373101365459314, 1.208208953668762,-0.776697104434163, 1.321945762047771, 1.655084423339910, 5.948181712739156, 2.717749848975864,-1.832623127992824, 4.777724278335488,31405.083503589474276],
  [ 1.875823054792456,-4.294766355032088, 0.310544676458379,-1.744512062846568,-0.639072220158318, 0.730971199469445, 2.967759339014791, 6.548077315264186, 1.281787827347275,25125.279490755277948],
  [ 2.162328022857746, 5.684766120569818, 2.542218483917948,-3.083582272100612,-0.657485736626697, 1.019888955048850, 2.310314217793993,-4.152560646329766,-1.793548689829860,25307.405062126523262],
  [-2.341244369145274,-0.239965814413435,-0.658701999345656,-3.165622339507644, 6.876969024091298,-1.034137041315778, 4.423025071947021, 0.171088957275232,-0.334820531739565,24396.211006646939495],
  [-3.230863601183165,-5.767991559886213,-0.202106527564606,-1.966499640305303, 0.851739496521770, 2.317999079600256,-2.252704990035268,-4.939745271234364, 1.409473360980656,21976.030837217967928],
  [-2.649516719776655, 2.345983997382322, 4.365844420864899, 0.399611887368200, 2.280467154771941,-6.496057341529623,-1.937268910840487,-1.391993735676237,-1.547462256811964,22606.402786592941993],
  [ 0.438631211419179,-0.472951960944464, 4.762639543200323,-5.067549217271349,-1.125475594078589, 5.898736724023629,-0.336750793874333,-0.297466816610497, 2.253828350045333,18499.699918370064552],
  [ 2.414513055261840, 4.621408911666302,-2.494485274903815,-0.127110664149022,-2.806161003474825,-3.462052472962449, 1.341325591928067,-0.526496326461456, 5.979060829620634,20435.684870621200389],
  [-1.977879535288575, 2.069419123215818,-1.584856061955039, 2.419592284972252, 5.149728193826322, 2.679551954337325,-2.912749934197289,-3.081272861704095,-4.839859085956153,22375.290611806940433],
  [ 2.161425420638602, 5.755684844598064, 1.660557522414349,-1.490738389218144, 3.706157011897525, 1.925954981835498,-4.539511205130298, 2.623033383184992, 2.350291851861790,20490.280073951213126],
  [ 0.126062803378543,-5.405268310422995,-0.950926312716657, 4.505248476166886, 0.625537543042262,-3.344561550156961, 4.444069999470392,-1.440171586146423, 3.263382525087755,20826.801044733263552],
  [ 2.189176089159639,-0.964518927447246,-0.291739455503456,-3.344750608149712, 5.548491346968538,-1.944239121495269,-3.019806850094032, 2.393641011480752,-5.344949558899549,18474.118794789388630],
  [ 1.757042516776538, 1.276616140077124, 4.704415419396185, 7.271527942961347,-0.311689642273147, 1.326285863140666,-1.347205247171872,-2.907758706042940, 1.914196037762163,20364.833062262776366],
  [ 2.071266984352115,-2.141074739328547, 1.166519117383854,-6.124913247360889,-3.020009014982604,-4.840394922302870,-1.204946055777806,-3.138725634699047, 1.550109225271376,19743.909796212039510],
  [ 5.977213900815521,-1.342857325704720, 3.176993828095224,-0.836598604319551,-1.712281536229586, 4.072593455051297,-0.943030505859602, 2.332770736767988,-5.058015099554422,18110.095938120099163],
  [-4.891290415829102, 0.604026413171561,-4.446577036658717,-2.969261651788943,-1.951931032987770,-2.685516528949809,-6.057924286210263, 0.770335173394469, 0.044806182139252,17872.161683115780761],
  [ 1.155908289738311, 2.832247805183656,-1.316761000944404, 5.316448990225757,-5.257546466947318,-4.626252599301703, 0.623491166101565,-2.134086815430912,-2.656752372850694,17506.446880574283568],
  [-8.368975096796682,-2.805248570965409, 0.956771460352556, 3.144359987833045, 3.477454515835772, 0.151137615493286, 0.901570893967604, 0.817739280649911, 0.964644086373248,17780.193777245916863],
  [ 3.663267682253971, 0.043337282232518,-3.048179464782310, 1.609136182207203,-3.485848966144797,-2.740400741395474,-5.303283539164581, 5.547854837141556,-0.456965508501731,16832.900489200394077],
  [-2.897816699341102, 1.294046205912816,-2.347751810130798,-0.677134961196227,-0.852060313498599,-7.009418829740178, 3.249915456924072, 4.832794349277949, 2.178478889804729,16289.864987007649688],
  [-1.772078016045233,-2.514095204649885, 3.699714353581219, 4.417076414412452, 0.453529607876404, 1.995039713803669, 4.555884313613055,-2.791262536732064,-5.787915954035164,14538.367045718792724],
  [ 5.592775323279861, 4.294985161183359,-2.543029933741360, 4.666326098429976,-0.208523362078360, 4.996866579698104,-0.985833039393134, 1.461007074752848,-1.770419116504176,16016.391813386500871],
  [-2.826425107420525,-0.043864504747539, 2.208222713338988,-5.575660730731215, 3.490037011871138,-1.290828284919753,-1.272170718987875, 3.328043565892056, 6.250390502922037,12065.010794292405990],
  [ 0.441309712049931, 1.308713069932412,-1.540805772986333,-2.910544375317809,-4.524146458524918, 0.970348943539210,-2.117279547091704,-2.674984122092406,-8.004890446985392,14612.726603529679778],
  [ 0.838620019784811, 0.107512360887130,-1.113256112290755,-0.427140056353481, 5.136312512416996,-3.341921882050083,-1.640305643500068,-5.684990700641564, 6.026371965966190,15205.823889262053854],
  [-0.480413354581942,-3.488279650860656,-2.705172521068398,-3.152333406415088, 0.453040967179667, 6.384885961154089, 4.330879908374444,-2.185497660266988,-4.431023394794330,14346.630518678241060],
  [-0.285594751806740,-1.644607341295143,-2.213746111945305, 6.400472317717330, 3.254411886912081,-2.688776419364214, 1.175246287928418, 5.036162917503502,-5.249357594403072,12599.170307058775506],
  [ 5.069565889309225, 1.407447705491841,-3.674859375663412, 2.493852546874483, 4.026018539142267,-0.727941586884720, 5.313135163144913,-4.839088598705468,-2.273726838730612,12886.536649935716923],
  [-4.656729833193748,-0.771359651673980,-3.615604126267994, 5.859315051730364,-4.803059060192989,-0.671321171168480,-1.317891959908914,-2.009863876937146, 4.640946144970876,8567.863417364487759],
  [ 3.549462398138273, 3.001418377101858, 3.209818040666939, 3.994331079441831, 5.664678247408421,-3.880921159562829, 1.649253478366229, 4.795776658135509, 2.003543358425223,11285.959808303057798],
  [-7.598688604435686, 1.136344503202252, 2.340687426836920,-4.885704501301303,-3.172320206680248, 0.978208554410389, 4.378136845837555, 2.053369425165561,-1.284488407813449,11509.228534820698769],
  [ 5.021759244041465,-3.261073356612827, 0.756920520210802, 0.808736819731647,-2.155867671853169, 1.574772994375027,-3.657321399950042, 1.274594406180539, 8.088369029701040,13218.071204783336725],
  [ 2.304577394976945, 2.535081413816051,-5.086367202004483, 0.838913578489733,-3.375163756475626, 2.855236006037318,-2.999767027611087,-7.475616323678260, 1.473659071556487,12043.479609368345336],
  [-3.421740624575856, 3.723220371188048, 2.904536235499941, 3.586861669530782,-2.995979477910847,-0.823812212175423,-3.658765900944136, 4.471063705132091,-6.175883861134340,11028.078984735322592],
  [ 1.820528878155319,-0.192138500158296, 4.001312606209473,-1.807789667129306,-1.150204981470609,-5.581540046998854, 6.357562286783905, 0.275824786152269,-5.895201664996619,11258.824538139582728],
  [ 3.650301176536312,-0.052419266454167, 5.820714216497215,-1.763638184692529, 6.158470304859156, 1.821981932578658,-0.728389957352695,-6.535111389104584,-0.351235550251985,9577.248084222888792],
  [-5.182844727746606,-0.017621563825879, 2.878438481957971, 0.961521609090497,-2.419278490466303,-1.508111957894306, 1.560341694670573,-9.519566260517559,-0.778422997916099,9249.450308087711164],
  [-1.248958323518299, 0.883203518998279,-3.293789501985290, 7.617896089312157, 3.737361160845342,-3.006862469785279,-6.468736632536972,-1.166342503094584, 2.355705404535648,8778.578342589498789],
  [-3.849411205191646,-1.333401456396306,-5.431850135043982,-1.416972773529641, 1.732846633711269,-7.233825089832830, 1.263459573184556,-5.061365046438687,-3.604747305092825,8915.828022262801824],
  [-0.874498134338539,-0.329691283734409, 8.202079424014769,-0.585122063753447, 0.256282539841257,-1.966067591509910, 6.302828508393006,-1.229396857286927, 6.430132716177358,8713.482622972927857],
  [-3.627483098163266, 1.756118726701177, 1.895023917892334, 5.422983813660982,-1.778854428891353, 1.778610074339799,-1.232583836574379, 8.290968441660668, 5.443145053414620,8617.946856459784613],
  [ 1.129417013507220, 6.459860632398050,-5.076497255353189,-2.834274508345442, 0.375851180317259,-0.640175404310330, 4.073688002601224, 5.214776395669404,-5.808166304006345,8127.582260640106142],
  [-4.053961994197349,-0.939190781615929,-2.799001544859036,-2.655289670991728, 2.266230029074856, 7.059088000509862,-2.157807294995366, 7.690862736224444,-2.529776215374055,8435.080910529930406],
  [-0.849489302378061,-6.217764324358118, 0.041488526341984,-1.261936694374841, 5.616952197146489,-3.848359931309299,-6.887492452487984, 3.747562926423578, 2.859172399866204,6862.886761629448301],
  [ 3.469082427765338,-6.685093260392703, 0.042431616984083, 3.367165108855666,-0.102719873929218,-2.868790487367060,-5.063574348473965,-5.234344383446146,-5.390210439867631,8744.760710455286244],
  [-0.764158388812790, 2.499051491491091,-8.973420053532191, 1.435049485148906, 5.425944354776822, 0.995811716346838, 0.195972691818966, 4.122855284449500, 4.411225192961354,8376.005755202506407],
  [-6.732731220908557, 1.712244295519920,-8.540754117442150, 3.883403443248739,-3.120248866088451, 2.609980493691603, 3.101104587706925,-0.972514492156842,-3.622905948467602,6407.121530825660557],
  [-5.265386676817191,-7.866321291412409,-1.881878248794227,-1.988416032377538,-2.143182065911435,-3.262805117218016, 0.270101550011034, 4.310876415997122,-6.843723438926430,6200.900537761363012],
  [ 3.950401913753577,-6.321337997751426, 0.968809663597658, 4.502617639021135, 8.637659357582306, 6.110392271571246, 0.311878409662722, 2.047378943829969, 1.850726259458596,6039.461333126243517],
  [ 0.833381008339089, 4.617073857901987,-4.524590653145466,-4.353223629513286,-8.780323012199641, 6.333541138127810,-1.255914306605896, 3.530855636414116, 2.694550851577119,5672.703237578729386],
  [-2.672355018507516, 0.692861504525055,-4.243985413831885,-4.854064767206539,-4.106517805156604,-1.576361515518972, 9.993320993647277,-5.664715077140980, 3.365925563269351,4383.145705317840111],
  [-1.359956811318270, 4.743497939480374, 7.579323115708139, 0.048793711954884, 5.894430297780046, 5.630129318319447, 5.018807991191604, 5.369127440491297,-4.108040350311802,4385.279583016627839],
  [ 3.708339302546165, 3.640755650443039, 5.061958056886559,-1.454505252305170,-4.105856511388787,-1.573291059885266,-11.517387623364705,-4.707270885469051,-0.095828738400339,3997.454175888904047],
  [ 8.268182586214330,-5.117501958529207, 1.890203636581358, 0.828201412861352,-6.946569002055709, 4.684978905745480, 4.452708142397984,-7.578844371835545, 2.355063017725227,3592.627691224760383],
  [ 2.624850199096458,-11.928623712450579, 4.495172312073834,-6.473960515099594, 3.642675078015166,-1.787802849184972, 5.695557539274088,-1.784859810978660,-1.142780930803594,2688.793449591160879],
  [ 1.648588452116625, 3.864379044437940, 5.746249938912501,-8.642202282741236,-3.734430016079513,-4.716162602240302,-2.555095267181702, 9.729789787241499,-1.319473126558851,2987.891100729586014],
  [-7.762931188581598, 4.773732627968678, 4.910354589395488,-1.294295071766655,-4.614576821441514,-1.244867730461310,-5.220329013072047,-3.571638312988458, 9.574573400512774,2680.068585238760534],
  [ 9.860797117910620, 2.924329798883648,-0.996039871510473,-5.983650731981145, 3.459066642987800, 2.853863843398455, 8.205998652302592, 3.543683731727247, 5.583795059692310,2867.674310219204926],
  [ 5.051357356170600, 7.975445920220154, 9.129438132990868, 1.104285506132122,-9.177578808039470,-1.051966956718797, 2.189788861334937, 2.814461462310685, 2.299954630405197,2538.630957643961210],
  [-0.332013532705947,-8.947883410740999,-3.770415505483520, 9.532871901503906,-5.550508421402446, 7.926131187972540,-3.359304123361614, 2.287136678826809,-2.340009456613428,2374.420869055203184],
  [-2.356630137974475,-7.482195101718333, 4.225720551637662, 3.994250675540497,-5.674255857058031,-12.485240788120716,-3.868105621678237, 1.786814608364392, 4.584346445244942,1695.027003169816453],
  [10.820646108148557,-2.248010709180505,-6.952826589417585,-8.105320810445335, 6.606689674232797, 7.452998354426472,-8.637812664988699,-3.436690758663951, 1.356129564189282,1119.259999042498293],
  [-7.726308294916496,-9.881877304767521,-8.626119790484559,-6.767659468595659,-4.342474177663094, 2.746934750432948, 2.776299327788049, 2.976837027020240,12.982606900030950,925.396862977845672],
  [-9.478530681965955,-0.556504690205494, 9.112413353626144,-12.955626529927180, 3.619564937407738, 0.924616801475154,-6.010343230913106,-3.896417114598464,-9.416616229806767,878.534279951128951],
  [ 7.495822867943749,12.689811961714032,-8.893174534478117,-2.625012426277504, 4.258772863158551,-11.487373949264599,-7.174909662407560,-3.187011931946348,-4.672648357324993,748.136928751610526],
  [-11.744978500272435,10.959327195760915,-10.453565477533269,-14.740573465773959, 8.314942123917385, 6.651254627709823,-3.571394371128803,-11.198247657705688, 3.560053050862317,294.801232177173119],
  [-10.304941223474531, 8.579928058690603, 9.913749726298546, 6.547649179842062,-10.347721077993743,19.841147565560856,-2.708658986644307,-6.521085183795847,-5.380692370458059,272.388375696823402],
  [-6.888891059191201,18.043419588349440,-0.104976768527315,15.222748337735881, 9.724671897601104,-5.239804417099711,14.699913103884722,-6.317521724381701, 3.473976357894544,234.010767756993715],
  [15.832745076609193,-6.964697081493116,-16.324793435657028,-5.495500086484768,-21.492705789096238,-9.399889277534978,12.348548718970930, 4.295657137940823,-9.254106325644546,106.479433276272189]
),
load("fsolv2.mac"),
load("plain.mac"),
print("E1 9_78_4"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"E1"," numerically refined to high precision by refir9_78_4E1ac.mac",err,"refir9_78_4E1ac.txt")
)$


==> anc/refir9_78_4Sa.mac <==
/* r9_78_4Sa.txt:4 formula 1 */
rule:"9_78_4";
n:9;
N:78;
deg:4;
fpprintprec:32;
fpprec:fpprintprec*deg+10;
pp:matrix(
  [0, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 0],
  [1, 0, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 0],
  [0, 1, 0, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 0],
  [0, 0, 1, 0, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 0],
  [0, 0, 0, 1, 0, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 0],
  [0, 0, 0, 0, 1, 0, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 0],
  [0, 0, 0, 0, 0, 1, 0, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 0],
  [0, 0, 0, 0, 0, 0, 1, 0, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 1],
  [0, 0, 0, 0, 0, 0, 0, 0, 2],
  [3, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 0],
  [2, 0, 0, 0, 0, 0, 0, 0, 1],
  [1, 2, 0, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 0],
  [1, 1, 0, 0, 0, 0, 0, 0, 1],
  [1, 0, 2, 0, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 0],
  [1, 0, 1, 0, 0, 0, 0, 0, 1],
  [1, 0, 0, 2, 0, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 0],
  [1, 0, 0, 1, 0, 0, 0, 0, 1],
  [1, 0, 0, 0, 2, 0, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 0],
  [1, 0, 0, 0, 1, 0, 0, 0, 1],
  [1, 0, 0, 0, 0, 2, 0, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 0],
  [1, 0, 0, 0, 0, 1, 0, 0, 1],
  [1, 0, 0, 0, 0, 0, 2, 0, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 0],
  [1, 0, 0, 0, 0, 0, 1, 0, 1],
  [1, 0, 0, 0, 0, 0, 0, 2, 0],
  [1, 0, 0, 0, 0, 0, 0, 1, 1],
  [1, 0, 0, 0, 0, 0, 0, 0, 2],
  [0, 3, 0, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 0],
  [0, 2, 0, 0, 0, 0, 0, 0, 1],
  [0, 1, 2, 0, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 0],
  [0, 1, 1, 0, 0, 0, 0, 0, 1],
  [0, 1, 0, 2, 0, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 0],
  [0, 1, 0, 1, 0, 0, 0, 0, 1],
  [0, 1, 0, 0, 2, 0, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 0],
  [0, 1, 0, 0, 1, 0, 0, 0, 1],
  [0, 1, 0, 0, 0, 2, 0, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 0],
  [0, 1, 0, 0, 0, 1, 0, 0, 1],
  [0, 1, 0, 0, 0, 0, 2, 0, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 0],
  [0, 1, 0, 0, 0, 0, 1, 0, 1],
  [0, 1, 0, 0, 0, 0, 0, 2, 0],
  [0, 1, 0, 0, 0, 0, 0, 1, 1],
  [0, 1, 0, 0, 0, 0, 0, 0, 2],
  [0, 0, 3, 0, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 0],
  [0, 0, 2, 0, 0, 0, 0, 0, 1],
  [0, 0, 1, 2, 0, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 0],
  [0, 0, 1, 1, 0, 0, 0, 0, 1],
  [0, 0, 1, 0, 2, 0, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 0],
  [0, 0, 1, 0, 1, 0, 0, 0, 1],
  [0, 0, 1, 0, 0, 2, 0, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 0],
  [0, 0, 1, 0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 0, 0, 2, 0, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 0],
  [0, 0, 1, 0, 0, 0, 1, 0, 1],
  [0, 0, 1, 0, 0, 0, 0, 2, 0],
  [0, 0, 1, 0, 0, 0, 0, 1, 1],
  [0, 0, 1, 0, 0, 0, 0, 0, 2],
  [0, 0, 0, 3, 0, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 0],
  [0, 0, 0, 2, 0, 0, 0, 0, 1],
  [0, 0, 0, 1, 2, 0, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 0],
  [0, 0, 0, 1, 1, 0, 0, 0, 1],
  [0, 0, 0, 1, 0, 2, 0, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 0],
  [0, 0, 0, 1, 0, 1, 0, 0, 1],
  [0, 0, 0, 1, 0, 0, 2, 0, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 0],
  [0, 0, 0, 1, 0, 0, 1, 0, 1],
  [0, 0, 0, 1, 0, 0, 0, 2, 0],
  [0, 0, 0, 1, 0, 0, 0, 1, 1],
  [0, 0, 0, 1, 0, 0, 0, 0, 2],
  [0, 0, 0, 0, 3, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 0],
  [0, 0, 0, 0, 2, 0, 0, 0, 1],
  [0, 0, 0, 0, 1, 2, 0, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 0],
  [0, 0, 0, 0, 1, 1, 0, 0, 1],
  [0, 0, 0, 0, 1, 0, 2, 0, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 0],
  [0, 0, 0, 0, 1, 0, 1, 0, 1],
  [0, 0, 0, 0, 1, 0, 0, 2, 0],
  [0, 0, 0, 0, 1, 0, 0, 1, 1],
  [0, 0, 0, 0, 1, 0, 0, 0, 2],
  [0, 0, 0, 0, 0, 3, 0, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 0],
  [0, 0, 0, 0, 0, 2, 0, 0, 1],
  [0, 0, 0, 0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 0],
  [0, 0, 0, 0, 0, 1, 1, 0, 1],
  [0, 0, 0, 0, 0, 1, 0, 2, 0],
  [0, 0, 0, 0, 0, 1, 0, 1, 1],
  [0, 0, 0, 0, 0, 1, 0, 0, 2],
  [0, 0, 0, 0, 0, 0, 3, 0, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 0],
  [0, 0, 0, 0, 0, 0, 2, 0, 1],
  [0, 0, 0, 0, 0, 0, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 1, 1, 1],
  [0, 0, 0, 0, 0, 0, 1, 0, 2],
  [0, 0, 0, 0, 0, 0, 0, 3, 0],
  [0, 0, 0, 0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 0, 0, 0, 1, 2],
  [0, 0, 0, 0, 0, 0, 0, 0, 3],
  [4, 0, 0, 0, 0, 0, 0, 0, 0],
  [3, 1, 0, 0, 0, 0, 0, 0, 0],
  [3, 0, 1, 0, 0, 0, 0, 0, 0],
  [3, 0, 0, 1, 0, 0, 0, 0, 0],
  [3, 0, 0, 0, 1, 0, 0, 0, 0],
  [3, 0, 0, 0, 0, 1, 0, 0, 0],
  [3, 0, 0, 0, 0, 0, 1, 0, 0],
  [3, 0, 0, 0, 0, 0, 0, 1, 0],
  [3, 0, 0, 0, 0, 0, 0, 0, 1],
  [2, 2, 0, 0, 0, 0, 0, 0, 0],
  [2, 1, 1, 0, 0, 0, 0, 0, 0],
  [2, 1, 0, 1, 0, 0, 0, 0, 0],
  [2, 1, 0, 0, 1, 0, 0, 0, 0],
  [2, 1, 0, 0, 0, 1, 0, 0, 0],
  [2, 1, 0, 0, 0, 0, 1, 0, 0],
  [2, 1, 0, 0, 0, 0, 0, 1, 0],
  [2, 1, 0, 0, 0, 0, 0, 0, 1],
  [2, 0, 2, 0, 0, 0, 0, 0, 0],
  [2, 0, 1, 1, 0, 0, 0, 0, 0],
  [2, 0, 1, 0, 1, 0, 0, 0, 0],
  [2, 0, 1, 0, 0, 1, 0, 0, 0],
  [2, 0, 1, 0, 0, 0, 1, 0, 0],
  [2, 0, 1, 0, 0, 0, 0, 1, 0],
  [2, 0, 1, 0, 0, 0, 0, 0, 1],
  [2, 0, 0, 2, 0, 0, 0, 0, 0],
  [2, 0, 0, 1, 1, 0, 0, 0, 0],
  [2, 0, 0, 1, 0, 1, 0, 0, 0],
  [2, 0, 0, 1, 0, 0, 1, 0, 0],
  [2, 0, 0, 1, 0, 0, 0, 1, 0],
  [2, 0, 0, 1, 0, 0, 0, 0, 1],
  [2, 0, 0, 0, 2, 0, 0, 0, 0],
  [2, 0, 0, 0, 1, 1, 0, 0, 0],
  [2, 0, 0, 0, 1, 0, 1, 0, 0],
  [2, 0, 0, 0, 1, 0, 0, 1, 0],
  [2, 0, 0, 0, 1, 0, 0, 0, 1],
  [2, 0, 0, 0, 0, 2, 0, 0, 0],
  [2, 0, 0, 0, 0, 1, 1, 0, 0],
  [2, 0, 0, 0, 0, 1, 0, 1, 0],
  [2, 0, 0, 0, 0, 1, 0, 0, 1],
  [2, 0, 0, 0, 0, 0, 2, 0, 0],
  [2, 0, 0, 0, 0, 0, 1, 1, 0],
  [2, 0, 0, 0, 0, 0, 1, 0, 1],
  [2, 0, 0, 0, 0, 0, 0, 2, 0],
  [2, 0, 0, 0, 0, 0, 0, 1, 1],
  [2, 0, 0, 0, 0, 0, 0, 0, 2],
  [1, 3, 0, 0, 0, 0, 0, 0, 0],
  [1, 2, 1, 0, 0, 0, 0, 0, 0],
  [1, 2, 0, 1, 0, 0, 0, 0, 0],
  [1, 2, 0, 0, 1, 0, 0, 0, 0],
  [1, 2, 0, 0, 0, 1, 0, 0, 0],
  [1, 2, 0, 0, 0, 0, 1, 0, 0],
  [1, 2, 0, 0, 0, 0, 0, 1, 0],
  [1, 2, 0, 0, 0, 0, 0, 0, 1],
  [1, 1, 2, 0, 0, 0, 0, 0, 0],
  [1, 1, 1, 1, 0, 0, 0, 0, 0],
  [1, 1, 1, 0, 1, 0, 0, 0, 0],
  [1, 1, 1, 0, 0, 1, 0, 0, 0],
  [1, 1, 1, 0, 0, 0, 1, 0, 0],
  [1, 1, 1, 0, 0, 0, 0, 1, 0],
  [1, 1, 1, 0, 0, 0, 0, 0, 1],
  [1, 1, 0, 2, 0, 0, 0, 0, 0],
  [1, 1, 0, 1, 1, 0, 0, 0, 0],
  [1, 1, 0, 1, 0, 1, 0, 0, 0],
  [1, 1, 0, 1, 0, 0, 1, 0, 0],
  [1, 1, 0, 1, 0, 0, 0, 1, 0],
  [1, 1, 0, 1, 0, 0, 0, 0, 1],
  [1, 1, 0, 0, 2, 0, 0, 0, 0],
  [1, 1, 0, 0, 1, 1, 0, 0, 0],
  [1, 1, 0, 0, 1, 0, 1, 0, 0],
  [1, 1, 0, 0, 1, 0, 0, 1, 0],
  [1, 1, 0, 0, 1, 0, 0, 0, 1],
  [1, 1, 0, 0, 0, 2, 0, 0, 0],
  [1, 1, 0, 0, 0, 1, 1, 0, 0],
  [1, 1, 0, 0, 0, 1, 0, 1, 0],
  [1, 1, 0, 0, 0, 1, 0, 0, 1],
  [1, 1, 0, 0, 0, 0, 2, 0, 0],
  [1, 1, 0, 0, 0, 0, 1, 1, 0],
  [1, 1, 0, 0, 0, 0, 1, 0, 1],
  [1, 1, 0, 0, 0, 0, 0, 2, 0],
  [1, 1, 0, 0, 0, 0, 0, 1, 1],
  [1, 1, 0, 0, 0, 0, 0, 0, 2],
  [1, 0, 3, 0, 0, 0, 0, 0, 0],
  [1, 0, 2, 1, 0, 0, 0, 0, 0],
  [1, 0, 2, 0, 1, 0, 0, 0, 0],
  [1, 0, 2, 0, 0, 1, 0, 0, 0],
  [1, 0, 2, 0, 0, 0, 1, 0, 0],
  [1, 0, 2, 0, 0, 0, 0, 1, 0],
  [1, 0, 2, 0, 0, 0, 0, 0, 1],
  [1, 0, 1, 2, 0, 0, 0, 0, 0],
  [1, 0, 1, 1, 1, 0, 0, 0, 0],
  [1, 0, 1, 1, 0, 1, 0, 0, 0],
  [1, 0, 1, 1, 0, 0, 1, 0, 0],
  [1, 0, 1, 1, 0, 0, 0, 1, 0],
  [1, 0, 1, 1, 0, 0, 0, 0, 1],
  [1, 0, 1, 0, 2, 0, 0, 0, 0],
  [1, 0, 1, 0, 1, 1, 0, 0, 0],
  [1, 0, 1, 0, 1, 0, 1, 0, 0],
  [1, 0, 1, 0, 1, 0, 0, 1, 0],
  [1, 0, 1, 0, 1, 0, 0, 0, 1],
  [1, 0, 1, 0, 0, 2, 0, 0, 0],
  [1, 0, 1, 0, 0, 1, 1, 0, 0],
  [1, 0, 1, 0, 0, 1, 0, 1, 0],
  [1, 0, 1, 0, 0, 1, 0, 0, 1],
  [1, 0, 1, 0, 0, 0, 2, 0, 0],
  [1, 0, 1, 0, 0, 0, 1, 1, 0],
  [1, 0, 1, 0, 0, 0, 1, 0, 1],
  [1, 0, 1, 0, 0, 0, 0, 2, 0],
  [1, 0, 1, 0, 0, 0, 0, 1, 1],
  [1, 0, 1, 0, 0, 0, 0, 0, 2],
  [1, 0, 0, 3, 0, 0, 0, 0, 0],
  [1, 0, 0, 2, 1, 0, 0, 0, 0],
  [1, 0, 0, 2, 0, 1, 0, 0, 0],
  [1, 0, 0, 2, 0, 0, 1, 0, 0],
  [1, 0, 0, 2, 0, 0, 0, 1, 0],
  [1, 0, 0, 2, 0, 0, 0, 0, 1],
  [1, 0, 0, 1, 2, 0, 0, 0, 0],
  [1, 0, 0, 1, 1, 1, 0, 0, 0],
  [1, 0, 0, 1, 1, 0, 1, 0, 0],
  [1, 0, 0, 1, 1, 0, 0, 1, 0],
  [1, 0, 0, 1, 1, 0, 0, 0, 1],
  [1, 0, 0, 1, 0, 2, 0, 0, 0],
  [1, 0, 0, 1, 0, 1, 1, 0, 0],
  [1, 0, 0, 1, 0, 1, 0, 1, 0],
  [1, 0, 0, 1, 0, 1, 0, 0, 1],
  [1, 0, 0, 1, 0, 0, 2, 0, 0],
  [1, 0, 0, 1, 0, 0, 1, 1, 0],
  [1, 0, 0, 1, 0, 0, 1, 0, 1],
  [1, 0, 0, 1, 0, 0, 0, 2, 0],
  [1, 0, 0, 1, 0, 0, 0, 1, 1],
  [1, 0, 0, 1, 0, 0, 0, 0, 2],
  [1, 0, 0, 0, 3, 0, 0, 0, 0],
  [1, 0, 0, 0, 2, 1, 0, 0, 0],
  [1, 0, 0, 0, 2, 0, 1, 0, 0],
  [1, 0, 0, 0, 2, 0, 0, 1, 0],
  [1, 0, 0, 0, 2, 0, 0, 0, 1],
  [1, 0, 0, 0, 1, 2, 0, 0, 0],
  [1, 0, 0, 0, 1, 1, 1, 0, 0],
  [1, 0, 0, 0, 1, 1, 0, 1, 0],
  [1, 0, 0, 0, 1, 1, 0, 0, 1],
  [1, 0, 0, 0, 1, 0, 2, 0, 0],
  [1, 0, 0, 0, 1, 0, 1, 1, 0],
  [1, 0, 0, 0, 1, 0, 1, 0, 1],
  [1, 0, 0, 0, 1, 0, 0, 2, 0],
  [1, 0, 0, 0, 1, 0, 0, 1, 1],
  [1, 0, 0, 0, 1, 0, 0, 0, 2],
  [1, 0, 0, 0, 0, 3, 0, 0, 0],
  [1, 0, 0, 0, 0, 2, 1, 0, 0],
  [1, 0, 0, 0, 0, 2, 0, 1, 0],
  [1, 0, 0, 0, 0, 2, 0, 0, 1],
  [1, 0, 0, 0, 0, 1, 2, 0, 0],
  [1, 0, 0, 0, 0, 1, 1, 1, 0],
  [1, 0, 0, 0, 0, 1, 1, 0, 1],
  [1, 0, 0, 0, 0, 1, 0, 2, 0],
  [1, 0, 0, 0, 0, 1, 0, 1, 1],
  [1, 0, 0, 0, 0, 1, 0, 0, 2],
  [1, 0, 0, 0, 0, 0, 3, 0, 0],
  [1, 0, 0, 0, 0, 0, 2, 1, 0],
  [1, 0, 0, 0, 0, 0, 2, 0, 1],
  [1, 0, 0, 0, 0, 0, 1, 2, 0],
  [1, 0, 0, 0, 0, 0, 1, 1, 1],
  [1, 0, 0, 0, 0, 0, 1, 0, 2],
  [1, 0, 0, 0, 0, 0, 0, 3, 0],
  [1, 0, 0, 0, 0, 0, 0, 2, 1],
  [1, 0, 0, 0, 0, 0, 0, 1, 2],
  [1, 0, 0, 0, 0, 0, 0, 0, 3],
  [0, 4, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 1, 0, 0, 0, 0, 0, 0],
  [0, 3, 0, 1, 0, 0, 0, 0, 0],
  [0, 3, 0, 0, 1, 0, 0, 0, 0],
  [0, 3, 0, 0, 0, 1, 0, 0, 0],
  [0, 3, 0, 0, 0, 0, 1, 0, 0],
  [0, 3, 0, 0, 0, 0, 0, 1, 0],
  [0, 3, 0, 0, 0, 0, 0, 0, 1],
  [0, 2, 2, 0, 0, 0, 0, 0, 0],
  [0, 2, 1, 1, 0, 0, 0, 0, 0],
  [0, 2, 1, 0, 1, 0, 0, 0, 0],
  [0, 2, 1, 0, 0, 1, 0, 0, 0],
  [0, 2, 1, 0, 0, 0, 1, 0, 0],
  [0, 2, 1, 0, 0, 0, 0, 1, 0],
  [0, 2, 1, 0, 0, 0, 0, 0, 1],
  [0, 2, 0, 2, 0, 0, 0, 0, 0],
  [0, 2, 0, 1, 1, 0, 0, 0, 0],
  [0, 2, 0, 1, 0, 1, 0, 0, 0],
  [0, 2, 0, 1, 0, 0, 1, 0, 0],
  [0, 2, 0, 1, 0, 0, 0, 1, 0],
  [0, 2, 0, 1, 0, 0, 0, 0, 1],
  [0, 2, 0, 0, 2, 0, 0, 0, 0],
  [0, 2, 0, 0, 1, 1, 0, 0, 0],
  [0, 2, 0, 0, 1, 0, 1, 0, 0],
  [0, 2, 0, 0, 1, 0, 0, 1, 0],
  [0, 2, 0, 0, 1, 0, 0, 0, 1],
  [0, 2, 0, 0, 0, 2, 0, 0, 0],
  [0, 2, 0, 0, 0, 1, 1, 0, 0],
  [0, 2, 0, 0, 0, 1, 0, 1, 0],
  [0, 2, 0, 0, 0, 1, 0, 0, 1],
  [0, 2, 0, 0, 0, 0, 2, 0, 0],
  [0, 2, 0, 0, 0, 0, 1, 1, 0],
  [0, 2, 0, 0, 0, 0, 1, 0, 1],
  [0, 2, 0, 0, 0, 0, 0, 2, 0],
  [0, 2, 0, 0, 0, 0, 0, 1, 1],
  [0, 2, 0, 0, 0, 0, 0, 0, 2],
  [0, 1, 3, 0, 0, 0, 0, 0, 0],
  [0, 1, 2, 1, 0, 0, 0, 0, 0],
  [0, 1, 2, 0, 1, 0, 0, 0, 0],
  [0, 1, 2, 0, 0, 1, 0, 0, 0],
  [0, 1, 2, 0, 0, 0, 1, 0, 0],
  [0, 1, 2, 0, 0, 0, 0, 1, 0],
  [0, 1, 2, 0, 0, 0, 0, 0, 1],
  [0, 1, 1, 2, 0, 0, 0, 0, 0],
  [0, 1, 1, 1, 1, 0, 0, 0, 0],
  [0, 1, 1, 1, 0, 1, 0, 0, 0],
  [0, 1, 1, 1, 0, 0, 1, 0, 0],
  [0, 1, 1, 1, 0, 0, 0, 1, 0],
  [0, 1, 1, 1, 0, 0, 0, 0, 1],
  [0, 1, 1, 0, 2, 0, 0, 0, 0],
  [0, 1, 1, 0, 1, 1, 0, 0, 0],
  [0, 1, 1, 0, 1, 0, 1, 0, 0],
  [0, 1, 1, 0, 1, 0, 0, 1, 0],
  [0, 1, 1, 0, 1, 0, 0, 0, 1],
  [0, 1, 1, 0, 0, 2, 0, 0, 0],
  [0, 1, 1, 0, 0, 1, 1, 0, 0],
  [0, 1, 1, 0, 0, 1, 0, 1, 0],
  [0, 1, 1, 0, 0, 1, 0, 0, 1],
  [0, 1, 1, 0, 0, 0, 2, 0, 0],
  [0, 1, 1, 0, 0, 0, 1, 1, 0],
  [0, 1, 1, 0, 0, 0, 1, 0, 1],
  [0, 1, 1, 0, 0, 0, 0, 2, 0],
  [0, 1, 1, 0, 0, 0, 0, 1, 1],
  [0, 1, 1, 0, 0, 0, 0, 0, 2],
  [0, 1, 0, 3, 0, 0, 0, 0, 0],
  [0, 1, 0, 2, 1, 0, 0, 0, 0],
  [0, 1, 0, 2, 0, 1, 0, 0, 0],
  [0, 1, 0, 2, 0, 0, 1, 0, 0],
  [0, 1, 0, 2, 0, 0, 0, 1, 0],
  [0, 1, 0, 2, 0, 0, 0, 0, 1],
  [0, 1, 0, 1, 2, 0, 0, 0, 0],
  [0, 1, 0, 1, 1, 1, 0, 0, 0],
  [0, 1, 0, 1, 1, 0, 1, 0, 0],
  [0, 1, 0, 1, 1, 0, 0, 1, 0],
  [0, 1, 0, 1, 1, 0, 0, 0, 1],
  [0, 1, 0, 1, 0, 2, 0, 0, 0],
  [0, 1, 0, 1, 0, 1, 1, 0, 0],
  [0, 1, 0, 1, 0, 1, 0, 1, 0],
  [0, 1, 0, 1, 0, 1, 0, 0, 1],
  [0, 1, 0, 1, 0, 0, 2, 0, 0],
  [0, 1, 0, 1, 0, 0, 1, 1, 0],
  [0, 1, 0, 1, 0, 0, 1, 0, 1],
  [0, 1, 0, 1, 0, 0, 0, 2, 0],
  [0, 1, 0, 1, 0, 0, 0, 1, 1],
  [0, 1, 0, 1, 0, 0, 0, 0, 2],
  [0, 1, 0, 0, 3, 0, 0, 0, 0],
  [0, 1, 0, 0, 2, 1, 0, 0, 0],
  [0, 1, 0, 0, 2, 0, 1, 0, 0],
  [0, 1, 0, 0, 2, 0, 0, 1, 0],
  [0, 1, 0, 0, 2, 0, 0, 0, 1],
  [0, 1, 0, 0, 1, 2, 0, 0, 0],
  [0, 1, 0, 0, 1, 1, 1, 0, 0],
  [0, 1, 0, 0, 1, 1, 0, 1, 0],
  [0, 1, 0, 0, 1, 1, 0, 0, 1],
  [0, 1, 0, 0, 1, 0, 2, 0, 0],
  [0, 1, 0, 0, 1, 0, 1, 1, 0],
  [0, 1, 0, 0, 1, 0, 1, 0, 1],
  [0, 1, 0, 0, 1, 0, 0, 2, 0],
  [0, 1, 0, 0, 1, 0, 0, 1, 1],
  [0, 1, 0, 0, 1, 0, 0, 0, 2],
  [0, 1, 0, 0, 0, 3, 0, 0, 0],
  [0, 1, 0, 0, 0, 2, 1, 0, 0],
  [0, 1, 0, 0, 0, 2, 0, 1, 0],
  [0, 1, 0, 0, 0, 2, 0, 0, 1],
  [0, 1, 0, 0, 0, 1, 2, 0, 0],
  [0, 1, 0, 0, 0, 1, 1, 1, 0],
  [0, 1, 0, 0, 0, 1, 1, 0, 1],
  [0, 1, 0, 0, 0, 1, 0, 2, 0],
  [0, 1, 0, 0, 0, 1, 0, 1, 1],
  [0, 1, 0, 0, 0, 1, 0, 0, 2],
  [0, 1, 0, 0, 0, 0, 3, 0, 0],
  [0, 1, 0, 0, 0, 0, 2, 1, 0],
  [0, 1, 0, 0, 0, 0, 2, 0, 1],
  [0, 1, 0, 0, 0, 0, 1, 2, 0],
  [0, 1, 0, 0, 0, 0, 1, 1, 1],
  [0, 1, 0, 0, 0, 0, 1, 0, 2],
  [0, 1, 0, 0, 0, 0, 0, 3, 0],
  [0, 1, 0, 0, 0, 0, 0, 2, 1],
  [0, 1, 0, 0, 0, 0, 0, 1, 2],
  [0, 1, 0, 0, 0, 0, 0, 0, 3],
  [0, 0, 4, 0, 0, 0, 0, 0, 0],
  [0, 0, 3, 1, 0, 0, 0, 0, 0],
  [0, 0, 3, 0, 1, 0, 0, 0, 0],
  [0, 0, 3, 0, 0, 1, 0, 0, 0],
  [0, 0, 3, 0, 0, 0, 1, 0, 0],
  [0, 0, 3, 0, 0, 0, 0, 1, 0],
  [0, 0, 3, 0, 0, 0, 0, 0, 1],
  [0, 0, 2, 2, 0, 0, 0, 0, 0],
  [0, 0, 2, 1, 1, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 1, 0, 0, 0],
  [0, 0, 2, 1, 0, 0, 1, 0, 0],
  [0, 0, 2, 1, 0, 0, 0, 1, 0],
  [0, 0, 2, 1, 0, 0, 0, 0, 1],
  [0, 0, 2, 0, 2, 0, 0, 0, 0],
  [0, 0, 2, 0, 1, 1, 0, 0, 0],
  [0, 0, 2, 0, 1, 0, 1, 0, 0],
  [0, 0, 2, 0, 1, 0, 0, 1, 0],
  [0, 0, 2, 0, 1, 0, 0, 0, 1],
  [0, 0, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 0, 0, 1, 1, 0, 0],
  [0, 0, 2, 0, 0, 1, 0, 1, 0],
  [0, 0, 2, 0, 0, 1, 0, 0, 1],
  [0, 0, 2, 0, 0, 0, 2, 0, 0],
  [0, 0, 2, 0, 0, 0, 1, 1, 0],
  [0, 0, 2, 0, 0, 0, 1, 0, 1],
  [0, 0, 2, 0, 0, 0, 0, 2, 0],
  [0, 0, 2, 0, 0, 0, 0, 1, 1],
  [0, 0, 2, 0, 0, 0, 0, 0, 2],
  [0, 0, 1, 3, 0, 0, 0, 0, 0],
  [0, 0, 1, 2, 1, 0, 0, 0, 0],
  [0, 0, 1, 2, 0, 1, 0, 0, 0],
  [0, 0, 1, 2, 0, 0, 1, 0, 0],
  [0, 0, 1, 2, 0, 0, 0, 1, 0],
  [0, 0, 1, 2, 0, 0, 0, 0, 1],
  [0, 0, 1, 1, 2, 0, 0, 0, 0],
  [0, 0, 1, 1, 1, 1, 0, 0, 0],
  [0, 0, 1, 1, 1, 0, 1, 0, 0],
  [0, 0, 1, 1, 1, 0, 0, 1, 0],
  [0, 0, 1, 1, 1, 0, 0, 0, 1],
  [0, 0, 1, 1, 0, 2, 0, 0, 0],
  [0, 0, 1, 1, 0, 1, 1, 0, 0],
  [0, 0, 1, 1, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 1, 0, 0, 1],
  [0, 0, 1, 1, 0, 0, 2, 0, 0],
  [0, 0, 1, 1, 0, 0, 1, 1, 0],
  [0, 0, 1, 1, 0, 0, 1, 0, 1],
  [0, 0, 1, 1, 0, 0, 0, 2, 0],
  [0, 0, 1, 1, 0, 0, 0, 1, 1],
  [0, 0, 1, 1, 0, 0, 0, 0, 2],
  [0, 0, 1, 0, 3, 0, 0, 0, 0],
  [0, 0, 1, 0, 2, 1, 0, 0, 0],
  [0, 0, 1, 0, 2, 0, 1, 0, 0],
  [0, 0, 1, 0, 2, 0, 0, 1, 0],
  [0, 0, 1, 0, 2, 0, 0, 0, 1],
  [0, 0, 1, 0, 1, 2, 0, 0, 0],
  [0, 0, 1, 0, 1, 1, 1, 0, 0],
  [0, 0, 1, 0, 1, 1, 0, 1, 0],
  [0, 0, 1, 0, 1, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0, 2, 0, 0],
  [0, 0, 1, 0, 1, 0, 1, 1, 0],
  [0, 0, 1, 0, 1, 0, 1, 0, 1],
  [0, 0, 1, 0, 1, 0, 0, 2, 0],
  [0, 0, 1, 0, 1, 0, 0, 1, 1],
  [0, 0, 1, 0, 1, 0, 0, 0, 2],
  [0, 0, 1, 0, 0, 3, 0, 0, 0],
  [0, 0, 1, 0, 0, 2, 1, 0, 0],
  [0, 0, 1, 0, 0, 2, 0, 1, 0],
  [0, 0, 1, 0, 0, 2, 0, 0, 1],
  [0, 0, 1, 0, 0, 1, 2, 0, 0],
  [0, 0, 1, 0, 0, 1, 1, 1, 0],
  [0, 0, 1, 0, 0, 1, 1, 0, 1],
  [0, 0, 1, 0, 0, 1, 0, 2, 0],
  [0, 0, 1, 0, 0, 1, 0, 1, 1],
  [0, 0, 1, 0, 0, 1, 0, 0, 2],
  [0, 0, 1, 0, 0, 0, 3, 0, 0],
  [0, 0, 1, 0, 0, 0, 2, 1, 0],
  [0, 0, 1, 0, 0, 0, 2, 0, 1],
  [0, 0, 1, 0, 0, 0, 1, 2, 0],
  [0, 0, 1, 0, 0, 0, 1, 1, 1],
  [0, 0, 1, 0, 0, 0, 1, 0, 2],
  [0, 0, 1, 0, 0, 0, 0, 3, 0],
  [0, 0, 1, 0, 0, 0, 0, 2, 1],
  [0, 0, 1, 0, 0, 0, 0, 1, 2],
  [0, 0, 1, 0, 0, 0, 0, 0, 3],
  [0, 0, 0, 4, 0, 0, 0, 0, 0],
  [0, 0, 0, 3, 1, 0, 0, 0, 0],
  [0, 0, 0, 3, 0, 1, 0, 0, 0],
  [0, 0, 0, 3, 0, 0, 1, 0, 0],
  [0, 0, 0, 3, 0, 0, 0, 1, 0],
  [0, 0, 0, 3, 0, 0, 0, 0, 1],
  [0, 0, 0, 2, 2, 0, 0, 0, 0],
  [0, 0, 0, 2, 1, 1, 0, 0, 0],
  [0, 0, 0, 2, 1, 0, 1, 0, 0],
  [0, 0, 0, 2, 1, 0, 0, 1, 0],
  [0, 0, 0, 2, 1, 0, 0, 0, 1],
  [0, 0, 0, 2, 0, 2, 0, 0, 0],
  [0, 0, 0, 2, 0, 1, 1, 0, 0],
  [0, 0, 0, 2, 0, 1, 0, 1, 0],
  [0, 0, 0, 2, 0, 1, 0, 0, 1],
  [0, 0, 0, 2, 0, 0, 2, 0, 0],
  [0, 0, 0, 2, 0, 0, 1, 1, 0],
  [0, 0, 0, 2, 0, 0, 1, 0, 1],
  [0, 0, 0, 2, 0, 0, 0, 2, 0],
  [0, 0, 0, 2, 0, 0, 0, 1, 1],
  [0, 0, 0, 2, 0, 0, 0, 0, 2],
  [0, 0, 0, 1, 3, 0, 0, 0, 0],
  [0, 0, 0, 1, 2, 1, 0, 0, 0],
  [0, 0, 0, 1, 2, 0, 1, 0, 0],
  [0, 0, 0, 1, 2, 0, 0, 1, 0],
  [0, 0, 0, 1, 2, 0, 0, 0, 1],
  [0, 0, 0, 1, 1, 2, 0, 0, 0],
  [0, 0, 0, 1, 1, 1, 1, 0, 0],
  [0, 0, 0, 1, 1, 1, 0, 1, 0],
  [0, 0, 0, 1, 1, 1, 0, 0, 1],
  [0, 0, 0, 1, 1, 0, 2, 0, 0],
  [0, 0, 0, 1, 1, 0, 1, 1, 0],
  [0, 0, 0, 1, 1, 0, 1, 0, 1],
  [0, 0, 0, 1, 1, 0, 0, 2, 0],
  [0, 0, 0, 1, 1, 0, 0, 1, 1],
  [0, 0, 0, 1, 1, 0, 0, 0, 2],
  [0, 0, 0, 1, 0, 3, 0, 0, 0],
  [0, 0, 0, 1, 0, 2, 1, 0, 0],
  [0, 0, 0, 1, 0, 2, 0, 1, 0],
  [0, 0, 0, 1, 0, 2, 0, 0, 1],
  [0, 0, 0, 1, 0, 1, 2, 0, 0],
  [0, 0, 0, 1, 0, 1, 1, 1, 0],
  [0, 0, 0, 1, 0, 1, 1, 0, 1],
  [0, 0, 0, 1, 0, 1, 0, 2, 0],
  [0, 0, 0, 1, 0, 1, 0, 1, 1],
  [0, 0, 0, 1, 0, 1, 0, 0, 2],
  [0, 0, 0, 1, 0, 0, 3, 0, 0],
  [0, 0, 0, 1, 0, 0, 2, 1, 0],
  [0, 0, 0, 1, 0, 0, 2, 0, 1],
  [0, 0, 0, 1, 0, 0, 1, 2, 0],
  [0, 0, 0, 1, 0, 0, 1, 1, 1],
  [0, 0, 0, 1, 0, 0, 1, 0, 2],
  [0, 0, 0, 1, 0, 0, 0, 3, 0],
  [0, 0, 0, 1, 0, 0, 0, 2, 1],
  [0, 0, 0, 1, 0, 0, 0, 1, 2],
  [0, 0, 0, 1, 0, 0, 0, 0, 3],
  [0, 0, 0, 0, 4, 0, 0, 0, 0],
  [0, 0, 0, 0, 3, 1, 0, 0, 0],
  [0, 0, 0, 0, 3, 0, 1, 0, 0],
  [0, 0, 0, 0, 3, 0, 0, 1, 0],
  [0, 0, 0, 0, 3, 0, 0, 0, 1],
  [0, 0, 0, 0, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 1, 1, 0, 0],
  [0, 0, 0, 0, 2, 1, 0, 1, 0],
  [0, 0, 0, 0, 2, 1, 0, 0, 1],
  [0, 0, 0, 0, 2, 0, 2, 0, 0],
  [0, 0, 0, 0, 2, 0, 1, 1, 0],
  [0, 0, 0, 0, 2, 0, 1, 0, 1],
  [0, 0, 0, 0, 2, 0, 0, 2, 0],
  [0, 0, 0, 0, 2, 0, 0, 1, 1],
  [0, 0, 0, 0, 2, 0, 0, 0, 2],
  [0, 0, 0, 0, 1, 3, 0, 0, 0],
  [0, 0, 0, 0, 1, 2, 1, 0, 0],
  [0, 0, 0, 0, 1, 2, 0, 1, 0],
  [0, 0, 0, 0, 1, 2, 0, 0, 1],
  [0, 0, 0, 0, 1, 1, 2, 0, 0],
  [0, 0, 0, 0, 1, 1, 1, 1, 0],
  [0, 0, 0, 0, 1, 1, 1, 0, 1],
  [0, 0, 0, 0, 1, 1, 0, 2, 0],
  [0, 0, 0, 0, 1, 1, 0, 1, 1],
  [0, 0, 0, 0, 1, 1, 0, 0, 2],
  [0, 0, 0, 0, 1, 0, 3, 0, 0],
  [0, 0, 0, 0, 1, 0, 2, 1, 0],
  [0, 0, 0, 0, 1, 0, 2, 0, 1],
  [0, 0, 0, 0, 1, 0, 1, 2, 0],
  [0, 0, 0, 0, 1, 0, 1, 1, 1],
  [0, 0, 0, 0, 1, 0, 1, 0, 2],
  [0, 0, 0, 0, 1, 0, 0, 3, 0],
  [0, 0, 0, 0, 1, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 0, 0, 1, 2],
  [0, 0, 0, 0, 1, 0, 0, 0, 3],
  [0, 0, 0, 0, 0, 4, 0, 0, 0],
  [0, 0, 0, 0, 0, 3, 1, 0, 0],
  [0, 0, 0, 0, 0, 3, 0, 1, 0],
  [0, 0, 0, 0, 0, 3, 0, 0, 1],
  [0, 0, 0, 0, 0, 2, 2, 0, 0],
  [0, 0, 0, 0, 0, 2, 1, 1, 0],
  [0, 0, 0, 0, 0, 2, 1, 0, 1],
  [0, 0, 0, 0, 0, 2, 0, 2, 0],
  [0, 0, 0, 0, 0, 2, 0, 1, 1],
  [0, 0, 0, 0, 0, 2, 0, 0, 2],
  [0, 0, 0, 0, 0, 1, 3, 0, 0],
  [0, 0, 0, 0, 0, 1, 2, 1, 0],
  [0, 0, 0, 0, 0, 1, 2, 0, 1],
  [0, 0, 0, 0, 0, 1, 1, 2, 0],
  [0, 0, 0, 0, 0, 1, 1, 1, 1],
  [0, 0, 0, 0, 0, 1, 1, 0, 2],
  [0, 0, 0, 0, 0, 1, 0, 3, 0],
  [0, 0, 0, 0, 0, 1, 0, 2, 1],
  [0, 0, 0, 0, 0, 1, 0, 1, 2],
  [0, 0, 0, 0, 0, 1, 0, 0, 3],
  [0, 0, 0, 0, 0, 0, 4, 0, 0],
  [0, 0, 0, 0, 0, 0, 3, 1, 0],
  [0, 0, 0, 0, 0, 0, 3, 0, 1],
  [0, 0, 0, 0, 0, 0, 2, 2, 0],
  [0, 0, 0, 0, 0, 0, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 0, 2],
  [0, 0, 0, 0, 0, 0, 1, 3, 0],
  [0, 0, 0, 0, 0, 0, 1, 2, 1],
  [0, 0, 0, 0, 0, 0, 1, 1, 2],
  [0, 0, 0, 0, 0, 0, 1, 0, 3],
  [0, 0, 0, 0, 0, 0, 0, 4, 0],
  [0, 0, 0, 0, 0, 0, 0, 3, 1],
  [0, 0, 0, 0, 0, 0, 0, 2, 2],
  [0, 0, 0, 0, 0, 0, 0, 1, 3],
  [0, 0, 0, 0, 0, 0, 0, 0, 4],
  [5, 0, 0, 0, 0, 0, 0, 0, 0]
);
for problem in [4] do block(
x0:matrix(
  [-0.570030830003267, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.138442899360591],
  [ 0.091632202530124, 0.616170782914509, 0.000000000000000, 0.000000000000000, 0.000000000000000,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.188291358740346],
  [-0.077096379140633,-0.292147141869032, 0.571815171363942,-0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.152458790787459],
  [ 0.157241852744584,-0.081229395848983, 0.142008013955358, 0.614928990999937,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.146681650488142],
  [-0.024226573407914,-0.016106547462931,-0.027658773234091, 0.301595145613205,-0.592483408350826, 0.000000000000000,-0.000000000000000,-0.000000000000000,-0.000000000000000, 0.119775854277271],
  [-0.110518759113916,-0.303450604744898,-0.163119088278658, 0.129999683858975, 0.446702433882470, 0.348921573362117, 0.000000000000000, 0.000000000000000, 0.000000000000000, 0.129832505125872],
  [-0.210746134636192,-0.018054917977817,-0.242974876720957,-0.299064291229903, 0.058435646600595,-0.397063341388840,-0.340216422892959,-0.000000000000000,-0.000000000000000, 0.112848718123171],
  [ 0.225630148048220,-0.016230134556984, 0.090098085748907,-0.499640496584714,-0.393890544477426,-0.035915955298306,-0.132704226131862,-0.083287638141868,-0.000000000000000, 0.114258069464940],
  [-0.158552534031766, 0.175709584454848,-0.143973127929037,-0.262480303861745,-0.316051103434716, 0.278216579845086, 0.393434651644872, 0.150956103658442, 0.034695669425146, 0.111627711264382],
  [-0.182197090035377, 0.066256912366307, 0.244249966004435, 0.013680823328680, 0.478885442066310,-0.254399131542665,-0.317014283105377, 0.136209246075246,-0.016837181257700, 0.096944803605224],
  [-0.014462388483000, 0.008356077015209, 0.173955980304663,-0.339000920364628, 0.206953614697451, 0.457723436633010, 0.234898212251854,-0.164357126565188, 0.211058791994520, 0.101539790712707],
  [-0.132888835262597, 0.166943121701680,-0.491332479496740, 0.423753299082901, 0.134664258726485,-0.075525031730694,-0.187780168395321, 0.129576265138223, 0.033809695383727, 0.089983262080860],
  [-0.192439169613748,-0.365503101139923,-0.573411843547661, 0.153439884969832,-0.208769428636678,-0.070522611808419, 0.078653317067248, 0.062141899737757,-0.023318113346773, 0.094748100715112],
  [-0.227843260946316,-0.133653161584151,-0.012615160456584,-0.240761758637142,-0.390431741763670,-0.372198431432938, 0.377895354208769,-0.157416286819335, 0.041179175577070, 0.052447167873403],
  [ 0.111154484769256, 0.253522378297321,-0.359258936279476, 0.327692480384704,-0.009288194885028, 0.427524570381855, 0.250028033862560,-0.102902950467404, 0.154056138132166, 0.100647483873243],
  [-0.274932072417691,-0.415096846021855, 0.088262298849990, 0.264972269282610,-0.206641214325274, 0.406241287251800, 0.291336339680620,-0.102283680609094, 0.119736362807996, 0.074670505687402],
  [ 0.054124646255736,-0.199169442657326, 0.357367980653985,-0.390554084478952, 0.385201793484019, 0.046207124954465,-0.315754349683774,-0.242834679130768,-0.156955626274228, 0.057407039734966],
  [-0.098943118724757,-0.398051641681402, 0.156819768475318, 0.087818248764160,-0.377123217707914,-0.495634214716978,-0.260949677952072, 0.061269756587359, 0.059040489397770, 0.063595091143330],
  [ 0.349293465066657, 0.235402549293767, 0.454316926579238,-0.018142091348517,-0.110680083770089,-0.307283367298432,-0.401798937878468,-0.155806255053677,-0.042567709426615, 0.071057511281581],
  [ 0.223280292227047, 0.253070488677370, 0.481861227719324, 0.107366182044384,-0.375571423644576, 0.208064642002103, 0.315614154430580,-0.124152288442069, 0.159950446325025, 0.070589569683849],
  [-0.251976659542305, 0.320706568844919, 0.355541525240965, 0.404260831843485,-0.096041443426616,-0.356875869157497,-0.170327185610422, 0.140055085981386, 0.215747879336036, 0.051644249151885],
  [ 0.214227344518363, 0.148644592537794,-0.170156241053927, 0.092611770011560, 0.507463640994086,-0.073891408886876,-0.256041090746604,-0.125537262234761,-0.495807576273696, 0.055974152580364],
  [-0.355534911635015, 0.266222082308351,-0.433052808989459,-0.241943485301636, 0.473917260416565, 0.081404304990676, 0.142707464301134, 0.034224803456594,-0.042947655852099, 0.072426973218680],
  [-0.213652696032396, 0.314432571278946, 0.483951975191413, 0.019693598939457, 0.350272442394220, 0.220104485519037, 0.328994990314229, 0.121828282662853,-0.167364734882201, 0.055852673546673],
  [ 0.234390153352399,-0.579566040757972, 0.089597070850456, 0.248340945938812, 0.025584421282061, 0.016713213225755,-0.406177085873355,-0.192730006827819,-0.202661351444387, 0.048502400167505],
  [-0.365170609497761,-0.405267302520834, 0.023414115581552,-0.451002255361099, 0.076089676868366, 0.000014468320999, 0.207393338954364, 0.184141791254735,-0.350032108168470, 0.071091924880722],
  [-0.138384255395451, 0.391613609867507,-0.423239004310408,-0.162986992640741,-0.373433565152005,-0.318842831674993,-0.027652715898363, 0.183514491282351, 0.353189619316918, 0.047939931670168],
  [ 0.288548375361469, 0.317704726132400, 0.180937503451521, 0.334365849034297, 0.651804132685606, 0.098265281872812, 0.030699094121237, 0.009348404628815, 0.184634884035991, 0.041696485264589],
  [ 0.584576798725274,-0.010908281581210, 0.323975315470268, 0.174413458805440, 0.156266111731660, 0.336361618106283,-0.077401030566048,-0.444996819210970,-0.009018376973117, 0.042500833433737],
  [ 0.490367929567099, 0.209892610172422,-0.434342135592850,-0.383900813350514, 0.210196319140325, 0.027552953984034,-0.325664754483267,-0.226103507149876, 0.245744229560789, 0.041915187191310],
  [ 0.236814830334006, 0.195769104698576,-0.267558897184272, 0.395098200112603,-0.067902167753551,-0.240519646406828,-0.708166065555139, 0.008857361523137,-0.081234403803886, 0.032967216174528],
  [ 0.443006902069196, 0.210799406851734, 0.031621238483718,-0.503233493621012, 0.100062105738679, 0.366803796600321, 0.035353478445077,-0.187576653243427,-0.512072620336494, 0.036704644533417],
  [-0.402600147978822,-0.550678788386145,-0.028899730488391, 0.413868792000130, 0.315685241373473,-0.341262465111635,-0.167081697205515, 0.126296072764464,-0.247265106224614, 0.033743500822592],
  [-0.186610898138620, 0.287826053986873, 0.025194601057138,-0.062951931838749,-0.194447127037289,-0.588224273274081,-0.089153135323098, 0.443243114688353,-0.498228638760767, 0.032887561492593],
  [ 0.567896127367678, 0.284671504865688,-0.228744318061779, 0.212384980682007,-0.619963708194916,-0.223460798872370, 0.003302439639114, 0.155813922675046, 0.094164333474911, 0.025014153596249],
  [-0.361869959716015, 0.206974682483435, 0.622848408680340,-0.421937096807774,-0.429689593068035,-0.140408727467820, 0.063054573651784, 0.252034226038678, 0.201979231829563, 0.025497879255014],
  [-0.183586637734736, 0.486779314162424, 0.291298506540708,-0.777257986165170, 0.236935210721381,-0.241011267219593, 0.026617098479953, 0.045519494261068,-0.052323483921973, 0.026369148665633],
  [ 0.305363971199474,-0.664889758809459, 0.131577618610666,-0.272597437414421,-0.468692845638244, 0.291888425845337, 0.166842372821195,-0.413057680398141,-0.173914131398816, 0.023969108058323],
  [-0.105500636486688,-0.146265948134436,-0.739607593839929,-0.583762696712935,-0.202877550030280, 0.358515677031215, 0.102641301699253,-0.220254543906011, 0.388953156026048, 0.015334462530604],
  [ 0.721162832804043,-0.437788651055152,-0.124984006464322,-0.012135451566297, 0.046078812269822,-0.027800235313172, 0.478295816614847, 0.568016007195337, 0.396383443598207, 0.055593148548606],
  [ 0.569095773811655,-0.451339205075781,-0.319299304498123,-0.415722102676452,-0.150205654123376,-0.228269205673228,-0.454251162277687,-0.323733695475480,-0.645129910632418, 0.023944569183455],
  [ 0.696293211332262,-0.364793140863464,-0.490534215120498,-0.312706520311325,-0.124964820163687, 0.302191695462879,-0.394044294381471,-0.557307576875130,-0.649226331711610, 0.276795974166036],
  [ 0.660162733627070,-0.319849209609209,-0.181967966740711,-0.280680304478471, 0.454398400715226,-0.394349582899649, 0.438605907734023, 0.875898150908377, 0.385059067321789, 0.088223097869057],
  [-0.707331368153937, 0.353622695621920,-0.021064422493603,-0.019117124111953,-0.402867598115856, 0.386023101658732,-0.571985034898169,-0.970006228453235,-0.352537154318465, 0.025187885766481],
  [ 0.709228810012832,-0.435249425796775,-0.522139881473981,-0.417815687616080,-0.080878410975751, 0.305337227476471,-0.445399063816191,-0.622134907732556,-0.723534051543940,-0.384561862729449],
  [-0.193640927255833, 0.310317563835911,-0.143229288642126, 0.445429323725519,-0.046486899820214,-0.212633020915158, 0.732776926065148, 0.457892825113876,-1.103644771204889, 0.015640345911534],
  [ 0.640758098407720,-0.486019356095393,-0.535912344654193,-0.481255404724294,-0.013291865718141, 0.307177984654991,-0.454126968090400,-0.636097334825399,-0.723123513011671, 0.173936501117913],
  [ 0.229439539182955, 0.343897855871570,-0.850399259898073,-0.461393763642206,-0.325965887596506,-0.068248586084706, 0.145433927554993, 0.184503246388510,-1.062764175407652, 0.007505356876804],
  [ 0.236540740859456, 0.050298253536185,-0.289972118795340, 0.340762089944638,-0.018084351363152,-0.900550081093502, 0.501029233698337,-1.040508961905028,-0.046227380767015, 0.018235604947494],
  [ 0.140673261155845,-0.144013761555206,-0.047605971713075, 0.234222553881450, 0.129362141926038, 0.610223334926218, 0.844159994617496, 0.032305003079168,-1.118408043473815, 0.007567162348723],
  [ 0.731409645015468, 0.319207742932089,-0.421533531176871, 0.135888869206686,-0.920874173828809, 0.648465580621426,-0.199324146816184,-0.537410012172024, 0.317115452199895, 0.001700313999958],
  [-0.183080985449144, 0.292888292568490, 0.140093244773537,-0.283395020020685, 0.269633919364460, 0.112428778502853,-0.400393441221277,-0.437514143444386, 1.461097700660209, 0.013367706184668],
  [-0.602759555508586,-0.836123813793166,-0.018289232273987,-0.714463871255610, 0.141546002693400,-0.060765378287579,-0.246983546790366,-0.177101760407814, 1.104257447405951, 0.006360181178571],
  [-0.223788633644895,-0.245343124560798,-0.056534609916848,-0.179590008889147,-0.479145391038098, 0.731784932927259,-0.930890257313693, 1.074546995752416,-0.014434138639404, 0.018041795963049],
  [ 0.220950173785821,-0.658593283416374, 0.557357183588254, 0.446762822936816, 0.871684577645570, 0.114396281623673, 0.754860799540330, 0.718562149175862, 0.290821695802811, 0.003053473531360],
  [-0.852483304258073, 0.391778499064291, 0.418959130645040, 0.737551015420563, 0.249500555873754, 0.566773187783659,-0.368056041578448,-0.863815527204657,-0.304966261911802, 0.006756966300697],
  [-0.893787374832381, 0.297751446810237, 0.246084638534776, 0.549068342694570, 0.124974716903241,-0.189199105082773, 0.599922406336499, 0.801507819573030, 0.854768864823187, 0.010702332741760],
  [-0.039901218851800,-0.927142370750199, 0.320822998227283, 0.127358803531343,-0.866489573136552,-0.460996824656145, 0.804031492518259, 1.060494236543585,-0.017107053452968, 0.001624224386766],
  [ 1.198634983322944,-0.319429220120659,-0.036684842862895,-0.224180679441554, 0.492146510740314,-0.532945323511567, 0.560369778162812, 1.176288374889350, 0.591511086708080, 0.436953239781514],
  [ 0.179858700511146, 0.172673121755326, 0.369194230795389, 0.137464050762802,-0.259327281043851, 1.281515274075989,-1.073261023618071, 1.105464294340894, 0.064337095567893, 0.010733692381471],
  [ 1.226673957196404,-0.375087654179390,-0.136976539787483,-0.146331207545945, 0.523857015706695,-0.574689636787782, 0.521264182748606, 1.204497025648748, 0.574591752126471, 0.445136853940270],
  [ 1.231986909983749,-0.356626376643447,-0.101448069112538,-0.193179012674395, 0.524060023007215,-0.553814312493674, 0.561528182197471, 1.209977313066300, 0.588794139338436,-0.901620344273444],
  [ 1.475506014883196,-0.229002737420946,-0.282889876200875,-0.230679008784928, 0.673500366557317,-0.461483127830813, 0.804956302446581, 1.386848464023478, 0.565088721267813, 0.024300322688262],
  [ 0.366842177032063, 0.158806135534049, 0.511475758217795, 0.147845906978693,-0.183721718565923,-0.203970752174765, 0.638829246946663, 0.701734147261428,-2.135225717647852, 0.008032189333278],
  [ 0.017378964217428,-0.309049977666163,-0.167549226235291, 0.165165354545028, 0.629407394734513,-1.253223346728148, 1.468067790028994,-1.704640333170121, 0.075612550370432, 0.012822500771247],
  [ 1.092173557801418,-0.359841288931873,-0.156475389843106,-0.031299319528508, 0.581256276062575,-1.676192710549209, 1.620817971250435,-0.483776372648523, 0.482454453556854, 0.001695618648913],
  [ 0.432684039417475, 0.251902257118399,-0.335006948968658,-0.402498563509288, 0.160196756558666,-1.284132954271634, 1.750216850989542,-1.995731211866436,-0.077548360401484, 0.002396772998554],
  [-0.219168248710317, 0.338234249194408, 0.021443923805457, 0.506097514387706,-0.258740328288362, 1.285369889789131,-0.397238774510854, 2.194708889578399,-1.893276655882347, 0.000728203438414],
  [ 2.273006570350177,-1.200784246513940, 0.101988000977526,-0.698051524023729, 1.249934939920313,-0.558767668427449, 0.602050590392974, 1.475534716199418, 0.552021580709980, 0.001200660965042],
  [-0.178586760043915,-0.609311364710094,-0.433661677005565, 0.011997891401971, 0.542416743383124, 0.045379359996918,-1.306217556545086,-1.129916270461384, 2.980957144621114, 0.003834468856159],
  [-0.344643372283218, 0.610448487796222,-0.144896924537590,-0.690989029804445,-0.006789524348322, 2.062855863427592,-2.225037667770180, 2.468091166464504,-0.042790077906121, 0.000947584534972],
  [-0.199722328724394, 0.830186239203426,-0.762720792826436, 0.797353607183945, 1.167717737060131,-2.898453309011006, 1.191754603217138,-1.779187466061889, 0.323208796393430, 0.000232832980255],
  [-0.125520707400339,-0.572764707716427,-0.360465195393179,-0.126660627027831, 0.034907362345873, 0.171276685326594,-1.258111317569975,-1.271460139532070, 3.657200598704147, 0.018563357060354],
  [-1.804975487391462, 0.595923558866113, 0.687557073592594, 0.419785821036589,-1.273914313653088, 0.475477815839503,-0.642367948160047,-1.439836602835942,-2.988639146142910, 0.000291103134940],
  [ 0.032093888127779,-0.057902721568274, 0.022190438113570, 0.211755954383042, 0.609164186927828,-2.340836452598771, 2.404467140086393,-2.616089898823011, 0.200875504375021, 0.284896799259069],
  [ 0.031473966202259,-0.057455620444508, 0.008151907766588, 0.221153024239413, 0.612886850968954,-2.357867813179566, 2.438279313321971,-2.642839421018656, 0.211082669921739,-0.306490375552617],
  [-0.007143192827741,-0.020215611571145,-0.082759888657969, 0.294180497673085, 0.588774507361229,-2.355466409168572, 2.586432159968412,-2.684014767697995, 0.306799651570473, 0.026649575657536],
  [-0.175518098031857,-0.653761878560380,-0.433338850399404,-0.166351775872649, 0.132132945626312, 0.186002071972008,-1.473705608053238,-1.470987041611725, 4.210384598824586,-0.012351302417404]
),
load("fsolv2.mac"),
load("plain.mac"),
print("S 9_78_4"),
print(length(x0),"points, ", length(first(x0))-1,"dimensions"),
[x,err]:fsolv2(x0,pp,5,problem,fpprec),
print("x=",x),
print("n=",n,"N=",N,"deg=",deg),
load("plain.mac"),
xli:list_matrix_entries(transpose(x)),
plain(xli,n,N,deg,"S"," numerically refined to high precision by refir9_78_4Sa.mac",err,"refir9_78_4Sa.txt")
)$

